Two-loop amplitude for mixed QCD-EW corrections to $gg \to Hg$

We report on the two-loop amplitude computation for the mixed QCD-electroweak corrections to the process $gg \to Hg$, with exact dependence on the electroweak boson masses. This amplitude has been employed in the computation of next-to-leading order (NLO) mixed QCD-electroweak corrections to the Higgs-boson production rate in arXiv:2010.09451. The master integrals that appear in the amplitude are evaluated by means of generalized power series expansions, which allows for fast and high-precision numerical evaluation of the amplitude in the physical phase-space, proving to be a powerful tool for phenomenological applications.

==> anc/README.md <==
The ancillary material is structured as followed: 
# Directories  
## scalar_integrals:  
Contains files related for the computation of the master integrals.  
### sub-directories description:  
* **planar (sub-directory)**: contains all files related to the integration of the planar scalar integrals
* **non_planar (sub-directory)**: contains all files related to integration of the non-planar scalar integrals
* **topology_definitions_and_mappings (sub-directory)**: contains the topology definitions in terms of propagators (see section 4), the definition of the integrals used in the IBP-reductions, the definition canonical integrals and the relevant mappings.  

## form_factors_tensor_structures (directory):  
Contains files related to the amplitude (definition of the scalar form-factors and tensor structures in sec. 3). 

  
The directories contain dedicated README-files describing their respective content in more detail.

==> anc/form_factors_tensor_structures/README.md <==
### Variables definition:  
* **mmH**: Higgs mass squared   
* **s12**: 2(p1 p2)  
* **t**: -2(p1 p3)   
* **myRoot[x_, 1/2]**: Sqrt[x]  
* **SP**: scalar product, 
* **epsI**: polarization of gluon i with the reference momenta defined in sec. 3.
* **p1,...,p3**: gluon-momenta (see sec. 3)
* **canMINP[intNumber, epsOrder, {s12, t, mmH}]**: represents the order *epsOrder* term of the Laurent expansion of the canonical integral *intNumber* as defined in section 4 (see also ../scalar_integrals/topology_definitions_and_mappings/). The list *{s12, t, mmH}* corresponds to the ordering of the external kinematics used in section 4. Crossings are encoded as permutations (e.g. *{t, s12, mmH}*).
* **canMIPlanar[intNumber, epsOrder, {s12, t, mmH}]**: As above for **canMINP**.  

The amplitude is the sum of the terms tensor_structures[[*num*]]*form_factor_*num* where num = 1,..,4 as in sec. 3.

==> anc/form_factors_tensor_structures/form_factor_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((8*I)/3)*(-1 + s12)*(-5*s12^5 + 3*s12^4*t + 12*t^4 + 8*s12*t^3*(3 + 2*t) + 
    mmH^4*(4*s12 + 3*t) + 2*s12^2*t^2*(7 + 18*t) + s12^3*t*(2 + 27*t) + 
    mmH^3*(-11*s12^2 + (-2 + t)*t - 2*s12*(1 + 4*t)) + 
    mmH*(7*s12^4 + 8*(-3 + t)*t^3 - 8*s12*t^2*(5 + 3*t) - 
      2*s12^3*(1 + 16*t) - 3*s12^2*t*(6 + 23*t)) + 
    mmH^2*(5*s12^3 + 2*(7 - 6*t)*t^2 + s12*t*(18 + 17*t) + s12^2*(4 + 34*t)))*
   canMINP[1, 1, {s12, t, mmH}])/((mmH - s12)^3*s12^2*(mmH - t)*t*
   (s12 + t)) - (((8*I)/3)*(5*s12^6 + 3*t^5*(1 + t) + 15*s12^4*t*(2 + 5*t) + 
    s12^5*(5 + 37*t) + 4*mmH^4*(s12^2 - 8*s12*t + 3*t^2) + 
    s12*t^3*(-6 + 26*t + 35*t^2) + s12^2*t^2*(16 + 55*t + 77*t^2) + 
    s12^3*t*(-2 + 57*t + 88*t^2) + mmH^3*(-25*s12^3 + s12*t*(16 + 9*t) + 
      s12^2*(-2 + 31*t) - t^2*(6 + 47*t)) + 
    mmH^2*(43*s12^4 + s12^3*(17 + 82*t) + s12^2*(-2 + 25*t + 56*t^2) + 
      t^2*(-6 + 23*t + 61*t^2) + s12*t*(16 + 31*t + 126*t^2)) - 
    mmH*(27*s12^5 + 2*s12^4*(10 + 59*t) + t^3*(-6 + 20*t + 29*t^2) + 
      2*s12*t^2*(5 + 39*t + 69*t^2) + s12^3*(-2 + 74*t + 155*t^2) + 
      s12^2*t*(14 + 88*t + 173*t^2)))*canMINP[1, 1, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12)*(mmH - t)*t*(s12 + t)^3) - 
 (((8*I)/3)*(-1 + t)*(11*s12^2*t^4 + 31*s12*t^5 + 12*t^6 - 
    8*s12^5*(3 + 4*t) + mmH^5*(3*s12 + 8*t) - 6*s12^4*t*(8 + 11*t) - 
    s12^3*t^2*(24 + 37*t) + mmH^4*(8*s12^2 + 8*s12*t - 5*t^2) - 
    mmH^3*(41*s12^3 + 45*t^3 + s12*t*(-24 + 11*t) + s12^2*(-24 + 17*t)) + 
    mmH^2*(46*s12^4 + 85*t^4 - s12^3*(72 + 35*t) + s12*t^2*(-24 + 65*t) - 
      s12^2*t*(96 + 91*t)) + mmH*(-16*s12^5 - 96*s12*t^4 - 55*t^5 + 
      s12^2*t^2*(48 + 41*t) + s12^4*(72 + 68*t) + s12^3*t*(120 + 161*t)))*
   canMINP[1, 1, {t, s12, mmH}])/((mmH - s12)^2*s12^2*(mmH - t)^3*t*
   (s12 + t)) - ((I/90)*(120*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (780*s12^3 + 717*s12^2*t + 65*s12*t^2 + 134*t^3) - 
    2*mmH^10*(142*s12^3 + 2*t^2*(494 + 1173*t) + s12^2*(988 + 3643*t) + 
      s12*t*(1976 + 5469*t)) + mmH^8*(8574*s12^5 + s12^4*(9872 - 27741*t) + 
      s12^2*t*(25616 - 85440*t - 358499*t^2) + 
      s12^3*(9752 - 12280*t - 227695*t^2) + 
      s12*t^2*(21976 - 94552*t - 205387*t^2) - 
      4*t^3*(-1528 + 7816*t + 8811*t^2)) + 
    mmH^4*(-3830*s12^9 + 8*s12^8*(4091 + 204*t) + 4*t^8*(-764 + 2295*t) + 
      s12^4*t^3*(212704 + 1093972*t - 1985435*t^2) + 
      s12^3*t^4*(189740 + 598224*t - 1771363*t^2) + 
      s12^2*t^5*(95608 + 60148*t - 739455*t^2) + 
      2*s12^5*t^2*(103686 + 566814*t - 523691*t^2) + 
      s12*t^6*(19708 - 49248*t - 95863*t^2) + 
      2*s12^6*t*(87900 + 418064*t - 83139*t^2) + 
      s12^7*(67292 + 337316*t + 35058*t^2)) + 
    mmH*s12^2*t*(800*s12^8*t + 8*t^7*(2 + 955*t^2) + 
      8*s12*t^6*(-31 - 2378*t + 3627*t^2) + 4*s12^4*t^3*
       (113 + 5706*t + 5883*t^2) + s12^7*(3056 + 8592*t + 7898*t^2) + 
      s12^6*t*(9944 + 41828*t + 18543*t^2) + 
      s12^5*t^2*(9980 + 66972*t + 18863*t^2) + 
      s12^3*t^4*(-4820 - 49884*t + 40123*t^2) + 
      s12^2*t^5*(-2444 - 57996*t + 46257*t^2)) + 
    mmH^9*(-2029*s12^4 + 4*s12^3*(1453 + 6717*t) + 
      4*t^2*(-382 + 2998*t + 5177*t^2) + 4*s12*t*(-764 + 7435*t + 
        17786*t^2) + s12^2*(-1528 + 23560*t + 80205*t^2)) - 
    mmH^7*(11078*s12^6 + s12^5*(59488 + 24391*t) + 
      s12^2*t^2*(109196 - 155216*t - 878077*t^2) + 
      s12^3*t*(94780 + 94560*t - 865691*t^2) + 
      s12^4*(29844 + 179136*t - 275977*t^2) - 
      8*t^4*(-1146 + 5582*t + 2751*t^2) - 4*s12*t^3*(-13357 + 43696*t + 
        81793*t^2)) + mmH^2*s12*(-1600*s12^9*t + 
      s12^3*t^5*(29352 + 334296*t - 341497*t^2) + 
      s12^4*t^4*(18888 + 225268*t - 284521*t^2) + 
      s12^2*t^6*(13124 + 154436*t - 229057*t^2) + 
      4*s12*t^7*(1016 + 4266*t - 17919*t^2) + 
      4*s12^7*t*(764 + 4523*t - 10998*t^2) + 
      s12^8*(6112 + 18720*t - 10650*t^2) + 32*t^8*(37 - 191*t^2) - 
      2*s12^6*t^2*(11502 + 34124*t + 45115*t^2) - 
      s12^5*t^3*(20168 + 39276*t + 162561*t^2)) + 
    mmH^6*(3020*s12^7 + s12^6*(97008 + 69519*t) + 
      s12^3*t^2*(261368 + 360948*t - 1845657*t^2) + 
      s12^4*t*(194056 + 755948*t - 1032727*t^2) + 
      s12^5*(59500 + 471284*t - 87303*t^2) + 
      4*t^5*(1528 - 9166*t + 1937*t^2) - 4*s12*t^4*(-15995 + 49614*t + 
        79187*t^2) - 4*s12^2*t^3*(-46170 + 45629*t + 323941*t^2)) + 
    mmH^5*(4707*s12^8 - s12^7*(78100 + 43823*t) - 
      4*t^6*(382 - 4078*t + 4575*t^2) - 4*s12^6*(19987 + 133825*t + 
        18671*t^2) + 4*s12*t^5*(-11037 + 33433*t + 50753*t^2) + 
      3*s12^5*t*(-80104 - 398988*t + 194781*t^2) + 
      6*s12^4*t^2*(-54378 - 206396*t + 324963*t^2) + 
      3*s12^2*t^4*(-56400 + 26972*t + 403225*t^2) + 
      4*s12^3*t^3*(-73121 - 133779*t + 580603*t^2)) + 
    mmH^3*(800*s12^10 - 1528*t^10 + 6*s12^9*(-976 + 1097*t) + 
      8*s12*t^7*(-777 + 994*t + 4185*t^2) + 
      2*s12^8*(-15668 - 60106*t + 9555*t^2) + 
      4*s12^7*t*(-15859 - 66790*t + 19278*t^2) + 
      2*s12^6*t^2*(-19732 - 152058*t + 160775*t^2) + 
      s12^2*t^6*(-30060 - 66972*t + 296963*t^2) + 
      s12^5*t^3*(-49796 - 540848*t + 810557*t^2) + 
      s12^3*t^5*(-77304 - 440104*t + 830069*t^2) + 
      s12^4*t^4*(-95892 - 754716*t + 1117417*t^2)))*
   canMINP[1, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + 
 ((I/45)*(4*s12^4*t^3*(s12 + t)^3*(12*s12^4 - 195*s12^3*t - 902*s12^2*t^2 - 
      193*s12*t^3 - 2*t^4) + 4*mmH^11*(79*s12^4 + s12^3*(40 - 630*t) - 
      7*t^4 + 10*s12*t^2*(12 + 23*t) - 8*s12^2*t*(40 + 59*t)) + 
    mmH^10*(-2409*s12^5 + 2*(492 - 209*t)*t^4 + 4*s12^4*(708 + 409*t) + 
      s12*t^2*(240 + 7080*t - 11131*t^2) + 4*s12^3*(20 - 610*t + 51*t^2) - 
      2*s12^2*t*(320 - 412*t + 7277*t^2)) + 
    mmH*s12^2*t*(-364*s12^10*t + s12^2*t^7*(-116 + 68*t - 9263*t^2) + 
      3*s12^3*t^6*(276 + 3428*t - 3733*t^2) + 
      s12^8*t*(288 + 5984*t - 365*t^2) - 8*t^9*(2 + 5*t^2) - 
      8*s12*t^8*(9 + 2*t + 251*t^2) - 2*s12^9*(8 - 120*t + 799*t^2) + 
      s12^4*t^5*(3768 + 69520*t + 14319*t^2) + 
      s12^7*t^2*(2060 + 34404*t + 14423*t^2) + 
      2*s12^5*t^4*(3176 + 65848*t + 23399*t^2) + 
      s12^6*t^3*(5228 + 101036*t + 42129*t^2)) + 
    mmH^9*(7120*s12^6 + s12^5*(-15588 + 30659*t) + 
      4*t^4*(2 - 1715*t + 519*t^2) + 4*s12^3*t*(676 + 6632*t + 34607*t^2) + 
      2*s12^4*(-68 + 6718*t + 36847*t^2) + 
      s12*t^3*(-784 - 54428*t + 42177*t^2) + 2*s12^2*t^2*
       (1024 - 21192*t + 64187*t^2)) + 
    mmH^3*(-364*s12^12 + 8*t^12 - 2*s12^11*(48 + 3077*t) + 
      s12^2*t^8*(780 - 14168*t - 33965*t^2) + 
      s12^10*(-208 + 3136*t - 20179*t^2) - 8*s12*t^9*(-21 + 2*t + 346*t^2) + 
      2*s12^4*t^6*(15200 - 85220*t + 5867*t^2) + 
      2*s12^9*t*(-414 + 17804*t + 22571*t^2) - 
      2*s12^3*t^7*(-3476 + 52424*t + 51733*t^2) + 
      8*s12^7*t^3*(4488 + 95608*t + 123269*t^2) + 
      2*s12^8*t^2*(3284 + 119556*t + 203739*t^2) + 
      4*s12^6*t^4*(17895 + 233446*t + 282242*t^2) + 
      2*s12^5*t^5*(33462 + 148916*t + 287387*t^2)) - 
    mmH^8*(9904*s12^7 + s12^6*(-30732 + 90195*t) + 
      4*t^5*(8 - 4404*t + 785*t^2) + s12*t^4*(-1048 - 149396*t + 73089*t^2) + 
      2*s12^4*t*(1888 + 63756*t + 287385*t^2) + 
      s12^5*(-88 - 4804*t + 298261*t^2) + 2*s12^3*t^2*
       (4952 - 14100*t + 316413*t^2) + s12^2*t^3*(1120 - 261564*t + 
        345975*t^2)) + mmH^2*s12*(728*s12^11*t + 32*t^10*(-1 + t^2) + 
      8*s12*t^9*(-12 - 9*t + 548*t^2) + s12^10*(-32 - 288*t + 5498*t^2) + 
      s12^9*t*(-80 - 8776*t + 8267*t^2) + 2*s12^3*t^7*
       (-1816 + 14924*t + 29217*t^2) + s12^2*t^8*(-84 + 6840*t + 30187*t^2) - 
      s12^4*t^6*(16668 + 66512*t + 33193*t^2) - 
      s12^8*t^2*(2548 + 59912*t + 45681*t^2) - 
      2*s12^7*t^3*(6888 + 123416*t + 105545*t^2) - 
      s12^5*t^5*(32400 + 367928*t + 255947*t^2) - 
      s12^6*t^4*(29660 + 473888*t + 352067*t^2)) + 
    2*mmH^7*(2590*s12^8 + 2*s12^7*(-7352 + 26275*t) + 
      2*t^6*(12 - 5386*t + 287*t^2) + s12*t^5*(174 - 104204*t + 28631*t^2) + 
      2*s12^2*t^4*(279 - 149430*t + 110077*t^2) + 
      4*s12^3*t^3*(1763 - 51498*t + 154663*t^2) + 
      4*s12^4*t^2*(1725 + 28829*t + 209642*t^2) + 
      s12^6*(-474 - 29012*t + 259786*t^2) + 
      s12^5*t*(-218 + 107332*t + 621839*t^2)) + 
    mmH^6*(2547*s12^9 + s12^8*(13952 - 48418*t) + 
      s12^6*t*(7776 - 176936*t - 1529051*t^2) + 
      s12^3*t^4*(-24596 + 904224*t - 1223863*t^2) + 
      s12^7*(2772 + 72240*t - 462679*t^2) + 
      s12^2*t^5*(-8928 + 676408*t - 249019*t^2) + 
      s12*t^6*(-2060 + 159072*t - 4705*t^2) + 
      2*t^7*(-16 + 6388*t + 743*t^2) - 4*s12^5*t^2*(1629 + 159900*t + 
        655589*t^2) - 2*s12^4*t^3*(17488 + 15132*t + 1243027*t^2)) + 
    mmH^4*(2254*s12^11 + 8*t^10*(2 + 49*t) + s12^10*(292 + 17017*t) - 
      2*s12^9*(-754 + 518*t + 4289*t^2) + 2*s12^3*t^6*
       (-14108 + 224748*t + 8165*t^2) + s12*t^8*(-396 + 11044*t + 
        14565*t^2) + 4*s12^2*t^7*(-1396 + 30623*t + 19502*t^2) - 
      4*s12^8*t*(-1276 + 15708*t + 97065*t^2) - 
      2*s12^4*t^5*(35624 - 181176*t + 356479*t^2) - 
      2*s12^7*t^2*(2924 + 274884*t + 692599*t^2) - 
      s12^5*t^4*(94216 + 693224*t + 1924557*t^2) - 
      s12^6*t^3*(51600 + 1205808*t + 2279383*t^2)) + 
    mmH^5*(-4740*s12^10 - s12^9*(2876 + 7853*t) + 
      s12*t^7*(1468 - 64220*t - 23263*t^2) + 
      s12^2*t^6*(12440 - 405664*t - 5633*t^2) - 
      4*t^8*(-2 + 747*t + 381*t^2) + s12^8*(-3124 - 30548*t + 192981*t^2) + 
      2*s12^3*t^5*(19492 - 448128*t + 271115*t^2) + 
      2*s12^7*t*(-4904 + 48808*t + 535899*t^2) + 
      3*s12^4*t^4*(23228 - 103648*t + 653365*t^2) + 
      4*s12^5*t^3*(12547 + 222130*t + 760716*t^2) + 
      s12^6*t^2*(1824 + 780608*t + 2484597*t^2)))*
   canMINP[1, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) + 
 ((I/360)*(10324*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (2692*s12^3 + 1343*s12^2*t - 4881*s12*t^2 - 1510*t^3) - 
    4*mmH^10*(12790*s12^3 + 12*s12^2*(-20 + 2693*t) + 3*t^2*(-80 + 3087*t) + 
      2*s12*t*(-240 + 15491*t)) - mmH*s12^2*t*(984*s12^8*t + 
      8*s12*t^6*(205 - 550*t + 767*t^2) + 3*s12^2*t^5*
       (-148 + 16404*t + 843*t^2) + 8*t^7*(82 + 995*t^2) + 
      2*s12^7*(11576 + 86504*t + 8197*t^2) + 4*s12^4*t^3*
       (11825 + 73806*t + 38371*t^2) + s12^3*t^4*(6988 + 146316*t + 
        52523*t^2) + s12^6*t*(75016 + 506060*t + 87047*t^2) + 
      s12^5*t^2*(90748 + 535572*t + 148391*t^2)) + 
    mmH^9*(104951*s12^4 + 84*s12^3*(325 + 4127*t) + 
      4*t^2*(398 + 686*t + 2785*t^2) + 4*s12*t*(796 + 10143*t + 44919*t^2) + 
      s12^2*(1592 + 65128*t + 381693*t^2)) - 
    mmH^8*(112470*s12^5 + s12^4*(161304 + 560689*t) + 
      s12*t^2*(26104 + 238240*t - 249503*t^2) + 
      4*t^3*(1592 + 4348*t - 27863*t^2) + s12^2*t*(33104 + 585608*t + 
        51579*t^2) + s12^3*(13368 + 526064*t + 602729*t^2)) + 
    mmH^7*(61574*s12^6 + s12^5*(390656 + 689979*t) + 
      s12^2*t^2*(118220 + 1520400*t - 1729091*t^2) + 
      s12^3*t*(121564 + 2079392*t - 717419*t^2) + 
      4*s12*t^3*(12757 + 117720*t - 253323*t^2) + 
      4*t^4*(2388 + 5732*t - 44019*t^2) + s12^4*(44820 + 1397600*t + 
        917101*t^2)) + mmH^2*s12*(1968*s12^9*t + 
      s12^8*(-2528 + 93792*t - 45054*t^2) + 32*t^8*(-41 + 199*t^2) + 
      4*s12*t^7*(-328 - 7410*t + 9251*t^2) + 
      2*s12^7*t*(54088 + 593094*t + 17659*t^2) + 
      s12^2*t^6*(-4564 - 104956*t + 115585*t^2) + 
      2*s12^6*t^2*(176310 + 1424716*t + 246907*t^2) + 
      s12^3*t^5*(23224 - 69264*t + 348197*t^2) + 
      s12^4*t^4*(190136 + 816212*t + 861519*t^2) + 
      s12^5*t^3*(404264 + 2567196*t + 1018525*t^2)) - 
    mmH^6*(7832*s12^7 + s12^6*(530824 + 730629*t) + 
      s12^3*t^2*(186040 + 3004348*t - 4125065*t^2) + 
      s12^4*t*(197096 + 2670460*t - 1008909*t^2) + 
      2*s12*t^4*(23966 + 231580*t - 584429*t^2) + 
      4*t^5*(1592 + 1568*t - 21345*t^2) - 12*s12^2*t^3*
       (-9302 - 158065*t + 291023*t^2) + s12^5*(81116 + 1636828*t + 
        1482835*t^2)) + mmH^5*(-10225*s12^8 + s12^7*(431260 + 591347*t) + 
      s12^2*t^4*(51040 + 1482692*t - 2994323*t^2) + 
      s12^5*t*(112696 + 111724*t - 220895*t^2) + 
      4*s12*t^5*(8885 + 66085*t - 149754*t^2) + 
      4*t^6*(398 - 1538*t + 1887*t^2) + 2*s12^6*(43214 + 342822*t + 
        822317*t^2) - 4*s12^3*t^3*(14583 - 557169*t + 1459552*t^2) - 
      2*s12^4*t^2*(24578 - 436908*t + 2442883*t^2)) - 
    mmH^3*(984*s12^10 - 1592*t^10 - 2*s12^9*(19312 + 27813*t) + 
      8*s12*t^7*(-861 - 1510*t + 2069*t^2) - 
      4*s12^7*t*(-45541 - 741102*t + 29223*t^2) + 
      7*s12^2*t^6*(-3684 - 32140*t + 35477*t^2) - 
      4*s12^8*(4550 - 88457*t + 86902*t^2) + 4*s12^6*t^2*
       (159002 + 1410665*t + 385789*t^2) + 
      s12^3*t^5*(3336 - 703864*t + 1021297*t^2) + 
      s12^4*t^4*(273564 + 117580*t + 2356125*t^2) + 
      s12^5*t^3*(686972 + 3679248*t + 3048313*t^2)) + 
    mmH^4*(5822*s12^9 + 4*(796 - 3579*t)*t^8 - 2*s12^8*(98336 + 142827*t) + 
      8*s12^6*t*(11237 + 371339*t - 37183*t^2) + 
      s12*t^6*(-21292 - 88392*t + 127735*t^2) - 
      2*s12^7*(27014 - 136318*t + 522915*t^2) + 
      s12^2*t^5*(-49944 - 782132*t + 1239259*t^2) + 
      2*s12^5*t^2*(248962 + 2081778*t + 1682769*t^2) + 
      s12^3*t^4*(120036 - 1459624*t + 3649631*t^2) + 
      s12^4*t^3*(502688 + 893084*t + 5425951*t^2)))*
   canMINP[1, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + 
 ((I/30)*(327*mmH^11*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) + 
    80*s12^5*t*(32*s12^4*(-1 + t) - 32*t^4 + s12^3*t*(-147 + 67*t) + 
      4*s12*t^2*(16 - 23*t + 8*t^2) + s12^2*t*(64 - 175*t + 60*t^2)) + 
    mmH^10*(s12^3*(-1481 + 3002*t - 1521*t^2) + t*(1306 - 2345*t - 505*t^2) + 
      s12^2*(589 - 1700*t + 1616*t^2 - 505*t^3) + 
      2*s12*(653 - 1511*t + 1125*t^2 + 505*t^3)) - 
    8*mmH*s12^4*(-800*t^5 + 160*s12^5*(1 - 4*t + 3*t^2) + 
      11*s12^4*t*(-125 - 57*t + 62*t^2) - 4*s12*t^3*(-560 + 508*t + 
        137*t^2) + s12^3*t*(320 - 5668*t + 1447*t^2 + 284*t^3) + 
      s12^2*t^2*(2560 - 5045*t - 400*t^2 + 1348*t^3)) + 
    mmH^9*(10*s12^4*(259 - 542*t + 283*t^2) + 
      t*(-2728 + 8048*t + 3237*t^2 - 485*t^3) + 
      s12^3*(172 - 3407*t + 746*t^2 + 2569*t^3) + 
      2*s12*(-1364 + 2124*t + 867*t^2 - 2433*t^3 + 485*t^4) - 
      s12^2*(6208 - 13005*t + 13834*t^2 + 940*t^3 + 485*t^4)) + 
    4*mmH^2*s12^3*(1920*t^5 + 4*s12*t^3*(1814 + 1926*t - 3599*t^2) + 
      160*s12^6*(2 - 5*t + 3*t^2) + s12^5*(2110 - 6367*t + 2354*t^2 + 
        343*t^3) + s12^2*t^2*(5936 - 4532*t - 23845*t^2 + 9837*t^3) + 
      s12^4*(-640 + 1317*t - 16318*t^2 + 5819*t^3 - 908*t^4) + 
      s12^3*t*(-1960 - 7333*t - 4099*t^2 + 3854*t^3 + 2639*t^4)) + 
    mmH^8*(-10*s12^5*(185 - 426*t + 241*t^2) + 
      s12^4*(34 + 11520*t - 6552*t^2 - 5482*t^3) + 
      t*(2848 - 3636*t - 9932*t^2 + 2977*t^3 + 663*t^4) + 
      2*s12^3*(10687 - 10839*t + 12396*t^2 - 4146*t^3 + 802*t^4) + 
      s12*(2848 + 496*t - 43624*t^2 + 8751*t^3 - 4123*t^4 - 1326*t^5) + 
      s12^2*(6340 - 21174*t + 35032*t^2 + 14519*t^3 - 458*t^4 + 663*t^5)) + 
    mmH^7*(5*s12^6*(31 - 190*t + 159*t^2) - 
      2*t^2*(5696 - 3342*t + 1927*t^2 + 1771*t^3) + 
      s12^5*(-4431 - 8825*t + 9958*t^2 + 4418*t^3) + 
      s12^4*(-50124 + 29515*t - 22213*t^2 + 28528*t^3 - 1086*t^4) + 
      2*s12*t*(-4912 + 26900*t + 11209*t^2 - 2838*t^3 + 2879*t^4) + 
      2*s12^2*(784 + 9812*t + 24151*t^2 - 28322*t^3 + 9857*t^4 + 218*t^5) - 
      2*s12^3*(5666 - 7659*t + 46834*t^2 + 1365*t^3 + 3886*t^4 + 1326*t^5)) - 
    2*mmH^3*s12^2*(160*s12^7*(-1 + t)^2 - 2240*t^5 + 
      16*s12*t^3*(1228 + 1647*t - 488*t^2) + 
      s12^2*t^2*(1984 + 3122*t - 41153*t^2 - 20173*t^3) + 
      s12^6*(3814 - 7904*t + 3310*t^2 - 20*t^3) + 
      s12^5*(16866 - 25607*t - 5258*t^2 + 2491*t^3 - 1468*t^4) + 
      s12^3*t*(-29264 + 31548*t + 483*t^2 - 34384*t^3 + 28347*t^4) + 
      s12^4*(-11600 + 43372*t - 59807*t^2 + 3827*t^3 + 6270*t^4 + 
        1874*t^5)) - mmH^6*(s12^7*(-323 + 286*t + 37*t^2) - 
      16*t^3*(534 - 20*t + 277*t^2) + 4*s12*t^2*(-9648 + 10356*t - 6449*t^2 + 
        365*t^3) + s12^6*(-8281 + 3836*t + 4128*t^2 + 1597*t^3) + 
      s12^5*(-71046 + 39178*t + 5370*t^2 + 28422*t^3 - 1604*t^4) + 
      2*s12^2*t*(3632 + 72198*t - 9974*t^2 + 15229*t^3 + 9513*t^4) - 
      s12^4*(37888 + 10130*t + 103643*t^2 - 43663*t^3 + 3348*t^4 + 
        3738*t^5) - 2*s12^3*(-18656 - 2014*t + 22792*t^2 + 42809*t^3 - 
        6179*t^4 + 6158*t^5)) + mmH^5*s12*(16*s12^7*(-4 + 3*t + t^2) - 
      32*t^3*(988 + 357*t + 317*t^2) + s12^6*(-5830 + 7635*t - 1698*t^2 + 
        613*t^3) + 4*s12*t^2*(-10112 + 19904*t - 5801*t^2 + 9579*t^3) + 
      4*s12^2*t*(16944 + 30892*t - 23577*t^2 + 14145*t^3 - 1124*t^4) + 
      s12^5*(-59080 + 49967*t + 11532*t^2 + 7428*t^3 + 379*t^4) - 
      2*s12^4*(37096 + 5398*t + 2871*t^2 - 33441*t^3 + 5411*t^4 + 1806*t^5) - 
      s12^3*(-76608 + 83968*t + 124900*t^2 + 51563*t^3 - 33807*t^4 + 
        20064*t^5)) + mmH^4*s12*(1280*t^5 - 32*s12*t^3*
       (-1442 - 1043*t + 527*t^2) - 8*s12^7*(-229 + 376*t - 129*t^2 + 
        2*t^3) - 16*s12^2*t^2*(-552 + 4009*t + 54*t^2 + 1799*t^3) + 
      s12^6*(28034 - 40890*t + 8656*t^2 - 2232*t^3 - 576*t^4) + 
      s12^3*t*(-101664 + 20868*t + 134412*t^2 - 121175*t^3 + 18599*t^4) + 
      s12^5*(70596 - 29898*t - 63386*t^2 - 5867*t^3 + 1718*t^4 + 423*t^5) + 
      s12^4*(-64352 + 143640*t + 20512*t^2 - 48525*t^3 + 2657*t^4 + 
        25346*t^5)))*canMINP[1, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) - 
 ((I/18)*(48*mmH^9*(-1 + s12)*s12*(-1 + t)^2*(3*s12^2 - 32*s12*t + 9*t^2) - 
    48*s12^2*t^2*(s12 + t)^4*(-13*t^3 + s12^2*(35 + 13*t) + 
      s12*(64 + 61*t)) - 8*mmH*s12*t*(s12 + t)^2*(t^6*(-213 + 308*t) + 
      s12^5*(-201 - 932*t + 533*t^2) - s12^2*t^2*(576 + 1560*t - 1692*t^2 + 
        95*t^3) - 3*s12^3*t*(192 + 1314*t - 417*t^2 + 191*t^3) + 
      s12^4*(-192 - 1504*t - 1033*t^2 + 463*t^3) + 
      s12*t^3*(-192 + 183*t + 127*t^2 + 716*t^3)) + 
    mmH^8*(-1 + t)*(267*s12^5*(-1 + t) + 149*(-1 + t)*t^4 + 
      s12^4*(987 - 5847*t + 4428*t^2) + s12*t^2*(-1296 + 268*t + 2473*t^2 - 
        149*t^3) + 6*s12^3*(-72 - 398*t + 627*t^2 + 683*t^3) - 
      2*s12^2*t*(-2304 + 1479*t + 2615*t^2 + 1162*t^3)) + 
    4*mmH^2*(-2*t^8*(416 - 295*t + 154*t^2) + 
      s12^8*(306 - 1400*t - 1707*t^2 + 1961*t^3) + 
      s12^4*t^3*(-944 - 19268*t + 14470*t^2 + 11585*t^3 - 1961*t^4) + 
      s12*t^6*(1216 - 3196*t + 3107*t^2 - 1036*t^3 + 795*t^4) - 
      s12^5*t^2*(1376 + 13830*t + 16221*t^2 - 18738*t^3 + 1699*t^4) + 
      s12^3*t^4*(2784 - 12085*t + 20238*t^2 + 347*t^3 + 2837*t^4) + 
      s12^2*t^5*(3640 - 6891*t + 8730*t^2 - 2130*t^3 + 3117*t^4) + 
      s12^6*t*(312 - 1011*t - 25438*t^2 + 8992*t^3 + 4979*t^4) + 
      s12^7*(384 + 1415*t - 10172*t^2 - 1617*t^3 + 6163*t^4)) - 
    mmH^7*(3*s12^6*(561 - 1114*t + 553*t^2) + 
      t^4*(984 - 2213*t + 769*t^2 + 460*t^3) + 
      s12^5*(-677 + 7971*t - 14526*t^2 + 7232*t^3) + 
      s12^4*(-1000 + 18199*t - 30673*t^2 + 2208*t^3 + 10978*t^4) + 
      s12*t^2*(864 + 3072*t - 14953*t^2 + 7723*t^3 + 4618*t^4 - 460*t^5) + 
      2*s12^3*(144 + 544*t - 3649*t^2 - 4267*t^3 + 8506*t^4 + 402*t^5) - 
      s12^2*t*(3072 - 8400*t - 7550*t^2 + 2635*t^3 + 9118*t^4 + 5061*t^5)) + 
    mmH^6*(s12^7*(2098 - 4124*t + 2026*t^2) + 
      s12^6*(4738 - 4648*t - 8278*t^2 + 8140*t^3) + 
      t^4*(1572 - 4504*t - 589*t^2 + 3783*t^3 + 294*t^4) + 
      s12^5*(-354 + 26402*t - 50311*t^2 + 11813*t^3 + 12870*t^4) + 
      2*s12^3*t*(2568 - 4410*t - 13620*t^2 + 22066*t^3 + 3981*t^4 - 
        2725*t^5) + 2*s12^2*t^2*(4428 + 1480*t - 5366*t^2 + 2131*t^3 - 
        11747*t^4 - 2250*t^5) + s12*t^3*(6288 - 22618*t - 5378*t^2 + 
        27649*t^3 + 1253*t^4 - 294*t^5) + s12^4*(996 + 22552*t - 41873*t^2 - 
        32629*t^3 + 48382*t^4 + 5512*t^5)) - 
    2*mmH^3*(s12^8*(1960 - 4997*t + 390*t^2 + 2167*t^3) + 
      t^6*(1664 - 4708*t + 3900*t^2 + 193*t^3 - 487*t^4) + 
      s12^7*(3614 + 189*t - 24037*t^2 + 11707*t^3 + 7115*t^4) + 
      s12^5*t*(-6536 + 21342*t - 78121*t^2 + 26106*t^3 + 32054*t^4 - 
        1064*t^5) + s12*t^5*(6840 - 19302*t + 22825*t^2 + 1696*t^3 - 
        396*t^4 + 666*t^5) + s12^3*t^3*(1040 - 22694*t + 39411*t^2 + 
        29923*t^3 - 11549*t^4 + 1363*t^5) + 
      s12^2*t^4*(9040 - 30290*t + 37912*t^2 - 3922*t^3 - 3619*t^4 + 
        2394*t^5) - s12^4*t^2*(7680 + 7752*t + 30364*t^2 - 76464*t^3 - 
        949*t^4 + 3001*t^5) + s12^6*(-1680 + 17262*t - 29104*t^2 - 
        34050*t^3 + 34583*t^4 + 6520*t^5)) - 
    mmH^5*(2*s12^8*(413 - 802*t + 389*t^2) + 
      s12^7*(7590 - 14015*t + 1618*t^2 + 4663*t^3) + 
      s12^6*(7272 + 8377*t - 48688*t^2 + 24860*t^3 + 9103*t^4) + 
      t^4*(400 - 676*t - 8062*t^2 + 9513*t^3 + 2901*t^4 - 196*t^5) + 
      2*s12^5*(944 + 19035*t - 34726*t^2 - 15210*t^3 + 28534*t^4 + 
        2881*t^5) + s12^3*t*(1600 + 3168*t - 51572*t^2 + 49598*t^3 + 
        57281*t^4 - 26518*t^5 - 3677*t^6) + 
      s12^4*(400 + 15244*t - 21558*t^2 - 99825*t^3 + 94379*t^4 + 32128*t^5 - 
        2176*t^6) + s12^2*t^2*(2400 + 6840*t - 50100*t^2 + 42191*t^3 - 
        17626*t^4 - 24708*t^5 - 761*t^6) + 
      2*s12*t^3*(800 - 2384*t - 21025*t^2 + 26388*t^3 + 9473*t^4 - 844*t^5 + 
        98*t^6)) + mmH^4*(s12^8*(3306 - 7006*t + 2826*t^2 + 778*t^3) + 
      s12^7*(10114 - 13048*t - 20423*t^2 + 20356*t^3 + 2637*t^4) + 
      t^5*(3728 - 8336*t + 2866*t^2 + 9358*t^3 - 789*t^4 - 179*t^5) + 
      s12^6*(7184 + 26232*t - 80573*t^2 + 2285*t^3 + 43412*t^4 + 2622*t^5) + 
      s12^4*t*(-14256 + 29568*t - 126630*t^2 + 68694*t^3 + 98331*t^4 - 
        9389*t^5 - 1282*t^6) + s12^5*(-4496 + 35444*t - 33598*t^2 - 
        117623*t^3 + 95427*t^4 + 29519*t^5 - 143*t^6) + 
      s12^3*t^2*(-12064 - 8232*t - 30458*t^2 + 138866*t^3 - 22433*t^4 - 
        17334*t^5 + 15*t^6) + s12*t^4*(10416 - 36012*t + 13862*t^2 + 
        55197*t^3 - 3611*t^4 + 819*t^5 + 179*t^6) + 
      s12^2*t^3*(4384 - 37216*t - 1684*t^2 + 62607*t^3 - 43861*t^4 - 
        3310*t^5 + 570*t^6)))*canMINP[1, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/18)*(4*mmH^12*(-1 + s12)*(41*s12*(-1 + t) + 7*t) + 
    48*s12^2*t^4*(62*s12^4*(-1 + t) + 32*t^3*(4 - 5*t + 2*t^2) + 
      s12*t^2*(320 - 511*t + 256*t^2) + s12^3*(64 - 315*t + 269*t^2) + 
      s12^2*t*(256 - 604*t + 399*t^2)) + 
    mmH^11*(-601*s12^3*(-1 + t) + 2*(275 - 433*t)*t + 
      s12^2*(845 + 1510*t - 2498*t^2) + s12*(-602 - 1843*t + 3364*t^2)) + 
    8*mmH*s12*t^2*(-96*t^5*(4 - 7*t + 2*t^2) + 32*s12^6*(-28 - t + 29*t^2) + 
      s12^5*t*(-304 - 1851*t + 331*t^2) - s12*t^4*(5952 - 8427*t + 2548*t^2 + 
        480*t^3) - s12^2*t^3*(11712 - 21429*t + 6601*t^2 + 2588*t^3) - 
      s12^4*t*(1536 - 9142*t + 6162*t^2 + 3943*t^3) - 
      s12^3*t^2*(7680 - 22224*t + 8741*t^2 + 5454*t^3)) + 
    mmH^10*(718*s12^4*(-1 + t) + 2*t*(-241 + 1435*t + 2345*t^2) + 
      s12^3*(-4749 - 2769*t + 7832*t^2) + s12*(478 + 7207*t - 6848*t^2 - 
        15332*t^3) + s12^2*(-3609 - 8200*t - 590*t^2 + 10642*t^3)) + 
    4*mmH^2*t*(-384*t^6*(2 - 3*t + t^2) - 32*s12^7*(20 - 322*t + 215*t^2 + 
        87*t^3) + 4*s12*t^5*(1026 - 1140*t - 299*t^2 + 168*t^3) - 
      4*s12^6*t*(1596 - 7146*t + 2107*t^2 + 491*t^3) + 
      s12^2*t^4*(39184 - 58869*t + 77*t^2 + 9472*t^3 + 384*t^4) + 
      3*s12^5*t*(1536 - 15704*t + 9601*t^2 + 9791*t^3 + 2428*t^4) + 
      s12^3*t^3*(60424 - 130913*t - 2258*t^2 + 35911*t^3 + 3484*t^4) + 
      s12^4*t^2*(30720 - 118868*t + 9687*t^2 + 58560*t^3 + 9564*t^4)) - 
    mmH^9*(65*s12^5*(-1 + t) + s12^4*(-6560 - 1182*t + 8277*t^2) + 
      2*t*(1638 + 5339*t + 10353*t^2 + 4644*t^3) + 
      s12^3*(-20543 - 31561*t + 22604*t^2 + 29855*t^3) + 
      s12*(972 + 3350*t + 3933*t^2 - 57711*t^3 - 30768*t^4) + 
      2*s12^2*(-4618 - 14389*t - 19795*t^2 + 9527*t^3 + 10740*t^4)) + 
    2*mmH^3*(4*t^6*(1980 - 4305*t + 938*t^2 + 144*t^3) + 
      32*s12^7*(-112 + 88*t - 714*t^2 + 651*t^3 + 87*t^4) - 
      2*s12*t^5*(10652 + 222*t - 15515*t^2 + 1504*t^3 + 336*t^4) + 
      s12^6*t*(9792 - 37128*t - 42552*t^2 + 36945*t^3 + 2191*t^4) - 
      s12^2*t^4*(142440 - 226696*t - 120616*t^2 + 49883*t^3 + 10372*t^4 + 
        96*t^5) - s12^3*t^3*(168512 - 453848*t - 209908*t^2 + 177691*t^3 + 
        59809*t^4 + 2276*t^5) - s12^5*t*(6144 - 122224*t + 25992*t^2 + 
        128805*t^3 + 46115*t^4 + 5967*t^5) - 
      s12^4*t^2*(61440 - 356384*t - 118358*t^2 + 249303*t^3 + 112627*t^4 + 
        7554*t^5)) + mmH^8*(-440*s12^6*(-1 + t) + 
      5*s12^5*(-142 - 197*t + 451*t^2) + s12^4*(-29874 - 29964*t + 
        39474*t^2 + 26063*t^3) + 4*t*(-20 + 7365*t + 14513*t^2 + 10245*t^3 + 
        2090*t^4) + s12^3*(-45490 - 127173*t - 43854*t^2 + 138104*t^3 + 
        53732*t^4) - 2*s12*(40 - 6240*t - 317*t^2 + 37137*t^3 + 66184*t^4 + 
        16040*t^5) + s12^2*(220 - 84900*t - 141337*t^2 - 84717*t^3 + 
        62040*t^4 + 23720*t^5)) + mmH^7*(224*s12^7*(-1 + t) + 
      2*s12^6*(-2175 + 1383*t + 680*t^2) - 
      2*s12^5*(-3323 - 5433*t + 11874*t^2 + 577*t^3) - 
      2*t^2*(-1936 + 50544*t + 57214*t^2 + 16179*t^3 + 1241*t^4) - 
      2*s12^4*(-32854 - 71189*t + 14403*t^2 + 80744*t^3 + 20033*t^4) + 
      s12^3*(24816 + 283328*t + 348440*t^2 - 140240*t^3 - 288135*t^4 - 
        51983*t^5) + s12*t*(-7344 - 60288*t + 48968*t^2 + 218092*t^3 + 
        143299*t^4 + 17156*t^5) + s12^2*(-11216 + 31168*t + 336392*t^2 + 
        378094*t^3 + 58569*t^4 - 89678*t^5 - 14674*t^6)) + 
    mmH^4*(-32*s12^7*(-392 + 200*t - 490*t^2 + 653*t^3 + 29*t^4) - 
      4*t^5*(8180 - 27009*t + 1034*t^2 + 1688*t^3 + 48*t^4) - 
      8*s12^6*(-1420 + 2928*t - 16336*t^2 + 4521*t^3 + 5034*t^4 + 93*t^5) + 
      2*s12*t^4*(33816 + 43512*t - 88833*t^2 - 16396*t^3 + 2126*t^4 + 
        96*t^5) + s12^2*t^3*(309440 - 529660*t - 723900*t^2 + 32381*t^3 + 
        78271*t^4 + 5152*t^5) + s12^3*t^2*(267456 - 924616*t - 1071522*t^2 + 
        375351*t^3 + 380524*t^4 + 46002*t^5 + 612*t^6) + 
      s12^5*(3072 - 110928*t - 198792*t^2 + 320288*t^3 + 142226*t^4 + 
        33251*t^5 + 1819*t^6) + s12^4*t*(61440 - 569376*t - 701560*t^2 + 
        530070*t^3 + 515708*t^4 + 93406*t^5 + 2247*t^6)) + 
    mmH^5*(32*s12^7*(-252 + 136*t + 7*t^2 + 109*t^3) + 
      2*t^4*(16960 - 91590*t - 20191*t^2 + 5881*t^3 + 510*t^4) + 
      4*s12^6*(-5430 + 3190*t - 14197*t^2 + 10897*t^3 + 1724*t^4) + 
      s12*t^3*(-65248 - 163548*t + 238066*t^2 + 156443*t^3 + 11601*t^4 - 
        408*t^5) - s12^5*(-18032 - 139904*t + 50852*t^2 + 188076*t^3 + 
        29471*t^4 + 4701*t^5) + s12^3*t*(-114304 + 539800*t + 1292528*t^2 + 
        5039*t^3 - 610199*t^4 - 166158*t^5 - 6985*t^6) - 
      2*s12^2*t^2*(100592 - 188716*t - 503498*t^2 - 133695*t^3 + 60562*t^4 + 
        14141*t^5 + 306*t^6) - s12^4*(12288 - 229568*t - 732816*t^2 + 
        99820*t^3 + 620676*t^4 + 217018*t^5 + 14393*t^6)) + 
    mmH^6*(-224*s12^7*(-10 + 7*t + 3*t^2) - 
      8*s12^6*(-1870 + 843*t - 485*t^2 + 1148*t^3) + 
      2*t^3*(-8880 + 89940*t + 53043*t^2 + 1251*t^3 - 607*t^4) + 
      2*s12^5*(-10378 - 28978*t + 40946*t^2 + 17467*t^3 + 923*t^4) - 
      s12*t^2*(-34304 - 139056*t + 162870*t^2 + 266813*t^3 + 74624*t^4 + 
        3524*t^5) + s12^4*(-46288 - 317428*t - 241092*t^2 + 346288*t^3 + 
        260270*t^4 + 33708*t^5) + s12^2*t*(72576 - 156812*t - 768052*t^2 - 
        495979*t^3 + 55974*t^4 + 69258*t^5 + 4738*t^6) + 
      s12^3*(20512 - 175172*t - 822772*t^2 - 391870*t^3 + 492639*t^4 + 
        299511*t^5 + 27248*t^6)))*canMINP[1, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*(mmH - t)^4*
   (s12*(-1 + t) - t)*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/12)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[1, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) + 
 ((I/36)*(3*mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(8 + 5*t) - 
      s12^2*(32 + 19*t)) + mmH*(3*s12^4 + 432*t^3*(2 + t) + 
      s12^3*(72 + 57*t) + 16*s12*t^2*(187 + 92*t) + 
      2*s12^2*t*(1100 + 547*t)) - 12*(s12^4 + 8*t^4*(2 + t) + 
      s12^3*(-4 + 3*t) + 2*s12^2*t*(-6 + 7*t + 4*t^2) + 
      4*s12*t^2*(-2 + 7*t + 4*t^2)))*canMINP[1, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^4*t*(s12 + t)) - 
 ((I/36)*(244*mmH^4 + mmH^3*(488 - 206*s12 - 732*t) + 
    12*s12*t*(4 + s12 + t) + mmH^2*(-41*s12^2 + 244*t*(-4 + 3*t) + 
      s12*(124 + 361*t)) + mmH*(-244*(-2 + t)*t^2 + s12^2*(-12 + 89*t) - 
      s12*(48 + 232*t + 155*t^2)))*canMINP[1, 4, {t, s12, mmH}])/
  (mmH*s12^3*(mmH - t)*t) + 
 ((2*I)*(-1 + s12)*(-5*s12^5 + 3*s12^4*t + 12*t^4 + 8*s12*t^3*(3 + 2*t) + 
    mmH^4*(4*s12 + 3*t) + 2*s12^2*t^2*(7 + 18*t) + s12^3*t*(2 + 27*t) + 
    mmH^3*(-11*s12^2 + (-2 + t)*t - 2*s12*(1 + 4*t)) + 
    mmH*(7*s12^4 + 8*(-3 + t)*t^3 - 8*s12*t^2*(5 + 3*t) - 
      2*s12^3*(1 + 16*t) - 3*s12^2*t*(6 + 23*t)) + 
    mmH^2*(5*s12^3 + 2*(7 - 6*t)*t^2 + s12*t*(18 + 17*t) + s12^2*(4 + 34*t)))*
   canMINP[2, 1, {s12, t, mmH}])/((mmH - s12)^3*s12^2*(mmH - t)*t*
   (s12 + t)) - ((2*I)*(5*s12^6 + 3*t^5*(1 + t) + 15*s12^4*t*(2 + 5*t) + 
    s12^5*(5 + 37*t) + 4*mmH^4*(s12^2 - 8*s12*t + 3*t^2) + 
    s12*t^3*(-6 + 26*t + 35*t^2) + s12^2*t^2*(16 + 55*t + 77*t^2) + 
    s12^3*t*(-2 + 57*t + 88*t^2) + mmH^3*(-25*s12^3 + s12*t*(16 + 9*t) + 
      s12^2*(-2 + 31*t) - t^2*(6 + 47*t)) + 
    mmH^2*(43*s12^4 + s12^3*(17 + 82*t) + s12^2*(-2 + 25*t + 56*t^2) + 
      t^2*(-6 + 23*t + 61*t^2) + s12*t*(16 + 31*t + 126*t^2)) - 
    mmH*(27*s12^5 + 2*s12^4*(10 + 59*t) + t^3*(-6 + 20*t + 29*t^2) + 
      2*s12*t^2*(5 + 39*t + 69*t^2) + s12^3*(-2 + 74*t + 155*t^2) + 
      s12^2*t*(14 + 88*t + 173*t^2)))*canMINP[2, 1, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12)*(mmH - t)*t*(s12 + t)^3) - 
 ((2*I)*(-1 + t)*(11*s12^2*t^4 + 31*s12*t^5 + 12*t^6 - 8*s12^5*(3 + 4*t) + 
    mmH^5*(3*s12 + 8*t) - 6*s12^4*t*(8 + 11*t) - s12^3*t^2*(24 + 37*t) + 
    mmH^4*(8*s12^2 + 8*s12*t - 5*t^2) - 
    mmH^3*(41*s12^3 + 45*t^3 + s12*t*(-24 + 11*t) + s12^2*(-24 + 17*t)) + 
    mmH^2*(46*s12^4 + 85*t^4 - s12^3*(72 + 35*t) + s12*t^2*(-24 + 65*t) - 
      s12^2*t*(96 + 91*t)) + mmH*(-16*s12^5 - 96*s12*t^4 - 55*t^5 + 
      s12^2*t^2*(48 + 41*t) + s12^4*(72 + 68*t) + s12^3*t*(120 + 161*t)))*
   canMINP[2, 1, {t, s12, mmH}])/((mmH - s12)^2*s12^2*(mmH - t)^3*t*
   (s12 + t)) - ((I/1080)*(13680*mmH^11*(s12 + t)^2 + 
    4*s12^4*t^3*(s12 + t)^2*(7980*s12^3 + 6177*s12^2*t + 1925*s12*t^2 + 
      4094*t^3) - 2*mmH^10*(32318*s12^3 + 2*t^2*(-4034 + 7767*t) + 
      s12*t*(-16136 + 56901*t) + s12^2*(-8068 + 66227*t)) + 
    mmH^3*(-28400*s12^10 + 14008*t^10 - 6*s12^9*(-6736 + 61967*t) + 
      s12^4*t^4*(1690212 + 12013356*t - 10539877*t^2) + 
      s12^3*t^5*(1648824 + 6550264*t - 7839209*t^2) + 
      s12^5*t^3*(743396 + 9852848*t - 7726097*t^2) + 
      s12^2*t^6*(721980 + 985452*t - 2747063*t^2) + 
      2*s12^6*t^2*(196012 + 2754018*t - 1973435*t^2) + 
      s12^8*(287896 + 1201892*t - 1318470*t^2) + 
      4*s12^7*t*(145699 + 839890*t - 591933*t^2) - 
      8*s12*t^7*(-14637 + 11794*t + 37485*t^2)) + 
    mmH^9*(122749*s12^4 + 4*s12^3*(-12433 + 61428*t) - 
      4*t^2*(-3502 + 23698*t + 12497*t^2) - 
      4*s12*t*(-7004 + 58975*t + 14471*t^2) + 
      s12^2*(14008 - 190840*t + 105555*t^2)) - 
    mmH*s12^2*t*(28400*s12^8*t + 8*t^7*(-2998 + 8755*t^2) + 
      8*s12*t^6*(-9691 - 35438*t + 33147*t^2) + 
      4*s12^4*t^3*(113 + 19446*t + 42018*t^2) + 
      2*s12^7*(14008 + 24456*t + 72139*t^2) + 
      s12^5*t^2*(93980 + 506892*t + 199523*t^2) + 
      s12^6*t*(91784 + 287348*t + 257583*t^2) + 
      s12^3*t^4*(-83540 - 740364*t + 305203*t^2) + 
      s12^2*t^5*(-107324 - 833196*t + 399597*t^2)) + 
    mmH^8*(-98634*s12^5 - s12^4*(105152 + 157599*t) + 
      4*t^3*(-14008 + 61456*t + 52071*t^2) + 
      s12^3*(-94712 + 42280*t + 795415*t^2) + 
      s12*t^2*(-206776 + 744232*t + 1081687*t^2) + 
      s12^2*t*(-245456 + 645840*t + 1668119*t^2)) + 
    mmH^2*s12*(56800*s12^9*t + 544*t^8*(-41 + 103*t^2) + 
      4*s12*t^7*(-49496 - 57546*t + 162459*t^2) + 
      2*s12^8*(-28016 - 95760*t + 183075*t^2) + 
      4*s12^7*t*(-7004 - 105263*t + 242238*t^2) + 
      2*s12^6*t^2*(107622 - 27436*t + 640765*t^2) + 
      s12^5*t^3*(171368 - 833604*t + 1501521*t^2) + 
      s12^2*t^6*(-533684 - 2247476*t + 2109757*t^2) + 
      s12^4*t^4*(-339528 - 4016308*t + 2441641*t^2) + 
      s12^3*t^5*(-681672 - 5025336*t + 3092917*t^2)) + 
    mmH^5*(-297987*s12^8 - 17*s12^7*(-38420 + 59441*t) + 
      4*s12^3*t^3*(871841 + 2260299*t - 5527063*t^2) + 
      3*s12^5*t*(776424 + 4744908*t - 2694121*t^2) + 
      s12^6*(745948 + 5509540*t - 2075896*t^2) + 
      4*t^6*(3502 - 35578*t + 40395*t^2) - 4*s12*t^5*(-138477 + 320593*t + 
        471458*t^2) - 6*s12^4*t^2*(-580458 - 2832596*t + 3262433*t^2) - 
      3*s12^2*t^4*(-709280 - 94628*t + 3785705*t^2)) - 
    mmH^7*(64162*s12^6 + 457*s12^5*(-1264 + 257*t) + 
      16*t^4*(-5253 + 22381*t + 11043*t^2) + 
      4*s12*t^3*(-130717 + 356836*t + 620503*t^2) + 
      s12^4*(-292884 - 1960896*t + 2272237*t^2) + 
      s12^3*t*(-940540 - 1491360*t + 6507611*t^2) + 
      s12^2*t^2*(-1086476 + 961136*t + 6555937*t^2)) + 
    mmH^6*(267460*s12^7 + 9*s12^6*(-98512 + 61649*t) - 
      4*t^5*(14008 - 76306*t + 13757*t^2) + 
      4*s12*t^4*(-170375 + 434874*t + 699752*t^2) + 
      s12^5*(-569980 - 4992644*t + 2499243*t^2) + 
      4*s12^2*t^3*(-497250 + 199709*t + 2858266*t^2) + 
      s12^4*t*(-1934056 - 9089948*t + 10355227*t^2) + 
      s12^3*t^2*(-2727608 - 5619348*t + 16632897*t^2)) + 
    mmH^4*(149930*s12^9 + 4*(7004 - 21195*t)*t^8 + 
      8*s12^8*(-30731 + 113136*t) + s12*t^6*(-311308 + 523968*t + 
        875323*t^2) + s12^7*(-620012 - 3371876*t + 2028762*t^2) + 
      2*s12^6*t*(-822540 - 4974224*t + 2099319*t^2) + 
      2*s12^5*t^2*(-1081326 - 8134494*t + 5694431*t^2) + 
      s12^2*t^5*(-1541848 - 1347988*t + 6992355*t^2) + 
      s12^3*t^4*(-2882300 - 9660144*t + 17001103*t^2) + 
      s12^4*t^3*(-2789344 - 17262772*t + 19373015*t^2)))*
   canMINP[2, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - 
 ((I/540)*(4*s12^4*t^3*(s12 + t)^3*(732*s12^4 - 975*s12^3*t - 
      10322*s12^2*t^2 - 1873*s12*t^3 - 122*t^4) + 
    4*mmH^11*(1969*s12^4 + 2*s12^2*(2720 - 7271*t)*t - 427*t^4 + 
      40*s12*t^2*(-51 + 137*t) - 40*s12^3*(17 + 462*t)) - 
    mmH^10*(47229*s12^5 + 2*t^4*(-7092 + 239*t) - 4*s12^4*(11238 + 49939*t) - 
      8*s12^3*(-170 - 33770*t + 39483*t^2) + 
      2*s12^2*t*(-5440 + 69728*t + 78467*t^2) + 
      s12*t^2*(4080 - 189840*t + 226291*t^2)) + 
    mmH*s12^2*t*(-12004*s12^10*t + s12^2*t^7*(-7076 + 1028*t - 135563*t^2) + 
      s12^8*t*(-2232 + 111104*t - 90035*t^2) - 488*t^9*(2 + 5*t^2) - 
      8*s12*t^8*(549 + 122*t + 4391*t^2) - 
      4*s12^9*(244 - 3660*t + 14417*t^2) - 9*s12^3*t^6*
       (-1212 - 11956*t + 15201*t^2) + 16*s12^5*t^4*(2077 + 104891*t + 
        38878*t^2) + s12^7*t^2*(6860 + 459324*t + 78773*t^2) + 
      s12^4*t^5*(20448 + 855520*t + 229509*t^2) + 
      s12^6*t^3*(35468 + 1291196*t + 481749*t^2)) + 
    mmH^9*(112630*s12^6 + s12^5*(-163908 + 97739*t) + 
      2*s12^4*(5212 + 462838*t + 1267*t^2) + 
      4*t^4*(122 - 19955*t + 6369*t^2) + 32*s12^2*t^2*
       (-971 - 10632*t + 68177*t^2) + 8*s12^3*t*(-5902 + 213226*t + 
        174751*t^2) + s12*t^3*(27056 - 905708*t + 826557*t^2)) + 
    mmH^2*s12*(24008*s12^11*t + 1952*t^10*(-1 + t^2) + 
      8*s12*t^9*(-732 - 549*t + 8858*t^2) + 
      8*s12^10*(-244 - 2196*t + 23431*t^2) + 
      s12^8*t^2*(-16828 - 1165952*t + 76839*t^2) + 
      8*s12^3*t^7*(-7894 + 32081*t + 84408*t^2) - 
      8*s12^7*t^3*(12822 + 503729*t + 264230*t^2) + 
      s12^2*t^8*(-5124 + 33720*t + 419887*t^2) + 
      s12^9*t*(-4880 - 233656*t + 492767*t^2) - 
      s12^4*t^6*(138468 + 1153952*t + 822553*t^2) - 
      s12^5*t^5*(147120 + 5640608*t + 3752927*t^2) - 
      s12^6*t^4*(175580 + 7348088*t + 4467437*t^2)) + 
    mmH^3*(-12004*s12^12 + 488*t^12 - 4*s12^11*(1464 + 49741*t) + 
      s12^10*(7112 + 95776*t - 870139*t^2) + 
      2*s12^9*t*(14346 + 503984*t - 455899*t^2) + 
      s12^2*t^8*(47580 - 90968*t - 430985*t^2) - 
      8*s12*t^9*(-1281 + 122*t + 4726*t^2) - 4*s12^3*t^7*
       (-46618 + 223552*t + 270539*t^2) + 2*s12^4*t^6*
       (217640 - 510260*t + 701837*t^2) + 2*s12^8*t^2*
       (62804 + 2607876*t + 1636329*t^2) + 4*s12^7*t^3*
       (76656 + 3667856*t + 2936713*t^2) + 4*s12^6*t^4*
       (74745 + 4434886*t + 3953297*t^2) + 2*s12^5*t^5*
       (191262 + 3564296*t + 4830377*t^2)) - 
    2*mmH^7*(6260*s12^8 - 8*s12^7*(-12878 + 57595*t) + 
      s12^5*t*(2498 - 5027272*t - 7169759*t^2) + 
      2*s12^3*t^3*(47834 + 49896*t - 5311331*t^2) + 
      s12*t^5*(-48054 + 1183304*t - 663611*t^2) - 
      2*t^6*(732 - 49786*t + 12707*t^2) - 2*s12^6*(7173 + 278774*t + 
        1286408*t^2) - 2*s12^2*t^4*(57369 - 1709550*t + 2183842*t^2) - 
      2*s12^4*t^2*(-90330 + 3350098*t + 5978569*t^2)) - 
    mmH^8*(114094*s12^7 + 3*s12^6*(-86164 + 285435*t) + 
      4*t^5*(488 - 44604*t + 14735*t^2) + 8*s12^3*t^2*
       (-25072 + 375525*t + 1206717*t^2) + 
      s12*t^4*(68192 - 1983836*t + 1468029*t^2) + 
      s12^5*(26912 + 1426676*t + 2416621*t^2) + 
      2*s12^4*t*(-32432 + 2975196*t + 3174675*t^2) + 
      s12^2*t^3*(22720 - 3066444*t + 6387885*t^2)) + 
    mmH^6*(150867*s12^9 + 8*s12^8*(11749 + 9484*t) + 
      s12^3*t^4*(-324836 + 6356664*t - 22940353*t^2) + 
      s12^2*t^5*(-431808 + 7289968*t - 5878639*t^2) + 
      s12*t^6*(-84980 + 1594512*t - 473065*t^2) - 
      2*t^7*(976 - 56188*t + 5527*t^2) - s12^7*(10188 + 480840*t + 
        4087729*t^2) - 8*s12^4*t^3*(-47768 + 1807428*t + 4938313*t^2) - 
      4*s12^5*t^2*(-50601 + 6014640*t + 8798594*t^2) - 
      s12^6*t*(68064 + 9625136*t + 17224331*t^2)) + 
    mmH^4*(69184*s12^11 + 8*t^10*(122 + 259*t) + s12^10*(21892 + 622117*t) + 
      s12*t^8*(-24156 + 92164*t + 153345*t^2) - 
      8*s12^8*t*(7462 + 332604*t + 259995*t^2) + 
      2*s12^2*t^7*(-91112 + 542566*t + 340279*t^2) + 
      2*s12^9*(-3506 - 96458*t + 708571*t^2) - 
      2*s12^3*t^6*(319748 - 2062188*t + 817495*t^2) - 
      4*s12^7*t^2*(63262 + 3506982*t + 3787247*t^2) - 
      2*s12^4*t^5*(377384 + 154224*t + 6980359*t^2) - 
      s12^5*t^4*(277696 + 20171504*t + 29928717*t^2) - 
      s12^6*t^3*(270000 + 28314528*t + 30337093*t^2)) + 
    mmH^5*(-154710*s12^10 - s12^9*(40796 + 811823*t) + 
      s12*t^7*(49948 - 578900*t - 125803*t^2) - 
      4*t^8*(-122 + 6747*t + 1671*t^2) + s12^8*(1196 + 229852*t + 
        376041*t^2) + s12^2*t^6*(386720 - 4050064*t + 1246597*t^2) + 
      8*s12^3*t^5*(102973 - 981822*t + 1505150*t^2) + 
      4*s12^7*t*(20348 + 1457204*t + 2631957*t^2) + 
      3*s12^4*t^4*(97868 + 2370192*t + 11249585*t^2) + 
      2*s12^5*t^3*(-68026 + 14858120*t + 22224147*t^2) + 
      s12^6*t^2*(137064 + 23676848*t + 30869697*t^2)))*
   canMINP[2, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) - 
 ((I/2160)*(41132*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (21236*s12^3 + 15979*s12^2*t - 26493*s12*t^2 - 10670*t^3) - 
    4*mmH^10*(54995*s12^3 + 9*t^2*(300 + 4267*t) + 8*s12*t*(675 + 16492*t) + 
      3*s12^2*(900 + 48631*t)) - mmH*s12^2*t*(312*s12^8*t + 
      s12^3*t^4*(51164 + 671868*t - 203561*t^2) + 
      3*s12^2*t^5*(1596 + 118132*t - 159321*t^2) + 8*t^7*(26 - 2765*t^2) - 
      8*s12*t^6*(-65 - 2290*t + 27989*t^2) + 
      2*s12^7*(96088 + 593992*t + 32441*t^2) + 
      4*s12^4*t^3*(75565 + 336978*t + 161063*t^2) + 
      s12^6*t*(597608 + 3340540*t + 480691*t^2) + 
      s12^5*t^2*(661004 + 3164676*t + 850483*t^2)) + 
    mmH^9*(516043*s12^4 + 12*s12^3*(18935 + 143592*t) + 
      4*t^2*(-1106 + 35218*t + 18245*t^2) + 
      4*s12*t*(-2212 + 134619*t + 198132*t^2) + 
      s12^2*(-4424 + 624824*t + 1789329*t^2)) - 
    mmH^8*(686310*s12^5 + s12^4*(1086552 + 3258257*t) + 
      s12*t^2*(-32008 + 2483360*t - 980299*t^2) - 
      4*t^3*(4424 - 116084*t + 101779*t^2) + 
      s12^2*t*(-10928 + 4660264*t + 599427*t^2) + 
      s12^3*(3384 + 3727792*t + 3702397*t^2)) + 
    mmH^2*s12*(624*s12^9*t + s12^2*t^6*(18268 - 425228*t - 1377355*t^2) + 
      s12^3*t^5*(222872 - 695232*t - 1326179*t^2) + 
      s12^8*(416 + 635616*t - 506742*t^2) + 
      2*s12^7*t*(481064 + 4035102*t - 215293*t^2) - 32*t^8*(13 + 553*t^2) - 
      4*s12*t^7*(104 + 25530*t + 92717*t^2) + 
      2*s12^6*t^2*(1419870 + 9452348*t + 1140101*t^2) + 
      s12^4*t^4*(1308088 + 4147876*t + 2251947*t^2) + 
      s12^5*t^3*(2981512 + 15990108*t + 4767905*t^2)) + 
    mmH^7*(544582*s12^6 + s12^5*(2543488 + 5079027*t) + 
      s12^2*t^2*(-88580 + 11819760*t - 6673183*t^2) + 
      s12^3*t*(86252 + 14094496*t - 501907*t^2) - 
      4*t^4*(6636 - 166156*t + 182517*t^2) - 
      4*s12*t^3*(30799 - 1219080*t + 1008669*t^2) + 
      s12^4*(78180 + 9029920*t + 7950233*t^2)) + 
    mmH^5*(43075*s12^8 + s12^7*(2848940 + 5606671*t) + 
      s12^2*t^4*(-843520 + 11971396*t - 8991799*t^2) - 
      4*t^6*(1106 - 33266*t + 24729*t^2) - 4*s12*t^5*(29135 - 707465*t + 
        467697*t^2) - 4*s12^3*t^3*(597579 - 3912957*t + 4874501*t^2) - 
      2*s12^4*t^2*(1246234 - 2043684*t + 7126199*t^2) + 
      2*s12^6*(100822 + 1959366*t + 8135701*t^2) + 
      s12^5*t*(-631912 - 1220068*t + 9557165*t^2)) - 
    mmH^3*(312*s12^10 + 4424*t^10 - 22*s12^9*(11536 + 25899*t) + 
      s12^3*t^5*(373608 - 4574552*t - 1076599*t^2) + 
      s12^2*t^6*(21396 - 1281380*t - 941153*t^2) - 
      8*s12*t^7*(273 + 10670*t + 17963*t^2) - 
      4*s12^8*(4750 - 607021*t + 905756*t^2) - 
      4*s12^7*t*(-471473 - 5047686*t + 938979*t^2) + 
      4*s12^6*t^2*(1347346 + 9427525*t + 1295237*t^2) + 
      s12^4*t^4*(2234892 - 136420*t + 4481985*t^2) + 
      s12^5*t^3*(5369356 + 23443344*t + 11198609*t^2)) - 
    mmH^6*(240076*s12^7 + s12^6*(3475352 + 6464817*t) + 
      s12^3*t^2*(-573640 + 20291084*t - 14074825*t^2) - 
      4*t^5*(4424 - 113644*t + 115635*t^2) - 12*s12^2*t^3*
       (54114 - 1262665*t + 1080904*t^2) - 2*s12*t^4*(100922 - 2500700*t + 
        2197477*t^2) + s12^4*t*(81928 + 16334300*t + 3061323*t^2) + 
      s12^5*(190348 + 10123724*t + 14385695*t^2)) + 
    mmH^4*(1846*s12^9 + 4*t^8*(-2212 + 813*t) - 
      2*s12^8*(650368 + 1377411*t) + 8*s12^6*t*(217681 + 2612467*t - 
        1161734*t^2) + s12*t^6*(12964 - 823656*t + 57155*t^2) + 
      s12^2*t^5*(298248 - 5772196*t + 1454267*t^2) + 
      2*s12^5*t^2*(2563226 + 14479914*t + 4589457*t^2) - 
      2*s12^7*(50542 - 1046054*t + 5276115*t^2) + 
      s12^3*t^4*(1897908 - 10469192*t + 8201203*t^2) + 
      s12^4*t^3*(4896544 + 5941132*t + 17435903*t^2)))*
   canMINP[2, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + ((I/216)*(2100*mmH^8*(-1 + s12)*(s12*(-1 + t) - t)*
     (-1 + t) - 432*s12^2*t*(32*s12^4*(-1 + t) - 8*t^4 + 
      5*s12^3*t*(-27 + 11*t) + 4*s12*t^2*(16 - 11*t + 2*t^2) + 
      s12^2*t*(64 - 139*t + 36*t^2)) - 
    mmH^7*(4*t*(-2153 + 3862*t + 821*t^2) + 
      s12^3*(3257 - 6730*t + 3473*t^2) + s12^2*(2451 - 8049*t + 2314*t^2 + 
        3284*t^3) - s12*(8612 - 26295*t + 21235*t^2 + 6568*t^3)) + 
    8*mmH*s12*(216*t^5 + 12*s12*t^3*(144 + 493*t - 682*t^2) + 
      864*s12^5*(1 - 4*t + 3*t^2) + s12^4*t*(-1917 - 8347*t + 3136*t^2) + 
      s12^3*t*(1728 - 5072*t - 2797*t^2 + 440*t^3) + 
      s12^2*t^2*(3456 + 5137*t - 14108*t^2 + 7968*t^3)) + 
    mmH^6*(s12^4*(52 - 752*t + 700*t^2) + 4*t*(-4574 + 13427*t + 5289*t^2 - 
        794*t^3) + s12^3*(1506 - 21181*t + 13190*t^2 + 6917*t^3) + 
      s12^2*(-16356 + 16387*t - 35507*t^2 + 13514*t^3 - 3176*t^4) + 
      s12*(-18296 + 53920*t - 35107*t^2 - 41587*t^3 + 6352*t^4)) - 
    4*mmH^2*s12*(24*t^3*(448 + 727*t - 287*t^2) + 
      864*s12^5*(2 - 5*t + 3*t^2) + s12^4*(5562 - 12127*t - 4349*t^2 + 
        2490*t^3) - 4*s12*t^2*(2800 - 711*t + 5833*t^2 + 3190*t^3) - 
      s12^3*(3456 - 34187*t + 41731*t^2 + 293*t^3 + 4296*t^4) + 
      s12^2*t*(-25408 + 51909*t + 9979*t^2 - 16356*t^3 + 19648*t^4)) + 
    mmH^5*(s12^5*(1105 - 1778*t + 673*t^2) + 
      s12^4*(7747 + 211*t - 6294*t^2 - 2960*t^3) + 
      8*t*(2368 - 3067*t - 8208*t^2 + 2469*t^3 + 545*t^4) + 
      s12^3*(65976 - 16687*t + 699*t^2 - 40688*t^3 + 916*t^4) + 
      2*s12^2*(-5222 - 4854*t + 85550*t^2 - 6091*t^3 + 8180*t^4 + 2180*t^5) - 
      2*s12*(-9472 + 25234*t + 64060*t^2 - 59347*t^3 + 18514*t^4 + 
        4360*t^5)) - mmH^4*(s12^5*(6430 - 10077*t + 2110*t^2 + 673*t^3) + 
      16*t^2*(4736 - 2785*t + 1621*t^2 + 1460*t^3) - 
      s12^4*(-70884 + 45525*t + 18311*t^2 + 18230*t^3 + 2260*t^4) - 
      4*s12*t*(-1728 + 70057*t - 10391*t^2 + 6574*t^3 + 12770*t^4) + 
      s12^3*(57648 + 57692*t + 63993*t^2 - 91107*t^3 + 11744*t^4 + 
        4360*t^5) + 4*s12^2*(-17216 - 6617*t + 49902*t^2 + 25681*t^3 - 
        4461*t^4 + 5840*t^5)) + 2*mmH^3*(864*s12^6*(-1 + t)^2 + 
      48*t^3*(592 - 18*t + 305*t^2) + s12^5*(9782 - 16731*t + 1117*t^2 + 
        1512*t^3) - 4*s12*t^2*(-3872 + 17925*t - 9950*t^2 + 10186*t^3) + 
      4*s12^2*t*(-15936 - 7577*t + 25267*t^2 - 16777*t^3 + 2462*t^4) - 
      s12^4*(-50862 + 9616*t + 43670*t^2 + 13559*t^3 + 6024*t^4) + 
      s12^3*(-50816 + 92222*t + 87800*t^2 - 31045*t^3 + 6476*t^4 + 
        16256*t^5)))*canMINP[2, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/216)*(6528*mmH^9*(-1 + s12)*s12^2*(-1 + t)^2*t + 
    432*s12^2*t^2*(s12 + t)^4*(-t^3 + s12^2*(47 + t) + s12*(64 + 49*t)) - 
    16*mmH^8*(-1 + t)*(367*s12^5*(-1 + t) - 231*(-1 + t)*t^4 + 
      231*s12*t^3*(4 - 5*t + t^2) + 2*s12^3*t*(122 - 1019*t + 1509*t^2) + 
      s12^4*(367 - 2651*t + 2284*t^2) + 6*s12^2*t*(204 + 95*t - 657*t^2 + 
        154*t^3)) + 8*mmH*s12*t*(s12 + t)^2*(3*t^6*(291 + 100*t) + 
      9*s12^5*(-237 - 895*t + 532*t^2) - s12*t^3*(1728 + 495*t + 2489*t^2 + 
        204*t^3) + 2*s12^2*t^2*(-2592 - 2573*t - 7662*t^2 + 476*t^3) + 
      4*s12^3*t*(-1296 - 2573*t - 5828*t^2 + 2126*t^3) + 
      s12^4*(-1728 - 10782*t - 19405*t^2 + 11836*t^3)) - 
    4*mmH^2*(-4*t^8*(-3568 + 2009*t + 75*t^2) + 
      s12^8*(3402 - 13563*t - 10357*t^2 + 12958*t^3) + 
      s12*t^6*(-10816 + 74482*t - 81425*t^2 + 9471*t^3 + 1404*t^4) + 
      s12^2*t^5*(-40960 + 198407*t - 307261*t^2 + 59951*t^3 + 3546*t^4) + 
      s12^3*t^4*(-52224 + 328085*t - 607877*t^2 + 173557*t^3 + 5356*t^4) + 
      s12^4*t^3*(-15616 + 305728*t - 744685*t^2 + 296073*t^3 + 27002*t^4) + 
      s12^7*(3456 + 4437*t - 109231*t^2 + 4827*t^3 + 57044*t^4) + 
      s12^5*t^2*(19136 + 144740*t - 617979*t^2 + 287665*t^3 + 76228*t^4) + 
      s12^6*t*(16128 + 29935*t - 342967*t^2 + 130153*t^3 + 96526*t^4)) + 
    2*mmH^7*(3*s12^6*(2711 - 5386*t + 2675*t^2) - 
      2*t^4*(6056 - 12765*t + 4338*t^2 + 2371*t^3) + 
      s12^5*(6675 + 18584*t - 66181*t^2 + 40922*t^3) + 
      s12*t^3*(-48448 + 107979*t - 47836*t^2 - 16437*t^3 + 4742*t^4) + 
      2*s12^3*t*(-25312 + 74757*t - 71082*t^2 - 8231*t^3 + 33132*t^4) + 
      2*s12^4*(-7144 + 44203*t - 48771*t^2 - 28511*t^3 + 40223*t^4) + 
      s12^2*t*(-6528 - 66144*t + 222040*t^2 - 132083*t^3 - 47270*t^4 + 
        23457*t^5)) + 2*mmH^3*(s12^8*(16974 - 39283*t + 6545*t^2 + 
        11444*t^3) - 4*t^6*(7136 - 15730*t + 8921*t^2 + 4911*t^3 + 276*t^4) + 
      s12^7*(-270 + 14270*t - 241522*t^2 + 152977*t^3 + 49420*t^4) + 
      s12*t^5*(-120960 + 369818*t - 298218*t^2 - 136154*t^3 + 21203*t^4 + 
        1908*t^5) + s12^2*t^4*(-186880 + 886404*t - 858022*t^2 - 397813*t^3 + 
        158091*t^4 + 6012*t^5) + s12^3*t^3*(-108800 + 1095750*t - 
        1116622*t^2 - 569774*t^3 + 516267*t^4 + 8612*t^5) + 
      s12^4*t^2*(13440 + 694840*t - 895226*t^2 - 590373*t^3 + 962187*t^4 + 
        23932*t^5) + s12^5*t*(39296 + 228430*t - 480454*t^2 - 662726*t^3 + 
        1035185*t^4 + 63068*t^5) + s12^6*(11520 + 23452*t - 109066*t^2 - 
        563063*t^3 + 599913*t^4 + 81620*t^5)) - 
    mmH^6*(3*s12^7*(4709 - 9202*t + 4493*t^2) + 
      s12^6*(73181 - 110437*t - 40083*t^2 + 76907*t^3) - 
      4*t^4*(5856 - 15973*t - 7220*t^2 + 17266*t^3 + 2171*t^4) + 
      s12^5*(-59832 + 425311*t - 735682*t^2 + 194905*t^3 + 186754*t^4) + 
      s12*t^3*(-93696 + 203536*t + 213603*t^2 - 370048*t^3 + 13153*t^4 + 
        8684*t^5) + s12^2*t^2*(-140544 + 272704*t + 609361*t^2 - 
        1040137*t^3 + 154873*t^4 + 49903*t^5) + 
      2*s12^4*(-11712 - 37706*t + 319377*t^2 - 674621*t^3 + 315267*t^4 + 
        114619*t^5) + s12^3*t*(-93696 - 45720*t + 841822*t^2 - 1314077*t^3 + 
        556188*t^4 + 147131*t^5)) - 
    mmH^4*(s12^8*(21038 - 41921*t + 16718*t^2 + 3301*t^3) + 
      s12^7*(90624 - 177435*t - 111547*t^2 + 173784*t^3 + 13896*t^4) - 
      4*t^5*(9152 - 14138*t - 3202*t^2 + 34365*t^3 + 4752*t^4 + 201*t^5) + 
      s12^6*(-101964 + 496348*t - 1159417*t^2 + 251075*t^3 + 578589*t^4 + 
        22193*t^5) + s12*t^4*(-116736 + 286388*t + 272408*t^2 - 924230*t^3 - 
        9385*t^4 + 20005*t^5 + 804*t^6) + s12^2*t^3*(-100864 + 498164*t + 
        1123188*t^2 - 2704353*t^3 + 318905*t^4 + 138613*t^5 + 2835*t^6) + 
      s12^3*t^2*(31744 + 148328*t + 2211128*t^2 - 3957019*t^3 + 1344975*t^4 + 
        445314*t^5 + 3992*t^6) + s12^4*t*(82176 - 345616*t + 2053928*t^2 - 
        4017696*t^3 + 2139141*t^4 + 840004*t^5 + 6999*t^6) + 
      s12^5*(29696 - 327580*t + 1294896*t^2 - 2939204*t^3 + 1424149*t^4 + 
        934017*t^5 + 16636*t^6)) + mmH^5*(s12^8*(3733 - 7034*t + 3301*t^2) + 
      s12^7*(74997 - 147550*t + 43882*t^2 + 27375*t^3) + 
      2*s12^6*(12710 + 74939*t - 323939*t^2 + 201199*t^3 + 41525*t^4) - 
      4*t^4*(-5120 + 8906*t - 35037*t^2 + 31312*t^3 + 15280*t^4 + 925*t^5) + 
      s12^5*(-111240 + 428448*t - 360347*t^2 - 1080639*t^3 + 1119948*t^4 + 
        127418*t^5) + s12*t^3*(81920 - 249016*t + 836592*t^2 - 633577*t^3 - 
        287287*t^4 + 40040*t^5 + 3700*t^6) + 2*s12^2*t^2*
       (61440 - 299680*t + 998826*t^2 - 744477*t^3 - 349964*t^4 + 
        152337*t^5 + 10304*t^6) + s12^3*t*(81920 - 770688*t + 2203952*t^2 - 
        1586785*t^3 - 665900*t^4 + 949362*t^5 + 60355*t^6) + 
      s12^4*(20480 - 430680*t + 1253548*t^2 - 1289452*t^3 - 776183*t^4 + 
        1456894*t^5 + 111889*t^6)))*canMINP[2, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/216)*(48*mmH^12*(-1 + s12)*(43*s12*(-1 + t) - 79*t) - 
    432*s12^2*t^4*(62*s12^4*(-1 + t) + 32*t^3*(4 - 5*t + 2*t^2) + 
      s12*t^2*(320 - 511*t + 256*t^2) + s12^3*(64 - 315*t + 269*t^2) + 
      s12^2*t*(256 - 604*t + 399*t^2)) + 
    mmH^11*(-7413*s12^3*(-1 + t) - 4*t*(4525 + 6749*t) + 
      s12^2*(6463 + 19954*t - 12308*t^2) + 
      s12*(-7732 + 9015*t + 39304*t^2)) - 8*mmH*s12*t^2*
     (-864*t^5*(4 - 7*t + 2*t^2) + 16*s12^6*(188 - 277*t + 89*t^2) - 
      8*s12^5*t*(-2426 + 1883*t + 345*t^2) - 
      s12*t^4*(53568 - 71617*t + 32348*t^2 + 4320*t^3) - 
      2*s12^4*t*(6912 - 38853*t + 27419*t^2 + 7362*t^3) - 
      2*s12^3*t^2*(34560 - 82251*t + 54276*t^2 + 10048*t^3) - 
      s12^2*t^3*(105408 - 168765*t + 93589*t^2 + 13876*t^3)) + 
    mmH^10*(7656*s12^4*(-1 + t) + 4*t*(-1403 + 34539*t + 21334*t^2) + 
      s12^3*(-48889 - 6451*t + 38396*t^2) + 
      s12^2*(16315 - 156316*t - 76468*t^2 + 31768*t^3) - 
      s12*(14252 - 92907*t + 129460*t^2 + 117104*t^3)) - 
    4*mmH^2*t*(-3456*t^6*(2 - 3*t + t^2) + 4*s12^6*t*(-28860 + 21116*t + 
        3359*t^2 + 149*t^3) - 16*s12^7*(1568 - 1810*t - 25*t^2 + 267*t^3) + 
      2*s12*t^5*(11808 - 21737*t - 674*t^2 + 3024*t^3) + 
      s12^2*t^4*(304256 - 432269*t + 198017*t^2 + 101360*t^3 + 3456*t^4) + 
      2*s12^4*t^2*(138240 - 330253*t + 212762*t^2 + 121815*t^3 + 3633*t^4) + 
      2*s12^5*t*(20736 - 161812*t + 91218*t^2 + 55643*t^3 + 4881*t^4) + 
      s12^3*t^3*(508736 - 786205*t + 496500*t^2 + 242063*t^3 + 5828*t^4)) + 
    mmH^9*(-577*s12^5*(-1 + t) + s12^4*(64190 - 25000*t - 33213*t^2) + 
      s12^3*(71647 + 329029*t - 83308*t^2 - 83237*t^3) - 
      4*t*(-13866 + 3507*t + 115424*t^2 + 39047*t^3) + 
      s12^2*(-5136 + 70976*t + 839800*t^2 + 162038*t^3 - 46460*t^4) + 
      s12*(34728 - 27972*t - 351091*t^2 + 490031*t^3 + 202648*t^4)) - 
    2*mmH^3*(8*t^6*(12240 - 16651*t + 6575*t^2 + 648*t^3) + 
      2*s12*t^5*(14912 + 3685*t + 91795*t^2 - 40424*t^3 - 3024*t^4) + 
      8*s12^6*t*(25512 + 8496*t - 31956*t^2 + 5697*t^3 + 49*t^4) + 
      16*s12^7*(752 + 4516*t - 7122*t^2 + 1587*t^3 + 267*t^4) - 
      s12^2*t^4*(806400 - 1160816*t + 475490*t^2 + 900381*t^3 + 81212*t^4 + 
        864*t^5) - 4*s12^5*t*(13824 - 169220*t + 31424*t^2 + 121732*t^3 + 
        5275*t^4 + 1101*t^5) + 2*s12^4*t^2*(-276480 + 649104*t - 383108*t^2 - 
        622317*t^3 - 39953*t^4 + 1332*t^5) + 
      s12^3*t^3*(-1235968 + 1688798*t - 1338812*t^2 - 1710075*t^3 - 
        122509*t^4 + 2324*t^5)) + mmH^8*(-2482*s12^6*(-1 + t) + 
      s12^5*(-11812 + 13553*t - 339*t^2) + 
      s12^4*(-133510 - 211000*t + 191634*t^2 + 63427*t^3) + 
      8*t*(4640 - 40383*t + 23924*t^2 + 109843*t^3 + 22540*t^4) + 
      s12^3*(-51268 - 631147*t - 1006184*t^2 + 247072*t^3 + 98436*t^4) + 
      s12^2*(-60836 + 88712*t - 903641*t^2 - 2170739*t^3 - 217544*t^4 + 
        42080*t^5) - 4*s12*(-9280 + 66375*t - 123128*t^2 - 146734*t^3 + 
        244773*t^4 + 55600*t^5)) + mmH^7*(752*s12^7*(-1 + t) + 
      8*s12^6*(-2442 + 1133*t + 1215*t^2) - 
      2*s12^5*(-6632 + 1700*t + 4411*t^2 + 7589*t^3) + 
      s12^4*(89232 + 602028*t + 292136*t^2 - 396488*t^3 - 61642*t^4) - 
      4*t^2*(58432 - 209536*t + 140738*t^2 + 259501*t^3 + 33403*t^4) + 
      s12^3*(129604 + 245752*t + 2356044*t^2 + 1960284*t^3 - 316403*t^4 - 
        69839*t^5) + s12*t*(-309504 + 911724*t - 1612660*t^2 - 359426*t^3 + 
        1186245*t^4 + 157496*t^5) + s12^2*(-75776 + 491056*t - 452172*t^2 + 
        3056866*t^3 + 3305255*t^4 + 198078*t^5 - 23884*t^6)) + 
    mmH^5*(-16*s12^7*(1692 - 62*t - 2033*t^2 + 403*t^3) - 
      8*s12^6*(14168 + 30368*t - 43036*t^2 + 3053*t^3 + 1285*t^4) - 
      4*t^4*(192640 - 307338*t + 176959*t^2 + 89590*t^3 + 3969*t^4) - 
      s12^5*(59280 + 512176*t - 359024*t^2 - 250832*t^3 + 144083*t^4 + 
        325*t^5) + s12*t^3*(-1151488 + 1753280*t - 2510556*t^2 + 601545*t^3 + 
        420309*t^4 + 17064*t^5) + s12^3*t*(467456 + 642592*t + 676872*t^2 + 
        7593087*t^3 + 1989717*t^4 - 105454*t^5 - 8535*t^6) + 
      s12^4*(110592 + 103984*t - 209504*t^2 + 2868528*t^3 + 469990*t^4 - 
        220240*t^5 - 5017*t^6) - 2*s12^2*t^2*(12032 - 492156*t + 563172*t^2 - 
        3079850*t^3 - 992549*t^4 - 26861*t^5 + 594*t^6)) + 
    mmH^4*(16*s12^7*(2632 + 3764*t - 8626*t^2 + 2141*t^3 + 89*t^4) + 
      8*t^5*(68000 - 94019*t + 45215*t^2 + 11624*t^3 + 216*t^4) + 
      s12^6*(74912 + 545632*t - 434336*t^2 - 141600*t^3 + 62834*t^4 - 
        98*t^5) - 2*s12*t^4*(-333696 + 419454*t - 688212*t^2 + 223931*t^3 + 
        54706*t^4 + 864*t^5) - s12^2*t^3*(916480 - 948340*t - 1952*t^2 + 
        4289363*t^3 + 763423*t^4 + 14144*t^5) + 
      s12^5*(-27648 + 538832*t + 778576*t^2 - 1227168*t^3 - 10980*t^4 + 
        27493*t^5 - 2103*t^6) + s12^4*t*(-552960 + 1000560*t - 235824*t^2 - 
        3609126*t^3 - 318864*t^4 + 48898*t^5 + 607*t^6) + 
      s12^3*t^2*(-1565184 + 1226776*t - 1836036*t^2 - 6621055*t^3 - 
        946038*t^4 + 29238*t^5 + 1188*t^6)) + 
    mmH^6*(-752*s12^7*(-10 + 7*t + 3*t^2) + 
      4*s12^6*(16772 + 6972*t - 23717*t^2 + 2417*t^3) + 
      2*s12^5*(26328 + 32380*t - 87784*t^2 + 47973*t^3 + 9261*t^4) + 
      4*t^3*(147840 - 318172*t + 207173*t^2 + 194159*t^3 + 15374*t^4) + 
      2*s12^4*(-47532 - 91672*t - 691926*t^2 - 216864*t^3 + 207090*t^4 + 
        14091*t^5) - s12*t^2*(-882944 + 1706096*t - 2644468*t^2 + 
        252781*t^3 + 901796*t^4 + 69424*t^5) + 
      s12^2*t*(247296 - 1266500*t + 1102940*t^2 - 5540735*t^3 - 3194738*t^4 - 
        125300*t^5 + 7928*t^6) + s12^3*(-44288 - 623772*t - 384648*t^2 - 
        5324954*t^3 - 2499625*t^4 + 232541*t^5 + 31004*t^6)))*
   canMINP[2, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH - t)^4*(s12*(-1 + t) - t)*t*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[2, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) + 
 ((I/432)*(27*mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(8 + 5*t) - 
      s12^2*(32 + 19*t)) + mmH*(27*s12^4 + 1296*t^3*(2 + t) + 
      27*s12^3*(24 + 19*t) + 4*s12*t^2*(2062 + 977*t) + 
      2*s12^2*t*(3152 + 1549*t)) - 108*(s12^4 + 8*t^4*(2 + t) + 
      s12^3*(-4 + 3*t) + 2*s12^2*t*(-6 + 7*t + 4*t^2) + 
      4*s12*t^2*(-2 + 7*t + 4*t^2)))*canMINP[2, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^4*t*(s12 + t)) - 
 ((I/144)*(976*mmH^4 + 36*s12*t*(4 + s12 + t) - 
    2*mmH^3*(985*s12 + 488*(-2 + 3*t)) + 
    mmH^2*(985*s12^2 + 976*t*(-4 + 3*t) + s12*(-1844 + 3787*t)) - 
    mmH*(976*(-2 + t)*t^2 + s12^2*(36 + 841*t) + 
      s12*(144 - 1520*t + 1817*t^2)))*canMINP[2, 4, {t, s12, mmH}])/
  (mmH*s12^3*(mmH - t)*t) + 
 ((I/3)*(222*mmH^11*(s12 + t)^2 - 12*s12^4*t^3*(s12 + t)^3*
     (4*s12^2 - 3*s12*t - 2*t^2) - 
    2*mmH^10*(561*s12^3 + 2*t^2*(-51 + 346*t) + s12^2*(-102 + 1805*t) + 
      s12*t*(-204 + 1939*t)) - mmH*s12^2*t*(84*s12^8*t + 
      2*s12^4*t^3*(78 + 30*t - 169*t^2) + 2*s12^5*t^2*
       (282 + 138*t - 133*t^2) + 48*t^7*(2 + 5*t^2) + 
      120*s12*t^6*(2 - 4*t + 7*t^2) + 6*s12^7*(24 + 24*t + 41*t^2) + 
      3*s12^6*t*(164 + 106*t + 55*t^2) + 8*s12^2*t^5*(15 - 132*t + 127*t^2) + 
      s12^3*t^4*(-84 - 618*t + 299*t^2)) + 
    mmH^2*s12*(168*s12^9*t + s12^5*t^3*(1536 - 306*t - 2687*t^2) + 
      192*t^8*(-1 + t^2) + 2*s12^6*t^2*(624 - 108*t + 35*t^2) + 
      24*s12*t^7*(-8 - 39*t + 84*t^2) + 6*s12^8*(-48 - 96*t + 187*t^2) - 
      2*s12^4*t^4*(-36 + 2130*t + 265*t^2) + 12*s12^3*t^5*
       (-24 - 589*t + 388*t^2) + 3*s12^7*t*(-48 - 386*t + 669*t^2) + 
      4*s12^2*t^6*(18 - 1104*t + 1325*t^2)) + 
    mmH^3*(-84*s12^10 + 48*t^10 - 6*s12^9*(16 + 227*t) + 
      2*s12^3*t^5*(1596 + 5838*t - 5771*t^2) + 
      s12^8*(1500 + 2886*t - 4923*t^2) + 2*s12^4*t^4*
       (1104 + 7800*t - 1579*t^2) + 12*s12^7*t*(253 + 664*t - 374*t^2) - 
      48*s12*t^7*(-21 + 5*t + 18*t^2) - 72*s12^2*t^6*(-37 - 39*t + 89*t^2) + 
      3*s12^6*t^2*(452 + 2818*t + 1741*t^2) + 
      2*s12^5*t^3*(246 + 5220*t + 4381*t^2)) + 
    mmH^4*(486*s12^9 + 24*(4 - 13*t)*t^8 + s12^8*(426 + 4197*t) + 
      12*s12^3*t^4*(-766 - 737*t + 142*t^2) + 
      4*s12*t^6*(-594 + 573*t + 317*t^2) + 4*s12^2*t^5*
       (-1824 + 339*t + 1760*t^2) + 4*s12^7*(-822 - 1431*t + 2158*t^2) - 
      s12^6*t*(8448 + 17970*t + 2477*t^2) - 8*s12^5*t^2*
       (1095 + 2766*t + 2896*t^2) - 2*s12^4*t^3*(3936 + 9156*t + 9775*t^2)) + 
    mmH^9*(2232*s12^4 + 6*s12^3*(-174 + 1811*t) + 
      4*t^2*(12 - 282*t + 851*t^2) + s12*t*(96 - 3282*t + 13213*t^2) + 
      s12^2*(48 - 3198*t + 18395*t^2)) + 
    mmH^6*(1074*s12^7 + 24*s12^6*(57 + t) + 
      s12^4*t*(-9456 + 4626*t - 66283*t^2) + 
      s12^2*t^3*(-9408 + 29310*t - 42659*t^2) - 
      4*t^5*(48 - 507*t + 440*t^2) - 8*s12^5*(375 - 189*t + 2929*t^2) - 
      2*s12*t^4*(1632 - 7422*t + 5903*t^2) - 2*s12^3*t^2*
       (6396 - 10488*t + 38275*t^2)) - 
    mmH^8*(2022*s12^5 + s12^4*(-1986 + 15779*t) + 
      8*t^3*(24 - 321*t + 542*t^2) + 24*s12*t^2*(34 - 407*t + 969*t^2) + 
      4*s12^3*(108 - 2151*t + 9953*t^2) + s12^2*t*(1056 - 13818*t + 
        44999*t^2)) + mmH^5*(-1116*s12^8 - 2*s12^7*(438 + 2777*t) + 
      s12^6*(3984 + 4926*t - 751*t^2) + 8*t^6*(6 - 87*t + 107*t^2) + 
      3*s12*t^5*(1116 - 2722*t + 635*t^2) + 2*s12^2*t^4*
       (5166 - 8250*t + 5095*t^2) + 6*s12^3*t^3*(2398 - 1186*t + 6237*t^2) + 
      s12^5*t*(11544 + 16542*t + 30083*t^2) + 
      s12^4*t^2*(14916 + 12654*t + 54389*t^2)) + 
    mmH^7*(330*s12^6 + 2*s12^5*(-984 + 5303*t) + 
      2*t^4*(144 - 1536*t + 1631*t^2) + 6*s12*t^3*(366 - 2604*t + 3797*t^2) + 
      6*s12^3*t*(762 - 3530*t + 12429*t^2) + 
      s12^4*(1476 - 8838*t + 44509*t^2) + s12^2*t^2*(5004 - 26862*t + 
        60053*t^2)))*canMINP[3, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 ((I/2)*(4*mmH^11*(3*s12^3 + 53*s12^2*t + 9*s12*t^2 + 7*t^3) + 
    4*s12^4*t^3*(s12 + t)^2*(4*s12^4 - 19*s12^3*t - 60*s12^2*t^2 - 
      43*s12*t^3 - 22*t^4) - 4*mmH^10*(17*s12^4 + 2*t^3*(-11 + 16*t) + 
      2*s12*t^2*(-57 + 29*t) + 2*s12^2*t*(31 + 145*t) + 
      s12^3*(-38 + 281*t)) + mmH*s12^2*t*(-16*s12^9*t + 
      s12^4*t^4*(-48 + 1392*t - 775*t^2) + 
      s12^5*t^3*(16 + 4384*t - 111*t^2) + 8*t^8*(2 + 5*t^2) + 
      2*s12^8*(8 + 168*t + 15*t^2) + 8*s12*t^7*(7 - 70*t + 20*t^2) - 
      8*s12^3*t^5*(1 + 276*t + 62*t^2) + s12^2*t^6*(60 - 1976*t + 79*t^2) + 
      2*s12^6*t^2*(42 + 1724*t + 237*t^2) + 
      s12^7*t*(64 + 1584*t + 311*t^2)) + 
    mmH^8*(58*s12^6 + s12^5*(1852 - 1623*t) + 
      s12^4*(56 + 2560*t - 7322*t^2) + 4*s12^3*t*(50 + 654*t - 1399*t^2) + 
      4*t^4*(8 + 216*t + 53*t^2) + 4*s12^2*t^2*(66 + 2864*t + 231*t^2) + 
      s12*t^3*(152 + 7340*t + 1091*t^2)) + 
    mmH^2*s12*(32*s12^10*t + s12^2*t^7*(20 + 5616*t - 867*t^2) + 
      4*s12*t^8*(16 + 138*t - 97*t^2) - 32*t^9*(-1 + t^2) - 
      2*s12^8*t*(-24 + 1172*t + 35*t^2) - 5*s12^6*t^3*
       (20 + 2648*t + 41*t^2) + 2*s12^9*(16 - 48*t + 89*t^2) + 
      4*s12^3*t^6*(23 + 4254*t + 114*t^2) + 16*s12^5*t^4*
       (11 - 142*t + 175*t^2) - 2*s12^7*t^2*(38 + 4384*t + 465*t^2) + 
      2*s12^4*t^5*(144 + 8584*t + 1629*t^2)) + 
    mmH^9*(109*s12^5 + s12^4*(-752 + 2239*t) + 4*t^3*(-2 - 110*t + 33*t^2) + 
      2*s12*t^2*(-12 - 1468*t + 95*t^2) + s12^2*t*(-24 - 1400*t + 1885*t^2) + 
      s12^3*(-8 + 344*t + 4725*t^2)) - 
    mmH^3*(16*s12^11 + 8*t^11 + 2*s12^10*(80 + 151*t) + 
      2*s12^3*t^6*(530 + 11300*t - 449*t^2) - 
      8*s12*t^8*(-21 + 26*t + 22*t^2) - 9*s12^2*t^7*(-68 - 304*t + 117*t^2) + 
      4*s12^9*(40 + 32*t + 305*t^2) + 12*s12^4*t^5*(109 + 4254*t + 315*t^2) + 
      2*s12^8*t*(242 - 2200*t + 983*t^2) + 2*s12^7*t^2*
       (306 - 6272*t + 1109*t^2) + 4*s12^5*t^4*(292 + 8970*t + 1947*t^2) + 
      s12^6*t^3*(764 - 3688*t + 4973*t^2)) - 
    mmH^7*(374*s12^7 + 3*s12^6*(968 + 399*t) + 
      2*s12^4*t*(360 + 5308*t - 2989*t^2) + 4*t^5*(12 + 204*t + 149*t^2) - 
      4*s12^5*(-39 - 2594*t + 670*t^2) + 4*s12*t^4*(99 + 2240*t + 733*t^2) + 
      2*s12^3*t^2*(636 + 10796*t + 1443*t^2) + 
      s12^2*t^3*(1056 + 26592*t + 6545*t^2)) + 
    mmH^4*(94*s12^10 + 4*t^9*(-4 + 13*t) + 2*s12^9*(418 + 631*t) + 
      s12*t^7*(396 - 628*t - 37*t^2) + 4*s12^2*t^6*(417 + 2116*t - 35*t^2) + 
      4*s12^3*t^5*(765 + 12218*t + 762*t^2) + 
      4*s12^7*t*(305 + 1190*t + 2147*t^2) + 4*s12^6*t^2*
       (525 + 2376*t + 2296*t^2) + 4*s12^4*t^4*(839 + 19054*t + 2467*t^2) + 
      s12^8*(332 + 3048*t + 4862*t^2) + s12^5*t^3*(2780 + 40304*t + 
        11059*t^2)) - mmH^5*(283*s12^9 + 4*s12^8*(510 + 727*t) + 
      4*t^7*(2 + 6*t + 57*t^2) + 2*s12*t^6*(290 + 316*t + 627*t^2) + 
      3*s12^2*t^5*(796 + 6568*t + 1383*t^2) + 
      4*s12^4*t^3*(1104 + 16474*t + 3245*t^2) + 
      s12^7*(380 + 10448*t + 9089*t^2) + s12^5*t^2*(3228 + 36480*t + 
        9977*t^2) + s12^3*t^4*(4228 + 63896*t + 10317*t^2) + 
      s12^6*t*(1604 + 23792*t + 11423*t^2)) + 
    mmH^6*(468*s12^8 + s12^7*(3016 + 3409*t) + 8*t^6*(4 + 43*t + 67*t^2) + 
      2*s12^5*t*(674 + 12840*t + 1389*t^2) + 
      2*s12*t^5*(294 + 2576*t + 1497*t^2) + 4*s12^2*t^4*
       (517 + 7552*t + 2067*t^2) + 2*s12^4*t^2*(1416 + 17244*t + 2765*t^2) + 
      2*s12^6*(142 + 7672*t + 3163*t^2) + s12^3*t^3*(3280 + 51144*t + 
        11947*t^2)))*canMINP[3, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^3) - 
 ((I/2)*(96*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (12*s12^3 + 3*s12^2*t + 21*s12*t^2 + 14*t^3) - 
    4*mmH^10*(118*s12^3 + 4*t^2*(-3 + 38*t) + s12^2*(-12 + 379*t) + 
      s12*t*(-24 + 421*t)) - mmH*s12^2*t*(120*s12^8*t + 
      4*s12^4*t^3*(27 + 220*t - 55*t^2) + 8*t^7*(14 + 15*t^2) + 
      8*s12*t^6*(35 - 66*t + 43*t^2) + 5*s12^6*t*(56 + 388*t + 125*t^2) + 
      s12^2*t^5*(172 - 1352*t + 165*t^2) + 
      s12^5*t^2*(340 + 2320*t + 279*t^2) - s12^3*t^4*(28 + 916*t + 307*t^2) + 
      s12^7*(80 + 592*t + 454*t^2)) + 
    mmH^2*s12*(240*s12^9*t + s12^4*t^4*(152 - 6424*t - 1261*t^2) + 
      32*t^8*(-7 + 3*t^2) + s12^5*t^3*(952 + 4932*t + 175*t^2) + 
      4*s12*t^7*(-56 - 258*t + 219*t^2) + s12^3*t^5*(72 - 11432*t + 
        531*t^2) + 2*s12^8*(-80 + 16*t + 815*t^2) + 
      2*s12^6*t^2*(370 + 3884*t + 1593*t^2) + 
      s12^2*t^6*(212 - 6104*t + 1781*t^2) + 
      2*s12^7*t*(-40 + 1402*t + 1821*t^2)) + 
    mmH^9*(873*s12^4 + s12^3*(-280 + 4358*t) + 4*t^2*(6 - 46*t + 383*t^2) + 
      4*s12*t*(12 - 159*t + 1450*t^2) + 3*s12^2*(8 - 244*t + 2571*t^2)) + 
    mmH^3*(-120*s12^10 + s12^9*(32 - 1850*t) + 24*t^10 + 
      s12^8*(840 + 196*t - 7016*t^2) + s12^3*t^5*(2792 + 22112*t - 
        3331*t^2) + s12^2*t^6*(2916 + 4880*t - 2319*t^2) - 
      8*s12*t^7*(-147 + 34*t + 45*t^2) + s12^4*t^4*(1372 + 30816*t + 
        175*t^2) - 4*s12^6*t^2*(-178 + 1523*t + 1250*t^2) + 
      s12^5*t^3*(172 + 11880*t + 1413*t^2) - 
      4*s12^7*t*(-425 + 988*t + 2572*t^2)) + 
    mmH^5*(-1511*s12^8 + s12^7*(560 - 8017*t) + 
      s12^5*t*(6792 + 19180*t - 2441*t^2) + 4*t^6*(6 - 46*t + 127*t^2) + 
      4*s12*t^5*(831 - 557*t + 453*t^2) - 6*s12^6*(-382 - 834*t + 2091*t^2) + 
      4*s12^4*t^2*(2413 + 9503*t + 3009*t^2) + 
      s12^2*t^4*(9520 + 8448*t + 5773*t^2) + 2*s12^3*t^3*
       (5686 + 16884*t + 6573*t^2)) + mmH^4*(674*s12^9 + 4*(12 - 43*t)*t^8 + 
      s12^8*(-208 + 5510*t) + s12*t^6*(-2644 + 1204*t + 195*t^2) - 
      s12^3*t^4*(8068 + 36756*t + 241*t^2) + 2*s12^5*t^2*
       (-2554 - 9642*t + 493*t^2) + 8*s12^6*t*(-601 - 549*t + 1580*t^2) + 
      s12^2*t^5*(-7464 - 9236*t + 1697*t^2) - 
      s12^4*t^3*(5408 + 42780*t + 4447*t^2) + 
      2*s12^7*(-930 - 866*t + 6871*t^2)) - 
    mmH^8*(538*s12^5 + s12^4*(-312 + 5471*t) + 4*t^3*(24 - 76*t + 511*t^2) + 
      s12*t^2*(472 - 1340*t + 10413*t^2) + s12^3*(280 - 1356*t + 15349*t^2) + 
      s12^2*t*(656 - 2080*t + 18913*t^2)) + 
    mmH^6*(1656*s12^7 + s12^6*(-728 + 5169*t) - 8*t^5*(12 - 38*t + 127*t^2) + 
      s12^5*(-1796 - 6248*t + 149*t^2) - 2*s12*t^4*(1338 - 1144*t + 
        3173*t^2) - 4*s12^2*t^3*(1862 + 857*t + 4668*t^2) - 
      s12^4*t*(5976 + 17404*t + 16917*t^2) - 
      s12^3*t^2*(9048 + 17296*t + 27087*t^2)) + 
    mmH^7*(-658*s12^6 + s12^5*(264 + 1385*t) + 48*t^4*(3 - 7*t + 35*t^2) + 
      4*s12*t^3*(367 - 448*t + 2677*t^2) + s12^4*(940 + 2028*t + 13385*t^2) + 
      s12^2*t^2*(3444 - 1028*t + 25385*t^2) + 
      s12^3*t*(3060 + 2192*t + 27539*t^2)))*canMINP[3, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 ((I/15)*(178*mmH^8*(-1 + s12)*(-1 + t) + 
    120*s12^4*t*(5*s12^2 + 4*s12*t + 4*t^2) - 
    4*mmH*s12^3*(-1260*t^3 - 64*s12*t^2*(2 + 13*t) + s12^3*(-75 + 357*t) + 
      s12^2*t*(193 + 504*t)) - mmH^7*(711*s12^2*(-1 + t) - 
      4*(-102 + 313*t + 73*t^2) + s12*(739 + 105*t + 292*t^2)) + 
    2*mmH^6*(768 + 537*s12^3*(-1 + t) - 2206*t - 323*t^2 + 281*t^3 + 
      s12^2*(913 + 1118*t + 630*t^2) + s12*(905 - 1644*t + 183*t^2 - 
        281*t^3)) - 2*mmH^5*(368*s12^4*(-1 + t) + 
      8*t*(198 - 35*t + 119*t^2) + 2*s12^3*(625 + 1160*t + 507*t^2) + 
      s12^2*(4448 - 574*t + 2253*t^2 - 843*t^3) - 
      s12*(816 + 8996*t - 701*t^2 + 671*t^3)) + 
    2*mmH^2*s12^2*(1440*t^3 + 3*s12^4*(-94 + 97*t) + 
      4*s12*t*(396 + 1583*t - 1805*t^2) + s12^3*(2867 + 2144*t + 828*t^2) - 
      2*s12^2*(1560 + 430*t - 877*t^2 + 727*t^3)) + 
    2*mmH^4*s12*(102*s12^4*(-1 + t) + 4*t*(1188 + 311*t + 223*t^2) + 
      s12^3*(512 + 2232*t + 722*t^2) + s12^2*(10164 + 2716*t + 3481*t^2 - 
        843*t^3) - s12*(7056 + 14266*t - 5709*t^2 + 3639*t^3)) + 
    mmH^3*s12*(-9*s12^5*(-1 + t) + 240*t^3 + s12^4*(775 - 2359*t - 384*t^2) + 
      288*s12*t*(-33 - 43*t + 14*t^2) + 2*s12^3*(-9434 - 3702*t - 2385*t^2 + 
        281*t^3) + 2*s12^2*(8592 + 8422*t - 6151*t^2 + 4861*t^3)))*
   canMINP[3, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*
   s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((I/3)*(82*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t)^3 + 
    24*s12^2*t*(s12 + t)^3*(s12 + 11*t) + 
    4*mmH*s12*(s12^5*(3 + 17*t) + 3*t^5*(-33 + 52*t) + 
      6*s12^3*t^2*(23 + 53*t) + s12^4*t*(-3 + 112*t) + 
      2*s12^2*t^3*(-141 + 262*t) + s12*t^4*(-525 + 457*t)) - 
    2*mmH^4*(77*s12^5*(-1 + t) - 2*t^3*(-55 + 65*t + 12*t^2) + 
      s12^4*(-39 - 220*t + 303*t^2) + s12*t^2*(258 - 357*t - 13*t^2 + 
        24*t^3) + s12^2*t*(522 - 627*t - 68*t^2 + 173*t^3) + 
      s12^3*(86 - 439*t + 66*t^2 + 375*t^3)) - 
    2*mmH^2*(s12^6*(-20 + 23*t) + 4*t^4*(40 + 29*t - 39*t^2) + 
      s12^5*(-259 + 434*t + 290*t^2) + s12*t^3*(784 - 285*t - 692*t^2 + 
        274*t^3) + 2*s12^4*(152 - 993*t + 959*t^2 + 431*t^3) + 
      2*s12^3*t*(536 - 1376*t + 509*t^2 + 610*t^3) + 
      s12^2*t^2*(1392 - 2578*t - 982*t^2 + 899*t^3)) + 
    mmH^3*(3*s12^6*(-1 + t) + s12^5*(-785 + 805*t + 136*t^2) + 
      2*t^3*(-232 + 68*t + 31*t^2 - 59*t^3) + 
      4*s12^4*(280 - 962*t + 763*t^2 + 109*t^3) + 
      s12*t^2*(-1392 + 1504*t - 611*t^2 - 383*t^3 + 118*t^4) + 
      s12^2*t*(-1392 + 3048*t - 4070*t^2 + 349*t^3 + 409*t^4) + 
      s12^3*(-464 + 2800*t - 4156*t^2 + 2858*t^3 + 594*t^4)))*
   canMINP[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^3*(mmH*(-1 + t) - 2*t)*t*(s12 + t)^3) - 
 (I*(16*mmH^9*(-1 + s12) + 24*s12^2*t^3*(2*s12^2 + 5*s12*t + 3*t^2) - 
    4*mmH*s12*t*(8*s12^4*(-20 + 3*t) + 4*s12^3*t*(-79 + 7*t) + 
      t^4*(3 + 8*t) + 3*s12*t^3*(28 + 11*t) + s12^2*t^2*(-84 + 29*t)) + 
    mmH^8*(92 - 43*s12^2 + 32*t - s12*(57 + 32*t)) + 
    mmH^7*(-52 + 25*s12^3 - 228*t + 44*t^2 + s12^2*(272 + 109*t) + 
      s12*(-191 + 99*t - 44*t^2)) + 2*mmH^2*(-4*t^4*(12 + 9*t + 2*t^2) + 
      16*s12^5*(4 - 16*t + 3*t^2) + 8*s12^4*t*(-71 - 71*t + 6*t^2) + 
      s12^3*t^2*(-320 - 354*t + 31*t^2) + s12^2*t^3*(622 + 218*t + 51*t^2) + 
      s12*t^3*(-16 + 165*t + 144*t^2 + 20*t^3)) + 
    2*mmH^6*(-88 + 5*s12^4 + 24*t + 6*t^2 - 88*t^3 - s12^3*(97 + 29*t) - 
      s12^2*(127 + 399*t + 21*t^2) + s12*(265 + 427*t + 107*t^2 + 88*t^3)) - 
    mmH^3*(8*s12^5*(20 - 4*t + 3*t^2) - 4*t^3*(116 + 81*t + 42*t^2 + 3*t^3) + 
      2*s12^4*(88 - 536*t - 64*t^2 + 13*t^3) + 
      s12^3*t*(-16 - 1884*t - 216*t^2 + 17*t^3) + 
      s12^2*t^2*(2244 + 454*t + 324*t^2 + 27*t^3) + 
      s12*t^2*(-96 + 1448*t + 953*t^2 + 289*t^3 + 12*t^4)) + 
    mmH^4*(32*s12^5*(2 + t) + 2*s12^4*(88 - 80*t + 31*t^2) - 
      8*t^2*(102 + 61*t + 57*t^2 + 10*t^3) + 
      2*s12^3*(-12 - 678*t - 406*t^2 + 13*t^3) + 
      s12^2*t*(1548 - 126*t + 88*t^2 + 101*t^3) + 
      s12*t*(-96 + 2484*t + 1642*t^2 + 699*t^3 + 80*t^4)) - 
    2*mmH^5*(4*s12^5 + s12^4*(32 + 23*t) - 4*s12^3*(37 + 91*t + 3*t^2) - 
      2*t*(156 + 60*t + 107*t^2 + 46*t^3) + 
      s12^2*(142 - 265*t - 330*t^2 + 49*t^3) + 
      s12*(-16 + 942*t + 804*t^2 + 353*t^3 + 92*t^4)))*
   canMINP[3, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH - t)^3*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(2*mmH^3 + 10*mmH*s12^2 - 4*s12^3 + mmH^2*(6 - 8*s12 - 4*t) - 
    4*s12^2*(-3 + t) - 7*mmH*t*(4 + t) + 2*t^2*(4 + t) + 2*s12*t*(10 + t) + 
    2*mmH*s12*(-9 + 4*t))*canMINP[3, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*t*(-mmH + 2*(s12 + t))) + 
 (((4*I)/3)*(2*(7*mmH - 7*s12 - 6*t) + 2*t^2 + 7*(-mmH + s12 + t)^2)*
   canMINP[3, 4, {t, s12, mmH}])/(s12^3*t) + 
 ((4*I)*(5*s12^5 + mmH^4*t + 12*t^4*(1 + t) + 5*s12^4*(1 + 2*t) + 
    4*s12*t^3*(5 + 8*t) + s12^3*t*(5 + 14*t) + s12^2*t^2*(9 + 29*t) - 
    mmH^3*(5*s12^2 + t + 16*s12*t + 10*t^2) + 
    mmH^2*(15*s12^3 + 3*s12*t*(5 + 18*t) + t^2*(9 + 29*t) + 
      s12^2*(5 + 39*t)) - mmH*(15*s12^4 + 10*s12*t^2*(3 + 7*t) + 
      4*t^3*(5 + 8*t) + 2*s12^3*(5 + 17*t) + s12^2*t*(19 + 58*t)))*
   canMINP[4, 1, {s12, t, mmH}])/((mmH - s12)^2*s12^2*(mmH - t)*t*
   (s12 + t)) - ((4*I)*(-1 + s12)*(5*s12^3 + 14*s12^2*t - 2*s12*t^2 - 5*t^3 + 
    3*mmH^2*(3*s12 + t) - 2*mmH*(7*s12^2 + 6*s12*t - t^2))*
   canMINP[4, 1, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)*t*
   (s12 + t)) - ((4*I)*(6*s12^5 + 12*t^4*(1 + t) + 3*s12^4*(2 + 7*t) + 
    mmH^4*(9*s12 + 8*t) + s12^3*t*(15 + 34*t) + s12*t^3*(23 + 35*t) + 
    s12^2*t^2*(19 + 42*t) - mmH^3*(33*s12^2 + t*(8 + 27*t) + 
      s12*(9 + 59*t)) + mmH^2*(45*s12^3 + 3*s12*t*(14 + 37*t) + 
      t^2*(19 + 42*t) + s12^2*(24 + 115*t)) - 
    mmH*(27*s12^4 + t^3*(23 + 35*t) + 2*s12*t^2*(25 + 48*t) + 
      s12^3*(21 + 85*t) + s12^2*t*(49 + 118*t)))*
   canMINP[4, 1, {t, s12, mmH}])/((mmH - s12)^2*s12^2*(mmH - t)*t*
   (s12 + t)) + ((I/6)*(924*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (180*s12^3 + 223*s12^2*t + 123*s12*t^2 + 98*t^3) - 
    2*mmH^10*(2252*s12^3 + 4*t^2*(-112 + 667*t) + s12^2*(-464 + 6937*t) + 
      s12*t*(-896 + 7575*t)) + mmH^3*(-608*s12^10 + s12^9*(288 - 8686*t) + 
      248*t^10 + s12^4*t^4*(12524 + 65092*t - 115619*t^2) + 
      s12^3*t^5*(15464 + 57960*t - 98105*t^2) + 
      s12^5*t^3*(4764 + 57504*t - 94289*t^2) + 
      s12^2*t^6*(12180 + 18020*t - 39729*t^2) + 
      s12^8*(5496 + 25100*t - 33576*t^2) + 
      4*s12^7*t*(2781 + 19426*t - 16054*t^2) + 12*s12^6*t^2*
       (474 + 7073*t - 6691*t^2) - 8*s12*t^7*(-567 + 46*t + 583*t^2)) - 
    mmH*s12^2*t*(608*s12^8*t + 8*t^7*(54 + 155*t^2) + 
      8*s12*t^6*(135 - 178*t + 565*t^2) + 4*s12^4*t^3*
       (111 + 3714*t + 1334*t^2) + 2*s12^7*(264 - 72*t + 1345*t^2) + 
      s12^6*t*(1800 + 3580*t + 4821*t^2) + 
      s12^5*t^2*(2052 + 12572*t + 4941*t^2) + 
      s12^3*t^4*(-476 + 5852*t + 7281*t^2) + 
      s12^2*t^5*(508 - 1580*t + 7523*t^2)) + 
    mmH^5*(-8339*s12^8 + s12^7*(7044 - 38515*t) + 
      s12^6*(14676 + 85548*t - 54398*t^2) + 
      s12^2*t^4*(48752 - 26092*t - 51081*t^2) + 
      2*s12^3*t^3*(33214 + 34742*t - 16379*t^2) + 
      s12^5*t*(44216 + 206156*t - 11477*t^2) + 4*t^6*(62 - 800*t + 859*t^2) - 
      2*s12*t^5*(-7838 + 12742*t + 5765*t^2) + 
      2*s12^4*t^2*(31322 + 100472*t + 7763*t^2)) + 
    mmH^2*s12*(1216*s12^9*t + 32*t^8*(-27 + 31*t^2) + 
      4*s12*t^7*(-216 - 1134*t + 2689*t^2) + 
      2*s12^8*(-528 - 2160*t + 3937*t^2) + 
      2*s12^7*t*(-264 - 7578*t + 10429*t^2) + 
      2*s12^6*t^2*(2274 - 4788*t + 15167*t^2) + 
      s12^2*t^6*(196 - 18412*t + 32939*t^2) + 
      s12^5*t^3*(5112 + 13116*t + 33959*t^2) + 
      s12^4*t^4*(-920 + 6532*t + 41379*t^2) + 
      s12^3*t^5*(-1816 - 19168*t + 47173*t^2)) + 
    mmH^9*(8485*s12^4 + s12^3*(-3492 + 39430*t) + 
      4*t^2*(62 - 1200*t + 2933*t^2) + 2*s12*t*(256 - 6362*t + 23901*t^2) + 
      s12^2*(264 - 11416*t + 66919*t^2)) + 
    mmH^4*(3502*s12^9 + 4*(124 - 393*t)*t^8 + s12^8*(-2360 + 25878*t) + 
      s12*t^6*(-10820 + 5920*t + 10877*t^2) + 
      8*s12^6*t*(-3921 - 21756*t + 11203*t^2) + 
      2*s12^7*(-6018 - 31214*t + 33885*t^2) + 
      3*s12^3*t^4*(-14812 - 27280*t + 45063*t^2) + 
      2*s12^5*t^2*(-17770 - 102226*t + 45173*t^2) + 
      s12^2*t^5*(-33992 - 15868*t + 74367*t^2) + 
      s12^4*t^3*(-37472 - 151148*t + 117611*t^2)) - 
    mmH^8*(6190*s12^5 + 3*s12^4*(-928 + 17803*t) + 
      4*t^3*(248 - 2684*t + 3157*t^2) + 3*s12^3*(664 - 6760*t + 44917*t^2) + 
      s12*t^2*(3976 - 36056*t + 74023*t^2) + 
      s12^2*t*(4976 - 42688*t + 150703*t^2)) + 
    mmH^6*(9568*s12^7 + 3*s12^6*(-3192 + 6427*t) - 
      16*t^5*(62 - 546*t + 289*t^2) - 4*s12*t^4*(3917 - 12666*t + 3088*t^2) - 
      2*s12^2*t^3*(21900 - 34498*t + 31577*t^2) - 
      s12^5*(11412 + 62380*t + 39319*t^2) - 
      s12^4*t*(38264 + 101964*t + 146559*t^2) - 
      s12^3*t^2*(55976 + 22284*t + 155617*t^2)) + 
    mmH^7*(-2838*s12^6 + s12^5*(4384 + 26831*t) + 
      4*t^4*(372 - 3216*t + 1955*t^2) + 4*s12*t^3*(2651 - 13964*t + 
        14050*t^2) + s12^4*(6060 + 7824*t + 134315*t^2) + 
      s12^2*t^2*(22868 - 72720*t + 166815*t^2) + 
      s12^3*t*(19812 - 26288*t + 222697*t^2)))*canMINP[4, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 ((I/6)*(252*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (60*s12^3 + 61*s12^2*t + 41*s12*t^2 + 54*t^3) - 
    2*mmH^10*(612*s12^3 + 4*t^2*(-105 + 191*t) + s12^2*(-420 + 2039*t) + 
      s12*t*(-840 + 2137*t)) + mmH^8*(-2806*s12^5 + s12^4*(9472 - 19009*t) + 
      s12^2*t*(1312 + 64416*t - 46639*t^2) + 
      s12^3*(512 + 41200*t - 44667*t^2) + s12*t^2*(1088 + 43120*t - 
        21883*t^2) + 4*t^3*(72 + 2608*t - 819*t^2)) + 
    mmH^6*(-3024*s12^7 + s12^6*(6944 - 15131*t) + 
      s12^3*t^2*(15296 + 315100*t - 100853*t^2) + 
      s12^4*t*(9704 + 235212*t - 91735*t^2) + 
      s12^5*(2748 + 76444*t - 46871*t^2) + 2*s12^2*t^3*
       (6380 + 100566*t - 27543*t^2) + 4*s12*t^4*(1177 + 14314*t - 
        2319*t^2) + 8*t^5*(36 + 689*t + 160*t^2)) + 
    mmH^4*(-1034*s12^9 + 12*t^8*(-12 + 35*t) - 2*s12^8*(68 + 3841*t) + 
      s12^4*t^3*(11392 + 349476*t - 66797*t^2) + 
      s12^3*t^4*(13468 + 242136*t - 58503*t^2) + 
      s12^2*t^5*(10392 + 70004*t - 24657*t^2) + 
      2*s12^5*t^2*(4978 + 131822*t - 24331*t^2) + 
      s12^7*(3108 + 22836*t - 19694*t^2) + 
      8*s12^6*t*(1021 + 13956*t - 3979*t^2) - 
      9*s12*t^6*(-380 - 248*t + 343*t^2)) + 
    mmH*s12^2*t*(176*s12^8*t + 72*t^7*(2 + 5*t^2) + 
      4*s12^4*t^3*(-11 - 228*t + 38*t^2) + 8*s12*t^6*(49 - 198*t + 183*t^2) + 
      3*s12^5*t^2*(140 + 372*t + 189*t^2) + 2*s12^7*(72 - 216*t + 355*t^2) + 
      s12^6*t*(456 - 284*t + 1015*t^2) + s12^3*t^4*(-140 - 5804*t + 
        1347*t^2) + s12^2*t^5*(260 - 5508*t + 2217*t^2)) + 
    mmH^2*s12*(-352*s12^9*t + s12^3*t^5*(264 + 50872*t - 13003*t^2) + 
      s12^2*t^6*(-412 + 20908*t - 10233*t^2) + 
      s12^4*t^4*(800 + 51660*t - 7477*t^2) + 
      s12^5*t^3*(-664 + 28324*t - 3805*t^2) + 
      2*s12^7*t*(72 + 3654*t - 2599*t^2) - 288*t^8*(-1 + t^2) - 
      6*s12^8*(-48 - 240*t + 385*t^2) - 4*s12*t^7*(-56 - 522*t + 861*t^2) - 
      2*s12^6*t^2*(498 - 7292*t + 2693*t^2)) + 
    mmH^9*(2425*s12^4 + 2*s12^3*(-2134 + 6121*t) + 
      4*t^2*(-18 - 1186*t + 853*t^2) + 2*s12*t*(-72 - 6842*t + 6843*t^2) + 
      s12^2*(-72 - 13208*t + 19923*t^2)) + 
    mmH^3*(176*s12^10 - 72*t^10 + 6*s12^9*(16 + 439*t) + 
      40*s12*t^7*(-37 + 18*t + 39*t^2) + 4*s12^8*(-366 - 1973*t + 2366*t^2) + 
      4*s12^7*t*(-741 - 9194*t + 3802*t^2) + 4*s12^6*t^2*
       (-522 - 22953*t + 4219*t^2) + s12^2*t^6*(-3628 - 17956*t + 
        12243*t^2) + s12^5*t^3*(-2556 - 164624*t + 23679*t^2) + 
      s12^3*t^5*(-4232 - 97640*t + 30823*t^2) + 
      s12^4*t^4*(-4052 - 180564*t + 35889*t^2)) + 
    mmH^5*(2401*s12^8 + s12^7*(-1732 + 12329*t) - 
      4*t^6*(18 + 202*t + 285*t^2) + 2*s12*t^5*(-2422 - 11510*t + 2105*t^2) + 
      s12^6*(-3644 - 49948*t + 30906*t^2) + 
      s12^2*t^4*(-14880 - 154140*t + 38563*t^2) + 
      2*s12^3*t^3*(-9734 - 178846*t + 42935*t^2) + 
      2*s12^4*t^2*(-8478 - 193960*t + 46459*t^2) + 
      s12^5*t*(-11240 - 210372*t + 62247*t^2)) + 
    mmH^7*(2834*s12^6 + s12^5*(-11216 + 18543*t) + 
      4*t^4*(-108 - 2772*t + 163*t^2) + 4*s12*t^3*(-759 - 17076*t + 
        4712*t^2) + s12^4*(-1476 - 72552*t + 57095*t^2) + 
      s12^2*t^2*(-6252 - 153176*t + 62563*t^2) + 
      s12^3*t*(-5124 - 157296*t + 85081*t^2)))*
   canMINP[4, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^2) - 
 ((I/3)*(36*mmH^10*(s12 + t)^2 - 4*s12^4*t^2*(s12 + t)^2*
     (12*s12^3 + 17*s12^2*t + 45*s12*t^2 + 46*t^3) + 
    mmH^9*(-147*s12^3 + s12^2*(44 - 859*t) + 4*(7 - 118*t)*t^2 - 
      8*s12*t*(-7 + 139*t)) + mmH*s12^2*t*(48*s12^8 + 2*s12^7*(-240 + 73*t) + 
      s12^6*t*(-1392 + 109*t) - s12^5*t^2*(820 + 171*t) + 
      s12^3*t^3*(8 + 392*t - 1167*t^2) + s12^2*t^4*(92 - 1112*t - 609*t^2) + 
      8*t^6*(6 - 5*t^2) - 8*s12*t^5*(-15 + 86*t + 15*t^2) - 
      4*s12^4*t^2*(3 - 227*t + 220*t^2)) + 
    mmH^8*(194*s12^4 + s12^3*(-464 + 2749*t) + s12^2*t*(-1124 + 6221*t) + 
      4*t^2*(-2 - 62*t + 405*t^2) + 2*s12*t*(-4 - 462*t + 2649*t^2)) + 
    mmH^2*s12*(-48*s12^9 + 4*s12^6*(1701 - 145*t)*t^2 - 8*s12^8*(24 + 65*t) - 
      4*s12^7*t*(-507 + 305*t) + 32*t^7*(3 + t^2) + 
      12*s12*t^6*(12 + 78*t + 35*t^2) + 4*s12^4*t^3*(9 + 1633*t + 1851*t^2) + 
      s12^2*t^5*(-44 + 4708*t + 2793*t^2) + 
      s12^5*t^2*(36 + 7516*t + 3231*t^2) + 2*s12^3*t^4*
       (-46 + 3678*t + 3379*t^2)) + 
    mmH^7*(-12*s12^5 - 8*s12^4*(-169 + 426*t) + 
      s12^2*t*(-40 + 5660*t - 20139*t^2) + 
      s12*t^2*(20 + 3004*t - 11925*t^2) + 8*t^3*(3 + 70*t - 297*t^2) - 
      2*s12^3*(18 - 2308*t + 7131*t^2)) + 
    mmH^5*(481*s12^7 + s12^6*(2468 + 2430*t) + 
      s12^3*t^2*(-1144 + 2764*t - 50877*t^2) + 
      s12^2*t^3*(-1236 + 7772*t - 33681*t^2) + 
      s12*t^4*(-460 + 3804*t - 8735*t^2) + s12^5*(-60 + 3116*t - 4854*t^2) + 
      4*t^5*(2 + 29*t - 90*t^2) - 2*s12^4*t*(218 + 312*t + 16385*t^2)) + 
    mmH^3*(230*s12^9 + 8*t^9 + 2*s12^7*t*(-1438 + 1791*t) + 
      s12^8*(968 + 1849*t) - 8*s12*t^6*(51 - 26*t + 33*t^2) - 
      4*s12^6*t*(9 + 3546*t + 442*t^2) - s12^2*t^5*(996 + 1900*t + 
        4335*t^2) - 3*s12^5*t^2*(52 + 6940*t + 5441*t^2) - 
      2*s12^3*t^4*(414 + 4714*t + 7939*t^2) - 
      s12^4*t^3*(360 + 17816*t + 24155*t^2)) + 
    mmH^6*(-284*s12^6 + 269*s12^5*(-8 + 3*t) + 4*t^4*(-6 - 118*t + 395*t^2) + 
      4*s12^4*(21 - 1590*t + 3692*t^2) + s12*t^3*(108 - 4596*t + 14123*t^2) + 
      s12^2*t^2*(396 - 9772*t + 34935*t^2) + 
      s12^3*t*(348 - 9808*t + 36033*t^2)) + 
    mmH^4*(-450*s12^8 + 4*(4 - 9*t)*t^7 - 88*s12^7*(23 + 36*t) + 
      s12^6*(12 + 1024*t - 3305*t^2) + s12*t^5*(652 - 1552*t + 2511*t^2) + 
      2*s12^2*t^4*(842 - 808*t + 8721*t^2) + 
      s12^5*t*(172 + 14200*t + 14289*t^2) + 2*s12^4*t^2*
       (356 + 9414*t + 19755*t^2) + s12^3*t^3*(1584 + 7580*t + 39565*t^2)))*
   canMINP[4, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^3*t*
   (s12 + t)^2) - ((I/30)*(88*mmH^5*(-1 + s12)*(-1 + t) + 
    40*s12^2*t*(-12*s12 + t) + 4*mmH*s12*((427 - 412*t)*t^2 + 
      s12^2*(-60 + 257*t) + s12*t*(-177 + 259*t)) - 
    mmH^4*(218 + 127*s12^2*(-1 + t) - 672*t - 62*t^2 + 
      s12*(105 + 349*t + 62*t^2)) + mmH^3*(616 + 44*s12^3*(-1 + t) - 2022*t - 
      76*t^2 + 242*t^3 + s12^2*(342 + 323*t + 269*t^2) + 
      s12*(256 + 463*t + 117*t^2 - 242*t^3)) - 
    2*mmH^2*(s12^3*(-197 + 241*t) + 2*t*(372 - 25*t + 206*t^2) + 
      s12^2*(1542 - 108*t + 533*t^2) - s12*(1360 + 1023*t - 420*t^2 + 
        654*t^3)))*canMINP[4, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((I/6)*(66*mmH^6*(-1 + s12)*(-1 + t) + 8*s12^3*t*(12*s12 + 37*t) + 
    4*mmH*s12^2*(2*s12^2*(6 + 5*t) - s12*t*(337 + 89*t) + 
      t^2*(-173 + 94*t)) + mmH^5*(-127*s12^2*(-1 + t) + 2*t*(47 + 41*t) + 
      s12*(13 - 107*t - 82*t^2)) + mmH^4*(29*s12^3*(-1 + t) + 
      s12^2*(-399 + 688*t + 97*t^2) + s12*(-66 + 13*t + 359*t^2 - 72*t^3) + 
      4*(48 - 55*t - 74*t^2 + 18*t^3)) + 
    mmH^3*(32*s12^4*(-1 + t) + 4*t*(8 + 52*t - 47*t^2) + 
      s12^3*(276 - 407*t - 15*t^2) + 3*s12^2*(138 - 493*t - 205*t^2 + 
        24*t^3) + 2*s12*(80 + 127*t - 168*t^2 + 130*t^3)) - 
    2*mmH^2*s12*(s12^3*(-22 + 54*t) + s12^2*(198 - 686*t - 67*t^2) + 
      2*t*(8 + 13*t + 47*t^2) + s12*(176 - 549*t - 594*t^2 + 166*t^3)))*
   canMINP[4, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((I/6)*(4*mmH^4*(-1 + s12) + mmH^3*(-102 - 77*s12^2 + s12*(103 - 26*t) + 
      26*t) + 4*s12^2*(25*s12 + 38*t) - 2*mmH*s12*(79*s12^2 + 4*t*(3 + 2*t) + 
      s12*(193 + 118*t)) + mmH^2*(71*s12^3 + s12^2*(131 + 80*t) + 
      8*s12*(28 + 7*t + t^2) - 2*(68 + 59*t + 4*t^2)))*
   canMINP[4, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((I/3)*(mmH^2 + mmH*(3 - 2*s12) - 3*s12 + s12^2 + t*(5 + 3*t))*
   canMINP[4, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((I/3)*(t + t^2 - 14*(-mmH + s12 + t) + 7*(-mmH + s12 + t)^2)*
   canMINP[4, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((I/4)*(328*mmH^11*(s12 + t)^2 + mmH^10*(-1596*s12^3 + 
      s12^2*(272 - 4923*t) + s12*(544 - 5357*t)*t + 2*(136 - 941*t)*t^2) + 
    4*s12^4*t^3*(s12 + t)^2*(60*s12^3 + 73*s12^2*t + 37*s12*t^2 + 30*t^3) - 
    mmH*s12^2*t*(196*s12^8*t + 16*t^7*(9 + 25*t^2) + 
      16*s12^7*(11 - 3*t + 55*t^2) + 8*s12*t^6*(45 - 58*t + 183*t^2) + 
      2*s12^4*t^3*(78 + 2380*t + 887*t^2) + 
      s12^6*t*(600 + 1192*t + 1605*t^2) + s12^5*t^2*(684 + 4120*t + 
        1663*t^2) + s12^3*t^4*(-148 + 1776*t + 2389*t^2) + 
      s12^2*t^5*(172 - 568*t + 2453*t^2)) + 
    mmH^5*(-2671*s12^8 + s12^7*(2272 - 12307*t) + 
      s12^6*(4884 + 28016*t - 16708*t^2) + 
      s12^2*t^4*(15976 - 8260*t - 13543*t^2) + 
      3*s12^3*t^3*(7196 + 7744*t - 1245*t^2) + 
      s12^5*t*(14600 + 67848*t + 15*t^2) + 4*t^6*(20 - 255*t + 278*t^2) - 
      3*s12*t^5*(-1724 + 2752*t + 1081*t^2) + 
      4*s12^4*t^2*(5105 + 16590*t + 3087*t^2)) + 
    mmH^3*(-196*s12^10 + s12^9*(96 - 2792*t) + 80*t^10 + 
      s12^4*t^4*(3940 + 21172*t - 36531*t^2) + 
      s12^2*t^6*(4044 + 5780*t - 12635*t^2) + 
      s12^8*(1832 + 8328*t - 10900*t^2) + 2*s12^7*t*(1854 + 12836*t - 
        10567*t^2) - 8*s12*t^7*(-189 + 18*t + 185*t^2) - 
      56*s12^6*t^2*(-33 - 499*t + 471*t^2) - 8*s12^3*t^5*
       (-631 - 2350*t + 3889*t^2) - 4*s12^5*t^3*(-349 - 4700*t + 7542*t^2)) + 
    mmH^2*s12*(392*s12^9*t + 32*t^8*(-9 + 10*t^2) + 
      4*s12^8*(-88 - 360*t + 637*t^2) + 4*s12*t^7*(-72 - 366*t + 863*t^2) + 
      8*s12^3*t^5*(-69 - 792*t + 1903*t^2) + 4*s12^6*t^2*
       (379 - 792*t + 2529*t^2) + 4*s12^4*t^4*(-58 + 499*t + 3365*t^2) + 
      2*s12^7*t*(-88 - 2512*t + 3429*t^2) + 
      s12^2*t^6*(76 - 5988*t + 10601*t^2) + 
      s12^5*t^3*(1736 + 4224*t + 11267*t^2)) + 
    mmH^9*(3009*s12^4 + s12^3*(-1032 + 14029*t) + 
      4*t^2*(20 - 367*t + 1032*t^2) + s12*t*(160 - 3896*t + 16893*t^2) + 
      s12^2*(80 - 3460*t + 23753*t^2)) + 
    mmH^4*(1124*s12^9 + 4*(40 - 127*t)*t^8 + s12^8*(-772 + 8318*t) + 
      s12*t^6*(-3596 + 2000*t + 3375*t^2) + 
      4*s12^7*(-1003 - 5143*t + 5487*t^2) + 4*s12^5*t^2*
       (-2903 - 16783*t + 6824*t^2) + 4*s12^6*t*(-2606 - 14321*t + 
        7189*t^2) + 2*s12^2*t^5*(-5612 - 2514*t + 11529*t^2) + 
      2*s12^4*t^3*(-6016 - 24694*t + 17237*t^2) + 
      s12^3*t^4*(-14460 - 26608*t + 40947*t^2)) - 
    mmH^8*(2256*s12^5 + 4*s12^4*(-197 + 4791*t) + 
      8*t^3*(40 - 414*t + 555*t^2) + s12*t^2*(1272 - 11112*t + 26299*t^2) + 
      2*s12^2*t*(792 - 6538*t + 26895*t^2) + 
      s12^3*(632 - 6064*t + 48247*t^2)) + 
    mmH^6*(3040*s12^7 + s12^6*(-3072 + 5617*t) + 
      s12^2*t^3*(-14248 + 21432*t - 26149*t^2) + 
      s12*t^4*(-5116 + 16040*t - 5279*t^2) - 2*t^5*(160 - 1376*t + 769*t^2) - 
      4*s12^5*(943 + 5129*t + 4033*t^2) - 2*s12^4*t*(6260 + 17104*t + 
        27935*t^2) - s12^3*t^2*(18200 + 8620*t + 60457*t^2)) + 
    mmH^7*(-782*s12^6 + 2*s12^5*(724 + 5087*t) + 
      8*t^4*(60 - 501*t + 340*t^2) + 2*s12*t^3*(1714 - 8700*t + 10207*t^2) + 
      2*s12^3*t*(3206 - 3684*t + 40517*t^2) + 
      s12^4*(1972 + 3036*t + 48963*t^2) + s12^2*t^2*(7388 - 22348*t + 
        60849*t^2)))*canMINP[5, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) + 
 ((I/4)*(84*mmH^11*(s12 + t)^2 + mmH^10*(-328*s12^3 + s12^2*(192 - 1205*t) + 
      3*s12*(128 - 445*t)*t + 6*(32 - 85*t)*t^2) - 
    4*s12^4*t^3*(s12 + t)^2*(20*s12^3 + 19*s12^2*t + 11*s12*t^2 + 18*t^3) + 
    mmH^8*(-152*s12^5 + s12^4*(2220 - 2902*t) + 
      s12^3*(176 + 9824*t - 9555*t^2) + s12*t^2*(368 + 10568*t - 6435*t^2) + 
      4*s12^2*t*(112 + 3895*t - 2984*t^2) + 8*t^3*(12 + 324*t - 137*t^2)) + 
    mmH^4*(-316*s12^9 + 4*t^8*(-12 + 35*t) - 6*s12^8*(10 + 339*t) + 
      s12^3*t^4*(5060 + 70528*t - 16041*t^2) + 
      4*s12^4*t^3*(1072 + 25353*t - 2809*t^2) + 
      s12^7*(1036 + 7044*t - 2652*t^2) + 4*s12^2*t^5*
       (938 + 5027*t - 1973*t^2) + s12*t^6*(1188 + 416*t - 1029*t^2) + 
      4*s12^5*t^2*(875 + 19117*t - 75*t^2) + 
      4*s12^6*t*(686 + 8261*t + 223*t^2)) + 
    mmH*s12^2*t*(52*s12^8*t + s12^5*t^2*(140 + 404*t - 75*t^2) + 
      24*t^7*(2 + 5*t^2) + 16*s12^7*(3 - 9*t + 13*t^2) + 
      8*s12*t^6*(15 - 66*t + 61*t^2) - 2*s12^4*t^3*(10 + 116*t + 93*t^2) + 
      s12^6*t*(152 - 96*t + 215*t^2) + s12^3*t^4*(-68 - 1868*t + 367*t^2) + 
      s12^2*t^5*(60 - 1808*t + 739*t^2)) + 
    mmH^2*s12*(-104*s12^9*t + 2*s12^3*t^5*(124 + 8008*t - 2003*t^2) + 
      s12^8*(96 + 480*t - 684*t^2) + 2*s12^7*t*(24 + 1204*t - 603*t^2) + 
      2*s12^4*t^4*(184 + 7862*t - 563*t^2) + 
      4*s12*t^7*(24 + 174*t - 287*t^2) - 96*t^8*(-1 + t^2) - 
      4*s12^6*t^2*(83 - 1120*t + 54*t^2) - 9*s12^2*t^6*
       (4 - 748*t + 379*t^2) + s12^5*t^3*(-200 + 8296*t + 879*t^2)) + 
    mmH^6*(-588*s12^7 + s12^6*(1744 - 659*t) + 
      s12^3*t^2*(5360 + 83620*t - 19273*t^2) + 
      s12^2*t^3*(4488 + 52416*t - 13867*t^2) + 
      s12*t^4*(1644 + 14520*t - 2681*t^2) + 
      s12^5*(932 + 20268*t - 1494*t^2) + 6*t^5*(16 + 232*t + 71*t^2) - 
      8*s12^4*t*(-419 - 7857*t + 1281*t^2)) + 
    mmH^3*(52*s12^10 - 24*t^10 + 8*s12^9*(4 + 99*t) + 
      8*s12*t^7*(-63 + 30*t + 65*t^2) - 4*s12^6*t^2*(182 + 6824*t + 
        367*t^2) + 2*s12^5*t^3*(-522 - 24344*t + 543*t^2) + 
      4*s12^8*(-122 - 648*t + 587*t^2) + 2*s12^7*t*(-494 - 5760*t + 
        741*t^2) + 3*s12^4*t^4*(-580 - 18148*t + 2955*t^2) + 
      s12^2*t^6*(-1332 - 5548*t + 4081*t^2) + 
      2*s12^3*t^5*(-876 - 14972*t + 4891*t^2)) + 
    mmH^9*(413*s12^4 + s12^3*(-972 + 2915*t) + 12*t^2*(-2 - 95*t + 95*t^2) + 
      s12*t*(-48 - 3252*t + 4123*t^2) + s12^2*(-24 - 3084*t + 5437*t^2)) + 
    mmH^7*(158*s12^6 + 4*s12^5*(-684 + 245*t) + 
      4*t^4*(-36 - 702*t + 55*t^2) + 2*s12*t^3*(-522 - 8560*t + 2721*t^2) + 
      4*s12^3*t*(-443 - 9902*t + 4139*t^2) + 
      s12^4*(-508 - 18156*t + 7415*t^2) + s12^2*t^2*(-2164 - 38500*t + 
        15377*t^2)) + mmH^5*(677*s12^8 + 3*s12^7*(-140 + 683*t) - 
      4*t^6*(6 + 45*t + 95*t^2) + 4*s12^6*(-305 - 3542*t + 96*t^2) + 
      s12^5*t*(-3832 - 59268*t + 639*t^2) + 
      s12*t^5*(-1700 - 5756*t + 1323*t^2) + 4*s12^4*t^2*
       (-1497 - 27150*t + 2740*t^2) + s12^2*t^4*(-5312 - 41860*t + 
        10949*t^2) + s12^3*t^3*(-7012 - 99364*t + 18867*t^2)))*
   canMINP[5, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^2) + 
 ((I/4)*(20*mmH^10*(s12 + t)^2 + mmH^9*(-61*s12^3 + s12^2*(24 - 517*t) + 
      16*s12*(3 - 46*t)*t + 8*(3 - 41*t)*t^2) - 8*s12^4*t^2*(s12 + t)^2*
     (4*s12^3 + 5*s12^2*t + 13*s12*t^2 + 14*t^3) + 
    mmH^7*(138*s12^5 - 2*s12^4*(-564 + 955*t) + 
      s12^2*t*(40 + 4432*t - 14507*t^2) + s12^3*(8 + 3776*t - 9729*t^2) + 
      2*s12*t^2*(28 + 1040*t - 4373*t^2) + 8*t^3*(3 + 37*t - 217*t^2)) + 
    4*mmH*s12^2*t*(6*s12^8 + 8*t^6 - 10*t^8 - s12^5*t^2*(135 + 16*t) + 
      s12^7*(-80 + 19*t) + s12^6*t*(-230 + 21*t) - 3*s12^4*t^3*(-47 + 50*t) + 
      s12^3*t^3*(4 + 47*t - 218*t^2) + s12^2*t^4*(16 - 191*t - 124*t^2) - 
      4*s12*t^5*(-5 + 28*t + 8*t^2)) + 
    mmH^2*s12*(-24*s12^9 + s12^7*(1320 - 733*t)*t + s12^6*(4308 - 545*t)*
       t^2 - 16*s12^8*(8 + 17*t) + 2*s12^5*t^3*(2238 + 1019*t) + 
      32*t^7*(2 + t^2) + 4*s12*t^6*(24 + 144*t + 103*t^2) + 
      4*s12^2*t^5*(-10 + 745*t + 586*t^2) + 4*s12^4*t^3*
       (-10 + 936*t + 1355*t^2) + 2*s12^3*t^4*(-56 + 2266*t + 2647*t^2)) + 
    mmH^8*(15*s12^4 + s12^3*(-348 + 1651*t) + 4*t^2*(-2 - 38*t + 293*t^2) + 
      2*s12*t*(-8 - 342*t + 1879*t^2) + s12^2*(-8 - 880*t + 4214*t^2)) + 
    mmH^3*(100*s12^9 + 8*t^9 + 2*s12^8*(332 + 507*t) - 
      s12^6*t^2*(8108 + 803*t) + s12^7*t*(-1588 + 2393*t) - 
      8*s12*t^6*(34 - 20*t + 31*t^2) - 4*s12^2*t^5*(162 + 269*t + 898*t^2) - 
      2*s12^5*t^2*(-12 + 5736*t + 5803*t^2) - 
      2*s12^3*t^4*(228 + 2702*t + 6305*t^2) - 
      2*s12^4*t^3*(28 + 4892*t + 9215*t^2)) + 
    mmH^5*(207*s12^7 + s12^6*(1992 + 1717*t) + 8*t^5*(1 + 4*t - 31*t^2) - 
      4*s12^5*(2 - 1005*t + 733*t^2) - 2*s12*t^4*(132 - 1224*t + 3323*t^2) - 
      4*s12^3*t^2*(116 - 1315*t + 9566*t^2) - 
      2*s12^4*t*(52 - 1766*t + 11823*t^2) - 2*s12^2*t^3*
       (320 - 3086*t + 12861*t^2)) + mmH^4*(-173*s12^8 + 4*(4 - 9*t)*t^7 - 
      2*s12^6*t*(242 + 1257*t) - s12^7*(1484 + 1895*t) + 
      4*s12*t^5*(106 - 259*t + 498*t^2) + 8*s12^5*t*(1 + 772*t + 1225*t^2) + 
      6*s12^2*t^4*(172 - 262*t + 2281*t^2) + 8*s12^4*t^2*
       (25 + 1040*t + 3678*t^2) + 2*s12^3*t^3*(400 + 1312*t + 15257*t^2)) + 
    mmH^6*(-222*s12^6 + 4*s12^5*(-462 + 37*t) + 4*t^4*(-6 - 54*t + 287*t^2) + 
      2*s12*t^3*(4 - 1508*t + 5277*t^2) + s12^4*(8 - 5892*t + 9941*t^2) + 
      2*s12^2*t^2*(48 - 3838*t + 13023*t^2) + 
      s12^3*t*(72 - 8920*t + 26187*t^2)))*canMINP[5, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^3*t*(s12 + t)^2) - 
 ((I/40)*(233*mmH^5*(-1 + s12)*(-1 + t) + 40*s12^2*t*(8*s12 + 5*t) + 
    4*mmH*s12*((1377 - 1412*t)*t^2 + 2*s12^2*(20 + 91*t) + 
      s12*t*(-107 + 489*t)) - mmH^4*(488 + 127*s12^2*(-1 + t) - 1782*t - 
      322*t^2 + s12*(265 + 1029*t + 322*t^2)) + 
    mmH^3*(2416 - 11*s12^3*(-1 + t) - 6582*t - 591*t^2 + 837*t^3 + 
      s12^2*(1777 + 238*t + 539*t^2) + s12*(26 + 1983*t + 1242*t^2 - 
        837*t^3)) + mmH^2*(s12^3*(444 - 422*t) + 
      s12^2*(-9464 + 246*t - 2106*t^2) - 8*t*(546 - 65*t + 353*t^2) + 
      s12*(9200 + 5106*t - 3950*t^2 + 4498*t^3)))*
   canMINP[5, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((I/8)*(163*mmH^6*(-1 + s12)*(-1 + t) + 8*s12^3*t*(8*s12 + 19*t) - 
    4*mmH*s12^2*(3*s12*(19 - 5*t)*t + s12^2*(-8 + 73*t) + 
      t^2*(-91 + 184*t)) + mmH^5*(-322 - 462*s12^2*(-1 + t) + 428*t + 
      42*t^2 - 2*s12*(-61 + 114*t + 21*t^2)) + 
    mmH^3*(-41*s12^4*(-1 + t) + s12^3*(1627 - 2004*t + 53*t^2) + 
      4*t*(-64 - 95*t + 92*t^2) + s12*(-584 + 1710*t + 159*t^2 - 463*t^3) + 
      s12^2*(88 - 1055*t + 12*t^2 - 95*t^3)) + 
    mmH^4*(-840 + 340*s12^3*(-1 + t) + 540*t + 23*t^2 - 95*t^3 + 
      s12^2*(-1782 + 2183*t - 11*t^2) + s12*(1778 - 1827*t + 104*t^2 + 
        95*t^3)) + 2*mmH^2*s12*(s12^3*(-65 + 106*t) + 
      s12^2*(-788 + 1381*t - 87*t^2) + 4*t*(32 - 29*t + 46*t^2) + 
      s12*(712 - 1067*t - 81*t^2 + 279*t^3)))*
   canMINP[5, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((I/8)*(76*mmH^4*(-1 + s12) + 4*s12^2*(11*s12 + 14*t) - 
    2*mmH*s12*(65*s12^2 + s12*(11 - 46*t) + 4*(12 - 7*t)*t) + 
    mmH^3*(294 - 155*s12^2 - 102*t + s12*(-95 + 102*t)) + 
    mmH^2*(392 + 5*s12^3 + s12^2*(817 - 60*t) + 134*t + 28*t^2 - 
      4*s12*(324 + 45*t + 7*t^2)))*canMINP[5, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((I/4)*(8*mmH^2 - 24*s12 + 8*s12^2 - 8*mmH*(-3 + 2*s12) + t*(6 + 7*t))*
   canMINP[5, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((I/4)*(8*t + 8*t^2 - 42*(-mmH + s12 + t) + 21*(-mmH + s12 + t)^2)*
   canMINP[5, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((4*I)*(-1 + mmH)*(mmH^7*(8*s12 + 3*t) - 
    5*mmH^6*(3*s12^2 + (-2 + t)*t + s12*(-2 + 4*t)) + 
    mmH^5*(s12^3 - 5*s12*t*(16 + 7*t) + t^2*(-34 + 9*t) - 
      2*s12^2*(23 + 14*t)) - 2*s12*t*(10*s12^2*t^4 + 2*t^5 + 
      s12*t^4*(3 + 4*t) + s12^5*(4 + 8*t) + 2*s12^3*t^2*(2 + 9*t) + 
      s12^4*t*(9 + 20*t)) + mmH^2*(2*s12^3*(12 - 59*t)*t^2 + 
      s12^2*(28 - 41*t)*t^3 + 34*t^5 + 21*s12^4*t*(4 + 5*t) + 
      4*s12*t^4*(14 + 11*t) + 6*s12^5*(11 + 23*t)) - 
    mmH^3*(5*s12^5 + 2*(29 - 4*t)*t^4 + 44*s12^2*t^2*(3 + 2*t) + 
      8*s12^3*t*(23 + 30*t) + s12*t^3*(116 + 35*t) + 5*s12^4*(22 + 43*t)) + 
    mmH^4*(11*s12^4 + (56 - 15*t)*t^3 + 6*s12*t^2*(23 + 9*t) + 
      2*s12^3*(48 + 77*t) + 2*s12^2*t*(89 + 106*t)) + 
    mmH*(3*s12^5*t^2 - 8*t^6 - 16*s12^6*(1 + 2*t) - 4*s12*t^5*(1 + 4*t) + 
      2*s12^2*t^4*(1 + 8*t) + s12^3*t^3*(16 + 127*t) + 
      s12^4*t^2*(34 + 135*t)))*canMINP[6, 1, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t*(s12 + t)) + 
 ((4*I)*(-1 + mmH)*(4*mmH^5*(s12^2 - 8*s12*t + 3*t^2) + 
    2*t*(s12^2*(11 - 2*t)*t^3 + s12*(9 - 2*t)*t^4 + 2*t^5 + 
      2*s12^3*t^2*(4 + 5*t) + s12^5*(1 + 8*t) + s12^4*t*(5 + 18*t)) + 
    mmH^4*(5*s12^3 + (6 - 65*t)*t^2 + s12*t*(-16 + 11*t) + 
      s12^2*(2 + 33*t)) + mmH*(s12^5*(2 - 9*t) + 2*s12^4*(1 - 8*t)*t + 
      t^5*(-14 + 9*t) + s12^3*t^2*(-8 + 25*t) + 2*s12*t^4*(-23 + 40*t) + 
      s12^2*t^3*(-16 + 103*t)) + mmH^3*(-10*s12^4 + 7*s12^3*t + 
      3*s12^2*t*(8 + 13*t) + t^3*(-12 + 115*t) + s12*t^2*(36 + 185*t)) + 
    mmH^2*(s12^5 + 4*s12*(1 - 62*t)*t^3 + (16 - 71*t)*t^4 + 
      s12^4*(-4 + 6*t) - s12^3*t*(8 + 57*t) - s12^2*t^2*(40 + 191*t)))*
   canMINP[6, 1, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)*s12^2*(mmH - t)^2*
   t*(s12 + t)^3) - ((4*I)*(-1 + mmH)*(mmH^7*(s12 + 4*t) - 
    mmH^6*(17*s12^2 + 10*s12*(1 + 2*t) + t*(10 + 3*t)) + 
    mmH*(110*s12^5*t^2 + s12^3*(4 - 121*t)*t^3 + s12^2*(2 - 17*t)*t^4 + 
      16*t^6 + 16*s12^6*(1 + 3*t) + 8*s12*t^5*(1 + 4*t) - 
      s12^4*t^2*(22 + 13*t)) + 2*s12*t*(-4*s12^5*(-1 + t) + 8*s12^4*t + 
      4*t^5 + 2*s12*t^4*(3 + 4*t) + s12^3*t^2*(1 + 14*t) + 
      s12^2*t^3*(-1 + 18*t)) + mmH^5*(29*s12^3 + 5*(10 - 3*t)*t^2 + 
      7*s12^2*(6 + 19*t) + 2*s12*t*(46 + 49*t)) + 
    mmH^3*(-18*s12^5 + (118 - 9*t)*t^4 + 17*s12^4*(6 + 17*t) + 
      3*s12*t^3*(76 + 43*t) + 4*s12^2*t^2*(47 + 79*t) + 
      4*s12^3*t*(45 + 119*t)) - mmH^4*(3*s12^4 + (106 - 23*t)*t^3 + 
      2*s12*t^2*(104 + 67*t) + 4*s12^2*t*(47 + 105*t) + s12^3*(86 + 266*t)) + 
    mmH^2*(8*s12^6 - 68*t^5 - 2*s12^3*t^2*(24 + 29*t) - 4*s12^5*(16 + 47*t) - 
      2*s12*t^4*(59 + 53*t) - s12^2*t^3*(80 + 59*t) - s12^4*t*(82 + 301*t)))*
   canMINP[6, 1, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t*
   (s12 + t)) + ((I/120)*(3780*mmH^11*(s12 + t)^2 + 
    12*s12^4*t^3*(s12 + t)^2*(980*s12^3 + 1079*s12^2*t + 555*s12*t^2 + 
      498*t^3) - 4*mmH^10*(4794*s12^3 + t^2*(-804 + 4567*t) + 
      2*s12^2*(-402 + 6623*t) + 2*s12*t*(-804 + 6949*t)) - 
    mmH*s12^2*t*(3000*s12^8*t + 72*t^7*(-62 + 95*t^2) + 
      24*s12*t^6*(-597 - 1146*t + 1069*t^2) + 
      18*s12^7*(152 + 424*t + 1401*t^2) + 4*s12^4*t^3*
       (93 + 53106*t + 13123*t^2) + 3*s12^6*t*(3048 + 28156*t + 21161*t^2) + 
      s12^2*t^5*(-18204 - 49116*t + 43877*t^2) + 
      s12^3*t^4*(-11460 + 52356*t + 46343*t^2) + 
      s12^5*t^2*(9900 + 215292*t + 72283*t^2)) + 
    mmH^3*(-3000*s12^10 + 1368*t^10 - 6*s12^9*(-2576 + 5077*t) + 
      s12^5*t^3*(92436 + 648768*t - 1196737*t^2) + 
      s12^4*t^4*(236292 + 915276*t - 1135577*t^2) + 
      s12^3*t^5*(252984 + 643704*t - 743689*t^2) + 
      s12^8*(28296 + 246372*t - 131100*t^2) + 12*s12^6*t^2*
       (3222 + 50883*t - 76390*t^2) + 12*s12^7*t*(4773 + 50930*t - 
        36941*t^2) - 24*s12*t^7*(-819 + 78*t + 1135*t^2) - 
      3*s12^2*t^6*(-39700 - 48324*t + 85221*t^2)) + 
    mmH^5*(-34617*s12^8 + s12^7*(202740 - 34657*t) + 
      s12^2*t^4*(273840 + 96444*t - 893575*t^2) + 
      2*s12^4*t^2*(193734 + 1243428*t - 661679*t^2) + 
      s12^5*t*(241272 + 2494404*t - 420883*t^2) + 
      4*t^6*(342 - 4158*t + 3775*t^2) + 2*s12^6*(37614 + 598650*t + 
        7087*t^2) - 12*s12*t^5*(-6139 + 9391*t + 13711*t^2) - 
      12*s12^3*t^3*(-35247 - 98293*t + 133421*t^2)) + 
    mmH^9*(38799*s12^4 + 12*s12^3*(-331 + 12516*t) + 
      4*t^2*(342 - 4638*t + 7553*t^2) + 4*s12*t*(684 - 9975*t + 36964*t^2) + 
      s12^2*(1368 - 25320*t + 228845*t^2)) + 
    mmH^2*s12*(6000*s12^9*t + 288*t^8*(-13 + 19*t^2) + 
      12*s12*t^7*(-2952 - 2742*t + 5113*t^2) + 
      6*s12^8*(-912 - 6000*t + 6575*t^2) + 
      6*s12^7*t*(-456 - 13322*t + 28447*t^2) + 
      3*s12^3*t^5*(-34584 - 115152*t + 110959*t^2) + 
      2*s12^6*t^2*(11142 + 49644*t + 179435*t^2) + 
      s12^2*t^6*(-91284 - 226836*t + 204437*t^2) + 
      s12^4*t^4*(-45288 + 9132*t + 383251*t^2) + 
      s12^5*t^3*(18408 + 303876*t + 424081*t^2)) - 
    mmH^8*(35214*s12^5 + s12^4*(45792 + 223949*t) + 
      4*t^3*(1368 - 11196*t + 4189*t^2) + 3*s12*t^2*(6952 - 38584*t + 
        50791*t^2) + s12^2*t*(25296 - 51360*t + 406751*t^2) + 
      s12^3*(9912 + 65400*t + 445805*t^2)) + 
    mmH^7*(678*s12^6 + s12^5*(168528 + 186451*t) - 
      4*t^4*(-2052 + 14484*t + 167*t^2) - 12*s12*t^3*(-4579 + 16672*t + 
        1551*t^2) + 9*s12^3*t*(11180 + 50640*t + 49501*t^2) + 
      s12^2*t^2*(116316 - 38256*t + 126653*t^2) + 
      s12^4*(31044 + 520416*t + 487453*t^2)) + 
    mmH^6*(32520*s12^7 - 3*s12^6*(84856 + 22223*t) - 
      4*t^5*(1368 - 10596*t + 1577*t^2) - s12^4*t*(206376 + 1744308*t + 
        46543*t^2) + 2*s12*t^4*(-39150 + 102228*t + 88729*t^2) + 
      4*s12^2*t^3*(-57090 + 2439*t + 141796*t^2) - 
      s12^5*(59100 + 1118004*t + 297047*t^2) + 
      s12^3*t^2*(-302808 - 1033188*t + 513637*t^2)) + 
    mmH^4*(16230*s12^9 + 36*(76 - 235*t)*t^8 + 18*s12^8*(-4756 + 3251*t) + 
      2*s12^7*(-30726 - 362898*t + 79421*t^2) + 
      s12*t^6*(-48108 + 27888*t + 80003*t^2) + 
      4*s12^6*t*(-41190 - 435672*t + 149227*t^2) + 
      3*s12^3*t^4*(-131700 - 331168*t + 507201*t^2) + 
      s12^2*t^5*(-226008 - 209268*t + 627995*t^2) + 
      2*s12^5*t^2*(-116286 - 1076334*t + 713261*t^2) + 
      s12^4*t^3*(-346464 - 1809252*t + 1914175*t^2)))*
   canMINP[6, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + 
 ((I/20)*(4*s12^4*t^3*(s12 + t)^3*(84*s12^4 - 135*s12^3*t - 484*s12^2*t^2 - 
      71*s12*t^3 - 14*t^4) + 4*mmH^11*(3*s12^4 + 2*s12^2*(320 - 277*t)*t - 
      49*t^4 - 40*s12*t^2*(6 + t) - 80*s12^3*(1 + 7*t)) + 
    4*mmH^10*(28*s12^5 + 92*t^4*(1 + 3*t) + 8*s12^4*(47 + 321*t) + 
      s12*t^2*(-120 + 2420*t + 177*t^2) + 2*s12^2*t*(160 - 1474*t + 
        1019*t^2) + s12^3*(-40 - 4900*t + 4677*t^2)) - 
    mmH*s12^2*t*(248*s12^10*t + s12^6*t^3*(284 - 71512*t - 14023*t^2) + 
      s12^7*t^2*(940 - 34288*t - 5441*t^2) + 
      s12^4*t^5*(264 - 36400*t - 1713*t^2) + 56*t^9*(2 + 5*t^2) + 
      8*s12*t^8*(63 + 14*t + 247*t^2) + s12^8*t*(544 - 10688*t + 275*t^2) + 
      2*s12^9*(56 - 840*t + 473*t^2) + s12^2*t^7*(812 - 376*t + 5861*t^2) - 
      2*s12^5*t^4*(-328 + 39136*t + 6833*t^2) + 
      s12^3*t^6*(-196 - 4848*t + 7113*t^2)) - 
    mmH^9*(955*s12^6 + 8*s12^5*(337 + 2474*t) + 
      2*s12*t^3*(-1336 + 18468*t + 513*t^2) + 4*t^4*(-14 + 390*t + 597*t^2) + 
      s12^2*t^2*(3664 + 7248*t + 3637*t^2) + 
      12*s12^4*(-74 - 4926*t + 4621*t^2) + 
      2*s12^3*t*(2696 - 52648*t + 20807*t^2)) + 
    mmH^2*s12*(496*s12^11*t + s12^6*t^4*(1900 - 365256*t - 96049*t^2) + 
      224*t^10*(-1 + t^2) - 12*s12^8*t^2*(-7 + 8142*t + 431*t^2) + 
      6*s12^4*t^6*(-446 - 8044*t + 609*t^2) + 
      4*s12*t^9*(-168 - 126*t + 877*t^2) + 
      4*s12^9*t*(-140 - 5658*t + 2171*t^2) + 
      s12^10*(-224 - 2016*t + 3866*t^2) + s12^2*t^8*(-588 - 2920*t + 
        16909*t^2) + s12^3*t^7*(-3024 + 2656*t + 31313*t^2) - 
      2*s12^5*t^5*(-2280 + 122488*t + 33087*t^2) - 
      s12^7*t^3*(112 + 250704*t + 54395*t^2)) + 
    mmH^6*(6744*s12^9 + s12^8*(7024 + 39689*t) + 
      s12^4*t^3*(37088 - 625728*t - 361383*t^2) + 
      s12^3*t^4*(-23452 + 240408*t - 238621*t^2) - 
      8*t^7*(28 - 174*t + 61*t^2) - 2*s12*t^6*(3490 - 19412*t + 545*t^2) + 
      16*s12^6*t*(-758 - 28212*t + 2023*t^2) - 
      2*s12^2*t^5*(17328 - 123728*t + 25869*t^2) - 
      4*s12^5*t^2*(-2937 + 267490*t + 47383*t^2) + 
      s12^7*(-2756 - 30520*t + 80947*t^2)) + 
    mmH^8*(3162*s12^7 + 3*s12^6*(948 + 8285*t) + 
      s12^2*t^3*(-1760 + 120748*t - 29165*t^2) + 
      s12*t^4*(-6264 + 70172*t - 613*t^2) - 8*s12^3*t^2*
       (-2654 + 20725*t + 559*t^2) + 4*t^5*(-56 + 668*t + 595*t^2) + 
      2*s12^4*t*(3584 - 156412*t + 41365*t^2) + 
      s12^5*(-2104 - 90932*t + 82723*t^2)) + 
    mmH^7*(-5950*s12^8 - 11*s12^7*(376 + 2885*t) + 
      s12^6*(2804 + 74752*t - 81801*t^2) + 
      2*s12^5*t*(394 + 241144*t - 36967*t^2) - 
      12*t^6*(-28 + 204*t + 67*t^2) + 4*s12*t^5*(2049 - 17944*t + 696*t^2) + 
      4*s12^4*t^2*(-8330 + 155396*t + 18013*t^2) + 
      s12^2*t^4*(20132 - 257600*t + 64711*t^2) + 
      s12^3*t^3*(-19032 + 6872*t + 151093*t^2)) + 
    mmH^3*(-248*s12^12 + 56*t^12 - 2*s12^11*(336 + 2279*t) + 
      s12^3*t^7*(15064 - 11016*t - 44117*t^2) + 
      s12^10*(1104 + 8032*t - 21058*t^2) + 
      s12^2*t^8*(5460 + 2624*t - 14615*t^2) + 
      2*s12^9*t*(2222 + 43168*t - 13993*t^2) - 
      8*s12*t^9*(-147 + 14*t + 157*t^2) + 56*s12^8*t^2*
       (161 + 6254*t + 851*t^2) - 2*s12^4*t^6*(-11600 + 8200*t + 7681*t^2) + 
      4*s12^5*t^5*(-3 + 76616*t + 35382*t^2) + 
      s12^7*t^3*(7808 + 772728*t + 205589*t^2) + 
      s12^6*t^4*(-10300 + 813088*t + 272771*t^2)) + 
    mmH^4*(1638*s12^11 + 4*(28 - 69*t)*t^10 + 28*s12^10*(123 + 613*t) + 
      s12^5*t^4*(14728 - 886328*t - 434749*t^2) + 
      4*s12^3*t^6*(-11578 + 28238*t + 2385*t^2) + 
      s12*t^8*(-2772 + 908*t + 2955*t^2) + 
      4*s12^9*(-561 - 2673*t + 13781*t^2) + 
      2*s12^8*t*(-5656 - 89992*t + 19785*t^2) + 
      s12^2*t^7*(-16688 + 17564*t + 22931*t^2) - 
      4*s12^7*t^2*(6034 + 187794*t + 37179*t^2) - 
      4*s12^4*t^5*(9004 + 12084*t + 44809*t^2) - 
      s12^6*t^3*(4400 + 1327136*t + 414361*t^2)) + 
    mmH^5*(-4515*s12^10 - s12^9*(6992 + 34151*t) + 
      s12^8*(2692 + 9304*t - 80593*t^2) + 4*t^8*(14 - 134*t + 153*t^2) - 
      2*s12*t^7*(-2338 + 4900*t + 1263*t^2) - 
      16*s12^7*t*(-989 - 18957*t + 1679*t^2) + 
      s12^2*t^6*(30680 - 113808*t + 2349*t^2) + 
      16*s12^6*t^2*(1233 + 68711*t + 14474*t^2) + 
      2*s12^3*t^5*(29404 - 133216*t + 68395*t^2) + 
      s12^4*t^4*(4828 + 318112*t + 420915*t^2) + 
      s12^5*t^3*(-21324 + 1307720*t + 497103*t^2)))*
   canMINP[6, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) + 
 ((I/40)*(532*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (276*s12^3 + 539*s12^2*t + 267*s12*t^2 + 450*t^3) - 
    4*mmH^10*(760*s12^3 + t^2*(-40 + 573*t) + 2*s12*t*(-40 + 933*t) + 
      s12^2*(-40 + 2118*t)) - mmH*s12^2*t*(312*s12^8*t + 
      s12^2*t^5*(148 - 22324*t - 1163*t^2) + 8*t^7*(26 + 135*t^2) + 
      8*s12*t^6*(65 - 510*t + 331*t^2) + 2*s12^7*(2328 + 11272*t + 921*t^2) + 
      s12^5*t^2*(14764 + 47076*t + 1843*t^2) - 
      4*s12^4*t^3*(-1285 + 5202*t + 1857*t^2) + 
      s12^6*t*(14248 + 63740*t + 5091*t^2) - 
      s12^3*t^4*(196 + 44932*t + 9321*t^2)) + 
    mmH^3*(-312*s12^10 + 216*t^10 + 2*s12^9*(816 + 569*t) + 
      s12^3*t^5*(8792 + 108632*t - 123261*t^2) + 
      s12^4*t^4*(-20492 + 102980*t - 113505*t^2) + 
      3*s12^2*t^6*(2148 + 2060*t - 16229*t^2) - 
      24*s12*t^7*(-91 + 150*t + 219*t^2) + s12^5*t^3*(-94636 - 359504*t + 
        2011*t^2) + 4*s12^8*(1150 - 13421*t + 7106*t^2) + 
      4*s12^7*t*(-8233 - 98886*t + 19579*t^2) + 
      4*s12^6*t^2*(-26786 - 175965*t + 22583*t^2)) + 
    mmH^2*s12*(624*s12^9*t + s12^5*t^3*(61512 + 234348*t - 21775*t^2) + 
      2*s12^6*t^2*(31790 + 173628*t - 1949*t^2) + 
      2*s12^7*t*(10344 + 75742*t - 593*t^2) + 32*t^8*(-13 + 27*t^2) - 
      2*s12^8*(432 - 5488*t + 571*t^2) + 4*s12*t^7*(-104 - 90*t + 2343*t^2) - 
      7*s12^4*t^4*(-2664 + 7492*t + 3059*t^2) + 
      s12^3*t^5*(-1128 - 110832*t + 12161*t^2) + 
      s12^2*t^6*(-292 - 31148*t + 25045*t^2)) + 
    mmH^9*(7363*s12^4 + 4*s12^3*(-115 + 6661*t) + 
      4*t^2*(54 + 238*t + 645*t^2) + 4*s12*t*(108 + 299*t + 3837*t^2) + 
      s12^2*(216 - 216*t + 31169*t^2)) - 
    mmH^8*(10270*s12^5 + s12^4*(1592 + 48717*t) + 
      s12*t^2*(3352 + 13280*t - 459*t^2) + 4*t^3*(216 + 1244*t - 339*t^2) + 
      s12^2*t*(4112 + 13224*t + 27167*t^2) + 
      s12^3*(1624 + 6512*t + 65757*t^2)) + 
    mmH^7*(8142*s12^6 + s12^5*(8448 + 74527*t) + 
      s12^2*t^2*(17660 + 37520*t - 86303*t^2) + 
      4*s12*t^3*(2041 + 7160*t - 11059*t^2) + 
      4*t^4*(324 + 1796*t - 947*t^2) + s12^3*t*(16012 + 27296*t + 5553*t^2) + 
      s12^4*(5220 + 19680*t + 121313*t^2)) - 
    mmH^6*(1696*s12^7 + s12^6*(15432 + 88937*t) + 
      s12^3*t^2*(33240 - 916*t - 248245*t^2) + 
      4*s12^2*t^3*(6378 + 10375*t - 61487*t^2) + 
      2*s12*t^4*(5238 + 10540*t - 34377*t^2) + 
      4*t^5*(216 + 904*t - 105*t^2) + s12^4*t*(27528 - 44660*t + 67063*t^2) + 
      s12^5*(10188 - 4276*t + 223375*t^2)) + 
    mmH^5*(-2565*s12^8 + s12^7*(14860 + 61711*t) + 
      s12^2*t^4*(24480 + 41076*t - 266239*t^2) + 
      4*t^6*(54 - 34*t + 611*t^2) - 4*s12*t^5*(-2265 + 535*t + 12392*t^2) - 
      2*s12^4*t^2*(-406 + 132916*t + 85399*t^2) - 
      4*s12^3*t^3*(-3261 + 4203*t + 109886*t^2) + 
      2*s12^6*(6502 - 36434*t + 124601*t^2) + 
      s12^5*t*(16408 - 293668*t + 244725*t^2)) + 
    mmH^4*(1846*s12^9 + 4*(108 - 367*t)*t^8 - 2*s12^8*(3808 + 9791*t) + 
      2*s12^5*t^2*(37546 + 331834*t - 37763*t^2) + 
      s12*t^6*(-5596 + 9944*t + 20035*t^2) - 
      8*s12^6*t*(-1961 - 62367*t + 30549*t^2) - 
      2*s12^7*(5182 - 49014*t + 66295*t^2) + 
      s12^2*t^5*(-18552 - 29636*t + 150927*t^2) + 
      s12^4*t^3*(54304 + 212492*t + 258083*t^2) + 
      s12^3*t^4*(-7692 - 97032*t + 328763*t^2)))*
   canMINP[6, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + ((I/5)*(2*mmH^7*(-1 + s12)*(-1 + t)*(s12 + t) - 
    40*s12^2*t*(8*s12^4 + 23*s12^3*t + 4*t^4 + 2*s12^2*t*(16 + 11*t) + 
      s12*t^2*(32 + 11*t)) + 4*mmH*s12*(-20*t^5 + 40*s12^5*(-1 + 2*t) + 
      s12^4*t*(35 + 223*t) + s12*t^3*(160 + 23*t + 92*t^2) + 
      s12^2*t^2*(320 + 685*t + 123*t^2) + s12^3*t*(160 + 737*t + 174*t^2)) - 
    2*mmH^6*(15*s12^3*(-1 + t) + t*(56 - 53*t + 5*t^2) + 
      s12^2*(-19 + t + 10*t^2) + s12*(56 - 72*t + 21*t^2 - 5*t^3)) - 
    2*mmH^2*s12*(40*s12^5*(-1 + t) + 2*t^3*(-112 - 87*t + 16*t^2) + 
      s12^4*(-150 + 218*t + 89*t^2) + s12^3*(-320 + 367*t + 1394*t^2 + 
        6*t^3) + s12^2*t*(-80 + 670*t + 1232*t^2 + 71*t^3) + 
      s12*t^2*(16 - 21*t + 168*t^2 + 114*t^3)) + 
    mmH^4*(19*s12^5*(-1 + t) + s12^4*(603 - 630*t + 49*t^2) + 
      2*t^2*(-8 - 66*t - 31*t^2 + 21*t^3) + 
      s12^3*(210 + 97*t - 1036*t^2 + 39*t^3) + 
      s12*t*(-320 + 474*t + 863*t^2 + 11*t^3 - 42*t^4) + 
      s12^2*(-304 + 816*t + 499*t^2 - 456*t^3 - 33*t^4)) + 
    mmH^5*(9*s12^4*(-1 + t) + s12^3*(-547 + 559*t - 12*t^2) + 
      2*t*(-88 + 2*t + 29*t^2 - 15*t^3) + s12^2*(736 - 1196*t + 467*t^2 + 
        9*t^3) + s12*(-176 + 720*t - 591*t^2 - 111*t^3 + 30*t^4)) + 
    mmH^3*(s12^5*(-176 + 157*t - 19*t^2) + 8*t^3*(24 + 30*t - 13*t^2) + 
      s12^4*(-974 + 1129*t + 731*t^2 - 58*t^3) + 
      2*s12*t^2*(24 - 675*t - 177*t^2 + 73*t^3) + 
      s12^3*(-160 - 690*t + 2142*t^2 + 629*t^3 + 3*t^4) + 
      s12^2*t*(-304 - 1406*t + 587*t^2 + 221*t^3 + 42*t^4)))*
   canMINP[6, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)) - 
 (I*(96*mmH^8*(-1 + s12)*s12^2*(-1 + t)*t - 8*s12^2*t^2*(s12 + t)^4*
     (9*s12^2 + s12*(32 - 14*t) + 8*t*(4 + t)) - 4*mmH*s12*t*(s12 + t)^2*
     (-8*t^4*(4 + t) + s12^5*(-1 + 11*t) + 2*s12*t^3*(-64 - 33*t + 12*t^2) - 
      s12^3*t*(128 + 361*t + 13*t^2) - s12^4*(32 + 163*t + 38*t^2) + 
      s12^2*t^2*(-192 - 161*t + 60*t^2)) - 
    2*mmH^7*(7*s12^5*(-1 + t) + 9*(-1 + t)*t^4 - 9*s12*t^3*(4 - 5*t + t^2) + 
      2*s12^3*t*(-10 + 13*t + 45*t^2) + s12^4*(7 - 131*t + 124*t^2) - 
      6*s12^2*t*(-8 + 9*t + 9*t^2 + 6*t^3)) + 
    mmH^6*(49*s12^6*(-1 + t) + 2*t^4*(6 + 7*t + 11*t^2) + 
      s12^5*(25 - 239*t + 230*t^2) + s12*t^3*(48 + 25*t + 93*t^2 - 22*t^3) - 
      2*s12^3*t*(72 - 115*t - 225*t^2 + 60*t^3) + 
      2*s12^4*(6 - 139*t + 202*t^2 + 147*t^3) - 
      s12^2*t^2*(120 + 320*t + 73*t^2 + 159*t^3)) + 
    2*mmH^2*(16*t^7*(4 + t) + 4*s12*t^6*(80 - 17*t + 4*t^2) + 
      s12^8*(10 + 18*t + 45*t^2) + s12^7*(64 - 235*t - 70*t^2 + 18*t^3) + 
      2*s12^2*t^5*(360 - 387*t + 46*t^2 + 33*t^3) - 
      2*s12^5*t^2*(-384 + 1795*t + 426*t^2 + 48*t^3) - 
      2*s12^6*t*(-168 + 739*t + 276*t^2 + 84*t^3) + 
      s12^4*t^3*(1056 - 4134*t - 358*t^2 + 225*t^3) + 
      s12^3*t^4*(1024 - 2467*t + 106*t^2 + 246*t^3)) + 
    mmH^5*(-60*s12^7*(-1 + t) + s12^6*(20 + 43*t - 125*t^2) + 
      2*t^4*(40 - 42*t - 41*t^2 + 15*t^3) - 
      s12^5*(134 - 371*t + 397*t^2 + 82*t^3) + 
      s12*t^3*(320 - 578*t - 93*t^2 + 163*t^3 - 30*t^4) + 
      s12^2*t^2*(480 - 1172*t + 684*t^2 + 495*t^3 - 29*t^4) + 
      2*s12^4*(40 - 268*t + 205*t^2 - 452*t^3 + 81*t^4) + 
      2*s12^3*t*(160 - 780*t + 377*t^2 + 159*t^3 + 90*t^4)) - 
    mmH^3*(8*t^6*(16 + 15*t - 8*t^2) + s12^8*(-48 + 73*t + 25*t^2) + 
      s12^7*(182 - 283*t + 223*t^2 + 12*t^3) + 
      2*s12*t^5*(360 + 30*t - 161*t^2 + 49*t^3) + 
      2*s12^2*t^4*(880 - 474*t - 472*t^2 + 233*t^3 + 17*t^4) - 
      4*s12^5*t*(-212 + 393*t + 831*t^2 + 131*t^3 + 19*t^4) - 
      4*s12^6*(-40 - 50*t + 359*t^2 + 10*t^3 + 24*t^4) + 
      s12^4*t^2*(1920 - 3340*t - 3980*t^2 - 131*t^3 + 93*t^4) + 
      s12^3*t^3*(2400 - 3022*t - 2543*t^2 + 571*t^3 + 120*t^4)) + 
    mmH^4*(25*s12^8*(-1 + t) + s12^7*(-79 + 103*t + 72*t^2) + 
      s12^6*(284 - 560*t + 286*t^2 - 20*t^3) - 
      2*t^5*(40 - 80*t + 7*t^2 + 17*t^3) + 
      2*s12*t^4*(-184 + 347*t - 179*t^2 - 34*t^3 + 17*t^4) + 
      2*s12^2*t^3*(-336 + 874*t - 804*t^2 - 50*t^3 + 75*t^4) - 
      2*s12^5*(24 - 739*t + 1048*t^2 - 153*t^3 + 105*t^4) - 
      s12^4*t*(272 - 2656*t + 2994*t^2 + 319*t^3 + 115*t^4) + 
      s12^3*t^2*(-608 + 2676*t - 3411*t^2 - 533*t^3 + 144*t^4)))*
   canMINP[6, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^4) + 
 (I*(4*mmH^8*(-7 + 7*s12 + 4*s12^2)*(s12 + t) + 
    4*s12^2*t^4*(29*s12^3 + 66*s12^2*t + 16*(-2 + t)*t^2 + 
      s12*t*(-32 + 53*t)) - 2*mmH*s12*t^2*(-32*t^4 + 24*s12^5*(-4 + 3*t) + 
      2*s12^4*t*(-28 + 59*t) + s12^3*t^2*(477 + 70*t) + 
      10*s12^2*t^2*(-32 + 63*t + 4*t^2) + s12*t^3*(-352 + 189*t + 16*t^2)) - 
    mmH^7*(45*s12^4 + 4*(8 - 43*t)*t + s12^3*(103 + 96*t) + 
      s12^2*(4 + 284*t + 51*t^2) + s12*(32 - 172*t + 177*t^2)) + 
    mmH^2*t*(-16*(-4 + t)*t^5 + 2*s12*t^4*(-144 - 69*t + 8*t^2) + 
      s12^4*t^2*(1464 + 823*t + 8*t^2) + 8*s12^6*(-24 + 46*t + 9*t^2) + 
      s12^5*t*(-552 + 824*t + 93*t^2) + s12^2*t^3*(-1632 + 952*t + 269*t^2) + 
      s12^3*t^2*(-1280 + 2926*t + 624*t^2 - 13*t^3)) - 
    mmH^3*(4*(72 - 31*t)*t^5 + 8*s12^6*(24 + 10*t + 29*t^2) + 
      3*s12*t^4*(-160 - 204*t + 43*t^2) + 4*s12^5*t*(-4 + 132*t + 123*t^2) + 
      s12^4*t^2*(1692 + 1276*t + 245*t^2) + 
      s12^3*t^2*(-1280 + 3920*t + 1647*t^2 - 28*t^3) + 
      s12^2*t^3*(-2048 + 1504*t + 936*t^2 - 13*t^3)) + 
    mmH^6*(53*s12^5 + 8*(24 - 53*t)*t^2 + 53*s12^4*(3 + 4*t) + 
      6*s12*t*(16 - 91*t + 74*t^2) + s12^3*(198 + 708*t + 203*t^2) + 
      s12^2*(-96 + 96*t + 1005*t^2 + 44*t^3)) + 
    2*mmH^4*(2*(128 - 91*t)*t^4 + s12^6*(72 + 44*t) + 
      4*s12*t^3*(-40 - 137*t + 48*t^2) + s12^5*(106 + 132*t + 283*t^2) + 
      s12^4*t*(648 + 385*t + 326*t^2) + s12^2*t^2*(-736 + 764*t + 809*t^2 - 
        18*t^3) + s12^3*t*(-320 + 1668*t + 946*t^2 + 69*t^3)) - 
    2*mmH^5*(12*s12^6 + 4*(56 - 67*t)*t^3 + 2*s12^5*(57 + 55*t) + 
      s12*t^3*(-512 + 283*t) + 3*s12^4*(31 + 104*t + 81*t^2) + 
      s12^2*t*(-288 + 377*t + 834*t^2 - 7*t^3) + 
      s12^3*(-64 + 698*t + 745*t^2 + 138*t^3)))*canMINP[6, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*(mmH - t)^4*t*(s12 + t)) - 
 ((4*I)*(-5*s12^2 + s12^3 - t^2*(3 + t) - 2*s12*t*(4 + t) + mmH^2*(s12 + t) + 
    mmH*(-2*s12^2 - s12*(-5 + t) + t*(7 + 2*t)))*
   canMINP[6, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t*(s12 + t)) + 
 ((4*I)*(mmH^2 + s12^2 + 2*s12*(-1 + t) - 3*t - mmH*(-3 + 2*s12 + t))*
   canMINP[6, 4, {t, s12, mmH}])/(s12^3*(mmH - t)) + 
 ((I/120)*(2220*mmH^11*(s12 + t)^2 - 12*s12^4*t^3*(s12 + t)^2*
     (300*s12^3 + 329*s12^2*t + 285*s12*t^2 + 238*t^3) - 
    4*mmH^10*(2556*s12^3 + t^2*(24 + 3263*t) + 2*s12*t*(24 + 4571*t) + 
      s12^2*(24 + 8234*t)) - mmH^7*(17898*s12^6 + s12^5*(82608 + 39241*t) + 
      s12^2*t^2*(3396 + 47784*t - 577477*t^2) + 
      3*s12^3*t*(860 + 71520*t - 191627*t^2) + 
      s12^4*(924 + 235896*t - 167957*t^2) - 
      4*t^4*(-252 + 1404*t + 4307*t^2) - 12*s12*t^3*(-229 + 1592*t + 
        17571*t^2)) + mmH*s12^2*t*(-600*s12^8*t + 24*t^7*(194 + 35*t^2) + 
      24*s12*t^6*(593 - 46*t + 139*t^2) + 6*s12^7*(56 + 1992*t + 973*t^2) + 
      3*s12^6*t*(328 + 18156*t + 7751*t^2) + 4*s12^4*t^3*
       (123 + 24666*t + 8113*t^2) + s12^2*t^5*(15276 + 12684*t + 10247*t^2) + 
      s12^3*t^4*(6180 + 55476*t + 22553*t^2) + 
      s12^5*t^2*(660 + 99492*t + 34033*t^2)) + 
    mmH^8*(-2046*s12^5 + s12^4*(25992 - 77581*t) + 
      s12^2*t*(1776 + 30120*t - 395479*t^2) + 
      s12^3*(552 + 55800*t - 291505*t^2) - 4*t^3*(-168 + 876*t + 8321*t^2) - 
      3*s12*t^2*(-632 + 1064*t + 69859*t^2)) + 
    mmH^6*(22800*s12^7 + 3*s12^6*(43816 + 49133*t) + 
      s12^3*t^2*(-11352 + 307788*t - 791407*t^2) + 
      s12^4*t*(696 + 552228*t - 382007*t^2) - 
      4*t^5*(-168 + 1176*t + 433*t^2) - 2*s12*t^4*(1110 + 17988*t + 
        62779*t^2) + s12^5*(3060 + 431964*t + 125957*t^2) - 
      4*s12^2*t^3*(2970 - 6201*t + 131761*t^2)) + 
    mmH^9*(15051*s12^4 + 12*s12^3*(-219 + 7174*t) + 
      4*t^2*(-42 + 258*t + 7477*t^2) + 4*s12*t*(-84 - 45*t + 30071*t^2) + 
      s12^2*(-168 - 3840*t + 161845*t^2)) + 
    mmH^2*s12*(1200*s12^9*t + s12^2*t^6*(-72036 + 30876*t - 27767*t^2) - 
      96*t^8*(11 + 7*t^2) - 12*s12*t^7*(2248 - 762*t + 763*t^2) + 
      6*s12^8*(112 + 720*t + 1175*t^2) - 6*s12^7*t*(-56 + 7638*t + 
        4827*t^2) - 3*s12^3*t^5*(23096 + 3328*t + 26549*t^2) - 
      2*s12^6*t^2*(882 + 98964*t + 69965*t^2) - 
      s12^4*t^4*(25512 + 169332*t + 176881*t^2) - 
      s12^5*t^3*(3768 + 285396*t + 220831*t^2)) + 
    mmH^4*(4470*s12^9 + 12*t^8*(-28 + 75*t) + 6*s12^8*(9088 + 12267*t) + 
      s12^4*t^3*(-107616 + 158412*t - 720445*t^2) + 
      s12^2*t^5*(-79992 + 52428*t - 108425*t^2) + 
      8*s12^6*t*(1785 + 31551*t - 11081*t^2) - 
      s12*t^6*(11292 + 13728*t + 15473*t^2) + 
      2*s12^7*(3426 + 108798*t + 82609*t^2) - 
      3*s12^3*t^4*(50500 - 64688*t + 126171*t^2) - 
      2*s12^5*t^2*(8694 - 59754*t + 307751*t^2)) - 
    mmH^5*(13773*s12^8 + s12^7*(115980 + 145613*t) + 
      s12^2*t^4*(-51360 + 27684*t - 295645*t^2) + 
      s12^5*t*(7752 + 588564*t - 143653*t^2) + 4*t^6*(42 - 498*t + 505*t^2) - 
      12*s12*t^5*(851 + 2651*t + 3946*t^2) - 12*s12^3*t^3*
       (6423 - 20803*t + 59601*t^2) + s12^6*(6708 + 413700*t + 247454*t^2) - 
      2*s12^4*t^2*(17526 - 241488*t + 365399*t^2)) + 
    mmH^3*(-600*s12^10 - 168*t^10 - 6*s12^9*(1776 + 2893*t) + 
      24*s12*t^7*(231 + 98*t + 205*t^2) - 
      12*s12^8*(278 + 4671*t + 4510*t^2) + 12*s12^7*t*
       (-563 + 810*t + 5291*t^2) + 3*s12^2*t^6*(21540 - 12364*t + 
        11671*t^2) + 12*s12^6*t^2*(-22 + 19857*t + 32915*t^2) + 
      s12^3*t^5*(146616 - 118584*t + 119899*t^2) + 
      s12^4*t^4*(124788 - 21636*t + 335627*t^2) + 
      s12^5*t^3*(40404 + 240672*t + 541507*t^2)))*
   canMINP[7, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + 
 ((I/20)*(4*s12^4*t^3*(s12 + t)^3*(36*s12^4 + 235*s12^3*t + 334*s12^2*t^2 + 
      s12*t^3 - 6*t^4) + 4*mmH^11*(67*s12^4 + 2*s12^2*(320 - 283*t)*t - 
      21*t^4 + 60*s12*t^2*(-4 + 3*t) - 20*s12^3*(4 + 35*t)) - 
    4*mmH^10*(193*s12^5 + 3*(44 - 73*t)*t^4 - 4*s12^4*(-44 + 923*t) + 
      s12^3*(40 + 3500*t - 6868*t^2) + s12^2*t*(-320 + 2652*t - 2107*t^2) + 
      3*s12*t^2*(40 - 180*t + 219*t^2)) + 
    mmH^5*(-215*s12^10 + s12^9*(532 - 13309*t) + 
      s12^5*t^3*(-52876 + 863200*t - 541353*t^2) + 
      2*s12^6*t^2*(996 + 299122*t - 336677*t^2) + 
      s12^4*t^4*(-36308 + 797068*t - 181655*t^2) + 
      s12^8*(1828 + 47236*t - 104367*t^2) + 
      4*s12^7*t*(2444 + 62672*t - 95929*t^2) + 
      2*s12^3*t^5*(12156 + 245696*t - 17535*t^2) + 
      s12^2*t^6*(15760 + 172988*t - 16669*t^2) + 4*t^8*(6 + 244*t + 77*t^2) - 
      4*s12*t^7*(-521 - 6515*t + 626*t^2)) - 
    mmH^4*(118*s12^11 + 12*t^10*(-4 + 17*t) - 2*s12^10*(568 + 1133*t) + 
      s12^6*t^3*(-21360 + 468524*t - 491021*t^2) + 
      s12^5*t^4*(-50592 + 544372*t - 278029*t^2) + 
      4*s12^7*t^2*(2506 + 70956*t - 102899*t^2) + 
      2*s12^8*t*(3144 + 50648*t - 84565*t^2) + 
      s12^2*t^7*(7472 + 55884*t - 5819*t^2) + 
      s12*t^8*(1188 + 4248*t + 475*t^2) - 4*s12^3*t^6*
       (-5302 - 57938*t + 5715*t^2) - 4*s12^9*(-319 - 2767*t + 8539*t^2) - 
      8*s12^4*t^5*(202 - 56343*t + 9752*t^2)) + 
    mmH*s12^2*t*(8*s12^10*t + s12^3*t^6*(164 + 132*t - 2267*t^2) + 
      s12^8*t*(-296 + 732*t - 1365*t^2) + s12^2*t^7*(-348 + 804*t - 
        1259*t^2) - 24*t^9*(2 + 5*t^2) - 2*s12^9*(24 - 360*t + 7*t^2) - 
      24*s12*t^8*(9 + 2*t + 21*t^2) - 14*s12^5*t^4*(136 + 2328*t + 679*t^2) - 
      s12^4*t^5*(1136 + 14260*t + 4833*t^2) - 
      s12^7*t^2*(780 + 7828*t + 6061*t^2) - 
      s12^6*t^3*(956 + 26892*t + 10783*t^2)) + 
    mmH^3*(8*s12^12 + 24*t^12 + 6*s12^11*(-48 + 13*t) + 
      s12^7*t^3*(-4288 + 116112*t - 248139*t^2) + 
      s12^6*t^4*(-29060 + 141552*t - 212041*t^2) + 
      4*s12^8*t^2*(846 + 20394*t - 36419*t^2) + 
      2*s12^9*t*(1078 + 14112*t - 21247*t^2) + 
      2*s12^4*t^6*(3720 + 71900*t - 14619*t^2) + 
      s12^3*t^7*(6936 + 56496*t - 10153*t^2) + 
      s12^10*(536 + 2868*t - 5252*t^2) + s12^2*t^8*(2340 + 7676*t - 
        1665*t^2) - 24*s12*t^9*(-21 + 2*t + t^2) - 
      4*s12^5*t^5*(5167 - 43284*t + 23277*t^2)) + 
    mmH^9*(-175*s12^6 + s12^5*(8236 - 34478*t) + 
      s12^2*t^2*(-3856 + 35768*t - 10053*t^2) + 4*t^4*(6 + 820*t - 733*t^2) + 
      4*s12*t^3*(612 + 2489*t + 309*t^2) - 
      8*s12^4*(-99 - 5591*t + 13331*t^2) - 
      2*s12^3*t*(2744 - 40472*t + 43283*t^2)) + 
    mmH^2*s12*(-16*s12^11*t + 96*t^10*(-1 + t^2) + 
      6*s12^10*(-16 - 144*t + 9*t^2) + 12*s12*t^9*(-24 - 18*t + 61*t^2) + 
      6*s12^9*t*(-40 - 1018*t + 761*t^2) + 
      s12^2*t^8*(-252 - 5140*t + 3091*t^2) + 4*s12^8*t^2*
       (119 - 3324*t + 6388*t^2) + s12^3*t^7*(-1616 - 22016*t + 8237*t^2) + 
      2*s12^4*t^6*(1018 - 10708*t + 9893*t^2) + 
      4*s12^5*t^5*(2940 + 4299*t + 12416*t^2) + 
      s12^7*t^3*(2032 + 2184*t + 63225*t^2) + 
      s12^6*t^4*(7660 + 31756*t + 77829*t^2)) + 
    mmH^8*(2998*s12^7 + s12^2*t^4*(-117688 + 5625*t) + 
      s12^6*(-19544 + 48885*t) + 4*t^5*(-24 - 1948*t + 1135*t^2) + 
      s12*t^4*(-5216 - 46592*t + 7973*t^2) + 8*s12^3*t^2*
       (2816 - 29260*t + 15849*t^2) + 2*s12^4*t*(4016 - 117088*t + 
        144395*t^2) + s12^5*(-1696 - 98528*t + 210077*t^2)) + 
    mmH^7*(-4150*s12^8 - 9*s12^7*(-2304 + 5335*t) + 
      s12^6*(2156 + 136608*t - 250189*t^2) + 
      s12^3*t^3*(-27288 + 458208*t - 99883*t^2) + 
      s12^2*t^4*(13148 + 241600*t - 11181*t^2) + 
      4*s12*t^5*(1461 + 19224*t - 3971*t^2) + 12*t^6*(12 + 744*t - 283*t^2) - 
      4*s12^4*t^2*(9750 - 144144*t + 101183*t^2) - 
      2*s12^5*t*(1054 - 192416*t + 254933*t^2)) + 
    mmH^6*(2156*s12^9 + s12^8*(-9784 + 32621*t) + 
      4*t^7*(-24 - 1228*t + 217*t^2) + 4*s12^2*t^5*(-5216 - 69049*t + 
        5337*t^2) + 2*s12*t^6*(-1950 - 31612*t + 5745*t^2) + 
      s12^3*t^4*(692 - 601988*t + 54761*t^2) + 
      4*s12^5*t^2*(6283 - 191000*t + 168488*t^2) + 
      s12^7*(-2084 - 109540*t + 196953*t^2) + 
      2*s12^6*t*(-3536 - 196274*t + 275511*t^2) + 
      s12^4*t^3*(59392 - 855312*t + 333453*t^2)))*
   canMINP[7, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) + 
 ((I/40)*(268*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (316*s12^3 + 469*s12^2*t + 217*s12*t^2 + 310*t^3) - 
    4*mmH^10*(270*s12^3 + 8*s12*t*(-5 + 128*t) + t^2*(-20 + 387*t) + 
      s12^2*(-20 + 642*t)) + mmH^5*(-13885*s12^8 + s12^7*(6980 - 34341*t) + 
      s12^5*t*(14392 + 562908*t - 444075*t^2) + 
      2*s12^4*t^2*(6854 + 424576*t - 289581*t^2) + 
      s12^6*(9996 + 187228*t - 140542*t^2) + 
      s12^2*t^4*(51840 + 449404*t - 85931*t^2) + 
      4*s12^3*t^3*(10649 + 204403*t - 83779*t^2) + 
      4*s12*t^5*(4685 + 25205*t - 1578*t^2) + 4*t^6*(46 + 634*t + 639*t^2)) + 
    mmH^7*(-15082*s12^6 + s12^5*(16272 - 50137*t) + 
      s12^3*t*(16188 + 272704*t - 124703*t^2) + 
      s12^4*(4580 + 113480*t - 110643*t^2) + 
      s12^2*t^2*(19740 + 291160*t - 59587*t^2) + 
      4*s12*t^3*(2309 + 34480*t - 1351*t^2) + 
      4*t^4*(276 + 5564*t + 787*t^2)) + 
    mmH^9*(827*s12^4 - 4*s12^3*(-395 + 296*t) + 
      4*t^2*(46 + 922*t + 845*t^2) + 4*s12*t*(92 + 2311*t + 2263*t^2) + 
      s12^2*(184 + 7136*t + 4141*t^2)) - 
    mmH*s12^2*t*(888*s12^8*t + 8*t^7*(74 + 115*t^2) + 
      8*s12*t^6*(185 + 370*t + 479*t^2) + s12^7*(3824 - 3504*t + 5378*t^2) + 
      4*s12^4*t^3*(885 + 7422*t + 6787*t^2) + 
      3*s12^5*t^2*(3892 + 6468*t + 8189*t^2) + 
      s12^2*t^5*(852 + 9364*t + 9873*t^2) + 
      s12^6*t*(11592 - 580*t + 14219*t^2) + 
      s12^3*t^4*(-404 + 19612*t + 19751*t^2)) + 
    mmH^8*(4770*s12^5 + 7*s12^4*(-1224 + 3061*t) - 
      4*t^3*(184 + 3796*t + 949*t^2) - s12*t^2*(3048 + 58040*t + 5409*t^2) + 
      s12^2*t*(-3888 - 79096*t + 10857*t^2) + 
      s12^3*(-1576 - 44808*t + 33367*t^2)) + 
    mmH^2*s12*(1776*s12^9*t + 32*t^8*(-37 + 23*t^2) + 
      4*s12*t^7*(-296 - 1170*t + 1987*t^2) + 
      2*s12^8*(-368 - 6928*t + 3421*t^2) + 
      2*s12^7*t*(8456 - 27842*t + 16743*t^2) + 
      s12^2*t^6*(892 - 18532*t + 26705*t^2) + 
      2*s12^6*t^2*(25670 - 28148*t + 55799*t^2) + 
      s12^3*t^5*(-872 - 16368*t + 73729*t^2) + 
      s12^4*t^4*(12072 + 17644*t + 151663*t^2) + 
      s12^5*t^3*(47528 + 5692*t + 181665*t^2)) + 
    mmH^6*(19816*s12^7 + s12^6*(-14968 + 56727*t) + 
      58*s12*t^4*(-278 - 2820*t + 157*t^2) - 4*t^5*(184 + 3436*t + 765*t^2) + 
      4*s12^2*t^3*(-10002 - 123035*t + 25383*t^2) + 
      3*s12^3*t^2*(-14200 - 229372*t + 91035*t^2) + 
      s12^5*(-8012 - 169476*t + 168885*t^2) + 
      s12^4*t*(-25992 - 500300*t + 322073*t^2)) - 
    mmH^3*(888*s12^10 - 184*t^10 + s12^9*(32 + 6718*t) + 
      8*s12*t^7*(-777 - 310*t + 373*t^2) + 
      4*s12^8*(-950 - 17571*t + 4966*t^2) + 
      s12^2*t^6*(-15756 - 58140*t + 24163*t^2) + 
      4*s12^7*t*(6717 - 55526*t + 33759*t^2) + 
      s12^3*t^5*(-17208 - 177608*t + 93029*t^2) + 
      4*s12^6*t^2*(21234 - 62355*t + 97723*t^2) + 
      s12^4*t^4*(7788 - 208060*t + 276605*t^2) + 
      s12^5*t^3*(69724 - 183744*t + 472541*t^2)) + 
    mmH^4*(5254*s12^9 + 4*(92 - 283*t)*t^8 + 2*s12^8*(-672 + 7241*t) + 
      s12*t^6*(-14204 - 29024*t + 4775*t^2) + 
      2*s12^7*(-4118 - 75074*t + 31265*t^2) + 
      8*s12^6*t*(1589 - 54877*t + 41909*t^2) + 
      s12^2*t^5*(-41848 - 230004*t + 48423*t^2) + 
      s12^3*t^4*(-35788 - 524208*t + 225767*t^2) + 
      2*s12^5*t^2*(27714 - 292854*t + 330593*t^2) + 
      s12^4*t^3*(26336 - 619092*t + 558227*t^2)))*
   canMINP[7, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - (I*(20*mmH^10*(-1 + s12)*(-1 + t)*(s12 + t) + 
    4*s12^6*t*(8*s12^3 + 17*s12^2*t + 2*(-8 + t)*t^2 + s12*t*(-16 + 11*t)) - 
    2*mmH*s12^5*(8*s12^4*(-1 + 2*t) + 7*s12^3*t*(7 + 6*t) + 
      s12*t^2*(-128 + 133*t - 44*t^2) + 2*s12^2*t*(-8 + 46*t + 21*t^2) - 
      2*t^3*(56 - 51*t + 30*t^2)) + mmH^9*(-95*s12^3*(-1 + t) + 
      s12^2*(-59 + 100*t - 113*t^2) + 2*t*(-28 + 55*t + 9*t^2) + 
      s12*(-56 + 51*t + 23*t^2 - 18*t^3)) + 
    mmH^2*s12^3*(8*s12^6*(-1 + t) + 96*t^5 + s12^5*(-66 + 131*t + 3*t^2) - 
      4*s12*t^3*(4 - 234*t + 137*t^2) + s12^4*(32 + 275*t + 582*t^2 + 
        21*t^3) - 2*s12^2*t^2*(192 - 190*t + 297*t^2 + 44*t^3) - 
      s12^3*t*(336 + 95*t - 389*t^2 + 62*t^3)) + 
    mmH^8*(169*s12^4*(-1 + t) + 2*s12^3*(-14 + 76*t + 129*t^2) + 
      2*t*(4 - 91*t - 45*t^2 + 10*t^3) + s12^2*(427 - 554*t + 326*t^2 + 
        69*t^3) + s12*(8 + 243*t - 616*t^2 + 27*t^3 - 20*t^4)) + 
    mmH^3*s12^2*(48*t^5 + s12^6*(45 - 34*t + 11*t^2) + 
      4*s12*t^3*(-224 - 295*t + 100*t^2) + s12^5*(-171 - 342*t - 176*t^2 + 
        5*t^3) + 2*s12^2*t^2*(4 + 358*t + 219*t^2 + 233*t^3) + 
      2*s12^4*(72 - 355*t - 811*t^2 - 13*t^3 + 4*t^4) + 
      s12^3*t*(1048 + 1391*t - 1173*t^2 + 580*t^3 + 14*t^4)) + 
    mmH^4*s12^2*(-11*s12^6*(-1 + t) + 4*t^3*(376 + 195*t - 42*t^2) - 
      2*s12^5*(78 - 96*t + 19*t^2) + 2*s12*t^2*(464 - 1275*t + 37*t^2 - 
        248*t^3) + s12^4*(1219 + 642*t + 830*t^2 - 47*t^3) + 
      s12^3*(-888 + 891*t + 2454*t^2 + 197*t^3 - 108*t^4) - 
      2*s12^2*t*(732 + 1840*t - 941*t^2 + 471*t^3 + 44*t^4)) + 
    mmH^7*(-122*s12^5*(-1 + t) + s12^4*(323 - 818*t - 291*t^2) - 
      2*t^2*(124 - 97*t + 54*t^2 + 9*t^3) - 
      s12^3*(1427 - 1166*t + 1308*t^2 + 91*t^3) + 
      s12*t*(-8 + 1239*t + 273*t^2 + 22*t^3 + 18*t^4) + 
      2*s12^2*(120 - 188*t + 616*t^2 - 167*t^3 + 48*t^4)) + 
    mmH^6*(6*s12^6*(-1 + t) + 12*s12^5*(-43 + 96*t + 10*t^2) + 
      4*t^3*(60 + 11*t + 17*t^2) + 2*s12*t^2*(496 - 557*t + 204*t^2 - 
        16*t^3) + s12^4*(2540 - 847*t + 2277*t^2 + 10*t^3) + 
      s12^3*(-1008 + 383*t - 748*t^2 + 771*t^3 - 176*t^4) - 
      s12^2*t*(256 + 3319*t + 53*t^2 + 384*t^3 + 72*t^4)) + 
    mmH^5*s12*(33*s12^6*(-1 + t) - 8*t^3*(124 + 39*t + 17*t^2) + 
      s12^5*(379 - 712*t + 33*t^2) + s12^4*(-2482 - 235*t - 1979*t^2 + 
        96*t^3) + 2*s12*t^2*(-744 + 1226*t - 201*t^2 + 156*t^3) + 
      2*s12^2*t*(488 + 2345*t - 440*t^2 + 395*t^3 + 52*t^4) + 
      2*s12^3*(736 - 292*t - 606*t^2 - 409*t^3 + 100*t^4)))*
   canMINP[7, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)) + 
 (I*(4*mmH^8*(-1 + s12)*s12*(-1 + t)*(s12^2 - 32*s12*t + 3*t^2) + 
    4*s12^2*t^2*(s12 + t)^4*(5*s12^2 + 16*t + s12*(16 + t)) + 
    2*mmH*s12*t*(s12 + t)^2*(-16*t^4 + s12^5*(11 + 32*t) + 
      s12*t^3*(-64 + 7*t - 24*t^2) - 24*s12^2*t^2*(4 - t + 5*t^2) - 
      4*s12^4*(4 - 5*t + 32*t^2) - 2*s12^3*t*(32 + 67*t + 128*t^2)) - 
    4*mmH^6*(5*s12^6*(-1 + t) + t^4*(-23 + 24*t + 18*t^2) + 
      s12^5*(18 - 38*t + 21*t^2) + s12^3*t*(-112 + 134*t + 267*t^2 - 
        171*t^3) + s12^2*t^2*(-160 + t + 38*t^2 - 117*t^3) + 
      s12*t^3*(-92 + 108*t + 83*t^2 - 18*t^3) - 
      s12^4*(21 + 89*t - 261*t^2 + 20*t^3)) - 
    4*mmH^7*(s12^5*(-1 + t) - 11*(-1 + t)*t^4 + s12^4*(-2 + 67*t - 63*t^2) + 
      s12^3*(1 + 30*t - 75*t^2 - 22*t^3) + 
      s12*t^2*(3 + 44*t - 64*t^2 + 11*t^3) + 
      s12^2*t*(-32 + 65*t - 16*t^2 + 53*t^3)) + 
    mmH^2*(-32*t^7 + s12^8*(6 - 59*t - 99*t^2) + 2*s12*t^6*(8 - t + 12*t^2) - 
      s12^7*(32 + 73*t - 78*t^2 + 15*t^3) + 
      s12^2*t^5*(464 - 665*t + 269*t^2 + 36*t^3) + 
      s12^3*t^4*(1024 - 2529*t + 1654*t^2 + 285*t^3) + 
      2*s12^5*t^2*(136 - 1442*t + 2098*t^2 + 657*t^3) + 
      s12^6*t*(-48 - 865*t + 1739*t^2 + 726*t^3) + 
      s12^4*t^3*(896 - 3964*t + 4003*t^2 + 921*t^3)) + 
    mmH^5*(51*s12^7*(-1 + t) + s12^6*(189 - 122*t + 9*t^2) + 
      s12^5*(-410 + 903*t + 59*t^2 - 360*t^3) + 
      2*t^4*(64 - 19*t + 84*t^2 + 17*t^3) + 
      s12^3*t*(512 - 2690*t + 4530*t^2 - 1319*t^3 - 1073*t^4) + 
      s12^4*(128 - 2076*t + 3890*t^2 + 236*t^3 - 1070*t^4) + 
      s12^2*t^2*(768 - 2230*t + 2337*t^2 - 652*t^3 - 355*t^4) + 
      s12*t^3*(512 - 524*t + 1151*t^2 + 87*t^3 - 34*t^4)) + 
    mmH^3*(4*t^6*(-36 - 13*t + 6*t^2) + s12^8*(-45 + 76*t + 31*t^2) + 
      s12*t^5*(-672 + 429*t + 149*t^2 - 30*t^3) + 
      s12^7*(73 + 6*t + 52*t^2 + 29*t^3) - 2*s12^2*t^4*
       (664 - 1377*t - 21*t^2 + 178*t^3 + 3*t^4) - 
      s12^3*t^3*(1472 - 5409*t + 1260*t^2 + 1898*t^3 + 59*t^4) - 
      2*s12^6*(40 - 406*t + 54*t^2 + 615*t^3 + 70*t^4) - 
      s12^4*t^2*(1008 - 5806*t + 1273*t^2 + 3954*t^3 + 205*t^4) - 
      s12^5*t*(416 - 2833*t + 255*t^2 + 3588*t^3 + 290*t^4)) + 
    mmH^4*(-31*s12^8*(-1 + t) + s12^7*(-84 + 38*t - 80*t^2) - 
      2*t^5*(-24 + t + 26*t^2 + 3*t^3) + s12^6*(251 - 964*t + 622*t^2 + 
        151*t^3) + s12*t^4*(176 - 259*t - 728*t^2 + 31*t^3 + 6*t^4) + 
      s12^2*t^3*(224 - 665*t - 2200*t^2 + 944*t^3 + 93*t^4) + 
      2*s12^3*t^2*(48 - 417*t - 1936*t^2 + 1784*t^3 + 244*t^4) + 
      s12^5*(-16 + 757*t - 3188*t^2 + 2043*t^3 + 738*t^4) + 
      s12^4*t*(-16 + 80*t - 5808*t^2 + 4089*t^3 + 939*t^4)))*
   canMINP[7, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^4) + 
 (I*(8*mmH^11*(-1 + s12)*(s12 + t) + 4*s12^2*t^4*(s12 + t)^2*
     (2*s12^2 - 11*s12*t - 8*t*(2 + t)) - 
    mmH^10*(39*s12^3 + 4*(9 - 26*t)*t + s12^2*(-23 + 143*t) + 
      s12*(36 - 127*t + 104*t^2)) + 2*mmH*s12*t^2*(2*s12^5*(248 - 97*t)*t - 
      8*(-2 + t)*t^5 - 40*s12^6*(-4 + 3*t) + 2*s12^4*t^2*(319 + 86*t) + 
      s12*t^4*(240 + 79*t + 52*t^2) + 2*s12^3*t^2*(80 + 271*t + 249*t^2) + 
      s12^2*t^3*(384 + 327*t + 304*t^2)) + 
    2*mmH^9*(36*s12^4 + 6*s12^3*(2 + 39*t) + t*(62 - 18*t - 207*t^2) + 
      s12^2*(73 + 18*t + 405*t^2) + s12*(62 + 54*t - 202*t^2 + 207*t^3)) - 
    mmH^2*t*(-32*t^6 + 2*s12*t^6*(-73 + 14*t) - 
      16*s12^7*(-52 + 35*t + 15*t^2) - 4*s12^6*t*(-900 + 368*t + 93*t^2) + 
      s12^5*t^2*(5560 + 906*t + 327*t^2) + 
      s12^2*t^4*(1104 + 659*t + 1075*t^2 + 72*t^3) + 
      2*s12^4*t^2*(320 + 2409*t + 2478*t^2 + 441*t^3) + 
      s12^3*t^3*(1712 + 2843*t + 4185*t^2 + 495*t^3)) + 
    mmH^3*(-4*t^6*(88 + 16*t + 9*t^2) + 2*s12^6*t*(1232 + 780*t - 1088*t^2 - 
        45*t^3) - 4*s12^7*(16 - 188*t + 200*t^2 + 15*t^3) + 
      s12*t^5*(-920 - 197*t + 15*t^2 + 50*t^3) + 
      s12^5*t^2*(7272 + 4484*t + 17*t^2 + 81*t^3) + 
      2*s12^2*t^4*(260 + 1506*t + 1948*t^2 + 504*t^3 + 7*t^4) + 
      2*s12^4*t^2*(320 + 4704*t + 5729*t^2 + 2090*t^3 + 103*t^4) + 
      s12^3*t^3*(1728 + 7851*t + 11637*t^2 + 3745*t^3 + 109*t^4)) + 
    mmH^4*(4*s12^7*(20 - 32*t + 55*t^2) + 2*t^5*(660 + 136*t + 177*t^2 + 
        7*t^3) + s12^5*t*(-2300 - 8504*t - 406*t^2 + 65*t^3) + 
      4*s12^6*(34 - 632*t + 270*t^2 + 149*t^3) + 
      s12*t^4*(3272 - 1075*t + 537*t^2 - 361*t^3 - 14*t^4) - 
      s12^2*t^3*(-1600 + 8051*t + 7197*t^2 + 4297*t^3 + 243*t^4) - 
      2*s12^3*t^2*(336 + 5865*t + 9088*t^2 + 5357*t^3 + 444*t^4) - 
      2*s12^4*t*(160 + 3710*t + 8330*t^2 + 4202*t^3 + 485*t^4)) - 
    mmH^8*(55*s12^5 + 2*s12^4*(76 + 311*t) + 
      2*s12^3*(101 + 530*t + 967*t^2) - 2*t*(116 - 240*t + 357*t^2 + 
        395*t^3) + s12^2*(745 + 687*t + 1359*t^2 + 2157*t^3) + 
      s12*(-232 + 1219*t - 245*t^2 - 345*t^3 + 790*t^4)) - 
    2*mmH^5*(2*s12^7*(8 + 5*t) + s12^6*(58 - 360*t + 240*t^2) + 
      t^4*(1200 + 162*t + 618*t^2 + 67*t^3) + 
      s12^5*(-30 - 1674*t - 1537*t^2 + 117*t^3) + 
      s12*t^3*(2504 - 2017*t + 887*t^2 - 484*t^3 - 67*t^4) - 
      2*s12^4*(16 + 645*t + 2847*t^2 + 2756*t^3 + 460*t^4) - 
      s12^2*t^2*(-1368 + 5979*t + 3683*t^2 + 4410*t^3 + 575*t^4) - 
      s12^3*t*(-32 + 5054*t + 7927*t^2 + 8213*t^3 + 1315*t^4)) + 
    mmH^7*(10*s12^6 + 3*s12^5*(47 + 115*t) + 
      2*s12^4*(95 + 1046*t + 917*t^2) - 4*t^2*(288 - 154*t + 453*t^2 + 
        205*t^3) + s12^3*(1211 + 1453*t + 6157*t^2 + 3801*t^3) + 
      s12*t*(-1528 + 3863*t - 1437*t^2 + 450*t^3 + 820*t^4) + 
      2*s12^2*(-188 + 2244*t + 836*t^2 + 2740*t^3 + 1561*t^4)) + 
    mmH^6*(4*s12^7 + s12^6*(4 - 36*t) - s12^5*(62 + 1779*t + 346*t^2) + 
      4*t^3*(580 - 36*t + 522*t^2 + 117*t^3) - 
      2*s12^4*(361 + 1208*t + 3929*t^2 + 1180*t^3) + 
      s12*t^2*(3920 - 5660*t + 2370*t^2 - 1167*t^3 - 468*t^4) - 
      s12^2*t*(-1680 + 10129*t + 4225*t^2 + 9639*t^3 + 2561*t^4) - 
      s12^3*(-80 + 5287*t + 6845*t^2 + 14083*t^3 + 4147*t^4)))*
   canMINP[7, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12^3*(mmH - t)^4*t*(s12 + t)*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 (((2*I)/3)*(9*mmH^3*s12*(s12 + t) - 3*mmH^2*s12*(6*s12^2 + (-13 + t)*t + 
      s12*(-11 + 8*t)) + mmH*(9*s12^4 - 6*t^3*(2 + t) + 3*s12^3*(-11 + 8*t) - 
      s12^2*t*(157 + 29*t) - s12*t^2*(142 + 53*t)) + 
    t*(-9*s12^4 + s12^3*(33 - 6*t) + 6*t^3*(2 + t) + s12^2*t*(142 + 53*t) + 
      s12*t^2*(121 + 56*t)))*canMINP[7, 4, {mmH - s12 - t, t, mmH}])/
  (s12^4*t*(-mmH + t)*(s12 + t)) + 
 ((2*I)*(3*mmH^4 - 2*mmH^3*(-3 + 5*s12 + 5*t) + 
    s12*t*(5*s12^2 + t*(-17 + 4*t) + 2*s12*(-5 + 6*t)) - 
    mmH*(4*s12^3 + (-11 + t)*t^2 + 8*s12^2*(-1 + 3*t) + s12*t*(-33 + 23*t)) + 
    mmH^2*(11*s12^2 + t*(-17 + 8*t) + s12*(-14 + 29*t)))*
   canMINP[7, 4, {t, s12, mmH}])/((mmH - s12)*s12^3*(mmH - t)*t) - 
 (((8*I)/3)*(-1 + t)*(3*s12^2*(2 - 3*t)*t^3 - 28*s12*t^5 - 12*t^6 + 
    8*s12^5*(3 + 4*t) + mmH^5*(4*s12 + 5*t) + s12^3*t^2*(34 + 47*t) + 
    s12^4*t*(52 + 71*t) + mmH^4*(-25*s12^2 + s12*(6 - 43*t) + (6 - 19*t)*t) + 
    mmH*(16*s12^5 + 52*t^5 - 16*s12^3*t*(9 + 11*t) - 
      5*s12^2*t^2*(16 + 11*t) - 2*s12^4*(38 + 35*t) + 
      2*s12*t^3*(-6 + 43*t)) + mmH^2*(-49*s12^4 + s12*(58 - 67*t)*t^2 + 
      (6 - 77*t)*t^3 + s12^3*(86 + 27*t) + 2*s12^2*t*(69 + 44*t)) + 
    mmH^3*(54*s12^3 + 4*s12*t*(-13 + 12*t) + 3*t^2*(-4 + 17*t) + 
      s12^2*(-40 + 49*t)))*canMINP[8, 1, {s12, t, mmH}])/
  ((mmH - s12)^2*s12^2*(mmH - t)^3*t*(s12 + t)) - 
 (((8*I)/3)*(-1 + t)*(3*t^4 + 6*s12*t^2*(1 + t) + 3*mmH^3*(s12 + 3*t) + 
    s12^3*(4 + 5*t) + 2*s12^2*t*(5 + 7*t) - 
    3*mmH^2*(2*s12^2 + s12*(-2 + t) + (-2 + t)*t) + 
    mmH*(3*s12^3 - 3*t^2*(2 + 3*t) - 2*s12^2*(5 + 4*t) - 2*s12*t*(8 + 7*t)))*
   canMINP[8, 1, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)^2*t*
   (s12 + t)) + (((8*I)/3)*(-1 + s12)*(6*s12^5 + mmH^4*(s12 - 4*t) - 
    s12^4*t - 24*t^4 - 16*s12*t^3*(3 + 2*t) - s12^3*t*(4 + 49*t) - 
    s12^2*t^2*(28 + 69*t) + mmH^3*(-s12^2 + (4 - 7*t)*t + 2*s12*(2 + t)) + 
    mmH^2*(5*s12^3 - s12*t*(36 + 19*t) + t^2*(-28 + 27*t) - 
      s12^2*(8 + 41*t)) + mmH*(-11*s12^4 - 16*(-3 + t)*t^3 + 
      2*s12*t^2*(40 + 21*t) + 3*s12^2*t*(12 + 41*t) + s12^3*(4 + 44*t)))*
   canMINP[8, 1, {t, s12, mmH}])/((mmH - s12)^3*s12^2*(mmH - t)*t*
   (s12 + t)) - ((I/3)*(10*mmH^10*(s12 + t)^2 + 8*s12^3*t^3*(s12 + t)^3*
     (4*s12^2 + s12*t - 2*t^2) - 2*mmH^9*(18*s12^3 + 5*t^2*(2 + 7*t) + 
      4*s12*t*(5 + 23*t) + s12^2*(10 + 77*t)) - 
    4*mmH*s12*t*(10*t^9 + 4*s12*t^7*(-1 + 9*t) + 4*s12^7*(2 + 6*t + 3*t^2) + 
      s12^6*t*(26 + 111*t + 37*t^2) + s12^4*t^3*(4 + 76*t + 41*t^2) + 
      s12^5*t^2*(26 + 169*t + 44*t^2) + s12^3*t^4*(-6 - 35*t + 50*t^2) + 
      s12^2*t^5*(-2 - 33*t + 55*t^2)) + 
    mmH^3*(16*t^8*(-1 + 3*t) + 16*s12^8*(4 + 3*t) + 
      s12^4*t^3*(336 + 668*t - 3887*t^2) + 
      s12^5*t^2*(480 + 1808*t - 1597*t^2) + 4*s12^3*t^4*
       (84 + 66*t - 1159*t^2) + s12^6*t*(600 + 2348*t - 17*t^2) - 
      4*s12*t^6*(-6 + 29*t + 169*t^2) + s12^7*(264 + 1068*t + 221*t^2) - 
      8*s12^2*t^5*(-21 + 5*t + 361*t^2)) + 
    mmH^7*(29*s12^5 - 3*s12^4*(-52 + 71*t) + 
      s12^2*t*(144 - 244*t - 2503*t^2) + s12^3*(56 + 220*t - 1533*t^2) - 
      4*t^3*(-8 + 54*t + 63*t^2) - 4*s12*t^2*(-30 + 131*t + 368*t^2)) + 
    mmH^5*(19*s12^7 + s12^6*(552 + 509*t) + 
      s12^3*t^2*(1264 + 2696*t - 7115*t^2) + 
      s12^2*t^3*(760 - 176*t - 6299*t^2) + 
      4*s12^4*t*(278 + 1167*t - 623*t^2) + 2*t^5*(16 - 98*t + 25*t^2) + 
      4*s12^5*(96 + 712*t + 181*t^2) - 4*s12*t^4*(-64 + 174*t + 465*t^2)) + 
    mmH^8*(29*s12^4 + 3*s12^3*(8 + 121*t) + 4*t^2*(-2 + 25*t + 48*t^2) + 
      s12*t*(-16 + 224*t + 693*t^2) + s12^2*(-8 + 148*t + 843*t^2)) - 
    mmH^6*(51*s12^6 + 4*s12^5*(119 + 78*t) + 
      s12^2*t^2*(576 - 40*t - 4861*t^2) + s12^4*(192 + 1608*t - 756*t^2) - 
      2*t^4*(-24 + 132*t + 65*t^2) - 6*s12^3*t*(-92 - 262*t + 673*t^2) - 
      2*s12*t^3*(-132 + 372*t + 997*t^2)) + 
    mmH^2*(-8*t^10 - 64*s12^8*(1 + 3*t) + 16*s12*t^8*(1 + 15*t) + 
      12*s12^2*t^6*(-2 - 5*t + 79*t^2) + 4*s12^6*t^2*(34 + 125*t + 143*t^2) + 
      s12^7*t*(-64 - 236*t + 169*t^2) + 4*s12^4*t^4*(-16 + 8*t + 361*t^2) + 
      2*s12^5*t^3*(76 + 402*t + 521*t^2) + 
      s12^3*t^5*(-104 - 304*t + 1513*t^2)) - 
    mmH^4*(3*s12^7*(100 + 87*t) + s12^4*t^2*(1312 + 4208*t - 4563*t^2) + 
      2*s12^3*t^3*(456 + 626*t - 3813*t^2) + 
      s12*t^5*(120 - 392*t - 1285*t^2) + 2*s12^5*t*(596 + 2536*t - 139*t^2) + 
      4*t^6*(2 - 21*t + 25*t^2) + s12^6*(440 + 2444*t + 837*t^2) - 
      2*s12^2*t^4*(-232 + 168*t + 2663*t^2)))*canMINP[8, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 ((I/3)*(-8*s12^3*t^3*(s12 + t)^2*(s12 + 2*t) + 
    mmH^7*(11*s12^3 + 4*(4 - 5*t)*t^2 - 4*s12*t*(-8 + 9*t) + 
      s12^2*(16 + 19*t)) - mmH^6*(33*s12^4 + 12*s12*(13 - 18*t)*t^2 + 
      12*(4 - 7*t)*t^3 - 8*s12^2*t*(-21 + 5*t) + s12^3*(60 + 77*t)) + 
    4*mmH*s12*t*(s12*(8 - 17*t)*t^5 - 4*t^7 + s12^2*t^3*(4 + 45*t - 17*t^2) + 
      s12^5*(2 + 19*t + 9*t^2) + s12^3*t^2*(10 + 85*t + 17*t^2) + 
      s12^4*t*(8 + 67*t + 24*t^2)) + mmH^5*(33*s12^5 + 8*(6 - 17*t)*t^4 + 
      s12^4*(84 + 155*t) + s12^2*t*(-16 + 476*t - 369*t^2) - 
      4*s12*t^2*(2 - 67*t + 122*t^2) + s12^3*(-8 + 340*t + 129*t^2)) - 
    mmH^2*(-4*t^8 - 16*s12*t^6*(-1 + 8*t) + 4*s12^3*t^3*
       (22 + 187*t - 40*t^2) + s12^6*(-8 + 48*t + 67*t^2) - 
      4*s12^2*t^4*(-8 - 64*t + 87*t^2) + 2*s12^4*t^2*(36 + 420*t + 155*t^2) + 
      s12^5*t*(8 + 380*t + 265*t^2)) - mmH^4*(11*s12^6 + 8*(2 - 13*t)*t^5 + 
      s12^5*(52 + 139*t) + 4*s12*t^3*(2 + 65*t - 142*t^2) + 
      s12^3*t*(-40 + 776*t + 47*t^2) + s12^4*(-24 + 352*t + 353*t^2) - 
      2*s12^2*t^2*(4 - 360*t + 369*t^2)) + 
    mmH^3*(-36*t^7 + 6*s12^6*(2 + 7*t) + 4*s12^2*t^3*(14 + 163*t - 177*t^2) + 
      4*s12^3*t^2*(10 + 270*t - 27*t^2) - 4*s12*t^4*(-4 - 33*t + 93*t^2) + 
      s12^5*(-24 + 196*t + 275*t^2) + s12^4*t*(-24 + 744*t + 473*t^2)))*
   canMINP[8, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^3*
   (mmH - t)^3*t*(s12 + t)^2) - 
 ((I/3)*(2*mmH^9*(s12 + t)^2 - 8*s12^4*t^2*(s12 + t)^2*
     (s12^2 - 2*s12*t - 4*t^2) - 2*mmH^8*(3*s12^3 + s12^2*(2 - 3*t) + 
      t^2*(2 + 3*t) + s12*t*(4 + 7*t)) + 
    mmH^7*(-17*s12^4 + s12^3*(44 - 113*t) + 6*(-2 + t)*t^3 + 
      s12^2*t*(76 + 3*t) + 5*s12*t^2*(4 + 9*t)) - 
    4*mmH*s12^2*(6*s12^8 + 19*s12^7*t + 8*t^6 + 4*s12*t^5*(5 + 6*t) + 
      3*s12^3*t^4*(27 + 10*t) + s12^5*t^2*(-11 + 21*t) + 
      s12^6*t*(-4 + 21*t) + 2*s12^2*t^4*(7 + 39*t + 6*t^2) + 
      2*s12^4*t^2*(-1 + 10*t + 13*t^2)) + 
    2*mmH^6*(78*s12^5 - (-18 + t)*t^4 + s12^4*(-80 + 203*t) - 
      2*s12*t^2*(6 + 11*t + 16*t^2) + 2*s12^3*(-6 - 109*t + 20*t^2) - 
      2*s12^2*t*(12 + 89*t + 53*t^2)) + 
    mmH^5*(-412*s12^6 + s12^5*(232 - 977*t) - 20*t^5 + 
      s12^4*(56 + 1068*t - 400*t^2) + s12*t^3*(128 + 124*t + 29*t^2) + 
      12*s12^2*t^2*(26 + 76*t + 33*t^2) + 4*s12^3*t*(60 + 401*t + 158*t^2)) + 
    mmH^2*s12*(148*s12^8 - 64*t^6 - 64*s12*t^5*(2 + 3*t) + 
      8*s12^6*t*(-11 + 69*t) - 4*s12^2*t^4*(18 + 97*t) + s12^7*(-8 + 449*t) + 
      4*s12^4*t^2*(-10 - 21*t + 42*t^2) + s12^3*t^3*(-32 - 204*t + 49*t^2) + 
      2*s12^5*t*(-8 - 78*t + 215*t^2)) + 
    mmH^3*s12*(-389*s12^7 + s12^6*(44 - 1130*t) + 16*t^5*(13 + 4*t) + 
      s12^5*(8 + 328*t - 1225*t^2) + s12^4*t*(80 + 1052*t - 289*t^2) + 
      4*s12*t^4*(142 + 199*t + 12*t^2) + 2*s12^3*t^2*
       (144 + 982*t + 227*t^2) + s12^2*t^3*(576 + 1928*t + 287*t^2)) + 
    mmH^4*s12*(542*s12^6 - 4*t^4*(62 + 39*t) + s12^5*(-148 + 1431*t) - 
      8*s12^2*t^2*(80 + 332*t + 107*t^2) - 4*s12^3*t*(64 + 597*t + 129*t^2) - 
      s12*t^3*(672 + 1232*t + 243*t^2) + 2*s12^4*(-20 - 478*t + 543*t^2)))*
   canMINP[8, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^2*t*
   (s12 + t)^2) - ((I/30)*(91*mmH^8*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) - 
    320*s12^2*t*(8*s12^4*(-1 + t) + 14*s12^3*(-2 + t)*t - 2*t^4 + 
      s12*t^3*(-11 + 2*t) + 3*s12^2*t^2*(-7 + 3*t)) + 
    16*mmH*s12*(20*t^5 - 2*s12*t^4*(4 + 101*t) + 80*s12^5*(1 - 4*t + 3*t^2) + 
      3*s12^3*t^2*(-249 - 34*t + 82*t^2) + 
      s12^2*t^3*(-495 - 400*t + 182*t^2) + 
      s12^4*t*(-120 - 703*t + 413*t^2)) - 
    mmH^7*(5*s12^3*(13 - 30*t + 17*t^2) + t*(-278 + 505*t + 125*t^2) + 
      s12^2*(191 - 504*t + 188*t^2 + 125*t^3) - 
      2*s12*(139 - 477*t + 389*t^2 + 125*t^3)) + 
    mmH^6*(-3*s12^4*(41 - 62*t + 21*t^2) + 
      t*(-464 + 1444*t + 801*t^2 - 125*t^3) + 
      s12^3*(-489 + 282*t + 100*t^2 + 147*t^3) + 
      s12^2*(130 - 1084*t - 421*t^2 + 780*t^3 - 125*t^4) + 
      2*s12*(-232 + 939*t - 604*t^2 - 864*t^3 + 125*t^4)) - 
    4*mmH^2*s12*(4*t^3*(102 + 252*t - 41*t^2) + 160*s12^5*(2 - 5*t + 3*t^2) + 
      s12^3*t*(926 - 5863*t + 1966*t^2 + 416*t^3) - 
      s12*t^2*(272 - 74*t + 2045*t^2 + 603*t^3) + 
      s12^4*(800 - 2006*t - 523*t^2 + 869*t^3) + 
      s12^2*t*(-680 + 1080*t - 3318*t^2 - 310*t^3 + 767*t^4)) + 
    mmH^5*(s12^5*(97 - 154*t + 57*t^2) + s12^4*(1617 - 2488*t + 716*t^2 + 
        35*t^3) + s12^3*(3178 - 2080*t - 805*t^2 - 456*t^3 + 97*t^4) + 
      t*(544 - 508*t - 2156*t^2 + 601*t^3 + 159*t^4) + 
      s12^2*(-1472 + 3018*t + 4572*t^2 - 2847*t^3 + 396*t^4 + 159*t^5) - 
      2*s12*(-272 + 1102*t + 1680*t^2 - 2638*t^3 + 547*t^4 + 159*t^5)) + 
    2*mmH^3*(160*s12^6*(-1 + t)^2 + 8*t^3*(102 - 20*t + 61*t^2) + 
      s12*t^2*(544 - 738*t + 2541*t^2 - 1339*t^3) + 
      s12^5*(1772 - 3527*t + 975*t^2 + 380*t^3) + 
      s12^4*(3028 - 2945*t - 5656*t^2 + 2894*t^3 + 76*t^4) + 
      s12^2*t*(-1632 + 462*t + 585*t^2 - 4496*t^3 + 249*t^4) + 
      s12^3*(-1360 + 3540*t - 751*t^2 - 3852*t^3 + 1074*t^4 + 602*t^5)) - 
    mmH^4*(s12*t^2*(-7856 + 4534*t + 345*t^2 - 1771*t^3) + 
      s12^5*(1166 - 2069*t + 766*t^2 + 57*t^3) + 
      2*t^2*(1088 - 646*t + 271*t^2 + 403*t^3) + 
      s12^4*(5850 - 8183*t - 87*t^2 + 1214*t^3 - 28*t^4) + 
      s12^3*(2200 + 2788*t - 3881*t^2 - 1828*t^3 + 998*t^4 + 159*t^5) + 
      s12^2*(-2176 + 628*t + 8466*t^2 - 3123*t^3 - 2175*t^4 + 806*t^5)))*
   canMINP[8, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/6)*(29*mmH^7*(-1 + t)^2*(s12 + t)^2 + 32*t^2*(s12 + t)^2*
     (6*s12^3 + s12^2*(19 - 5*t)*t + 8*t^3*(2 + t) + 
      s12*t*(-16 + 16*t + 3*t^2)) - mmH^6*(-1 + t)*(s12 + t)^2*
     (s12*(-83 + 79*t) + 5*(-8 - 3*t + 32*t^2)) - 
    4*mmH*t*(s12^4*t*(210 + 364*t - 253*t^2) + s12^5*(56 + 63*t - 43*t^2) + 
      s12^3*t*(-64 + 502*t + 503*t^2 - 445*t^3) + 
      s12^2*t^2*(-256 + 510*t + 396*t^2 - 231*t^3) + 
      2*t^4*(-64 + 64*t + 91*t^2 + 36*t^3) + 
      2*s12*t^3*(-160 + 177*t + 188*t^2 + 38*t^3)) - 
    2*mmH^2*(s12^5*(80 - 215*t - 19*t^2 + 90*t^3) + 
      s12^4*t*(154 - 942*t + 3*t^2 + 458*t^3) + 
      t^4*(128 + 164*t - 88*t^2 - 51*t^3 - 39*t^4) + 
      s12*t^3*(200 + 200*t - 623*t^2 + 574*t^3 + 103*t^4) + 
      s12^2*t^2*(16 - 138*t - 1638*t^2 + 1406*t^3 + 601*t^4) + 
      s12^3*t*(-56 - 36*t - 2086*t^2 + 803*t^3 + 827*t^4)) + 
    mmH^5*(s12^4*(109 - 206*t + 97*t^2) + s12^3*(50 + 207*t - 774*t^2 + 
        509*t^3) + t^2*(36 + 44*t - 565*t^2 + 327*t^3 + 234*t^4) + 
      s12*t*(72 + 226*t - 1301*t^2 + 348*t^3 + 799*t^4) + 
      s12^2*(36 + 296*t - 766*t^2 - 483*t^3 + 977*t^4)) + 
    mmH^3*(s12^5*(174 - 347*t + 110*t^2 + 47*t^3) + 
      s12^4*(-36 + 460*t - 1686*t^2 + 875*t^3 + 225*t^4) + 
      t^3*(-112 - 40*t + 10*t^2 + 698*t^3 + 275*t^4 + t^5) + 
      s12*t^2*(-80 - 440*t - 914*t^2 + 1439*t^3 + 1880*t^4 + 103*t^5) + 
      2*s12^2*t*(88 - 286*t - 1013*t^2 - 108*t^3 + 1787*t^4 + 167*t^5) + 
      2*s12^3*(72 + 24*t - 440*t^2 - 1308*t^3 + 1367*t^4 + 205*t^5)) - 
    mmH^4*(s12^5*(55 - 102*t + 47*t^2) + s12^4*(184 - 219*t - 311*t^2 + 
        322*t^3) + 2*s12^3*(-80 + 537*t - 1095*t^2 + 218*t^3 + 420*t^4) + 
      t^2*(144 - 332*t - 282*t^2 + t^3 + 797*t^4 + 104*t^5) + 
      2*s12^2*(72 - 174*t + 185*t^2 - 1507*t^3 + 1165*t^4 + 511*t^5) + 
      s12*t*(288 - 648*t - 418*t^2 - 1289*t^3 + 2418*t^4 + 561*t^5)))*
   canMINP[8, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) + ((I/3)*(2*mmH^8*(-1 + s12)*(5*s12*(-1 + t) + 3*t) + 
    16*s12^2*t^2*(3*s12^3*(-1 + t) + 8*t^2*(2 - 2*t + t^2) + 
      s12^2*(16 - 28*t + 19*t^2) + s12*t*(32 - 33*t + 20*t^2)) + 
    mmH^7*(-15*s12^3*(-1 + t) + t*(-27 + 23*t) + s12^2*(62 - 28*t - 65*t^2) + 
      s12*(-75 + 38*t + 42*t^2)) + mmH^6*(-8*s12^4*(-1 + t) + 
      t*(170 + 13*t - 64*t^2) + 4*s12^3*(-41 + 23*t + 30*t^2) + 
      s12*(106 + 65*t - 213*t^2 - 56*t^3) + 
      2*s12^2*(7 - 117*t + 128*t^2 + 60*t^3)) + 
    2*mmH*s12*(-32*t^4*(2 - 4*t + t^2) + 16*s12^5*(-4 + 3*t + t^2) + 
      s12^4*t*(-16 - 77*t + 13*t^2) - 2*s12*t^3*(256 - 361*t + 188*t^2 + 
        24*t^3) - 2*s12^2*t^2*(352 - 457*t + 300*t^2 + 72*t^3) - 
      s12^3*t*(256 - 496*t + 283*t^2 + 182*t^3)) + 
    mmH^5*(21*s12^5*(-1 + t) + s12^4*(49 - 51*t - 29*t^2) + 
      s12^3*(333 + 163*t - 605*t^2 - 215*t^3) + 
      t*(200 - 686*t + 191*t^2 + 99*t^3) + 
      s12*(200 - 926*t + 794*t^2 + 196*t^3 - 14*t^4) - 
      s12^2*(392 - 906*t + 234*t^2 + 540*t^3 + 85*t^4)) + 
    mmH^2*(-64*t^4*(2 - 3*t + t^2) - 32*s12^6*(-5 + 4*t + t^2) + 
      s12^5*(16 + 212*t + 15*t^2 - 51*t^3) + 
      2*s12*t^3*(28 - 261*t - 92*t^2 + 40*t^3) + 
      2*s12^2*t^2*(604 - 1022*t + 411*t^2 + 392*t^3 + 8*t^4) + 
      2*s12^3*t*(640 - 917*t + 324*t^2 + 720*t^3 + 52*t^4) + 
      s12^4*(256 - 576*t - 10*t^2 + 909*t^3 + 196*t^4)) + 
    mmH^4*(-8*s12^6*(-1 + t) + s12^5*(107 - 65*t - 34*t^2) - 
      t^2*(528 - 1054*t + 377*t^2 + 68*t^3) + 
      s12^4*(-294 + 195*t + 258*t^2 + 82*t^3) + 
      s12*t*(-600 + 1524*t - 1795*t^2 + 125*t^3 + 48*t^4) + 
      2*s12^3*(119 - 753*t + 519*t^2 + 489*t^3 + 65*t^4) + 
      2*s12^2*(-36 + 430*t - 1076*t^2 + 757*t^3 + 245*t^4 + 10*t^5)) + 
    mmH^3*(8*s12^6*(-8 + 7*t + t^2) + 2*t^3*(228 - 365*t + 132*t^2 + 8*t^3) + 
      s12^5*(-138 - 52*t + 105*t^2 + 13*t^3) + 
      s12^4*(160 + 374*t - 725*t^2 - 411*t^3 - 45*t^4) + 
      s12*t^2*(472 - 438*t + 1259*t^2 - 236*t^3 - 16*t^4) - 
      2*s12^2*t*(184 - 194*t - 517*t^2 + 898*t^3 + 92*t^4) - 
      s12^3*(384 - 360*t - 1373*t^2 + 2189*t^3 + 584*t^4 + 20*t^5)))*
   canMINP[8, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH - t)^2*(s12*(-1 + t) - t)*t) + 
 ((I/12)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[8, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) - 
 ((I/12)*((-4 + mmH)*s12^4 + (-4 + mmH)*s12^3*(-4 + mmH + 3*t) - 
    16*t^2*(2 + t)*(mmH^2 - 3*mmH*t + 2*t^2) - 
    s12^2*t*(3*mmH^2 + 2*mmH*(12 + 7*t) + 8*(-6 + 7*t + 4*t^2)) - 
    4*s12*t^2*(mmH^2 - 4*mmH*(5 + 2*t) + 4*(-2 + 7*t + 4*t^2)))*
   canMINP[8, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/12)*(36*mmH^4 + 4*s12*t*(4 + s12 + t) - 2*mmH^3*(-36 + 37*s12 + 54*t) + 
    mmH^2*(37*s12^2 + 36*t*(-4 + 3*t) + s12*(-60 + 131*t)) - 
    mmH*(36*(-2 + t)*t^2 + s12^2*(4 + 21*t) + s12*(16 - 24*t + 57*t^2)))*
   canMINP[8, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) - 
 ((2*I)*(-1 + t)*(3*s12^2*(2 - 3*t)*t^3 - 28*s12*t^5 - 12*t^6 + 
    8*s12^5*(3 + 4*t) + mmH^5*(4*s12 + 5*t) + s12^3*t^2*(34 + 47*t) + 
    s12^4*t*(52 + 71*t) + mmH^4*(-25*s12^2 + s12*(6 - 43*t) + (6 - 19*t)*t) + 
    mmH*(16*s12^5 + 52*t^5 - 16*s12^3*t*(9 + 11*t) - 
      5*s12^2*t^2*(16 + 11*t) - 2*s12^4*(38 + 35*t) + 
      2*s12*t^3*(-6 + 43*t)) + mmH^2*(-49*s12^4 + s12*(58 - 67*t)*t^2 + 
      (6 - 77*t)*t^3 + s12^3*(86 + 27*t) + 2*s12^2*t*(69 + 44*t)) + 
    mmH^3*(54*s12^3 + 4*s12*t*(-13 + 12*t) + 3*t^2*(-4 + 17*t) + 
      s12^2*(-40 + 49*t)))*canMINP[9, 1, {s12, t, mmH}])/
  ((mmH - s12)^2*s12^2*(mmH - t)^3*t*(s12 + t)) - 
 ((2*I)*(-1 + t)*(3*t^4 + 6*s12*t^2*(1 + t) + 3*mmH^3*(s12 + 3*t) + 
    s12^3*(4 + 5*t) + 2*s12^2*t*(5 + 7*t) - 
    3*mmH^2*(2*s12^2 + s12*(-2 + t) + (-2 + t)*t) + 
    mmH*(3*s12^3 - 3*t^2*(2 + 3*t) - 2*s12^2*(5 + 4*t) - 2*s12*t*(8 + 7*t)))*
   canMINP[9, 1, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)^2*t*
   (s12 + t)) + ((2*I)*(-1 + s12)*(6*s12^5 + mmH^4*(s12 - 4*t) - s12^4*t - 
    24*t^4 - 16*s12*t^3*(3 + 2*t) - s12^3*t*(4 + 49*t) - 
    s12^2*t^2*(28 + 69*t) + mmH^3*(-s12^2 + (4 - 7*t)*t + 2*s12*(2 + t)) + 
    mmH^2*(5*s12^3 - s12*t*(36 + 19*t) + t^2*(-28 + 27*t) - 
      s12^2*(8 + 41*t)) + mmH*(-11*s12^4 - 16*(-3 + t)*t^3 + 
      2*s12*t^2*(40 + 21*t) + 3*s12^2*t*(12 + 41*t) + s12^3*(4 + 44*t)))*
   canMINP[9, 1, {t, s12, mmH}])/((mmH - s12)^3*s12^2*(mmH - t)*t*
   (s12 + t)) - ((I/4)*(10*mmH^10*(s12 + t)^2 + 8*s12^3*t^3*(s12 + t)^3*
     (4*s12^2 + s12*t - 2*t^2) - 2*mmH^9*(18*s12^3 + 5*t^2*(2 + 7*t) + 
      4*s12*t*(5 + 23*t) + s12^2*(10 + 77*t)) - 
    4*mmH*s12*t*(10*t^9 + 4*s12*t^7*(-1 + 9*t) + 4*s12^7*(2 + 6*t + 3*t^2) + 
      s12^6*t*(26 + 111*t + 37*t^2) + s12^4*t^3*(4 + 76*t + 41*t^2) + 
      s12^5*t^2*(26 + 169*t + 44*t^2) + s12^3*t^4*(-6 - 35*t + 50*t^2) + 
      s12^2*t^5*(-2 - 33*t + 55*t^2)) + 
    mmH^3*(16*t^8*(-1 + 3*t) + 16*s12^8*(4 + 3*t) + 
      s12^4*t^3*(336 + 668*t - 3887*t^2) + 
      s12^5*t^2*(480 + 1808*t - 1597*t^2) + 4*s12^3*t^4*
       (84 + 66*t - 1159*t^2) + s12^6*t*(600 + 2348*t - 17*t^2) - 
      4*s12*t^6*(-6 + 29*t + 169*t^2) + s12^7*(264 + 1068*t + 221*t^2) - 
      8*s12^2*t^5*(-21 + 5*t + 361*t^2)) + 
    mmH^7*(29*s12^5 - 3*s12^4*(-52 + 71*t) + 
      s12^2*t*(144 - 244*t - 2503*t^2) + s12^3*(56 + 220*t - 1533*t^2) - 
      4*t^3*(-8 + 54*t + 63*t^2) - 4*s12*t^2*(-30 + 131*t + 368*t^2)) + 
    mmH^5*(19*s12^7 + s12^6*(552 + 509*t) + 
      s12^3*t^2*(1264 + 2696*t - 7115*t^2) + 
      s12^2*t^3*(760 - 176*t - 6299*t^2) + 
      4*s12^4*t*(278 + 1167*t - 623*t^2) + 2*t^5*(16 - 98*t + 25*t^2) + 
      4*s12^5*(96 + 712*t + 181*t^2) - 4*s12*t^4*(-64 + 174*t + 465*t^2)) + 
    mmH^8*(29*s12^4 + 3*s12^3*(8 + 121*t) + 4*t^2*(-2 + 25*t + 48*t^2) + 
      s12*t*(-16 + 224*t + 693*t^2) + s12^2*(-8 + 148*t + 843*t^2)) - 
    mmH^6*(51*s12^6 + 4*s12^5*(119 + 78*t) + 
      s12^2*t^2*(576 - 40*t - 4861*t^2) + s12^4*(192 + 1608*t - 756*t^2) - 
      2*t^4*(-24 + 132*t + 65*t^2) - 6*s12^3*t*(-92 - 262*t + 673*t^2) - 
      2*s12*t^3*(-132 + 372*t + 997*t^2)) + 
    mmH^2*(-8*t^10 - 64*s12^8*(1 + 3*t) + 16*s12*t^8*(1 + 15*t) + 
      12*s12^2*t^6*(-2 - 5*t + 79*t^2) + 4*s12^6*t^2*(34 + 125*t + 143*t^2) + 
      s12^7*t*(-64 - 236*t + 169*t^2) + 4*s12^4*t^4*(-16 + 8*t + 361*t^2) + 
      2*s12^5*t^3*(76 + 402*t + 521*t^2) + 
      s12^3*t^5*(-104 - 304*t + 1513*t^2)) - 
    mmH^4*(3*s12^7*(100 + 87*t) + s12^4*t^2*(1312 + 4208*t - 4563*t^2) + 
      2*s12^3*t^3*(456 + 626*t - 3813*t^2) + 
      s12*t^5*(120 - 392*t - 1285*t^2) + 2*s12^5*t*(596 + 2536*t - 139*t^2) + 
      4*t^6*(2 - 21*t + 25*t^2) + s12^6*(440 + 2444*t + 837*t^2) - 
      2*s12^2*t^4*(-232 + 168*t + 2663*t^2)))*canMINP[9, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 ((I/4)*(-8*s12^3*t^3*(s12 + t)^2*(s12 + 2*t) + 
    mmH^7*(11*s12^3 + 4*(4 - 5*t)*t^2 - 4*s12*t*(-8 + 9*t) + 
      s12^2*(16 + 19*t)) - mmH^6*(33*s12^4 + 12*s12*(13 - 18*t)*t^2 + 
      12*(4 - 7*t)*t^3 - 8*s12^2*t*(-21 + 5*t) + s12^3*(60 + 77*t)) + 
    4*mmH*s12*t*(s12*(8 - 17*t)*t^5 - 4*t^7 + s12^2*t^3*(4 + 45*t - 17*t^2) + 
      s12^5*(2 + 19*t + 9*t^2) + s12^3*t^2*(10 + 85*t + 17*t^2) + 
      s12^4*t*(8 + 67*t + 24*t^2)) + mmH^5*(33*s12^5 + 8*(6 - 17*t)*t^4 + 
      s12^4*(84 + 155*t) + s12^2*t*(-16 + 476*t - 369*t^2) - 
      4*s12*t^2*(2 - 67*t + 122*t^2) + s12^3*(-8 + 340*t + 129*t^2)) - 
    mmH^2*(-4*t^8 - 16*s12*t^6*(-1 + 8*t) + 4*s12^3*t^3*
       (22 + 187*t - 40*t^2) + s12^6*(-8 + 48*t + 67*t^2) - 
      4*s12^2*t^4*(-8 - 64*t + 87*t^2) + 2*s12^4*t^2*(36 + 420*t + 155*t^2) + 
      s12^5*t*(8 + 380*t + 265*t^2)) - mmH^4*(11*s12^6 + 8*(2 - 13*t)*t^5 + 
      s12^5*(52 + 139*t) + 4*s12*t^3*(2 + 65*t - 142*t^2) + 
      s12^3*t*(-40 + 776*t + 47*t^2) + s12^4*(-24 + 352*t + 353*t^2) - 
      2*s12^2*t^2*(4 - 360*t + 369*t^2)) + 
    mmH^3*(-36*t^7 + 6*s12^6*(2 + 7*t) + 4*s12^2*t^3*(14 + 163*t - 177*t^2) + 
      4*s12^3*t^2*(10 + 270*t - 27*t^2) - 4*s12*t^4*(-4 - 33*t + 93*t^2) + 
      s12^5*(-24 + 196*t + 275*t^2) + s12^4*t*(-24 + 744*t + 473*t^2)))*
   canMINP[9, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^3*
   (mmH - t)^3*t*(s12 + t)^2) - 
 ((I/4)*(2*mmH^9*(s12 + t)^2 - 8*s12^4*t^2*(s12 + t)^2*
     (s12^2 - 2*s12*t - 4*t^2) - 2*mmH^8*(3*s12^3 + s12^2*(2 - 3*t) + 
      t^2*(2 + 3*t) + s12*t*(4 + 7*t)) + 
    mmH^7*(-17*s12^4 + s12^3*(44 - 113*t) + 6*(-2 + t)*t^3 + 
      s12^2*t*(76 + 3*t) + 5*s12*t^2*(4 + 9*t)) - 
    4*mmH*s12^2*(6*s12^8 + 19*s12^7*t + 8*t^6 + 4*s12*t^5*(5 + 6*t) + 
      3*s12^3*t^4*(27 + 10*t) + s12^5*t^2*(-11 + 21*t) + 
      s12^6*t*(-4 + 21*t) + 2*s12^2*t^4*(7 + 39*t + 6*t^2) + 
      2*s12^4*t^2*(-1 + 10*t + 13*t^2)) + 
    2*mmH^6*(78*s12^5 - (-18 + t)*t^4 + s12^4*(-80 + 203*t) - 
      2*s12*t^2*(6 + 11*t + 16*t^2) + 2*s12^3*(-6 - 109*t + 20*t^2) - 
      2*s12^2*t*(12 + 89*t + 53*t^2)) + 
    mmH^5*(-412*s12^6 + s12^5*(232 - 977*t) - 20*t^5 + 
      s12^4*(56 + 1068*t - 400*t^2) + s12*t^3*(128 + 124*t + 29*t^2) + 
      12*s12^2*t^2*(26 + 76*t + 33*t^2) + 4*s12^3*t*(60 + 401*t + 158*t^2)) + 
    mmH^2*s12*(148*s12^8 - 64*t^6 - 64*s12*t^5*(2 + 3*t) + 
      8*s12^6*t*(-11 + 69*t) - 4*s12^2*t^4*(18 + 97*t) + s12^7*(-8 + 449*t) + 
      4*s12^4*t^2*(-10 - 21*t + 42*t^2) + s12^3*t^3*(-32 - 204*t + 49*t^2) + 
      2*s12^5*t*(-8 - 78*t + 215*t^2)) + 
    mmH^3*s12*(-389*s12^7 + s12^6*(44 - 1130*t) + 16*t^5*(13 + 4*t) + 
      s12^5*(8 + 328*t - 1225*t^2) + s12^4*t*(80 + 1052*t - 289*t^2) + 
      4*s12*t^4*(142 + 199*t + 12*t^2) + 2*s12^3*t^2*
       (144 + 982*t + 227*t^2) + s12^2*t^3*(576 + 1928*t + 287*t^2)) + 
    mmH^4*s12*(542*s12^6 - 4*t^4*(62 + 39*t) + s12^5*(-148 + 1431*t) - 
      8*s12^2*t^2*(80 + 332*t + 107*t^2) - 4*s12^3*t*(64 + 597*t + 129*t^2) - 
      s12*t^3*(672 + 1232*t + 243*t^2) + 2*s12^4*(-20 - 478*t + 543*t^2)))*
   canMINP[9, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^2*t*
   (s12 + t)^2) - ((I/40)*(71*mmH^8*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) - 
    80*s12^2*t*(32*s12^4*(-1 + t) - 8*t^4 + s12*t^3*(-45 + 8*t) + 
      s12^2*t^2*(-86 + 37*t) + s12^3*t*(-113 + 57*t)) + 
    8*mmH*s12*(40*t^5 - s12*t^4*(1 + 404*t) + 160*s12^5*(1 - 4*t + 3*t^2) + 
      s12^2*t^3*(-1025 - 835*t + 364*t^2) + 
      s12^3*t^2*(-1549 - 194*t + 512*t^2) + 
      s12^4*t*(-245 - 1421*t + 846*t^2)) - 
    mmH^7*(5*s12^3*(3 - 10*t + 7*t^2) + t*(-258 + 485*t + 85*t^2) + 
      s12^2*(181 - 534*t + 268*t^2 + 85*t^3) - 
      2*s12*(129 - 452*t + 394*t^2 + 85*t^3)) + 
    mmH^6*(-2*s12^4*(79 - 128*t + 49*t^2) + 
      t*(-504 + 1484*t + 701*t^2 - 145*t^3) + s12^3*(-674 + 642*t + 72*t^3) + 
      s12^2*(250 - 1534*t + 39*t^2 + 770*t^3 - 145*t^4) + 
      s12*(-504 + 2078*t - 1493*t^2 - 1543*t^3 + 290*t^4)) - 
    4*mmH^2*s12*(2*t^3*(204 + 519*t - 82*t^2) + 160*s12^5*(2 - 5*t + 3*t^2) + 
      s12^3*t*(901 - 6083*t + 2136*t^2 + 446*t^3) - 
      s12*t^2*(272 - 129*t + 2080*t^2 + 603*t^3) + 
      s12^4*(810 - 2041*t - 528*t^2 + 899*t^3) + 
      s12^2*t*(-680 + 1070*t - 3578*t^2 - 335*t^3 + 767*t^4)) + 
    mmH^5*(2*s12^5*(51 - 82*t + 31*t^2) + s12^4*(1802 - 2883*t + 886*t^2 + 
        75*t^3) + s12^3*(3338 - 2315*t - 1155*t^2 - 126*t^3 + 122*t^4) + 
      t*(544 - 508*t - 2176*t^2 + 661*t^3 + 159*t^4) + 
      s12^2*(-1592 + 3498*t + 4217*t^2 - 3422*t^3 + 446*t^4 + 159*t^5) - 
      s12*(-544 + 2324*t + 3180*t^2 - 5461*t^3 + 1229*t^4 + 318*t^5)) + 
    2*mmH^3*(160*s12^6*(-1 + t)^2 + 8*t^3*(102 - 25*t + 61*t^2) + 
      s12*t^2*(544 - 628*t + 2651*t^2 - 1339*t^3) + 
      2*s12^5*(901 - 1801*t + 500*t^2 + 200*t^3) + 
      s12^4*(3118 - 3225*t - 5871*t^2 + 3244*t^3 + 96*t^4) + 
      s12^2*t*(-1632 + 592*t + 365*t^2 - 4671*t^3 + 249*t^4) + 
      s12^3*(-1360 + 3610*t - 1091*t^2 - 4207*t^3 + 1159*t^4 + 602*t^5)) - 
    mmH^4*(s12*t^2*(-7916 + 5114*t + 315*t^2 - 1771*t^3) + 
      2*s12^5*(598 - 1067*t + 398*t^2 + 31*t^3) + 
      2*t^2*(1088 - 706*t + 271*t^2 + 403*t^3) + 
      s12^4*(6170 - 8948*t + 63*t^2 + 1494*t^3 - 23*t^4) + 
      s12^3*(2180 + 3028*t - 4911*t^2 - 1598*t^3 + 1128*t^4 + 159*t^5) + 
      s12^2*(-2176 + 668*t + 8766*t^2 - 4268*t^3 - 2280*t^4 + 806*t^5)))*
   canMINP[9, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/8)*(17*mmH^7*(-1 + t)^2*(s12 + t)^2 - mmH^6*(-1 + t)*(s12 + t)^2*
     (-24 - 39*t + 124*t^2 + s12*(-46 + 42*t)) - 
    8*t^2*(s12 + t)^2*(s12^3*(-25 + t) - 32*t^3*(2 + t) + 
      s12^2*t*(-78 + 23*t) - 2*s12*t*(-32 + 32*t + 5*t^2)) - 
    4*mmH*t*(s12^4*t*(214 + 319*t - 200*t^2) + s12^5*(57 + 49*t - 30*t^2) + 
      s12^3*t*(-64 + 503*t + 471*t^2 - 376*t^3) + 
      s12^2*t^2*(-256 + 504*t + 419*t^2 - 212*t^3) + 
      2*s12*t^3*(-160 + 175*t + 204*t^2 + 27*t^3) + 
      2*t^4*(-64 + 64*t + 95*t^2 + 30*t^3)) - 
    2*mmH^2*(s12^5*(82 - 205*t - 2*t^2 + 61*t^3) + 
      s12^4*t*(194 - 884*t - 17*t^2 + 337*t^3) + 
      t^4*(128 + 212*t - 176*t^2 - 43*t^3 - 19*t^4) + 
      s12*t^3*(168 + 376*t - 841*t^2 + 476*t^3 + 129*t^4) + 
      2*s12^2*t^2*(-24 + 53*t - 886*t^2 + 566*t^3 + 265*t^4) + 
      2*s12^3*t*(-44 + 59*t - 1021*t^2 + 299*t^3 + 329*t^4)) + 
    mmH^5*(3*s12^4*(23 - 42*t + 19*t^2) + s12^3*(14 + 230*t - 589*t^2 + 
        337*t^3) + t^2*(20 + 100*t - 497*t^2 + 215*t^3 + 206*t^4) + 
      s12*t*(40 + 302*t - 1062*t^2 + 149*t^3 + 651*t^4) + 
      s12^2*(20 + 280*t - 532*t^2 - 465*t^3 + 725*t^4)) + 
    mmH^3*(2*s12^5*(73 - 138*t + 41*t^2 + 16*t^3) + 
      2*s12^4*(14 + 194*t - 685*t^2 + 300*t^3 + 81*t^4) + 
      t^3*(-176 + 184*t - 102*t^2 + 490*t^3 + 299*t^4 + 9*t^5) + 
      s12*t^2*(-272 + 196*t - 1086*t^2 + 847*t^3 + 1700*t^4 + 109*t^5) + 
      s12^2*t*(-16 + 92*t - 2050*t^2 - 602*t^3 + 2923*t^4 + 289*t^5) + 
      s12^3*(80 + 364*t - 888*t^2 - 2373*t^3 + 2040*t^4 + 319*t^5)) - 
    mmH^4*(8*s12^5*(5 - 9*t + 4*t^2) + s12^4*(136 - 115*t - 264*t^2 + 
        219*t^3) + s12^3*(-116 + 998*t - 1753*t^2 + 191*t^3 + 614*t^4) + 
      t^2*(80 - 220*t - 178*t^2 - 159*t^3 + 681*t^4 + 108*t^5) + 
      s12*t*(160 - 380*t - 190*t^2 - 1425*t^3 + 1937*t^4 + 504*t^5) + 
      s12^2*(80 - 148*t + 466*t^2 - 2672*t^3 + 1703*t^4 + 823*t^5)))*
   canMINP[9, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) + ((I/8)*(4*mmH^8*(-1 + s12)*(3*s12*(-1 + t) + 5*t) - 
    2*mmH^7*(4*s12^3*(-1 + t) + (9 - 49*t)*t + s12*(57 - 39*t + 10*t^2) + 
      s12^2*(-55 + 58*t + 39*t^2)) + 8*s12^2*t^2*(11*s12^3*(-1 + t) + 
      32*t^2*(2 - 2*t + t^2) + s12^2*(64 - 110*t + 75*t^2) + 
      s12*t*(128 - 131*t + 80*t^2)) + mmH^6*(-27*s12^4*(-1 + t) - 
      2*t*(-166 + 57*t + 112*t^2) + s12^3*(-199 + 175*t + 131*t^2) + 
      2*s12^2*(-58 - 42*t + 303*t^2 + 72*t^3) + 
      s12*(204 - 146*t - 271*t^2 + 80*t^3)) + 
    4*mmH*s12*(-32*t^4*(2 - 4*t + t^2) + 16*s12^5*(-4 + 3*t + t^2) + 
      4*s12^4*t*(-5 - 19*t + 4*t^2) - s12*t^3*(512 - 709*t + 392*t^2 + 
        48*t^3) - 2*s12^2*t^2*(352 - 444*t + 317*t^2 + 64*t^3) - 
      s12^3*t*(256 - 479*t + 304*t^2 + 151*t^3)) + 
    mmH^5*(39*s12^5*(-1 + t) - s12^4*(7 + 45*t + 7*t^2) - 
      2*s12^3*(-301 + 105*t + 467*t^2 + 131*t^3) + 
      2*t*(168 - 682*t + 293*t^2 + 133*t^3) - 
      4*s12*(-84 + 383*t - 506*t^2 - 7*t^3 + 41*t^4) - 
      s12^2*(536 - 1740*t + 1431*t^2 + 1088*t^3 + 102*t^4)) + 
    2*mmH^2*(-64*t^4*(2 - 3*t + t^2) - 32*s12^6*(-5 + 4*t + t^2) + 
      s12^5*(20 + 220*t + 2*t^2 - 50*t^3) + 
      8*s12*t^3*(11 - 62*t - 21*t^2 + 10*t^3) + 
      4*s12^2*t^2*(310 - 526*t + 249*t^2 + 200*t^3 + 4*t^4) + 
      s12^3*t*(1280 - 1848*t + 1102*t^2 + 1347*t^3 + 72*t^4) + 
      s12^4*(256 - 532*t + 178*t^2 + 751*t^3 + 137*t^4)) + 
    mmH^3*(16*s12^6*(-8 + 7*t + t^2) + 4*t^3*(212 - 367*t + 140*t^2 + 
        8*t^3) + s12^5*(-288 - 88*t + 209*t^2 + 23*t^3) + 
      s12^2*t*(-864 + 1420*t + 1204*t^2 - 3893*t^3 - 336*t^4) + 
      s12^4*(284 + 280*t - 1295*t^2 - 507*t^3 - 61*t^4) - 
      2*s12*t^2*(-376 + 338*t - 1223*t^2 + 276*t^3 + 16*t^4) - 
      2*s12^3*(384 - 528*t - 637*t^2 + 2238*t^3 + 424*t^4 + 12*t^5)) + 
    mmH^4*(-16*s12^6*(-1 + t) - 2*s12^5*(-106 + 67*t + 31*t^2) - 
      2*t^2*(464 - 1058*t + 443*t^2 + 76*t^3) + 
      s12^4*(-404 + 532*t + 251*t^2 + 95*t^3) + 
      s12*t*(-1008 + 2484*t - 3746*t^2 + 545*t^3 + 128*t^4) + 
      s12^3*(264 - 2248*t + 2703*t^2 + 1455*t^3 + 163*t^4) + 
      2*s12^2*(-40 + 500*t - 1754*t^2 + 1945*t^3 + 457*t^4 + 12*t^5)))*
   canMINP[9, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH - t)^2*(s12*(-1 + t) - t)*t) + 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[9, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) - 
 ((I/16)*((-4 + mmH)*s12^4 + (-4 + mmH)*s12^3*(-4 + mmH + 3*t) - 
    16*t^2*(2 + t)*(mmH^2 - 3*mmH*t + 2*t^2) + 
    s12^2*t*(-3*mmH^2 + 2*mmH*(20 + 9*t) - 8*(-6 + 7*t + 4*t^2)) - 
    4*s12*t^2*(mmH^2 - 4*mmH*(9 + 4*t) + 4*(-2 + 7*t + 4*t^2)))*
   canMINP[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/16)*(28*mmH^4 + mmH^3*(56 - 58*s12 - 84*t) + 4*s12*t*(4 + s12 + t) + 
    mmH^2*(29*s12^2 + 28*t*(-4 + 3*t) + 11*s12*(-4 + 9*t)) - 
    mmH*(28*(-2 + t)*t^2 + s12^2*(4 + 13*t) + s12*(16 - 8*t + 41*t^2)))*
   canMINP[9, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) - 
 ((4*I)*(2 + mmH + 3*s12)*(mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 
    2*mmH*(s12 + 3*t))*canMINP[10, 1, {s12, t, mmH}])/((mmH - s12)^3*s12*t) + 
 ((4*I)*(3*s12^4 + 14*s12^2*t*(1 + 4*t) + 10*s12*t^2*(1 + 7*t) + 
    2*s12^3*(-1 + 9*t) + t^3*(-6 + 29*t) + 
    4*mmH^2*(s12^2 - 8*s12*t + 3*t^2) + 
    mmH*(-7*s12^3 + (6 - 41*t)*t^2 + s12^2*(2 + 13*t) - s12*t*(16 + 21*t)))*
   canMINP[10, 1, {mmH - s12 - t, t, mmH}])/(s12^2*t*(s12 + t)^3) + 
 ((16*I)*(-mmH + s12 + t)*(4*mmH^2 + 6*s12 + 7*mmH*s12 - 8*mmH*t + 5*s12*t + 
    4*t^2)*canMINP[10, 1, {t, s12, mmH}])/(s12^2*(mmH - t)^3) - 
 ((I/6)*(180*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (108*s12^3 + 105*s12^2*t + 5*s12*t^2 + 14*t^3) - 
    4*mmH^10*(226*s12^3 + t^2*(-68 + 135*t) + 2*s12*t*(-68 + 231*t) + 
      s12^2*(-68 + 502*t)) + mmH^3*(-200*s12^10 + 184*t^10 - 
      6*s12^9*(-80 + 409*t) + s12^4*t^4*(16884 + 95292*t - 130165*t^2) + 
      s12^3*t^5*(15912 + 53848*t - 98645*t^2) + 
      s12^5*t^3*(7556 + 79328*t - 93293*t^2) + 
      s12^2*t^6*(6828 + 8412*t - 35315*t^2) + 
      4*s12^6*t^2*(1202 + 14013*t - 10552*t^2) + 
      s12^8*(3784 + 15764*t - 8628*t^2) + 4*s12^7*t*(1915 + 10678*t - 
        4587*t^2) - 8*s12*t^7*(-147 + 106*t + 489*t^2)) + 
    mmH^9*(1891*s12^4 + s12^3*(-820 + 4752*t) - 
      4*t^2*(-46 + 394*t + 23*t^2) + 4*s12*t*(92 - 979*t + 370*t^2) + 
      s12^2*(184 - 3160*t + 4353*t^2)) - 
    mmH*s12^2*t*(200*s12^8*t + 8*t^7*(-22 + 115*t^2) + 
      8*s12*t^6*(-73 - 302*t + 435*t^2) + 2*s12^7*(184 + 264*t + 613*t^2) + 
      4*s12^4*t^3*(17 + 726*t + 663*t^2) + 
      s12^5*t^2*(1244 + 7404*t + 2351*t^2) + 
      s12^6*t*(1208 + 3812*t + 2487*t^2) + 
      s12^3*t^4*(-836 - 6156*t + 4627*t^2) + 
      s12^2*t^5*(-908 - 7356*t + 5505*t^2)) + 
    mmH^7*(446*s12^6 + s12^5*(6352 + 5527*t) + 
      s12^2*t^2*(13676 - 18512*t - 63295*t^2) + 
      s12^3*t*(11884 + 10992*t - 54239*t^2) + 
      s12^4*(3732 + 20064*t - 9391*t^2) - 4*t^4*(-276 + 1372*t + 387*t^2) - 
      4*s12*t^3*(-1657 + 5320*t + 6349*t^2)) + 
    mmH^8*(-1974*s12^5 - 7*s12^4*(128 + 903*t) + 
      s12^3*(-1208 + 2248*t - 41*t^2) + 4*t^3*(-184 + 988*t + 447*t^2) + 
      s12*t^2*(-2680 + 11944*t + 8575*t^2) + 
      s12^2*t*(-3152 + 11136*t + 10277*t^2)) + 
    mmH^2*s12*(400*s12^9*t + 32*t^8*(-7 + 23*t^2) + 
      4*s12*t^7*(-416 - 522*t + 2127*t^2) + 
      s12^8*(-736 - 2592*t + 2610*t^2) + 2*s12^7*t*(-184 - 2950*t + 
        3957*t^2) + 2*s12^6*t^2*(1422 + 140*t + 6391*t^2) + 
      s12^5*t^3*(2504 - 1356*t + 19173*t^2) + 
      s12^2*t^6*(-4580 - 19172*t + 27457*t^2) + 
      s12^4*t^4*(-3240 - 29188*t + 32791*t^2) + 
      s12^3*t^5*(-6408 - 41328*t + 40585*t^2)) + 
    mmH^5*(-2085*s12^8 + s12^7*(7588 - 3901*t) + 
      4*s12^3*t^3*(10085 + 17883*t - 62011*t^2) + 
      3*s12^5*t*(9944 + 51740*t - 23029*t^2) + 
      s12^6*(9772 + 64756*t - 6226*t^2) + 4*t^6*(46 - 490*t + 543*t^2) - 
      4*s12*t^5*(-1581 + 3817*t + 5747*t^2) - 
      6*s12^4*t^2*(-7066 - 27316*t + 34109*t^2) - 
      3*s12^2*t^4*(-8048 + 2540*t + 44569*t^2)) + 
    mmH^6*(1576*s12^7 - 3*s12^6*(3352 + 547*t) - 
      4*t^5*(184 - 1108*t + 257*t^2) + s12^5*(-7372 - 55364*t + 8949*t^2) + 
      2*s12*t^4*(-4150 + 11700*t + 15901*t^2) + 
      4*s12^2*t^3*(-6018 + 4955*t + 31306*t^2) + 
      s12^4*t*(-24424 - 94244*t + 90661*t^2) + 
      s12^3*t^2*(-33560 - 48084*t + 169665*t^2)) + 
    mmH^4*(1070*s12^9 + 4*(92 - 279*t)*t^8 + s12^8*(-2920 + 5286*t) + 
      2*s12^7*(-4078 - 21130*t + 5121*t^2) + 
      4*s12^6*t*(-5358 - 28960*t + 8277*t^2) + 
      s12*t^6*(-3292 + 5424*t + 11191*t^2) + 2*s12^5*t^2*
       (-13254 - 80214*t + 60857*t^2) + s12^2*t^5*(-16120 - 8260*t + 
        86703*t^2) + s12^3*t^4*(-30476 - 75168*t + 203479*t^2) + 
      s12^4*t^3*(-30880 - 145780*t + 222899*t^2)))*
   canMINP[10, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - 
 ((I/3)*(4*s12^4*t^3*(s12 + t)^3*(12*s12^4 + 3*s12^3*t - 80*s12^2*t^2 - 
      25*s12*t^3 - 2*t^4) + 4*mmH^11*(13*s12^4 + 2*s12^2*(32 - 71*t)*t - 
      7*t^4 + 8*s12*t^2*(-3 + 4*t) - 8*s12^3*(1 + 21*t)) - 
    4*mmH^10*(84*s12^5 + 4*(-15 + t)*t^4 - 2*s12^4*(60 + 239*t) + 
      s12^3*(4 + 508*t - 753*t^2) + 4*s12^2*t*(-8 + 37*t + 67*t^2) + 
      s12*t^2*(12 - 540*t + 463*t^2)) + mmH*s12^2*t*
     (-64*s12^10*t + 3*s12^3*t^6*(28 + 224*t - 409*t^2) + 
      s12^8*t*(-48 + 1472*t - 233*t^2) - 8*t^9*(2 + 5*t^2) - 
      8*s12*t^8*(9 + 2*t + 53*t^2) - 2*s12^9*(8 - 120*t + 139*t^2) - 
      s12^2*t^7*(116 + 16*t + 1415*t^2) + 
      s12^7*t^2*(44 + 4656*t + 1523*t^2) + 
      s12^4*t^5*(264 + 6160*t + 2595*t^2) + 2*s12^5*t^4*
       (212 + 6376*t + 3251*t^2) + s12^6*t^3*(380 + 10688*t + 5253*t^2)) + 
    mmH^9*(859*s12^6 + 100*s12^5*(-18 + 5*t) + 
      s12^4*(104 + 4976*t - 52*t^2) + 4*t^4*(2 - 320*t + 123*t^2) + 
      2*s12*t^3*(148 - 5356*t + 4023*t^2) + 
      2*s12^3*t*(-268 + 4240*t + 6367*t^2) + 
      s12^2*t^2*(-352 - 9264*t + 19981*t^2)) + 
    mmH^2*s12*(128*s12^11*t + 32*t^10*(-1 + t^2) + 
      4*s12*t^9*(-24 - 18*t + 205*t^2) + 8*s12^9*t*(-10 - 419*t + 271*t^2) - 
      4*s12^8*t^2*(49 + 3506*t + 891*t^2) + s12^10*(-32 - 288*t + 998*t^2) + 
      s12^2*t^8*(-84 + 456*t + 4207*t^2) - 2*s12^4*t^6*
       (822 + 1588*t + 5315*t^2) + s12^3*t^7*(-656 + 4096*t + 5679*t^2) - 
      2*s12^5*t^5*(984 + 19000*t + 19999*t^2) - 
      s12^7*t^3*(1104 + 37552*t + 24901*t^2) - 
      s12^6*t^4*(2108 + 57848*t + 47147*t^2)) - 
    mmH^8*(970*s12^7 + s12^6*(-3060 + 7467*t) + 4*t^5*(8 - 684*t + 305*t^2) + 
      8*s12^3*t^2*(-274 - 633*t + 11646*t^2) + 
      s12*t^4*(728 - 24500*t + 16503*t^2) + 
      s12^5*(248 + 4028*t + 22831*t^2) + 2*s12^4*t*(-368 + 13860*t + 
        30645*t^2) + s12^2*t^3*(256 - 47460*t + 63495*t^2)) + 
    mmH^6*(840*s12^9 + s12^8*(1712 - 2185*t) + 
      s12^4*t^3*(2752 - 1056*t - 402929*t^2) + 
      s12^3*t^4*(-4628 + 139656*t - 245311*t^2) + 
      s12^7*(-108 + 4728*t - 45007*t^2) - 8*t^7*(4 - 202*t + 73*t^2) - 
      2*s12*t^6*(526 - 10644*t + 4655*t^2) - 2*s12^2*t^5*
       (2544 - 48320*t + 36161*t^2) - 4*s12^6*t*(192 + 9944*t + 43763*t^2) - 
      4*s12^5*t^2*(-375 + 26634*t + 88571*t^2)) + 
    mmH^3*(-64*s12^12 + 8*t^12 - 2*s12^11*(48 + 557*t) + 
      s12^3*t^7*(2488 - 11800*t - 7715*t^2) + 
      s12^10*(128 + 1312*t - 4546*t^2) + s12^2*t^8*(780 - 1232*t - 
        3941*t^2) + 2*s12^9*t*(258 + 6200*t + 29*t^2) - 
      8*s12*t^9*(-21 + 2*t + 49*t^2) + 8*s12^8*t^2*(209 + 6240*t + 
        5445*t^2) + 2*s12^4*t^6*(2672 - 12512*t + 10973*t^2) + 
      4*s12^5*t^5*(1299 + 6940*t + 26536*t^2) + 
      s12^7*t^3*(3792 + 115688*t + 125851*t^2) + 
      s12^6*t^4*(4236 + 119344*t + 165869*t^2)) + 
    mmH^7*(134*s12^8 + s12^7*(-2840 + 9367*t) + 
      4*t^6*(12 - 736*t + 317*t^2) + 4*s12*t^5*(267 - 7612*t + 4438*t^2) + 
      s12^6*(252 - 1840*t + 50441*t^2) + 4*s12^4*t^2*
       (-918 + 9904*t + 59185*t^2) + 2*s12^5*t*(-50 + 21472*t + 70691*t^2) + 
      s12^2*t^4*(2604 - 94416*t + 94441*t^2) + 
      s12^3*t^3*(-1736 - 71544*t + 214523*t^2)) + 
    mmH^4*(394*s12^11 - 4*(-4 + t)*t^10 + 4*s12^10*(103 + 880*t) + 
      s12*t^8*(-396 + 1300*t + 1065*t^2) + 4*s12^9*(-43 - 403*t + 1283*t^2) + 
      s12^2*t^7*(-2608 + 14420*t + 2813*t^2) - 
      4*s12^3*t^6*(2038 - 14538*t + 7313*t^2) - 
      2*s12^8*t*(520 + 11160*t + 17673*t^2) - 
      4*s12^4*t^5*(2524 - 13860*t + 39731*t^2) - 
      4*s12^7*t^2*(862 + 25374*t + 41291*t^2) - 
      s12^6*t^3*(4368 + 181344*t + 315259*t^2) - 
      s12^5*t^4*(5176 + 89720*t + 315375*t^2)) + 
    mmH^5*(-909*s12^10 - s12^9*(896 + 3989*t) + 4*t^8*(2 - 96*t + 21*t^2) + 
      2*s12*t^7*(362 - 3988*t + 517*t^2) + s12^8*(92 - 1472*t + 13485*t^2) + 
      8*s12^7*t*(145 + 3712*t + 14571*t^2) + 
      s12^2*t^6*(4904 - 53200*t + 23383*t^2) + 
      2*s12^3*t^5*(5248 - 63240*t + 71033*t^2) + 
      4*s12^6*t^2*(588 + 33260*t + 79503*t^2) + 
      3*s12^4*t^4*(1868 - 16928*t + 119427*t^2) + 
      s12^5*t^3*(580 + 134392*t + 456657*t^2)))*
   canMINP[10, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) - 
 ((I/24)*(988*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (220*s12^3 + 89*s12^2*t - 423*s12*t^2 - 106*t^3) - 
    4*mmH^10*(1276*s12^3 + 3*t^2*(-8 + 309*t) + 6*s12^2*(-4 + 557*t) + 
      2*s12*t*(-24 + 1559*t)) + mmH*s12^2*t*(24*s12^8*t + 
      8*s12*t^6*(5 + 106*t - 185*t^2) + 8*t^7*(2 - 125*t^2) - 
      3*s12^2*t^5*(-76 + 876*t + 365*t^2) - 
      2*s12^7*(1928 + 9944*t + 835*t^2) - 4*s12^4*t^3*
       (1415 + 7578*t + 3445*t^2) - s12^3*t^4*(340 + 10260*t + 4013*t^2) - 
      s12^6*t*(12088 + 60116*t + 10385*t^2) - 
      s12^5*t^2*(13348 + 63756*t + 16433*t^2)) + 
    mmH^9*(11345*s12^4 + 12*s12^3*(277 + 3269*t) + 
      4*t^2*(50 - 70*t + 487*t^2) + 4*s12*t*(100 + 873*t + 5235*t^2) + 
      s12^2*(200 + 7096*t + 44235*t^2)) - 
    mmH^8*(14154*s12^5 + s12^4*(19752 + 72751*t) + 
      s12*t^2*(3208 + 19360*t - 15161*t^2) - 
      4*t^3*(-200 + 140*t + 2177*t^2) + s12^2*t*(4016 + 60152*t + 
        29493*t^2) + s12^3*(1608 + 59984*t + 92543*t^2)) + 
    mmH^7*(10682*s12^6 + s12^5*(48512 + 105909*t) + 
      s12^2*t^2*(14996 + 147888*t - 133205*t^2) + 
      4*s12*t^3*(1603 + 8712*t - 22041*t^2) - 
      4*t^4*(-300 + 340*t + 3633*t^2) + s12^3*t*(15556 + 231392*t + 
        13915*t^2) + s12^4*(5772 + 168224*t + 179275*t^2)) + 
    mmH^5*(1145*s12^8 + s12^7*(53572 + 103685*t) + 
      s12^2*t^4*(4192 + 117500*t - 303221*t^2) + 
      4*s12*t^5*(611 + 3859*t - 15588*t^2) + 4*t^6*(50 - 374*t + 369*t^2) - 
      4*s12^3*t^3*(1425 - 50199*t + 136138*t^2) + 
      2*s12^6*(7298 + 65082*t + 154259*t^2) - 
      2*s12^4*t^2*(302 - 68484*t + 172261*t^2) + 
      s12^5*t*(21640 + 113332*t + 182455*t^2)) + 
    mmH^3*(24*s12^10 + 200*t^10 + 2*s12^9*(2320 + 5283*t) + 
      s12^3*t^5*(840 + 64072*t - 116863*t^2) + 
      s12^2*t^6*(804 + 17164*t - 35333*t^2) - 
      8*s12*t^7*(21 - 106*t + 395*t^2) + 4*s12^7*t*(-6355 - 71010*t + 
        15057*t^2) + 4*s12^8*(1130 - 5039*t + 15742*t^2) - 
      4*s12^6*t^2*(23030 + 147263*t + 27403*t^2) - 
      s12^4*t^4*(29124 + 17044*t + 228651*t^2) - 
      s12^5*t^3*(91172 + 394608*t + 271735*t^2)) - 
    mmH^6*(4784*s12^7 + s12^6*(66328 + 124851*t) + 
      s12^3*t^2*(26056 + 320548*t - 317207*t^2) + 
      2*s12*t^4*(2738 + 15076*t - 55235*t^2) + 12*s12^2*t^3*
       (1146 + 13871*t - 26963*t^2) - 20*t^5*(-40 + 104*t + 327*t^2) + 
      s12^4*t*(28760 + 339076*t + 71325*t^2) + 
      s12^5*(11780 + 219076*t + 291973*t^2)) + 
    mmH^4*(-142*s12^9 + 20*(20 - 81*t)*t^8 - 2*s12^8*(12032 + 25173*t) + 
      s12*t^6*(-436 - 5304*t + 16801*t^2) - 
      8*s12^6*t*(-947 - 28733*t + 20995*t^2) - 
      2*s12^7*(5450 + 6638*t + 95133*t^2) + 2*s12^5*t^2*
       (32302 + 194238*t + 107919*t^2) + s12^2*t^5*(-2472 - 60716*t + 
        140581*t^2) + s12^3*t^4*(13116 - 118744*t + 372041*t^2) + 
      s12^4*t^3*(61280 + 105668*t + 491617*t^2)) + 
    mmH^2*s12*(-48*s12^9*t + s12^8*(-800 + 6816*t - 8754*t^2) + 
      2*s12^7*t*(8440 + 62538*t - 1691*t^2) + 
      4*s12*t^7*(8 - 606*t + 1565*t^2) + s12^2*t^6*(-844 - 10468*t + 
        18151*t^2) + 2*s12^6*t^2*(27162 + 158356*t + 23785*t^2) + 
      s12^3*t^5*(520 - 14160*t + 36107*t^2) + 
      s12^4*t^4*(21704 + 80396*t + 77673*t^2) + 
      s12^5*t^3*(56984 + 284964*t + 97003*t^2) + 32*(t^8 + 25*t^10)))*
   canMINP[10, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - (((4*I)/15)*(24*mmH^9*(-1 + s12)*(-1 + t) - 
    180*s12^5*t*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH*s12^4*(-2430*t^3 - 24*s12*t^2*(77 + 13*t) + s12^3*(-45 + 262*t) + 
      s12^2*t*(-157 + 524*t)) - 2*mmH^8*(7 + 61*s12^2*(-1 + t) - 98*t - 
      43*t^2 + s12*(108 - 17*t + 43*t^2)) + 
    mmH^3*s12^2*(47*s12^5*(-1 + t) + 2340*t^3 + 
      6*s12*t*(416 + 1119*t - 1141*t^2) + 4*s12^4*(-33 + 192*t + 43*t^2) + 
      s12^2*(-6472 + 498*t + 20*t^2 - 5050*t^3) + 
      s12^3*(7171 + 1321*t + 1088*t^2 - 136*t^3)) - 
    mmH^6*(410*s12^4*(-1 + t) + 12*t*(52 - 15*t + 46*t^2) + 
      s12^3*(2523 + 33*t + 1114*t^2) + s12^2*(553 + 667*t + 1376*t^2 - 
        664*t^3) - 2*s12*(-256 + 2496*t + 71*t^2 + 110*t^3)) + 
    mmH^7*(295*s12^3*(-1 + t) + 2*s12^2*(530 + 9*t + 243*t^2) + 
      2*(284 - 583*t - 104*t^2 + 83*t^3) - 
      s12*(201 + 305*t + 28*t^2 + 166*t^3)) + 
    mmH^2*s12^3*(s12^4*(217 - 311*t) + 1620*t^3 - 
      s12^3*(1827 + 643*t + 778*t^2) + 6*s12*t*(-104 + 49*t + 1529*t^2) + 
      2*s12^2*(880 - 528*t + 964*t^2 + 337*t^3)) + 
    2*mmH^5*s12*(175*s12^4*(-1 + t) + 7*s12^3*(208 + 23*t + 79*t^2) + 
      3*t*(416 + 29*t + 169*t^2) + s12^2*(2506 + 1176*t + 1552*t^2 - 
        483*t^3) - s12*(1816 + 4611*t - 1790*t^2 + 1240*t^3)) - 
    2*mmH^4*s12*(92*s12^5*(-1 + t) - 90*t^3 + 
      3*s12*t*(624 + 641*t + 31*t^2) + s12^4*(671 + 387*t + 282*t^2) + 
      s12^3*(4749 + 1389*t + 1138*t^2 - 392*t^3) - 
      s12^2*(4144 + 3224*t - 2895*t^2 + 2695*t^3)))*
   canMINP[10, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (((4*I)/3)*(-36*s12^3*(s12 - t)*t^2*(s12 + t)^4 + 
    6*mmH^8*(-1 + s12)*s12*(-1 + t)*(s12^2 + 3*t^2) + 
    2*mmH*s12^2*t*(s12 + t)^2*(412*s12^2*t^2*(1 + t) + s12^4*(5 + 32*t) + 
      t^4*(-77 + 64*t) + 2*s12*t^3*(-307 + 112*t) + 
      2*s12^3*t*(-11 + 142*t)) + 2*mmH^7*(12*s12^5*(-1 + t) - 
      14*(-1 + t)*t^4 + 3*s12^4*(7 - 28*t + 19*t^2) + 
      s12^2*t^2*(87 - 134*t + 29*t^2) + s12*t^2*(-9 + 56*t - 43*t^2 + 
        14*t^3) + 3*s12^3*(-1 + 22*t - 39*t^2 + 20*t^3)) - 
    mmH^6*(91*s12^6*(-1 + t) - 4*t^4*(-19 + 13*t + 16*t^2) + 
      s12^5*(63 - 517*t + 486*t^2) + s12*t^3*(160 + 55*t - 255*t^2 + 
        64*t^3) + s12^2*t^2*(708 - 278*t - 945*t^2 + 315*t^3) + 
      2*s12^3*t*(332 - 271*t - 430*t^2 + 365*t^3) + 
      s12^4*(40 - 310*t - 532*t^2 + 898*t^3)) - 
    mmH^2*s12*(s12^7*(-14 + 33*t + 17*t^2) + 2*t^6*(80 - 13*t + 32*t^2) + 
      s12^6*t*(-193 + 864*t + 535*t^2) + s12*t^5*(768 - 1435*t + 455*t^2 + 
        112*t^3) + s12^2*t^4*(1472 - 5289*t + 1080*t^2 + 667*t^3) + 
      2*s12^4*t^2*(336 - 942*t + 3620*t^2 + 1287*t^3) + 
      s12^3*t^3*(1408 - 4788*t + 4091*t^2 + 1813*t^3) + 
      s12^5*t*(128 - 1155*t + 4669*t^2 + 1834*t^3)) + 
    mmH^4*(3*s12^8*(-1 + t) + s12^7*(302 - 221*t - 165*t^2) + 
      8*t^5*(-2 - 10*t + 11*t^2 + 3*t^3) - s12^6*(383 - 2107*t + 2067*t^2 + 
        869*t^3) + s12^5*(16 + 67*t + 2988*t^2 - 5831*t^3 - 1672*t^4) + 
      s12^4*t*(48 - 316*t + 3780*t^2 - 6079*t^3 - 1577*t^4) + 
      s12^3*t^2*(32 + 212*t + 6360*t^2 - 2653*t^3 - 795*t^4) + 
      s12^2*t^3*(-32 + 427*t + 4217*t^2 - 579*t^3 - 213*t^4) + 
      s12*t^4*(-48 - 631*t + 734*t^2 + t^3 - 24*t^4)) + 
    mmH^3*(16*t^6*(10 + 5*t - 4*t^2) - 3*s12^8*(7 - 6*t + t^2) + 
      s12*t^5*(784 + 31*t - 327*t^2 + 88*t^3) + 
      s12^7*(-103 - 102*t + 808*t^2 + 107*t^3) + 
      2*s12^2*t^4*(832 - 1531*t - 683*t^2 + 362*t^3 + 12*t^4) + 
      s12^3*t^3*(2016 - 6183*t - 2398*t^2 + 2562*t^3 + 153*t^4) + 
      2*s12^6*(64 - 744*t + 415*t^2 + 1973*t^3 + 210*t^4) + 
      s12^4*t^2*(1504 - 4594*t + 1845*t^2 + 5688*t^3 + 431*t^4) + 
      s12^5*t*(656 - 2905*t + 4051*t^2 + 6918*t^3 + 612*t^4)) + 
    2*mmH^5*(29*s12^7*(-1 + t) + s12^6*(-133 - 70*t + 270*t^2) - 
      2*t^4*(36 - 19*t + 26*t^2 + 15*t^3) + 
      s12^5*(259 - 1208*t + 499*t^2 + 761*t^3) + 
      s12*t^3*(-288 + 376*t - 209*t^2 - 120*t^3 + 30*t^4) + 
      s12^2*t^2*(-432 + 1034*t - 1489*t^2 - 346*t^3 + 214*t^4) + 
      2*s12^4*(-36 + 472*t - 942*t^2 + 463*t^3 + 481*t^4) + 
      s12^3*t*(-288 + 1441*t - 2141*t^2 + 70*t^3 + 626*t^4)))*
   canMINP[10, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^4) - 
 (((8*I)/3)*(10*mmH^10*(-1 + s12) + mmH^9*(13 - 42*s12^2 + 45*t - 
      5*s12*(1 + 9*t)) + 2*s12^2*t^2*(s12^4*(488 - 62*t) - 4*t^4*(7 + 2*t) - 
      7*s12^3*t*(-152 + 7*t) + 2*s12*t^3*(17 + 12*t) + 
      s12^2*t^2*(638 + 45*t)) + mmH^8*(39 + 63*s12^3 - 45*t - 69*t^2 + 
      s12^2*(139 + 202*t) + s12*(9 - 4*t + 69*t^2)) + 
    mmH*s12*t*(4*t^4*(14 + 13*t + 2*t^2) - 2*s12^2*t^3*
       (643 + 215*t + 18*t^2) + 4*s12^5*(-188 - 179*t + 31*t^2) - 
      s12^3*t^2*(5544 + 1709*t + 85*t^2) + 
      s12^4*t*(-4960 - 1776*t + 95*t^2) + 2*s12*t^3*(44 + 70*t + 61*t^2 + 
        10*t^3)) - mmH^7*(-68 + 29*s12^4 + 179*t - 31*t^2 - 20*t^3 + 
      s12^3*(264 + 301*t) + s12^2*(239 + 658*t + 383*t^2) + 
      s12*(205 - 35*t - 109*t^2 + 20*t^3)) - 
    mmH^2*(2*t^5*(28 + t - 4*t^2) - s12^3*t^3*(3088 + 2593*t + 350*t^2 + 
        6*t^3) + 2*s12*t^4*(190 + 83*t + 57*t^2 + 7*t^3) - 
      s12^4*t^2*(6980 + 6663*t + 741*t^2 + 20*t^3) + 
      s12^5*t*(-2432 - 4428*t - 192*t^2 + 23*t^3) + 
      s12^6*(176 - 524*t + 16*t^2 + 31*t^3) + 
      s12^2*t^3*(352 + 96*t + 259*t^2 + 99*t^3 + 6*t^4)) + 
    mmH^3*(5*s12^6*(44 + 8*t + 13*t^2) - t^4*(-292 + 15*t + 51*t^2 + 6*t^3) - 
      s12^3*t^2*(2908 + 5802*t + 1648*t^2 + 73*t^3) + 
      s12^5*(352 - 2048*t - 726*t^2 + 82*t^3) - 
      s12^4*t*(2804 + 8467*t + 2386*t^2 + 100*t^3) + 
      s12*t^3*(960 - 61*t + 447*t^2 + 99*t^3 + 6*t^4) + 
      s12^2*t^2*(528 - 208*t + 208*t^2 + 94*t^3 + 29*t^4)) + 
    mmH^6*(-13*s12^5 + s12^4*(85 + 111*t) + s12^3*(479 + 1562*t + 592*t^2) + 
      2*t*(-164 + 162*t + 37*t^2 + 30*t^3) + 
      s12^2*(480 + 750*t + 1211*t^2 + 346*t^3) - 
      2*s12*(78 - 431*t + 156*t^2 + 155*t^3 + 30*t^4)) + 
    mmH^4*(-(s12^6*(88 + 57*t)) - 2*s12^5*(205 - 118*t + 62*t^2) + 
      t^3*(-608 + 119*t + 131*t^2 + 35*t^3) + 
      s12^4*(80 + 3507*t + 2866*t^2 + 217*t^3) + 
      s12^3*t*(1620 + 5824*t + 3412*t^2 + 307*t^3) + 
      s12^2*t*(-352 + 916*t + 213*t^2 + 341*t^3 - 22*t^4) - 
      s12*t^2*(1160 - 864*t + 799*t^2 + 280*t^3 + 35*t^4)) + 
    mmH^5*(11*s12^6 + s12^5*(143 + 90*t) - 3*s12^4*(24 + 407*t + 73*t^2) - 
      t^2*(-632 + 286*t + 161*t^2 + 75*t^3) - 
      2*s12^3*(285 + 1362*t + 1688*t^2 + 297*t^3) + 
      s12*t*(680 - 1346*t + 726*t^2 + 405*t^3 + 75*t^4) - 
      s12^2*(-88 + 1176*t + 779*t^2 + 1048*t^3 + 124*t^4)))*
   canMINP[10, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*
   (mmH - t)^4*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(6*mmH^3*s12*(2 + s12 + t) - 
    6*mmH^2*s12*(s12 + 2*s12^2 + 3*s12*t + 3*(-2 + t + t^2)) + 
    2*t*(-3*s12^4 - 3*s12^3*(-1 + t) - 6*t^2*(2 + t) + 
      s12*t*(22 + 49*t + 19*t^2) + s12^2*(18 + 50*t + 19*t^2)) + 
    mmH*(6*s12^4 + 12*t^2*(2 + t) + 6*s12^3*(-1 + 3*t) - 
      s12*t*(76 + 88*t + 25*t^2) - s12^2*(36 + 92*t + 25*t^2)))*
   canMINP[10, 4, {mmH - s12 - t, t, mmH}])/(s12^4*t*(-mmH + t)*
   (2 + s12 + t)) + (((4*I)/3)*(10*mmH^4 + mmH^3*(32 - 29*s12 - 30*t) + 
    mmH^2*(24 + 28*s12^2 - 58*t + 36*t^2 + s12*(-60 + 67*t)) + 
    s12*(s12^2*(2 + 9*t) + 2*s12*(-2 - 13*t + 9*t^2) + 
      t*(8 - 34*t + 15*t^2)) - mmH*(9*s12^3 + s12^2*(-26 + 46*t) + 
      2*t*(6 - 19*t + 8*t^2) + s12*(20 - 82*t + 53*t^2)))*
   canMINP[10, 4, {t, s12, mmH}])/((mmH - s12)*s12^3*(2 + mmH - t)*t) + 
 ((8*I)*(-1 + s12)*(-5*s12^5 + 3*s12^4*t + 12*t^4 + 8*s12*t^3*(3 + 2*t) + 
    mmH^4*(4*s12 + 3*t) + 2*s12^2*t^2*(7 + 18*t) + s12^3*t*(2 + 27*t) + 
    mmH^3*(-11*s12^2 + (-2 + t)*t - 2*s12*(1 + 4*t)) + 
    mmH*(7*s12^4 + 8*(-3 + t)*t^3 - 8*s12*t^2*(5 + 3*t) - 
      2*s12^3*(1 + 16*t) - 3*s12^2*t*(6 + 23*t)) + 
    mmH^2*(5*s12^3 + 2*(7 - 6*t)*t^2 + s12*t*(18 + 17*t) + s12^2*(4 + 34*t)))*
   canMINP[11, 1, {s12, t, mmH}])/((mmH - s12)^3*s12^2*(mmH - t)*t*
   (s12 + t)) - ((8*I)*(5*s12^6 + 3*t^5*(1 + t) + 15*s12^4*t*(2 + 5*t) + 
    s12^5*(5 + 37*t) + 4*mmH^4*(s12^2 - 8*s12*t + 3*t^2) + 
    s12*t^3*(-6 + 26*t + 35*t^2) + s12^2*t^2*(16 + 55*t + 77*t^2) + 
    s12^3*t*(-2 + 57*t + 88*t^2) + mmH^3*(-25*s12^3 + s12*t*(16 + 9*t) + 
      s12^2*(-2 + 31*t) - t^2*(6 + 47*t)) + 
    mmH^2*(43*s12^4 + s12^3*(17 + 82*t) + s12^2*(-2 + 25*t + 56*t^2) + 
      t^2*(-6 + 23*t + 61*t^2) + s12*t*(16 + 31*t + 126*t^2)) - 
    mmH*(27*s12^5 + 2*s12^4*(10 + 59*t) + t^3*(-6 + 20*t + 29*t^2) + 
      2*s12*t^2*(5 + 39*t + 69*t^2) + s12^3*(-2 + 74*t + 155*t^2) + 
      s12^2*t*(14 + 88*t + 173*t^2)))*canMINP[11, 1, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)*t*(s12 + t)^3) - 
 ((8*I)*(-1 + t)*(11*s12^2*t^4 + 31*s12*t^5 + 12*t^6 - 8*s12^5*(3 + 4*t) + 
    mmH^5*(3*s12 + 8*t) - 6*s12^4*t*(8 + 11*t) - s12^3*t^2*(24 + 37*t) + 
    mmH^4*(8*s12^2 + 8*s12*t - 5*t^2) - 
    mmH^3*(41*s12^3 + 45*t^3 + s12*t*(-24 + 11*t) + s12^2*(-24 + 17*t)) + 
    mmH^2*(46*s12^4 + 85*t^4 - s12^3*(72 + 35*t) + s12*t^2*(-24 + 65*t) - 
      s12^2*t*(96 + 91*t)) + mmH*(-16*s12^5 - 96*s12*t^4 - 55*t^5 + 
      s12^2*t^2*(48 + 41*t) + s12^4*(72 + 68*t) + s12^3*t*(120 + 161*t)))*
   canMINP[11, 1, {t, s12, mmH}])/((mmH - s12)^2*s12^2*(mmH - t)^3*t*
   (s12 + t)) - ((I/120)*(1020*mmH^11*(s12 + t)^2 + 
    4*s12^4*t^3*(s12 + t)^2*(180*s12^3 + 303*s12^2*t - 125*s12*t^2 - 
      254*t^3) - 4*mmH^10*(1586*s12^3 + t^2*(284 + 573*t) + 
      4*s12*t*(142 + 603*t) + 4*s12^2*(71 + 821*t)) + 
    mmH*s12^2*t*(1400*s12^8*t + 976*t^7 - 1960*t^9 + 
      s12^2*t^5*(916 + 42804*t - 9423*t^2) + 
      s12^3*t^4*(-500 + 43956*t - 4517*t^2) - 
      4*s12^4*t^3*(247 - 786*t + 417*t^2) - 
      s12^6*t*(2536 + 14812*t + 417*t^2) - 
      8*s12*t^6*(-269 - 1642*t + 933*t^2) + 
      s12^7*(-784 - 2928*t + 2138*t^2) - s12^5*t^2*(2500 + 23028*t + 
        2257*t^2)) + mmH^9*(18581*s12^4 + 4*s12^3*(733 + 10992*t) + 
      4*t^2*(98 + 1198*t - 493*t^2) + 4*s12*t*(196 + 3115*t + 1376*t^2) + 
      s12^2*(392 + 10600*t + 32895*t^2)) - 
    mmH^8*(35946*s12^5 + s12^4*(3808 + 104031*t) + 
      s12*t^2*(3944 + 20872*t - 40913*t^2) + 
      s12^2*t*(3184 + 24480*t - 25771*t^2) + 
      4*t^3*(392 + 1756*t - 2409*t^2) + s12^3*(808 + 14440*t + 71335*t^2)) + 
    mmH^3*(1400*s12^10 + 392*t^10 + 114*s12^9*(16 + 203*t) + 
      s12^4*t^4*(-22452 + 243684*t - 331643*t^2) + 
      s12^3*t^5*(-41304 + 64616*t - 241531*t^2) - 
      8*s12*t^7*(2037 + 926*t + 1095*t^2) + 4*s12^6*t^2*
       (1174 + 10731*t + 7960*t^2) - 11*s12^5*t^3*(1036 - 16832*t + 
        17993*t^2) + 4*s12^8*(2006 + 6667*t + 21885*t^2) + 
      4*s12^7*t*(4061 + 8930*t + 33423*t^2) - 
      s12^2*t^6*(43020 + 33372*t + 81037*t^2)) + 
    mmH^2*s12*(-2800*s12^9*t + 2*s12^6*t^2*(2898 + 21316*t - 7135*t^2) + 
      32*t^8*(97 + 49*t^2) - 14*s12^7*t*(56 - 298*t + 1923*t^2) + 
      4*s12*t^7*(1496 + 666*t + 4641*t^2) - 
      2*s12^8*(784 + 2160*t + 8025*t^2) + s12^5*t^3*(8632 + 7404*t + 
        18099*t^2) + s12^2*t^6*(3524 - 56764*t + 59903*t^2) + 
      s12^4*t^4*(5448 - 136892*t + 59969*t^2) + 
      s12^3*t^5*(2472 - 169584*t + 84743*t^2)) + 
    mmH^7*(49522*s12^6 + s12^5*(10352 + 190169*t) + 
      s12^2*t^2*(1684 - 11344*t - 233393*t^2) + 
      s12^3*t*(4580 + 13680*t - 119809*t^2) + 
      4*t^4*(588 + 724*t - 2073*t^2) - 4*s12*t^3*(-683 + 1184*t + 
        24767*t^2) + s12^4*(3276 + 27744*t + 163327*t^2)) + 
    mmH^5*(27357*s12^8 + s12^7*(20060 + 188557*t) + 
      4*t^6*(98 - 722*t + 1125*t^2) - 4*s12*t^5*(8637 + 17207*t + 
        15307*t^2) + 3*s12^5*t*(15096 + 72452*t + 49821*t^2) - 
      6*s12^4*t^2*(-2182 - 18964*t + 92127*t^2) - 
      3*s12^2*t^4*(29840 + 62948*t + 132775*t^2) - 
      4*s12^3*t^3*(16841 + 33219*t + 197717*t^2) + 
      2*s12^6*(9706 + 56830*t + 202673*t^2)) + 
    mmH^6*(-46360*s12^7 - 3*s12^6*(6984 + 80117*t) - 
      4*t^5*(392 - 644*t + 163*t^2) + 2*s12*t^4*(7030 + 27612*t + 
        51311*t^2) + s12^4*t*(-20984 - 82492*t + 95243*t^2) + 
      4*s12^2*t^3*(8730 + 31501*t + 106604*t^2) - 
      s12^5*(11540 + 84316*t + 335133*t^2) + 
      s12^3*t^2*(9848 + 54228*t + 556143*t^2)) + 
    mmH^4*(-9230*s12^9 + 4*(196 - 585*t)*t^8 - 2*s12^8*(4636 + 43779*t) + 
      s12*t^6*(34108 + 36432*t + 26057*t^2) - 
      4*s12^6*t*(10290 + 41048*t + 65697*t^2) + 
      2*s12^5*t^2*(-12474 - 114186*t + 86959*t^2) - 
      2*s12^7*(8594 + 36662*t + 129681*t^2) + 
      s12^2*t^5*(91768 + 119908*t + 223185*t^2) + 
      s12^3*t^4*(87020 + 50784*t + 577337*t^2) + 
      s12^4*t^3*(28384 - 161708*t + 635965*t^2)))*
   canMINP[11, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - 
 ((I/60)*(-4*s12^4*t^3*(s12 + t)^3*(12*s12^4 + 15*s12^3*t - 92*s12^2*t^2 + 
      47*s12*t^3 - 2*t^4) + 4*mmH^11*(131*s12^4 + 2*s12^2*(640 - 289*t)*t + 
      7*t^4 + 80*s12*t^2*(-6 + 5*t) - 40*s12^3*(4 + 21*t)) - 
    4*mmH^10*(609*s12^5 + 2*t^4*(-282 + 139*t) - 8*s12^4*(114 + 307*t) + 
      s12^3*(80 + 6740*t - 3369*t^2) + 4*s12^2*t*(-160 + 629*t + 836*t^2) + 
      2*s12*t^2*(120 - 2850*t + 1963*t^2)) + 
    mmH^2*s12*(-1328*s12^11*t + s12^6*t^4*(620 + 10808*t - 328993*t^2) + 
      s12^7*t^3*(-2544 + 12112*t - 216215*t^2) + 
      2*s12^5*t^5*(4200 + 37864*t - 163709*t^2) + 
      2*s12^4*t^6*(1014 + 57436*t - 95731*t^2) + 
      s12^3*t^7*(-208 + 54272*t - 59979*t^2) + 
      s12^10*(32 + 288*t - 11318*t^2) + s12^2*t^8*(84 + 8280*t - 9187*t^2) + 
      8*s12^9*t*(10 + 347*t - 5254*t^2) + 4*s12*t^9*(24 + 18*t - 151*t^2) - 
      32*t^10*(-1 + t^2) - 4*s12^8*t^2*(203 - 2678*t + 26646*t^2)) + 
    mmH*s12^2*t*(664*s12^10*t + 8*t^9*(2 + 5*t^2) + 
      8*s12*t^8*(9 + 2*t + 41*t^2) + 2*s12^9*(8 - 120*t + 2119*t^2) + 
      s12^2*t^7*(116 - 1448*t + 3083*t^2) + 3*s12^3*t^6*
       (44 - 3328*t + 4973*t^2) + s12^8*t*(192 - 704*t + 11645*t^2) + 
      s12^7*t^2*(820 - 1824*t + 22417*t^2) + 2*s12^5*t^4*
       (-56 - 2848*t + 23521*t^2) + s12^4*t^5*(-648 - 14320*t + 35841*t^2) + 
      s12^6*t^3*(1252 - 1256*t + 37671*t^2)) + 
    mmH^9*(4385*s12^6 - 4*s12^5*(2118 + 371*t) + 
      s12^4*(856 + 54184*t - 7124*t^2) + 4*t^4*(-2 - 2830*t + 1311*t^2) + 
      2*s12*t^3*(1832 - 46556*t + 29289*t^2) + 
      2*s12^3*t*(-5432 + 44456*t + 39821*t^2) + 
      s12^2*t^2*(-8048 - 86256*t + 134231*t^2)) + 
    mmH^4*(-2794*s12^11 + 4*t^10*(-4 + 7*t) - 4*s12^10*(43 + 6898*t) + 
      s12^5*t^4*(107176 + 580424*t - 2132373*t^2) + 
      s12^6*t^3*(67920 + 43488*t - 2019737*t^2) + 
      4*s12^4*t^5*(10132 + 234972*t - 330703*t^2) + 
      2*s12^8*t*(2728 + 20376*t - 245955*t^2) + 
      s12^9*(892 + 6556*t - 139172*t^2) + 4*s12^3*t^6*
       (694 + 129246*t - 111265*t^2) + s12^2*t^7*(1744 + 112828*t - 
        74393*t^2) + s12*t^8*(396 + 8876*t - 4965*t^2) - 
      4*s12^7*t^2*(-4942 - 5982*t + 303013*t^2)) - 
    mmH^8*(3806*s12^7 + 3*s12^6*(-3476 + 9235*t) + 
      4*t^5*(-8 - 5676*t + 2605*t^2) + 8*s12^3*t^2*(-6038 - 10035*t + 
        67008*t^2) + s12^5*(88 + 46804*t + 84629*t^2) + 
      s12*t^4*(4888 - 192124*t + 113901*t^2) + 
      2*s12^4*t*(-10048 + 107004*t + 151275*t^2) + 
      s12^2*t^3*(-7840 - 406476*t + 397725*t^2)) + 
    mmH^6*(-3372*s12^9 + s12^8*(3088 - 52067*t) + 
      s12^4*t^3*(166496 + 642624*t - 2345011*t^2) + 
      s12^3*t^4*(59876 + 1320216*t - 1560557*t^2) + 
      s12^7*(2748 + 21960*t - 309341*t^2) + 16*t^7*(2 + 709*t - 331*t^2) - 
      2*s12*t^6*(50 - 76404*t + 41815*t^2) - 
      4*s12^6*t*(-5256 + 22816*t + 243121*t^2) - 
      2*s12^2*t^5*(816 - 367216*t + 263443*t^2) - 
      4*s12^5*t^2*(-25089 + 48690*t + 486211*t^2)) + 
    mmH^3*(664*s12^12 - 8*t^12 + s12^11*(96 + 9874*t) + 
      8*s12*t^9*(-21 + 2*t + 31*t^2) + s12^2*t^8*(-780 - 13312*t + 
        10025*t^2) + 2*s12^10*(-136 - 848*t + 26777*t^2) + 
      8*s12^8*t^2*(-281 - 4734*t + 58914*t^2) + 
      2*s12^9*t*(-546 - 7664*t + 91519*t^2) + 
      s12^3*t^7*(-1192 - 112232*t + 94631*t^2) + 
      2*s12^4*t^6*(-1520 - 175240*t + 203383*t^2) + 
      4*s12^5*t^5*(-7611 - 99328*t + 226784*t^2) + 
      s12^7*t^3*(-9024 - 15464*t + 895073*t^2) + 
      s12^6*t^4*(-35580 - 129184*t + 1147687*t^2)) + 
    mmH^7*(2410*s12^8 + s12^7*(-7432 + 50165*t) + 
      4*t^6*(-12 - 5684*t + 2623*t^2) + 4*s12*t^5*(633 - 56288*t + 
        31922*t^2) + s12^6*(-1932 + 4864*t + 237403*t^2) + 
      4*s12^4*t^2*(-24330 + 20372*t + 319001*t^2) + 
      2*s12^5*t*(-11782 + 114248*t + 345961*t^2) + 
      s12^2*t^4*(-1116 - 751680*t + 603947*t^2) + 
      s12^3*t^3*(-79384 - 730056*t + 1260481*t^2)) + 
    mmH^5*(4425*s12^10 + 17*s12^9*(-32 + 2569*t) + 
      4*t^8*(-2 - 558*t + 261*t^2) + 2*s12*t^7*(-254 - 28220*t + 15059*t^2) + 
      8*s12^7*t*(-1714 - 3502*t + 107739*t^2) + 
      s12^8*(-1916 - 17512*t + 248799*t^2) + 
      s12^2*t^6*(-680 - 397616*t + 267053*t^2) + 
      4*s12^6*t^2*(-14796 + 25108*t + 480507*t^2) + 
      2*s12^3*t^5*(-9652 - 572352*t + 552835*t^2) + 
      3*s12^4*t^4*(-42508 - 403392*t + 780425*t^2) + 
      s12^5*t^3*(-155788 - 266680*t + 2743251*t^2)))*
   canMINP[11, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) - 
 ((I/120)*(164*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (268*s12^3 + 317*s12^2*t - 339*s12*t^2 - 370*t^3) - 
    4*mmH^10*(770*s12^3 + 2976*s12^2*t + 1622*s12*t^2 + 321*t^3) + 
    mmH*s12^2*t*(1416*s12^8*t + 3*s12^2*t^5*(708 + 8956*t - 2463*t^2) + 
      8*s12*t^6*(295 + 590*t - 1027*t^2) + 472*t^7*(2 - 5*t^2) + 
      2*s12^7*(-856 - 9544*t + 2383*t^2) + 4*s12^4*t^3*
       (755 + 2874*t + 3049*t^2) + s12^6*t*(-5096 - 62620*t + 4373*t^2) + 
      s12^3*t^4*(3172 + 48804*t + 5057*t^2) + 
      s12^5*t^2*(-2828 - 58692*t + 6389*t^2)) + 
    mmH^9*(15931*s12^4 + 12*s12^3*(695 + 5169*t) + 
      4*t^2*(118 + 166*t + 1085*t^2) + 4*s12*t*(236 + 2403*t + 5679*t^2) + 
      s12^2*(472 + 17288*t + 64713*t^2)) + 
    mmH^3*(1416*s12^10 + 472*t^10 + 2*s12^9*(5552 + 16593*t) + 
      s12^3*t^5*(7704 + 137624*t - 256637*t^2) + 
      s12^4*t^4*(54996 + 376420*t - 152745*t^2) - 
      8*s12*t^7*(1239 + 370*t + 1969*t^2) + 
      4*s12^8*(7150 + 21083*t + 45302*t^2) + 
      4*s12^7*t*(17359 + 14538*t + 95883*t^2) + 
      4*s12^6*t^2*(17678 - 1765*t + 107431*t^2) - 
      s12^2*t^6*(20532 + 9340*t + 122119*t^2) + 
      s12^5*t^3*(66548 + 240432*t + 194587*t^2)) - 
    mmH^8*(39390*s12^5 + s12^4*(49464 + 173789*t) + 
      4*t^3*(472 + 428*t + 2117*t^2) + s12*t^2*(7064 + 43040*t + 24797*t^2) + 
      s12^2*t*(8464 + 130408*t + 123519*t^2) + 
      s12^3*(3288 + 138544*t + 256069*t^2)) - 
    mmH^4*(8378*s12^9 + 4*t^8*(-236 + 639*t) + 2*s12^8*(30496 + 68847*t) + 
      s12^3*t^4*(31404 + 366344*t - 479491*t^2) + 
      s12^2*t^5*(-33096 + 51172*t - 294719*t^2) + 
      s12^4*t^3*(127712 + 697556*t - 47411*t^2) - 
      s12*t^6*(19588 + 7128*t + 51995*t^2) + 
      8*s12^6*t*(20303 + 76721*t + 120863*t^2) + 
      2*s12^5*t^2*(92998 + 368022*t + 375171*t^2) + 
      s12^7*(59228 + 327284*t + 552270*t^2)) + 
    mmH^7*(55054*s12^6 + s12^5*(126976 + 321279*t) + 
      4*s12*t^3*(3617 + 18360*t - 4503*t^2) + 4*t^4*(708 + 52*t + 2721*t^2) + 
      s12^2*t^2*(35740 + 321360*t + 23369*t^2) + 
      s12^3*t*(39404 + 550432*t + 406481*t^2) + 
      s12^4*(15300 + 429280*t + 619481*t^2)) - 
    mmH^6*(46792*s12^7 + s12^6*(177704 + 391569*t) + 
      2*s12*t^4*(3046 + 27500*t - 38089*t^2) + 12*s12^2*t^3*
       (3262 + 30205*t - 20343*t^2) + 4*t^5*(472 - 752*t + 2475*t^2) + 
      s12^3*t^2*(109400 + 892748*t + 118955*t^2) + 
      s12^4*t*(116296 + 1110860*t + 927831*t^2) + 
      s12^5*(41836 + 700268*t + 973895*t^2)) + 
    mmH^5*(25075*s12^8 + s12^7*(141740 + 300967*t) + 
      s12^2*t^4*(-4000 + 210292*t - 393703*t^2) + 
      4*s12^3*t^3*(22917 + 177549*t - 94052*t^2) + 
      4*t^6*(118 - 778*t + 1587*t^2) - 4*s12*t^5*(3455 - 2705*t + 
        22014*t^2) + 2*s12^4*t^2*(101702 + 604188*t + 262057*t^2) + 
      s12^6*(65708 + 643164*t + 951314*t^2) + 
      s12^5*t*(187736 + 1195964*t + 1275005*t^2)) - 
    mmH^2*s12*(2832*s12^9*t + s12^2*t^6*(4484 + 28556*t - 71165*t^2) + 
      s12^3*t^5*(16936 + 151824*t - 54817*t^2) - 
      4*s12*t^7*(472 + 1110*t + 6631*t^2) + 
      s12^8*(5728 + 7968*t + 29574*t^2) + s12^4*t^4*(22184 + 156668*t + 
        32301*t^2) + 2*s12^7*t*(4312 - 32814*t + 36481*t^2) + 
      2*s12^6*t^2*(-30 - 99356*t + 45913*t^2) + 
      s12^5*t^3*(6776 - 87276*t + 89815*t^2) - 1888*(t^8 + t^10)))*
   canMINP[11, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + ((I/30)*(273*mmH^8*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) - 
    240*s12^2*t*(32*s12^4*(-1 + t) - 8*t^4 + 5*s12^3*t*(-27 + 11*t) + 
      4*s12*t^2*(16 - 11*t + 2*t^2) + s12^2*t*(64 - 139*t + 36*t^2)) - 
    mmH^7*(40*s12^3*(8 - 19*t + 11*t^2) + t*(-614 + 1135*t + 335*t^2) + 
      s12^2*(468 - 897*t + 94*t^2 + 335*t^3) - 
      s12*(614 - 2097*t + 1669*t^2 + 670*t^3)) + 
    8*mmH*s12*(120*t^5 + 480*s12^5*(1 - 4*t + 3*t^2) - 
      12*s12*t^3*(-80 + 24*t + 81*t^2) + s12^4*t*(-1065 - 5233*t + 
        2338*t^2) + s12^2*t^2*(1920 - 125*t - 1880*t^2 + 852*t^3) + 
      s12^3*t*(960 - 2222*t - 3937*t^2 + 1436*t^3)) + 
    mmH^6*(s12^4*(-269 + 178*t + 91*t^2) + t*(-632 + 2432*t + 1923*t^2 - 
        275*t^3) + s12^3*(-57 - 1639*t + 1370*t^2 + 566*t^3) + 
      s12^2*(-150 + 763*t - 3938*t^2 + 1550*t^3 - 275*t^4) + 
      s12*(-632 + 1954*t - 439*t^2 - 4039*t^3 + 550*t^4)) - 
    4*mmH^2*s12*(480*s12^5*(2 - 5*t + 3*t^2) - 12*t^3*(98 - 212*t + 21*t^2) - 
      s12*t^2*(1456 - 6942*t + 5515*t^2 + 1429*t^3) + 
      s12^4*(3090 - 7333*t - 2714*t^2 + 2277*t^3) + 
      s12^3*(-1920 + 7673*t - 17524*t^2 + 433*t^3 + 1188*t^4) + 
      s12^2*t*(-2200 + 10965*t - 8159*t^2 - 150*t^3 + 1681*t^4)) + 
    mmH^5*(4*s12^5*(79 - 98*t + 19*t^2) + s12^4*(4006 - 4649*t + 78*t^2 - 
        155*t^3) + s12^3*(2694 + 2645*t - 4080*t^2 - 2348*t^3 + 211*t^4) + 
      t*(992 - 524*t - 4308*t^2 + 1143*t^3 + 337*t^4) + 
      s12^2*(-1036 - 3606*t + 18796*t^2 - 3491*t^3 + 748*t^4 + 337*t^5) - 
      2*s12*(-496 + 316*t + 5800*t^2 - 4969*t^3 + 1051*t^4 + 337*t^5)) + 
    2*mmH^3*(480*s12^6*(-1 + t)^2 + 24*t^3*(62 - 20*t + 41*t^2) + 
      2*s12^5*(3313 - 5988*t + 1055*t^2 + 420*t^3) - 
      s12*t^2*(928 + 5874*t - 6323*t^2 + 2677*t^3) + 
      s12^4*(3234 + 2105*t - 21878*t^2 + 3787*t^3 + 228*t^4) + 
      s12^2*t*(-6816 + 5206*t + 12955*t^2 - 11068*t^3 + 407*t^4) + 
      s12^3*(-4400 + 9530*t + 7967*t^2 - 12481*t^3 + 3002*t^4 + 1286*t^5)) - 
    mmH^4*(4*s12^5*(1042 - 1623*t + 442*t^2 + 19*t^3) + 
      2*t^2*(1984 - 1058*t + 353*t^2 + 829*t^3) + 
      s12*t*(3840 - 22228*t + 4622*t^2 + 1775*t^3 - 3653*t^4) - 
      2*s12^4*(-6285 + 6837*t + 3448*t^2 - 596*t^3 + 32*t^4) + 
      s12^3*(-3720 + 18944*t - 8238*t^2 - 7719*t^3 + 2354*t^4 + 337*t^5) + 
      s12^2*(-128 - 15896*t + 34038*t^2 + 3151*t^3 - 5445*t^4 + 1658*t^5)))*
   canMINP[11, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/6)*(384*mmH^9*(-1 + s12)*s12^2*(-1 + t)^2*t + 
    48*s12^2*t^2*(s12 + t)^4*(-t^3 + s12^2*(47 + t) + s12*(64 + 49*t)) + 
    mmH^8*(-1 + t)*(-95*s12^5*(-1 + t) - 33*(-1 + t)*t^4 + 
      s12^4*(-95 + 1243*t - 1148*t^2) + 33*s12*t^3*(4 - 5*t + t^2) - 
      2*s12^3*t*(-386 + 293*t + 669*t^2) + 
      6*s12^2*t*(-192 + 161*t + 201*t^2 + 22*t^3)) + 
    8*mmH*s12*t*(s12 + t)^2*(3*t^6*(13 + 28*t) + 
      3*s12^5*(-79 - 160*t + 39*t^2) + s12^4*(-192 - 1392*t - 1313*t^2 + 
        251*t^3) + s12^3*t*(-576 - 2782*t - 805*t^2 + 343*t^3) + 
      s12*t^3*(-192 + 3*t + 347*t^2 + 360*t^3) + 
      s12^2*t^2*(-576 - 1304*t + 336*t^2 + 485*t^3)) - 
    4*mmH^2*(-2*t^8*(-64 + 53*t + 42*t^2) + 
      s12^8*(378 - 1092*t - 503*t^2 + 377*t^3) + 
      s12*t^6*(256 + 548*t - 1009*t^2 + 24*t^3 + 279*t^4) + 
      s12^7*(384 + 531*t - 6716*t^2 - 1629*t^3 + 1567*t^4) + 
      s12^2*t^5*(1048 - 23*t - 2858*t^2 + 2122*t^3 + 1701*t^4) + 
      s12^6*t*(1560 - 2911*t - 17786*t^2 - 124*t^3 + 3083*t^4) + 
      s12^3*t^4*(2016 - 4313*t - 5146*t^2 + 7127*t^3 + 4073*t^4) + 
      s12^5*t^2*(2656 - 9806*t - 21825*t^2 + 5918*t^3 + 4481*t^4) + 
      s12^4*t^3*(2704 - 10612*t - 12854*t^2 + 10029*t^3 + 5239*t^4)) + 
    mmH^7*(3*s12^6*(101 - 194*t + 93*t^2) - 
      t^4*(40 + 9*t - 93*t^2 + 44*t^3) + s12^5*(87 + 1199*t - 2926*t^2 + 
        1640*t^3) + s12*t^3*(-160 - 45*t + 455*t^2 - 294*t^3 + 44*t^4) + 
      2*s12^3*t*(-208 + 675*t - 2559*t^2 + 1450*t^3 + 1026*t^4) + 
      s12^4*(-296 + 4595*t - 7773*t^2 + 56*t^3 + 3418*t^4) + 
      s12^2*t*(-768 + 528*t + 5254*t^2 - 2999*t^3 - 2822*t^4 + 39*t^5)) - 
    mmH^6*(6*s12^7*(65 - 118*t + 53*t^2) + 2*s12^6*(431 - 286*t - 957*t^2 + 
        788*t^3) + t^4*(-300 + 584*t + 55*t^2 - 29*t^3 - 298*t^4) + 
      s12^5*(-522 + 6614*t - 11939*t^2 + 2093*t^3 + 3854*t^4) + 
      s12*t^3*(-1200 + 1742*t + 1266*t^2 - 755*t^3 - 1267*t^4 + 298*t^5) + 
      2*s12^2*t^2*(-900 + 3448*t + 2116*t^2 - 5467*t^3 - 1997*t^4 + 
        580*t^5) + 2*s12^3*t*(-600 + 6*t + 1048*t^2 - 2768*t^3 + 2985*t^4 + 
        1541*t^5) + s12^4*(-300 + 3352*t - 2853*t^2 - 15905*t^3 + 12294*t^4 + 
        4816*t^5)) + 2*mmH^3*(s12^8*(1056 - 2057*t + 130*t^2 + 391*t^3) - 
      t^6*(256 - 812*t + 484*t^2 + 603*t^3 + 195*t^4) + 
      s12^7*(822 + 1909*t - 11093*t^2 + 2411*t^3 + 1631*t^4) + 
      s12*t^5*(-552 + 5266*t - 4059*t^2 - 3364*t^3 + 460*t^4 + 306*t^5) + 
      s12^2*t^4*(1168 + 11478*t - 14252*t^2 - 7490*t^3 + 5961*t^4 + 
        1830*t^5) + s12^6*(816 + 3782*t - 7268*t^2 - 24130*t^3 + 10371*t^4 + 
        3220*t^5) + s12^3*t^3*(5072 + 9906*t - 23501*t^2 - 2485*t^3 + 
        17091*t^4 + 4327*t^5) + s12^5*t*(3736 + 4598*t - 29213*t^2 - 
        18394*t^3 + 21358*t^4 + 4696*t^5) + 
      s12^4*t^2*(6528 + 2984*t - 33916*t^2 - 1056*t^3 + 25053*t^4 + 
        5519*t^5)) - mmH^4*(2*s12^8*(521 - 917*t + 281*t^2 + 67*t^3) + 
      s12^7*(2418 - 1332*t - 7535*t^2 + 4236*t^3 + 561*t^4) - 
      t^5*(688 - 1744*t + 166*t^2 + 1338*t^3 + 1161*t^4 + 111*t^5) + 
      s12^6*(-240 + 11912*t - 22469*t^2 - 8579*t^3 + 12840*t^4 + 1114*t^5) + 
      s12*t^4*(-2832 + 9412*t + 1654*t^2 - 9919*t^3 - 4043*t^4 + 1139*t^5 + 
        111*t^6) + s12^2*t^3*(-4448 + 22144*t + 4188*t^2 - 35913*t^3 - 
        5189*t^4 + 7550*t^5 + 654*t^6) + s12^3*t^2*(-3232 + 21784*t + 
        5446*t^2 - 39266*t^3 + 14631*t^4 + 18210*t^5 + 1531*t^6) + 
      s12^5*(-80 + 3652*t + 10050*t^2 - 56011*t^3 + 15635*t^4 + 22191*t^5 + 
        1637*t^6) + s12^4*t*(-1008 + 11200*t - 7118*t^2 - 47850*t^3 + 
        35451*t^4 + 24935*t^5 + 1938*t^6)) + 
    mmH^5*(2*s12^8*(91 - 158*t + 67*t^2) + s12^7*(1722 - 2627*t - 118*t^2 + 
        879*t^3) + s12^6*(80 + 5693*t - 13256*t^2 + 4492*t^3 + 2411*t^4) - 
      t^4*(176 - 332*t - 1002*t^2 + 371*t^3 + 959*t^4 + 332*t^5) + 
      2*s12^5*(-336 + 3651*t - 4136*t^2 - 9564*t^3 + 8622*t^4 + 1973*t^5) + 
      2*s12*t^3*(-352 - 64*t + 3663*t^2 - 1162*t^3 - 2677*t^4 - 124*t^5 + 
        166*t^6) + s12^2*t^2*(-1056 - 1384*t + 22644*t^2 - 15093*t^3 - 
        18770*t^4 + 2028*t^5 + 1643*t^6) + 
      s12^3*t*(-704 - 5568*t + 21532*t^2 - 14102*t^3 - 5419*t^4 + 12642*t^5 + 
        3515*t^6) + s12^4*(-176 - 1476*t + 9362*t^2 - 27797*t^3 + 275*t^4 + 
        23648*t^5 + 4484*t^6)))*canMINP[11, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/6)*(12*mmH^12*(-1 + s12)*(7*s12*(-1 + t) + 9*t) + 
    mmH^11*(-273*s12^3*(-1 + t) + 2*t*(127 + 527*t) + 
      s12^2*(685 - 578*t - 578*t^2) + s12*(-898 + 213*t - 476*t^2)) + 
    48*s12^2*t^4*(62*s12^4*(-1 + t) + 32*t^3*(4 - 5*t + 2*t^2) + 
      s12*t^2*(320 - 511*t + 256*t^2) + s12^3*(64 - 315*t + 269*t^2) + 
      s12^2*t*(256 - 604*t + 399*t^2)) + 
    mmH^10*(246*s12^4*(-1 + t) + s12^3*(-3157 + 2111*t + 1832*t^2) - 
      2*t*(-1115 + 2061*t + 2131*t^2) + s12^2*(-833 - 1744*t + 6722*t^2 + 
        1690*t^3) + s12*(3190 + 279*t - 1168*t^2 + 2572*t^3)) + 
    8*mmH*s12*t^2*(s12^5*t*(848 - 1151*t - 225*t^2) - 
      96*t^5*(4 - 7*t + 2*t^2) + 16*s12^6*(-20 + 7*t + 13*t^2) - 
      s12*t^4*(5952 - 8339*t + 3220*t^2 + 480*t^3) - 
      s12^2*t^3*(11712 - 20421*t + 9497*t^2 + 1916*t^3) - 
      s12^4*t*(1536 - 8886*t + 6578*t^2 + 2139*t^3) - 
      s12^3*t^2*(7680 - 20472*t + 11937*t^2 + 3142*t^3)) + 
    4*mmH^2*t*(-384*t^6*(2 - 3*t + t^2) - 16*s12^7*(-32 - 122*t + 115*t^2 + 
        39*t^3) - 4*s12^6*t*(732 - 1642*t - 73*t^2 + 83*t^3) + 
      4*s12*t^5*(714 - 1274*t - 131*t^2 + 168*t^3) + 
      s12^2*t^4*(35728 - 53557*t + 14725*t^2 + 10696*t^3 + 384*t^4) + 
      s12^3*t^3*(58216 - 109121*t + 37254*t^2 + 30943*t^3 + 1588*t^4) + 
      s12^5*t*(4608 - 35272*t + 19095*t^2 + 20609*t^3 + 2076*t^4) + 
      s12^4*t^2*(30720 - 94348*t + 37715*t^2 + 39672*t^3 + 2988*t^4)) + 
    mmH^9*(71*s12^5*(-1 + t) + s12^4*(3800 - 2770*t - 1701*t^2) + 
      s12^3*(12247 + 2689*t - 19516*t^2 - 5111*t^3) + 
      2*t*(-2046 - 5391*t + 10127*t^2 + 4736*t^3) - 
      2*s12^2*(3366 - 9397*t + 7981*t^2 + 11879*t^3 + 1360*t^4) - 
      s12*(1788 + 18606*t - 19475*t^2 + 3289*t^3 + 6752*t^4)) + 
    2*mmH^3*(4*t^6*(2604 - 3949*t + 1274*t^2 + 144*t^3) + 
      16*s12^7*(-80 - 76*t - 186*t^2 + 303*t^3 + 39*t^4) - 
      2*s12*t^5*(812 - 350*t - 12647*t^2 + 3460*t^3 + 336*t^4) + 
      s12^6*t*(2880 - 8232*t - 12024*t^2 + 6909*t^3 + 595*t^4) - 
      s12^2*t^4*(107592 - 160120*t - 8984*t^2 + 86235*t^3 + 9580*t^4 + 
        96*t^5) - s12^3*t^3*(150848 - 296896*t + 6556*t^2 + 197307*t^3 + 
        28361*t^4 + 500*t^5) - s12^5*t*(6144 - 71728*t + 3832*t^2 + 
        85697*t^3 + 18311*t^4 + 963*t^5) - s12^4*t^2*(61440 - 227424*t - 
        1198*t^2 + 200139*t^3 + 39911*t^4 + 1338*t^5)) + 
    mmH^8*(-208*s12^6*(-1 + t) + s12^5*(-478 + 839*t - 33*t^2) + 
      s12^4*(-19282 + 1892*t + 21354*t^2 + 4255*t^3) - 
      4*t*(1412 - 7161*t - 4537*t^2 + 12367*t^3 + 3190*t^4) + 
      s12^3*(-12106 - 62101*t + 58282*t^2 + 58216*t^3 + 7644*t^4) + 
      s12^2*(13852 - 52*t - 63497*t^2 + 92995*t^3 + 44248*t^4 + 2600*t^5) + 
      2*s12*(-2824 + 15432*t + 13321*t^2 - 34873*t^3 + 10980*t^4 + 
        5080*t^5)) + mmH^7*(80*s12^7*(-1 + t) + 
      2*s12^6*(-867 + 467*t + 360*t^2) + s12^5*(6670 - 4102*t - 7436*t^2 + 
        734*t^3) + s12^4*(34812 + 62226*t - 79198*t^2 - 53840*t^3 - 
        5698*t^4) + 2*t^2*(15568 - 43408*t - 2662*t^2 + 35017*t^3 + 
        5359*t^4) + s12*t*(34320 - 131952*t + 42536*t^2 + 106996*t^3 - 
        45093*t^4 - 9244*t^5) - s12^3*(11840 - 118240*t - 78936*t^2 + 
        233856*t^3 + 88943*t^4 + 6551*t^5) + 
      s12^2*(3184 - 78560*t + 122952*t^2 + 45694*t^3 - 215239*t^4 - 
        49110*t^5 - 1474*t^6)) + 
    mmH^4*(-16*s12^7*(-280 + 4*t - 26*t^2 + 289*t^3 + 13*t^4) - 
      4*t^5*(14564 - 23141*t + 7022*t^2 + 2300*t^3 + 48*t^4) - 
      8*s12^6*(-268 + 112*t - 3800*t^2 + 1041*t^3 + 1145*t^4 + 28*t^5) + 
      2*s12*t^4*(-22728 + 57216*t - 83277*t^2 + 10732*t^3 + 4850*t^4 + 
        96*t^5) + s12^2*t^3*(168896 - 188732*t - 281644*t^2 + 341773*t^3 + 
        87071*t^4 + 2704*t^5) + s12^3*t^2*(214464 - 411656*t - 372570*t^2 + 
        638231*t^3 + 202020*t^4 + 9954*t^5 + 60*t^6) + 
      s12^5*(3072 - 67024*t - 98312*t^2 + 174864*t^3 + 74346*t^4 + 5875*t^5 + 
        219*t^6) + s12^4*t*(61440 - 292320*t - 298296*t^2 + 505734*t^3 + 
        216684*t^4 + 17782*t^5 + 295*t^6)) + 
    mmH^5*(16*s12^7*(-180 + 74*t + 59*t^2 + 47*t^3) + 
      4*s12^6*(-1438 - 754*t - 2329*t^2 + 2777*t^3 + 412*t^4) + 
      2*t^4*(43072 - 75294*t + 19645*t^2 + 15793*t^3 + 786*t^4) + 
      s12*t^3*(93344 - 253996*t + 250170*t^2 + 10395*t^3 - 29511*t^4 - 
        1512*t^5) - s12^5*(-12528 - 77600*t + 50788*t^2 + 90412*t^3 + 
        7079*t^4 + 325*t^5) - 2*s12^2*t^2*(29744 + 32724*t - 243978*t^2 + 
        173353*t^3 + 101746*t^4 + 6613*t^5 + 30*t^6) - 
      s12^3*t*(78976 - 107128*t - 586800*t^2 + 518697*t^3 + 381135*t^4 + 
        38158*t^5 + 753*t^6) - s12^4*(12288 - 92416*t - 364144*t^2 + 
        277740*t^3 + 313532*t^4 + 46810*t^5 + 1897*t^6)) + 
    mmH^6*(-80*s12^7*(-10 + 7*t + 3*t^2) - 8*s12^6*(-622 + 3*t + 199*t^2 + 
        290*t^3) - 2*s12^5*(8946 + 8114*t - 22946*t^2 - 5091*t^3 + 333*t^4) - 
      2*t^3*(35568 - 73636*t + 12065*t^2 + 30245*t^3 + 2747*t^4) + 
      2*s12^4*(-6168 - 88402*t - 2682*t^2 + 119304*t^3 + 33603*t^4 + 
        2250*t^5) + s12*t^2*(-81664 + 256048*t - 184334*t^2 - 76813*t^3 + 
        48448*t^4 + 5036*t^5) + s12^2*t*(1152 + 153844*t - 376660*t^2 + 
        138301*t^3 + 273310*t^4 + 33274*t^5 + 458*t^6) + 
      s12^3*(11680 + 19452*t - 391428*t^2 + 137170*t^3 + 405527*t^4 + 
        77063*t^5 + 3152*t^6)))*canMINP[11, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*(mmH - t)^4*
   (s12*(-1 + t) - t)*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[11, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) + 
 ((I/12)*(3*mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(8 + 5*t) - 
      s12^2*(32 + 19*t)) + mmH*(3*s12^4 + 144*t^3*(2 + t) + 
      16*s12*t^2*(53 + 25*t) + s12^3*(72 + 57*t) + 2*s12^2*t*(316 + 155*t)) - 
    12*(s12^4 + 8*t^4*(2 + t) + s12^3*(-4 + 3*t) + 
      2*s12^2*t*(-6 + 7*t + 4*t^2) + 4*s12*t^2*(-2 + 7*t + 4*t^2)))*
   canMINP[11, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) - 
 ((I/4)*(12*mmH^4 + mmH^3*(24 - 26*s12 - 36*t) + 4*s12*t*(4 + s12 + t) + 
    mmH*(-12*(-2 + t)*t^2 + s12^2*(-4 + 3*t) - s12*(4 + 3*t)^2) + 
    mmH^2*(13*s12^2 + 12*t*(-4 + 3*t) + s12*(-12 + 35*t)))*
   canMINP[11, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) - 
 (I*(8*s12^3*t^2*(s12 + t)^3*(s12 + 2*t) + 
    mmH^7*(8*s12^3 + 2*t^2*(4 + 5*t) + s12^2*(-8 + 19*t) + 
      s12*t*(16 + 21*t)) + 4*mmH*s12*(5*s12^8 + 20*s12^7*t + 10*t^8 + 
      4*s12*t^6*(-1 + 11*t) + 3*s12^5*t^2*(-9 + 13*t) + s12^6*t*(-4 + 33*t) + 
      s12^4*t^3*(-56 + 59*t) + s12^2*t^4*(-2 - 25*t + 83*t^2) + 
      s12^3*t^3*(-2 - 54*t + 87*t^2)) - 
    mmH^6*(36*s12^4 + 2*s12^3*(-14 + 57*t) + s12^2*t*(40 + 159*t) + 
      4*t^2*(-2 + 5*t + 8*t^2) + s12*t*(-8 + 72*t + 113*t^2)) + 
    mmH^2*(-80*s12^8 + s12^7*(8 - 324*t) + 8*s12^6*(12 - 77*t)*t + 
      4*s12^5*(69 - 226*t)*t^2 + 8*t^8 - 16*s12*t^6*(1 + 6*t) + 
      s12^4*t^2*(16 + 280*t - 1195*t^2) + s12^3*t^3*(40 + 120*t - 1107*t^2) - 
      4*s12^2*t^4*(-6 + t + 137*t^2)) + 
    mmH^5*(80*s12^5 + s12^4*(-44 + 347*t) + s12^3*t*(8 + 587*t) + 
      2*t^3*(-8 + 16*t + 9*t^2) + s12*t^2*(-40 + 148*t + 183*t^2) + 
      s12^2*t*(-24 + 200*t + 485*t^2)) - 
    mmH^4*(124*s12^6 + s12^5*(-44 + 592*t) + s12^4*t*(-104 + 1205*t) - 
      4*t^4*(2 - 9*t + 7*t^2) + s12*t^3*(-56 + 160*t + 127*t^2) + 
      s12^2*t^2*(-72 + 284*t + 745*t^2) + s12^3*t*(-24 + 132*t + 1327*t^2)) + 
    mmH^3*(132*s12^7 + 16*(1 - 2*t)*t^6 + 4*s12^6*(-7 + 146*t) + 
      8*s12^5*t*(-21 + 155*t) + 4*s12*t^4*(-6 + 21*t + 23*t^2) + 
      4*s12^2*t^3*(-18 + 38*t + 193*t^2) + 
      s12^3*t^2*(-56 + 60*t + 1601*t^2) + s12^4*t*(-8 - 180*t + 1741*t^2)))*
   canMINP[13, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12^3*(mmH - t)^2*t*
   (s12 + t)^2) + (I*(8*s12^3*t^2*(s12 + t)^2*(s12 + 2*t) + 
    mmH^6*(12*s12^3 + 2*(-12 + t)*t^2 + s12^2*(-24 + 11*t) + 
      s12*t*(-48 + 25*t)) + mmH^5*(-20*s12^4 + s12^3*(52 - 39*t) + 
      s12*(188 - 75*t)*t^2 - 4*(-17 + t)*t^3 - 2*s12^2*t*(-86 + 57*t)) + 
    4*mmH*s12*(5*s12^7 + 14*s12^6*t - 4*t^5 - 10*s12*t^4*(1 + t) - 
      s12^4*t^2*(19 + 3*t) + 2*s12^5*t*(-2 + 5*t) - 
      s12^2*t^3*(8 + 31*t + 6*t^2) - 2*s12^3*t^2*(1 + 18*t + 8*t^2)) + 
    mmH^2*s12*(-76*s12^6 + s12^5*(8 - 176*t) + 8*s12^4*(7 - 10*t)*t + 
      4*t^4*(10 + t) + 16*s12^3*t*(1 + 9*t + 9*t^2) + 
      s12*t^3*(96 + 64*t + 47*t^2) + 3*s12^2*t^2*(24 + 52*t + 65*t^2)) + 
    mmH^3*(96*s12^6 + 20*t^5 + 4*s12^5*(-3 + 41*t) + 
      s12^3*t*(-48 + 48*t - 317*t^2) + s12*t^3*(-32 + 84*t - 25*t^2) - 
      8*s12^4*(1 + 2*t + 3*t^2) - 2*s12^2*t^2*(36 - 58*t + 101*t^2)) + 
    mmH^4*(-32*s12^5 + 2*(-32 + t)*t^4 - 8*s12^4*(3 + 2*t) + 
      s12*t^2*(8 - 228*t + 75*t^2) + 2*s12^2*t*(8 - 144*t + 129*t^2) + 
      s12^3*(8 - 148*t + 153*t^2)))*canMINP[13, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^2*s12^3*(mmH - t)^2*t*(s12 + t)^2) - 
 (I*(-8*s12^3*t^2*(s12 + t)^3*(s12 + 2*t) + 
    mmH^7*(3*s12^3 + 8*(-1 + t)*t^2 + 4*s12*t*(-4 + 7*t) + 
      s12^2*(8 + 23*t)) - mmH^6*(4*s12^4 + 3*s12^3*(8 + 27*t) + 
      s12^2*t*(-68 + 169*t) + 4*t^2*(2 - 8*t + 7*t^2) + 
      4*s12*t*(2 - 27*t + 30*t^2)) - 
    2*mmH^5*(17*s12^5 + 2*s12^3*(25 - 33*t)*t + 4*s12^4*(-4 + 5*t) + 
      s12^2*t*(-12 + 182*t - 137*t^2) - 2*t^3*(4 - 14*t + 11*t^2) - 
      2*s12*t^2*(10 - 64*t + 45*t^2)) - 
    4*mmH*s12*(6*s12^8 + 25*s12^7*t + 10*t^8 + 13*s12^5*t^2*(-2 + 3*t) + 
      4*s12*t^6*(-1 + 12*t) + s12^6*t*(-4 + 41*t) + s12^4*t^3*(-49 + 52*t) + 
      s12^3*t^3*(-2 - 45*t + 90*t^2) + s12^2*t^4*(-2 - 22*t + 93*t^2)) + 
    2*mmH^4*(60*s12^6 + 2*s12^5*(-8 + 107*t) + s12^4*t*(2 + 275*t) - 
      2*t^4*(2 - 12*t + 11*t^2) + 2*s12^2*t^2*(-18 + 141*t + 13*t^2) - 
      2*s12*t^3*(14 - 67*t + 19*t^2) + s12^3*t*(-12 + 206*t + 163*t^2)) + 
    mmH^2*(100*s12^8 - 8*t^8 + 4*s12*t^6*(4 + 29*t) + 
      2*s12^5*t^2*(-104 + 391*t) + s12^7*(-8 + 397*t) + 
      s12^6*t*(-88 + 663*t) + 8*s12^2*t^4*(-3 + 5*t + 75*t^2) + 
      4*s12^4*t^2*(-4 - 31*t + 254*t^2) + 4*s12^3*t^3*
       (-10 + 3*t + 269*t^2)) - mmH^3*(161*s12^7 + 4*(4 - 7*t)*t^6 + 
      3*s12^6*(-8 + 209*t) + 4*s12^5*t*(-29 + 260*t) + 
      8*s12*t^4*(-3 + 15*t + 11*t^2) + 4*s12^2*t^3*(-18 + 83*t + 147*t^2) + 
      4*s12^3*t^2*(-14 + 93*t + 265*t^2) + 2*s12^4*t*(-4 + 18*t + 581*t^2)))*
   canMINP[13, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12^3*(mmH - t)^2*t*
   (s12 + t)^2) - ((I/10)*(16*mmH^5*(-1 + s12)*(-1 + t) + 40*s12^2*t^2 + 
    4*mmH*s12*t*(29*s12^2 + (139 - 124*t)*t + s12*(51 + 43*t)) - 
    mmH^4*(19*s12^2*(-1 + t) - 2*(-13 + 72*t + 7*t^2) + 
      s12*(45 + 73*t + 14*t^2)) + mmH^3*(232 + 8*s12^3*(-1 + t) - 534*t - 
      52*t^2 + 74*t^3 + s12^2*(114 + 71*t + 53*t^2) + 
      s12*(-8 + 151*t + 69*t^2 - 74*t^3)) - 
    2*mmH^2*(s12^3*(-29 + 37*t) + 2*t*(84 - 25*t + 62*t^2) + 
      s12^2*(354 + 84*t + 101*t^2) - s12*(400 + 231*t - 180*t^2 + 198*t^3)))*
   canMINP[13, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((I/2)*(30*mmH^6*(-1 + s12)*(-1 + t) - 8*s12^3*t^2 + 
    4*mmH*s12^2*t*(s12 - 34*s12^2 + 5*s12*t + (17 - 22*t)*t) - 
    mmH^5*(101*s12^2*(-1 + t) - 2*(-24 + 43*t + t^2) + 
      s12*(1 + 37*t + 2*t^2)) + mmH^4*(103*s12^3*(-1 + t) - 
      s12^2*(237 - 380*t + t^2) - 4*(24 - 13*t + t^2 + 3*t^3) + 
      s12*(186 - 229*t + 13*t^2 + 12*t^3)) + 
    2*mmH^2*s12*(s12^3*(-34 + 66*t) + s12^2*(-78 + 238*t - 7*t^2) + 
      2*t*(8 + 13*t + 11*t^2) + s12*(80 - 105*t - 30*t^2 + 34*t^3)) - 
    mmH^3*(32*s12^4*(-1 + t) + 4*t*(8 + 4*t - 11*t^2) + 
      s12^3*(-276 + 445*t - 3*t^2) + 3*s12^2*(-6 + 71*t - 5*t^2 + 4*t^3) + 
      s12*(64 - 202*t + 36*t^2 + 56*t^3)))*
   canMINP[13, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((I/2)*(4*mmH^4*(-1 + s12) + 4*s12^2*(s12 + 2*t) + 
    mmH^3*(-30 - 17*s12^2 + s12*(19 - 14*t) + 14*t) - 
    2*mmH*s12*(s12 + 19*s12^2 + 22*s12*t - 4*t*(6 + t)) + 
    mmH^2*(23*s12^3 + s12^2*(-37 + 20*t) - 4*s12*(-32 + t + t^2) + 
      2*(-20 + t + 2*t^2)))*canMINP[13, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 (I*(mmH^2 + mmH*(3 - 2*s12) - 3*s12 + s12^2 + t*(5 + 3*t))*
   canMINP[13, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 (I*(t + t^2 - 2*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
   canMINP[13, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((8*I)*(-1 + t)*(3*s12^2*(2 - 3*t)*t^3 - 28*s12*t^5 - 12*t^6 + 
    8*s12^5*(3 + 4*t) + mmH^5*(4*s12 + 5*t) + s12^3*t^2*(34 + 47*t) + 
    s12^4*t*(52 + 71*t) + mmH^4*(-25*s12^2 + s12*(6 - 43*t) + (6 - 19*t)*t) + 
    mmH*(16*s12^5 + 52*t^5 - 16*s12^3*t*(9 + 11*t) - 
      5*s12^2*t^2*(16 + 11*t) - 2*s12^4*(38 + 35*t) + 
      2*s12*t^3*(-6 + 43*t)) + mmH^2*(-49*s12^4 + s12*(58 - 67*t)*t^2 + 
      (6 - 77*t)*t^3 + s12^3*(86 + 27*t) + 2*s12^2*t*(69 + 44*t)) + 
    mmH^3*(54*s12^3 + 4*s12*t*(-13 + 12*t) + 3*t^2*(-4 + 17*t) + 
      s12^2*(-40 + 49*t)))*canMINP[16, 1, {s12, t, mmH}])/
  ((mmH - s12)^2*s12^2*(mmH - t)^3*t*(s12 + t)) - 
 ((8*I)*(-1 + t)*(3*t^4 + 6*s12*t^2*(1 + t) + 3*mmH^3*(s12 + 3*t) + 
    s12^3*(4 + 5*t) + 2*s12^2*t*(5 + 7*t) - 
    3*mmH^2*(2*s12^2 + s12*(-2 + t) + (-2 + t)*t) + 
    mmH*(3*s12^3 - 3*t^2*(2 + 3*t) - 2*s12^2*(5 + 4*t) - 2*s12*t*(8 + 7*t)))*
   canMINP[16, 1, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)^2*t*
   (s12 + t)) + ((8*I)*(-1 + s12)*(6*s12^5 + mmH^4*(s12 - 4*t) - s12^4*t - 
    24*t^4 - 16*s12*t^3*(3 + 2*t) - s12^3*t*(4 + 49*t) - 
    s12^2*t^2*(28 + 69*t) + mmH^3*(-s12^2 + (4 - 7*t)*t + 2*s12*(2 + t)) + 
    mmH^2*(5*s12^3 - s12*t*(36 + 19*t) + t^2*(-28 + 27*t) - 
      s12^2*(8 + 41*t)) + mmH*(-11*s12^4 - 16*(-3 + t)*t^3 + 
      2*s12*t^2*(40 + 21*t) + 3*s12^2*t*(12 + 41*t) + s12^3*(4 + 44*t)))*
   canMINP[16, 1, {t, s12, mmH}])/((mmH - s12)^3*s12^2*(mmH - t)*t*
   (s12 + t)) - (I*(10*mmH^10*(s12 + t)^2 + 8*s12^3*t^3*(s12 + t)^3*
     (4*s12^2 + s12*t - 2*t^2) - 2*mmH^9*(18*s12^3 + 5*t^2*(2 + 7*t) + 
      4*s12*t*(5 + 23*t) + s12^2*(10 + 77*t)) - 
    4*mmH*s12*t*(10*t^9 + 4*s12*t^7*(-1 + 9*t) + 4*s12^7*(2 + 6*t + 3*t^2) + 
      s12^6*t*(26 + 111*t + 37*t^2) + s12^4*t^3*(4 + 76*t + 41*t^2) + 
      s12^5*t^2*(26 + 169*t + 44*t^2) + s12^3*t^4*(-6 - 35*t + 50*t^2) + 
      s12^2*t^5*(-2 - 33*t + 55*t^2)) + 
    mmH^3*(16*t^8*(-1 + 3*t) + 16*s12^8*(4 + 3*t) + 
      s12^4*t^3*(336 + 668*t - 3887*t^2) + 
      s12^5*t^2*(480 + 1808*t - 1597*t^2) + 4*s12^3*t^4*
       (84 + 66*t - 1159*t^2) + s12^6*t*(600 + 2348*t - 17*t^2) - 
      4*s12*t^6*(-6 + 29*t + 169*t^2) + s12^7*(264 + 1068*t + 221*t^2) - 
      8*s12^2*t^5*(-21 + 5*t + 361*t^2)) + 
    mmH^7*(29*s12^5 - 3*s12^4*(-52 + 71*t) + 
      s12^2*t*(144 - 244*t - 2503*t^2) + s12^3*(56 + 220*t - 1533*t^2) - 
      4*t^3*(-8 + 54*t + 63*t^2) - 4*s12*t^2*(-30 + 131*t + 368*t^2)) + 
    mmH^5*(19*s12^7 + s12^6*(552 + 509*t) + 
      s12^3*t^2*(1264 + 2696*t - 7115*t^2) + 
      s12^2*t^3*(760 - 176*t - 6299*t^2) + 
      4*s12^4*t*(278 + 1167*t - 623*t^2) + 2*t^5*(16 - 98*t + 25*t^2) + 
      4*s12^5*(96 + 712*t + 181*t^2) - 4*s12*t^4*(-64 + 174*t + 465*t^2)) + 
    mmH^8*(29*s12^4 + 3*s12^3*(8 + 121*t) + 4*t^2*(-2 + 25*t + 48*t^2) + 
      s12*t*(-16 + 224*t + 693*t^2) + s12^2*(-8 + 148*t + 843*t^2)) - 
    mmH^6*(51*s12^6 + 4*s12^5*(119 + 78*t) + 
      s12^2*t^2*(576 - 40*t - 4861*t^2) + s12^4*(192 + 1608*t - 756*t^2) - 
      2*t^4*(-24 + 132*t + 65*t^2) - 6*s12^3*t*(-92 - 262*t + 673*t^2) - 
      2*s12*t^3*(-132 + 372*t + 997*t^2)) + 
    mmH^2*(-8*t^10 - 64*s12^8*(1 + 3*t) + 16*s12*t^8*(1 + 15*t) + 
      12*s12^2*t^6*(-2 - 5*t + 79*t^2) + 4*s12^6*t^2*(34 + 125*t + 143*t^2) + 
      s12^7*t*(-64 - 236*t + 169*t^2) + 4*s12^4*t^4*(-16 + 8*t + 361*t^2) + 
      2*s12^5*t^3*(76 + 402*t + 521*t^2) + 
      s12^3*t^5*(-104 - 304*t + 1513*t^2)) - 
    mmH^4*(3*s12^7*(100 + 87*t) + s12^4*t^2*(1312 + 4208*t - 4563*t^2) + 
      2*s12^3*t^3*(456 + 626*t - 3813*t^2) + 
      s12*t^5*(120 - 392*t - 1285*t^2) + 2*s12^5*t*(596 + 2536*t - 139*t^2) + 
      4*t^6*(2 - 21*t + 25*t^2) + s12^6*(440 + 2444*t + 837*t^2) - 
      2*s12^2*t^4*(-232 + 168*t + 2663*t^2)))*canMINP[16, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 (I*(-8*s12^3*t^3*(s12 + t)^2*(s12 + 2*t) + 
    mmH^7*(11*s12^3 + 4*(4 - 5*t)*t^2 - 4*s12*t*(-8 + 9*t) + 
      s12^2*(16 + 19*t)) - mmH^6*(33*s12^4 + 12*s12*(13 - 18*t)*t^2 + 
      12*(4 - 7*t)*t^3 - 8*s12^2*t*(-21 + 5*t) + s12^3*(60 + 77*t)) + 
    4*mmH*s12*t*(s12*(8 - 17*t)*t^5 - 4*t^7 + s12^2*t^3*(4 + 45*t - 17*t^2) + 
      s12^5*(2 + 19*t + 9*t^2) + s12^3*t^2*(10 + 85*t + 17*t^2) + 
      s12^4*t*(8 + 67*t + 24*t^2)) + mmH^5*(33*s12^5 + 8*(6 - 17*t)*t^4 + 
      s12^4*(84 + 155*t) + s12^2*t*(-16 + 476*t - 369*t^2) - 
      4*s12*t^2*(2 - 67*t + 122*t^2) + s12^3*(-8 + 340*t + 129*t^2)) - 
    mmH^2*(-4*t^8 - 16*s12*t^6*(-1 + 8*t) + 4*s12^3*t^3*
       (22 + 187*t - 40*t^2) + s12^6*(-8 + 48*t + 67*t^2) - 
      4*s12^2*t^4*(-8 - 64*t + 87*t^2) + 2*s12^4*t^2*(36 + 420*t + 155*t^2) + 
      s12^5*t*(8 + 380*t + 265*t^2)) - mmH^4*(11*s12^6 + 8*(2 - 13*t)*t^5 + 
      s12^5*(52 + 139*t) + 4*s12*t^3*(2 + 65*t - 142*t^2) + 
      s12^3*t*(-40 + 776*t + 47*t^2) + s12^4*(-24 + 352*t + 353*t^2) - 
      2*s12^2*t^2*(4 - 360*t + 369*t^2)) + 
    mmH^3*(-36*t^7 + 6*s12^6*(2 + 7*t) + 4*s12^2*t^3*(14 + 163*t - 177*t^2) + 
      4*s12^3*t^2*(10 + 270*t - 27*t^2) - 4*s12*t^4*(-4 - 33*t + 93*t^2) + 
      s12^5*(-24 + 196*t + 275*t^2) + s12^4*t*(-24 + 744*t + 473*t^2)))*
   canMINP[16, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^3*
   (mmH - t)^3*t*(s12 + t)^2) - 
 (I*(2*mmH^9*(s12 + t)^2 - 8*s12^4*t^2*(s12 + t)^2*
     (s12^2 - 2*s12*t - 4*t^2) - 2*mmH^8*(3*s12^3 + s12^2*(2 - 3*t) + 
      t^2*(2 + 3*t) + s12*t*(4 + 7*t)) + 
    mmH^7*(-17*s12^4 + s12^3*(44 - 113*t) + 6*(-2 + t)*t^3 + 
      s12^2*t*(76 + 3*t) + 5*s12*t^2*(4 + 9*t)) - 
    4*mmH*s12^2*(6*s12^8 + 19*s12^7*t + 8*t^6 + 4*s12*t^5*(5 + 6*t) + 
      3*s12^3*t^4*(27 + 10*t) + s12^5*t^2*(-11 + 21*t) + 
      s12^6*t*(-4 + 21*t) + 2*s12^2*t^4*(7 + 39*t + 6*t^2) + 
      2*s12^4*t^2*(-1 + 10*t + 13*t^2)) + 
    2*mmH^6*(78*s12^5 - (-18 + t)*t^4 + s12^4*(-80 + 203*t) - 
      2*s12*t^2*(6 + 11*t + 16*t^2) + 2*s12^3*(-6 - 109*t + 20*t^2) - 
      2*s12^2*t*(12 + 89*t + 53*t^2)) + 
    mmH^5*(-412*s12^6 + s12^5*(232 - 977*t) - 20*t^5 + 
      s12^4*(56 + 1068*t - 400*t^2) + s12*t^3*(128 + 124*t + 29*t^2) + 
      12*s12^2*t^2*(26 + 76*t + 33*t^2) + 4*s12^3*t*(60 + 401*t + 158*t^2)) + 
    mmH^2*s12*(148*s12^8 - 64*t^6 - 64*s12*t^5*(2 + 3*t) + 
      8*s12^6*t*(-11 + 69*t) - 4*s12^2*t^4*(18 + 97*t) + s12^7*(-8 + 449*t) + 
      4*s12^4*t^2*(-10 - 21*t + 42*t^2) + s12^3*t^3*(-32 - 204*t + 49*t^2) + 
      2*s12^5*t*(-8 - 78*t + 215*t^2)) + 
    mmH^3*s12*(-389*s12^7 + s12^6*(44 - 1130*t) + 16*t^5*(13 + 4*t) + 
      s12^5*(8 + 328*t - 1225*t^2) + s12^4*t*(80 + 1052*t - 289*t^2) + 
      4*s12*t^4*(142 + 199*t + 12*t^2) + 2*s12^3*t^2*
       (144 + 982*t + 227*t^2) + s12^2*t^3*(576 + 1928*t + 287*t^2)) + 
    mmH^4*s12*(542*s12^6 - 4*t^4*(62 + 39*t) + s12^5*(-148 + 1431*t) - 
      8*s12^2*t^2*(80 + 332*t + 107*t^2) - 4*s12^3*t*(64 + 597*t + 129*t^2) - 
      s12*t^3*(672 + 1232*t + 243*t^2) + 2*s12^4*(-20 - 478*t + 543*t^2)))*
   canMINP[16, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^2*t*
   (s12 + t)^2) - ((I/10)*(91*mmH^8*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) - 
    320*s12^2*t*(8*s12^4*(-1 + t) + 14*s12^3*(-2 + t)*t - 2*t^4 + 
      s12*t^3*(-11 + 2*t) + 3*s12^2*t^2*(-7 + 3*t)) + 
    16*mmH*s12*(20*t^5 - 2*s12*t^4*(4 + 101*t) + 80*s12^5*(1 - 4*t + 3*t^2) + 
      3*s12^3*t^2*(-249 - 34*t + 82*t^2) + 
      s12^2*t^3*(-495 - 400*t + 182*t^2) + 
      s12^4*t*(-120 - 703*t + 413*t^2)) - 
    mmH^7*(5*s12^3*(13 - 30*t + 17*t^2) + t*(-278 + 505*t + 125*t^2) + 
      s12^2*(191 - 504*t + 188*t^2 + 125*t^3) - 
      2*s12*(139 - 477*t + 389*t^2 + 125*t^3)) + 
    mmH^6*(-3*s12^4*(41 - 62*t + 21*t^2) + 
      t*(-464 + 1444*t + 801*t^2 - 125*t^3) + 
      s12^3*(-489 + 282*t + 100*t^2 + 147*t^3) + 
      s12^2*(130 - 1084*t - 421*t^2 + 780*t^3 - 125*t^4) + 
      2*s12*(-232 + 939*t - 604*t^2 - 864*t^3 + 125*t^4)) - 
    4*mmH^2*s12*(4*t^3*(102 + 252*t - 41*t^2) + 160*s12^5*(2 - 5*t + 3*t^2) + 
      s12^3*t*(926 - 5863*t + 1966*t^2 + 416*t^3) - 
      s12*t^2*(272 - 74*t + 2045*t^2 + 603*t^3) + 
      s12^4*(800 - 2006*t - 523*t^2 + 869*t^3) + 
      s12^2*t*(-680 + 1080*t - 3318*t^2 - 310*t^3 + 767*t^4)) + 
    mmH^5*(s12^5*(97 - 154*t + 57*t^2) + s12^4*(1617 - 2488*t + 716*t^2 + 
        35*t^3) + s12^3*(3178 - 2080*t - 805*t^2 - 456*t^3 + 97*t^4) + 
      t*(544 - 508*t - 2156*t^2 + 601*t^3 + 159*t^4) + 
      s12^2*(-1472 + 3018*t + 4572*t^2 - 2847*t^3 + 396*t^4 + 159*t^5) - 
      2*s12*(-272 + 1102*t + 1680*t^2 - 2638*t^3 + 547*t^4 + 159*t^5)) + 
    2*mmH^3*(160*s12^6*(-1 + t)^2 + 8*t^3*(102 - 20*t + 61*t^2) + 
      s12*t^2*(544 - 738*t + 2541*t^2 - 1339*t^3) + 
      s12^5*(1772 - 3527*t + 975*t^2 + 380*t^3) + 
      s12^4*(3028 - 2945*t - 5656*t^2 + 2894*t^3 + 76*t^4) + 
      s12^2*t*(-1632 + 462*t + 585*t^2 - 4496*t^3 + 249*t^4) + 
      s12^3*(-1360 + 3540*t - 751*t^2 - 3852*t^3 + 1074*t^4 + 602*t^5)) - 
    mmH^4*(s12*t^2*(-7856 + 4534*t + 345*t^2 - 1771*t^3) + 
      s12^5*(1166 - 2069*t + 766*t^2 + 57*t^3) + 
      2*t^2*(1088 - 646*t + 271*t^2 + 403*t^3) + 
      s12^4*(5850 - 8183*t - 87*t^2 + 1214*t^3 - 28*t^4) + 
      s12^3*(2200 + 2788*t - 3881*t^2 - 1828*t^3 + 998*t^4 + 159*t^5) + 
      s12^2*(-2176 + 628*t + 8466*t^2 - 3123*t^3 - 2175*t^4 + 806*t^5)))*
   canMINP[16, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/2)*(29*mmH^7*(-1 + t)^2*(s12 + t)^2 + 32*t^2*(s12 + t)^2*
     (6*s12^3 + s12^2*(19 - 5*t)*t + 8*t^3*(2 + t) + 
      s12*t*(-16 + 16*t + 3*t^2)) - mmH^6*(-1 + t)*(s12 + t)^2*
     (s12*(-83 + 79*t) + 5*(-8 - 3*t + 32*t^2)) - 
    4*mmH*t*(s12^4*t*(210 + 364*t - 253*t^2) + s12^5*(56 + 63*t - 43*t^2) + 
      s12^3*t*(-64 + 502*t + 503*t^2 - 445*t^3) + 
      s12^2*t^2*(-256 + 510*t + 396*t^2 - 231*t^3) + 
      2*t^4*(-64 + 64*t + 91*t^2 + 36*t^3) + 
      2*s12*t^3*(-160 + 177*t + 188*t^2 + 38*t^3)) - 
    2*mmH^2*(s12^5*(80 - 215*t - 19*t^2 + 90*t^3) + 
      s12^4*t*(154 - 942*t + 3*t^2 + 458*t^3) + 
      t^4*(128 + 164*t - 88*t^2 - 51*t^3 - 39*t^4) + 
      s12*t^3*(200 + 200*t - 623*t^2 + 574*t^3 + 103*t^4) + 
      s12^2*t^2*(16 - 138*t - 1638*t^2 + 1406*t^3 + 601*t^4) + 
      s12^3*t*(-56 - 36*t - 2086*t^2 + 803*t^3 + 827*t^4)) + 
    mmH^5*(s12^4*(109 - 206*t + 97*t^2) + s12^3*(50 + 207*t - 774*t^2 + 
        509*t^3) + t^2*(36 + 44*t - 565*t^2 + 327*t^3 + 234*t^4) + 
      s12*t*(72 + 226*t - 1301*t^2 + 348*t^3 + 799*t^4) + 
      s12^2*(36 + 296*t - 766*t^2 - 483*t^3 + 977*t^4)) + 
    mmH^3*(s12^5*(174 - 347*t + 110*t^2 + 47*t^3) + 
      s12^4*(-36 + 460*t - 1686*t^2 + 875*t^3 + 225*t^4) + 
      t^3*(-112 - 40*t + 10*t^2 + 698*t^3 + 275*t^4 + t^5) + 
      s12*t^2*(-80 - 440*t - 914*t^2 + 1439*t^3 + 1880*t^4 + 103*t^5) + 
      2*s12^2*t*(88 - 286*t - 1013*t^2 - 108*t^3 + 1787*t^4 + 167*t^5) + 
      2*s12^3*(72 + 24*t - 440*t^2 - 1308*t^3 + 1367*t^4 + 205*t^5)) - 
    mmH^4*(s12^5*(55 - 102*t + 47*t^2) + s12^4*(184 - 219*t - 311*t^2 + 
        322*t^3) + 2*s12^3*(-80 + 537*t - 1095*t^2 + 218*t^3 + 420*t^4) + 
      t^2*(144 - 332*t - 282*t^2 + t^3 + 797*t^4 + 104*t^5) + 
      2*s12^2*(72 - 174*t + 185*t^2 - 1507*t^3 + 1165*t^4 + 511*t^5) + 
      s12*t*(288 - 648*t - 418*t^2 - 1289*t^3 + 2418*t^4 + 561*t^5)))*
   canMINP[16, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) + (I*(2*mmH^8*(-1 + s12)*(5*s12*(-1 + t) + 3*t) + 
    16*s12^2*t^2*(3*s12^3*(-1 + t) + 8*t^2*(2 - 2*t + t^2) + 
      s12^2*(16 - 28*t + 19*t^2) + s12*t*(32 - 33*t + 20*t^2)) + 
    mmH^7*(-15*s12^3*(-1 + t) + t*(-27 + 23*t) + s12^2*(62 - 28*t - 65*t^2) + 
      s12*(-75 + 38*t + 42*t^2)) + mmH^6*(-8*s12^4*(-1 + t) + 
      t*(170 + 13*t - 64*t^2) + 4*s12^3*(-41 + 23*t + 30*t^2) + 
      s12*(106 + 65*t - 213*t^2 - 56*t^3) + 
      2*s12^2*(7 - 117*t + 128*t^2 + 60*t^3)) + 
    2*mmH*s12*(-32*t^4*(2 - 4*t + t^2) + 16*s12^5*(-4 + 3*t + t^2) + 
      s12^4*t*(-16 - 77*t + 13*t^2) - 2*s12*t^3*(256 - 361*t + 188*t^2 + 
        24*t^3) - 2*s12^2*t^2*(352 - 457*t + 300*t^2 + 72*t^3) - 
      s12^3*t*(256 - 496*t + 283*t^2 + 182*t^3)) + 
    mmH^5*(21*s12^5*(-1 + t) + s12^4*(49 - 51*t - 29*t^2) + 
      s12^3*(333 + 163*t - 605*t^2 - 215*t^3) + 
      t*(200 - 686*t + 191*t^2 + 99*t^3) + 
      s12*(200 - 926*t + 794*t^2 + 196*t^3 - 14*t^4) - 
      s12^2*(392 - 906*t + 234*t^2 + 540*t^3 + 85*t^4)) + 
    mmH^2*(-64*t^4*(2 - 3*t + t^2) - 32*s12^6*(-5 + 4*t + t^2) + 
      s12^5*(16 + 212*t + 15*t^2 - 51*t^3) + 
      2*s12*t^3*(28 - 261*t - 92*t^2 + 40*t^3) + 
      2*s12^2*t^2*(604 - 1022*t + 411*t^2 + 392*t^3 + 8*t^4) + 
      2*s12^3*t*(640 - 917*t + 324*t^2 + 720*t^3 + 52*t^4) + 
      s12^4*(256 - 576*t - 10*t^2 + 909*t^3 + 196*t^4)) + 
    mmH^4*(-8*s12^6*(-1 + t) + s12^5*(107 - 65*t - 34*t^2) - 
      t^2*(528 - 1054*t + 377*t^2 + 68*t^3) + 
      s12^4*(-294 + 195*t + 258*t^2 + 82*t^3) + 
      s12*t*(-600 + 1524*t - 1795*t^2 + 125*t^3 + 48*t^4) + 
      2*s12^3*(119 - 753*t + 519*t^2 + 489*t^3 + 65*t^4) + 
      2*s12^2*(-36 + 430*t - 1076*t^2 + 757*t^3 + 245*t^4 + 10*t^5)) + 
    mmH^3*(8*s12^6*(-8 + 7*t + t^2) + 2*t^3*(228 - 365*t + 132*t^2 + 8*t^3) + 
      s12^5*(-138 - 52*t + 105*t^2 + 13*t^3) + 
      s12^4*(160 + 374*t - 725*t^2 - 411*t^3 - 45*t^4) + 
      s12*t^2*(472 - 438*t + 1259*t^2 - 236*t^3 - 16*t^4) - 
      2*s12^2*t*(184 - 194*t - 517*t^2 + 898*t^3 + 92*t^4) - 
      s12^3*(384 - 360*t - 1373*t^2 + 2189*t^3 + 584*t^4 + 20*t^5)))*
   canMINP[16, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH - t)^2*(s12*(-1 + t) - t)*t) + 
 ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[16, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) - 
 ((I/4)*((-4 + mmH)*s12^4 + (-4 + mmH)*s12^3*(-4 + mmH + 3*t) - 
    16*t^2*(2 + t)*(mmH^2 - 3*mmH*t + 2*t^2) - 
    s12^2*t*(3*mmH^2 + 2*mmH*(12 + 7*t) + 8*(-6 + 7*t + 4*t^2)) - 
    4*s12*t^2*(mmH^2 - 4*mmH*(5 + 2*t) + 4*(-2 + 7*t + 4*t^2)))*
   canMINP[16, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/4)*(36*mmH^4 + 4*s12*t*(4 + s12 + t) - 2*mmH^3*(-36 + 37*s12 + 54*t) + 
    mmH^2*(37*s12^2 + 36*t*(-4 + 3*t) + s12*(-60 + 131*t)) - 
    mmH*(36*(-2 + t)*t^2 + s12^2*(4 + 21*t) + s12*(16 - 24*t + 57*t^2)))*
   canMINP[16, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) - 
 ((I/20)*(2340*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (540*s12^3 + 621*s12^2*t - 55*s12*t^2 - 58*t^3) - 
    4*mmH^10*(2842*s12^3 + t^2*(-452 + 3111*t) + 2*s12*t*(-452 + 4527*t) + 
      s12^2*(-452 + 8338*t)) - mmH*s12^2*t*(1400*s12^8*t + 
      4*s12^4*t^3*(-11 + 3098*t + 239*t^2) + 8*t^7*(-574 + 415*t^2) + 
      8*s12*t^6*(-1783 - 1214*t + 1551*t^2) + 
      2*s12^7*(664 - 1752*t + 2737*t^2) + s12^5*t^2*(4940 + 20956*t + 
        4899*t^2) + 3*s12^2*t^5*(-5524 - 10036*t + 5887*t^2) + 
      s12^6*t*(4472 + 1364*t + 8579*t^2) + 
      s12^3*t^4*(-8740 - 24092*t + 9199*t^2)) + 
    mmH^5*(-20321*s12^8 + s12^7*(7380 - 93321*t) + 
      s12^2*t^4*(150960 - 17028*t - 327295*t^2) + 
      2*s12^4*t^2*(107542 + 322964*t - 156727*t^2) + 
      s12^5*t*(124216 + 634852*t - 145899*t^2) + 
      s12^6*(37244 + 229620*t - 135218*t^2) + 
      4*s12^3*t^3*(60613 + 61047*t - 122159*t^2) + 
      4*t^6*(166 - 1894*t + 1935*t^2) - 4*s12*t^5*(-9321 + 8869*t + 
        15269*t^2)) + mmH^3*(-1400*s12^10 + 664*t^10 - 
      6*s12^9*(112 + 3461*t) + s12^4*t^4*(176996 + 320108*t - 370321*t^2) + 
      s12^3*t^5*(191992 + 157752*t - 331937*t^2) + 
      s12^5*t^3*(65908 + 390144*t - 191961*t^2) + 
      s12^2*t^6*(84700 + 26796*t - 122519*t^2) + 
      s12^8*(13768 + 69956*t - 75180*t^2) + 4*s12^6*t^2*
       (5138 + 98257*t - 24510*t^2) - 8*s12*t^7*(-1281 - 38*t + 1605*t^2) - 
      4*s12^7*t*(-6967 - 65590*t + 27259*t^2)) + 
    mmH^6*(24680*s12^7 + s12^6*(-17704 + 62123*t) - 
      s12^3*t^2*(157464 + 163844*t + 19*t^2) - 
      4*t^5*(664 - 4708*t + 1481*t^2) + s12^5*(-29820 - 170772*t + 
        7489*t^2) + 2*s12*t^4*(-19390 + 40404*t + 16297*t^2) + 
      4*s12^2*t^3*(-29170 + 17327*t + 20588*t^2) - 
      s12^4*t*(106728 + 324244*t + 63079*t^2)) + 
    mmH^2*s12*(2800*s12^9*t + 32*t^8*(-61 + 83*t^2) + 
      4*s12*t^7*(-7448 - 1458*t + 7347*t^2) + 
      2*s12^8*(-1328 - 6480*t + 8925*t^2) + 2*s12^6*t^2*
       (5526 - 40148*t + 20315*t^2) + 2*s12^7*t*(-664 - 29998*t + 
        20893*t^2) + s12^5*t^3*(8104 - 62492*t + 25993*t^2) + 
      s12^4*t^4*(-34984 - 112244*t + 67403*t^2) + 
      s12^2*t^6*(-79732 - 64628*t + 96781*t^2) + 
      s12^3*t^5*(-85256 - 141808*t + 127141*t^2)) + 
    mmH^9*(20007*s12^4 + s12^3*(-5476 + 89536*t) + 
      4*t^2*(166 - 2374*t + 6049*t^2) + 4*s12*t*(332 - 5935*t + 26452*t^2) + 
      s12^2*(664 - 19720*t + 151205*t^2)) - 
    mmH^8*(11662*s12^5 + s12^4*(-1504 + 104437*t) + 
      4*t^3*(664 - 5308*t + 5157*t^2) + s12*t^2*(10168 - 63976*t + 
        142349*t^2) + s12^3*(4856 - 24520*t + 267925*t^2) + 
      s12^2*t*(12368 - 65760*t + 304023*t^2)) + 
    mmH^7*(-10666*s12^6 + s12^5*(12624 + 30443*t) + 
      4*t^4*(996 - 6532*t + 2049*t^2) + 4*s12*t^3*(6721 - 23728*t + 
        17771*t^2) + s12^4*(15652 + 43168*t + 195109*t^2) + 
      s12^2*t^2*(57468 - 90608*t + 244229*t^2) + 
      s12^3*t*(50220 + 8720*t + 335597*t^2)) + 
    mmH^4*(8390*s12^9 + 4*(332 - 1035*t)*t^8 + s12^8*(536 + 62294*t) + 
      s12*t^6*(-24844 + 5424*t + 35659*t^2) + 
      4*s12^6*t*(-20470 - 140936*t + 39191*t^2) + 
      2*s12^7*(-14998 - 83714*t + 70973*t^2) + 
      2*s12^5*t^2*(-65038 - 385022*t + 126693*t^2) + 
      s12^2*t^5*(-139544 - 30484*t + 280995*t^2) + 
      s12^4*t^3*(-224352 - 558596*t + 526695*t^2) + 
      s12^3*t^4*(-260860 - 218912*t + 590379*t^2)))*
   canMINP[19, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - 
 ((I/10)*(4*s12^4*t^3*(s12 + t)^3*(156*s12^4 + 315*s12^3*t + 124*s12^2*t^2 - 
      109*s12*t^3 - 26*t^4) + 4*mmH^11*(137*s12^4 - 91*t^4 + 
      80*s12*t^2*(-9 + 4*t) - 40*s12^3*(6 + 49*t) - 
      6*s12^2*t*(-320 + 281*t)) - 4*mmH^10*(388*s12^5 - 4*t^4*(97 + 46*t) - 
      4*s12^4*(146 + 2313*t) + s12^3*(120 + 9660*t - 16023*t^2) - 
      2*s12^2*t*(480 - 2446*t + 1461*t^2) + 
      s12*t^2*(360 - 5740*t + 3277*t^2)) - 
    mmH*s12^2*t*(232*s12^10*t + s12^4*t^5*(1816 + 6480*t - 12027*t^2) + 
      s12^6*t^3*(1076 - 17048*t - 7237*t^2) + 104*t^9*(2 + 5*t^2) + 
      8*s12*t^8*(117 + 26*t + 413*t^2) + s12^9*(208 - 3120*t + 974*t^2) + 
      s12^7*t^2*(2020 - 21072*t + 2581*t^2) + 
      s12^8*t*(1056 - 12992*t + 2625*t^2) + 
      s12^3*t^6*(-684 + 3248*t + 4307*t^2) + 
      s12^2*t^7*(1508 - 184*t + 7999*t^2) - 2*s12^5*t^4*
       (-1592 + 1504*t + 9527*t^2)) + 
    mmH^2*s12*(464*s12^11*t + s12^6*t^4*(11300 - 204504*t - 103131*t^2) + 
      s12^7*t^3*(1072 - 220656*t - 2625*t^2) + 416*t^10*(-1 + t^2) + 
      4*s12*t^9*(-312 - 234*t + 1423*t^2) + 
      s12^10*(-416 - 3744*t + 3974*t^2) + 4*s12^9*t*(-260 - 9022*t + 
        4179*t^2) + 4*s12^8*t^2*(119 - 31334*t + 7453*t^2) + 
      s12^3*t^7*(-6896 + 11744*t + 10707*t^2) + 
      s12^2*t^8*(-1092 - 4280*t + 20391*t^2) - 
      2*s12^4*t^6*(862 - 18052*t + 38647*t^2) - 
      2*s12^5*t^5*(-11000 + 27912*t + 78393*t^2)) + 
    mmH^9*(-705*s12^6 - 8*s12^5*(-337 + 9301*t) + 
      s12^4*(2472 + 92488*t - 207348*t^2) + 4*t^4*(26 - 1630*t + 557*t^2) + 
      2*s12*t^3*(3784 - 37212*t + 27193*t^2) - 
      2*s12^3*t*(8184 - 76952*t + 50293*t^2) + 
      s12^2*t^2*(-11376 - 49872*t + 85217*t^2)) + 
    mmH^4*(1402*s12^11 + 4*(52 - 151*t)*t^10 + 4*s12^10*(1399 + 5279*t) + 
      s12^5*t^4*(103192 - 536392*t - 1341991*t^2) + 
      s12^6*t^3*(32240 - 1203424*t - 656899*t^2) + 
      s12^2*t^7*(-32272 + 24916*t - 48791*t^2) + 
      s12*t^8*(-5148 + 2372*t - 3295*t^2) + 4*s12^7*t^2*
       (-10886 - 219526*t + 20329*t^2) + 4*s12^9*(-1099 - 6787*t + 
        26519*t^2) - 4*s12^3*t^6*(23262 - 41642*t + 90165*t^2) + 
      2*s12^8*t*(-11144 - 146328*t + 112475*t^2) - 
      4*s12^4*t^5*(10916 - 48164*t + 264231*t^2)) + 
    mmH^6*(10456*s12^9 + 3*s12^8*(-848 + 28537*t) + 
      s12^4*t^3*(158112 - 351232*t - 1608677*t^2) + 
      s12^3*t^4*(-22708 + 584712*t - 1525439*t^2) - 
      8*t^7*(52 - 506*t + 1049*t^2) + 8*s12^6*t*(-2884 - 75056*t + 
        50259*t^2) - 2*s12*t^6*(7510 - 33548*t + 51795*t^2) - 
      4*s12^5*t^2*(-16643 + 276350*t + 99677*t^2) + 
      s12^7*(-6124 - 113960*t + 293233*t^2) - 
      2*s12^2*t^5*(38672 - 191312*t + 297331*t^2)) + 
    mmH^8*(7958*s12^7 + s12^6*(-14444 + 92525*t) + 
      s12^2*t^3*(-1440 + 271172*t - 373055*t^2) + 
      s12*t^4*(-16616 + 127188*t - 118287*t^2) - 
      4*t^5*(104 - 2692*t + 2295*t^2) - 24*s12^3*t^2*(-2782 + 4965*t + 
        10352*t^2) + 2*s12^4*t*(11776 - 202388*t + 135815*t^2) + 
      s12^5*(-5416 - 145308*t + 340697*t^2)) + 
    mmH^3*(-232*s12^12 + 104*t^12 - 2*s12^11*(624 + 2201*t) + 
      2*s12^9*t*(4218 + 68912*t - 44307*t^2) + 
      s12^10*(2096 + 14368*t - 30382*t^2) + 
      s12^2*t^8*(10140 + 3616*t - 12005*t^2) + 
      8*s12^8*t^2*(2093 + 54802*t - 11657*t^2) - 
      8*s12*t^9*(-273 + 26*t + 223*t^2) + s12^3*t^7*(29896 - 12504*t + 
        13377*t^2) + 2*s12^4*t^6*(21680 - 46600*t + 116181*t^2) + 
      4*s12^5*t^5*(-7457 + 11584*t + 140018*t^2) + 
      s12^7*t^3*(5632 + 708712*t + 141431*t^2) + 
      s12^6*t^4*(-56020 + 527232*t + 523489*t^2)) + 
    mmH^7*(-13050*s12^8 + s12^7*(16136 - 94925*t) + 
      s12^6*(6716 + 159328*t - 354499*t^2) + 
      4*t^6*(156 - 2228*t + 3141*t^2) + 4*s12*t^5*(4971 - 30816*t + 
        36644*t^2) + 4*s12^4*t^2*(-28430 + 151924*t + 105347*t^2) - 
      2*s12^5*t*(2514 - 300216*t + 196613*t^2) + 
      s12^2*t^4*(46028 - 457120*t + 648589*t^2) + 
      s12^3*t^3*(-75208 - 261432*t + 1056567*t^2)) + 
    mmH^5*(-4825*s12^10 - s12^9*(7568 + 55149*t) + 
      s12^8*(5548 + 54936*t - 208867*t^2) + 4*t^8*(26 - 286*t + 727*t^2) + 
      8*s12^6*t^2*(2494 + 149398*t + 17347*t^2) + 
      2*s12*t^7*(4502 - 9420*t + 18703*t^2) - 
      8*s12^7*t*(-4022 - 57486*t + 43117*t^2) + 
      s12^2*t^6*(63880 - 162512*t + 284591*t^2) + 
      2*s12^3*t^5*(56276 - 234624*t + 545925*t^2) + 
      s12^5*t^3*(-125956 + 1110520*t + 1390717*t^2) + 
      s12^4*t^4*(-61708 - 57792*t + 1907305*t^2)))*
   canMINP[19, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) - 
 ((I/20)*(988*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (356*s12^3 + 439*s12^2*t + 87*s12*t^2 + 10*t^3) - 
    4*mmH^10*(1180*s12^3 + t^2*(-120 + 1247*t) + 2*s12^2*(-60 + 1591*t) + 
      2*s12*t*(-120 + 1807*t)) - mmH*s12^2*t*(1128*s12^8*t + 
      8*t^7*(94 + 365*t^2) + 8*s12*t^6*(235 - 10*t + 1289*t^2) + 
      2*s12^7*(6152 + 7768*t + 4659*t^2) + 4*s12^4*t^3*
       (3095 + 10762*t + 7637*t^2) + s12^2*t^5*(732 - 3836*t + 17623*t^2) + 
      s12^3*t^4*(-1004 - 748*t + 20701*t^2) + 
      s12^6*t*(37432 + 63700*t + 29569*t^2) + 
      s12^5*t^2*(38116 + 88204*t + 40737*t^2)) + 
    mmH^9*(8417*s12^4 + 4*s12^3*(255 + 7559*t) + 
      4*t^2*(146 + 202*t + 2135*t^2) + 4*s12*t*(292 + 841*t + 9163*t^2) + 
      s12^2*(584 + 3576*t + 49211*t^2)) - 
    mmH^8*(3690*s12^5 + s12^4*(12648 + 40063*t) + 
      4*t^3*(584 + 1716*t + 1359*t^2) + s12*t^2*(8968 + 37600*t + 
        31959*t^2) + s12^2*t*(10928 + 67256*t + 76453*t^2) + 
      s12^3*(4296 + 49168*t + 80463*t^2)) + 
    mmH^7*(-10342*s12^6 + s12^5*(31232 + 50053*t) + 
      s12^2*t^2*(48980 + 253360*t - 34277*t^2) + 
      4*s12*t^3*(5779 + 23240*t - 4761*t^2) + 
      4*t^4*(876 + 2444*t + 527*t^2) + s12^3*t*(42628 + 295264*t + 
        46027*t^2) + s12^4*(13260 + 156320*t + 122427*t^2)) + 
    mmH^2*s12*(2256*s12^9*t + 32*t^8*(-47 + 73*t^2) + 
      2*s12^8*(-1168 - 8368*t + 151*t^2) + 
      4*s12*t^7*(-376 - 1470*t + 6317*t^2) + 
      2*s12^7*t*(27256 + 21258*t + 19973*t^2) + 
      s12^2*t^6*(-268 - 35172*t + 78455*t^2) + 
      2*s12^6*t^2*(83130 + 122452*t + 81369*t^2) + 
      s12^3*t^5*(-4472 - 64848*t + 128379*t^2) + 
      s12^4*t^4*(43592 + 61964*t + 188633*t^2) + 
      s12^5*t^3*(157208 + 283172*t + 238075*t^2)) + 
    mmH^5*(-16375*s12^8 + s12^7*(25540 + 76469*t) + 
      s12^2*t^4*(83680 + 349244*t - 330661*t^2) + 
      2*s12^4*t^2*(5554 + 359076*t - 304181*t^2) + 
      4*s12^3*t^3*(14079 + 164823*t - 169874*t^2) + 
      s12^5*t*(41992 + 583348*t - 39225*t^2) + 
      4*s12*t^5*(7475 + 14515*t - 13948*t^2) + 
      4*t^6*(146 - 486*t + 1889*t^2) + s12^6*(32836 + 260788*t + 
        245478*t^2)) + mmH^6*(20176*s12^7 - s12^6*(37528 + 74083*t) - 
      4*t^5*(584 + 856*t + 1405*t^2) + s12^4*t*(-72152 - 582660*t + 
        19123*t^2) + 2*s12*t^4*(-16082 - 52260*t + 30963*t^2) + 
      4*s12^2*t^3*(-19662 - 98285*t + 63313*t^2) - 
      s12^5*(25412 + 250436*t + 207605*t^2) + 
      s12^3*t^2*(-95560 - 661796*t + 309415*t^2)) + 
    mmH^3*(-1128*s12^10 + 584*t^10 + 2*s12^9*(784 + 1171*t) + 
      s12^4*t^4*(-41988 + 149100*t - 474875*t^2) + 
      s12^2*t^6*(22116 + 55180*t - 97973*t^2) + 
      3*s12^3*t^5*(10136 + 69016*t - 90853*t^2) + 
      8*s12*t^7*(987 + 10*t - 1403*t^2) + 4*s12^8*(3050 + 21201*t + 
        10614*t^2) - 4*s12^7*t*(21667 - 7966*t + 15359*t^2) - 
      4*s12^6*t^2*(69494 + 71775*t + 104563*t^2) - 
      s12^5*t^3*(237284 + 238576*t + 609191*t^2)) + 
    mmH^4*(6674*s12^9 + 4*(292 - 933*t)*t^8 - 2*s12^8*(4832 + 18229*t) + 
      8*s12^6*t*(5219 - 36987*t + 6209*t^2) + 
      s12*t^6*(-19444 - 13304*t + 29585*t^2) + 
      3*s12^2*t^5*(-21176 - 65188*t + 75431*t^2) - 
      2*s12^7*(13418 + 95054*t + 78605*t^2) + 
      2*s12^5*t^2*(95374 - 79714*t + 320863*t^2) + 
      s12^3*t^4*(-41988 - 445848*t + 583417*t^2) + 
      s12^4*t^3*(124256 - 308732*t + 862577*t^2)))*
   canMINP[19, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + (((8*I)/15)*(243*mmH^4*(-1 + s12)*(-1 + t) + 
    2*s12*t*(269*s12^2 + 6*(299 - 294*t)*t + s12*(-344 + 538*t)) + 
    mmH^3*(-673 - 157*s12^2*(-1 + t) + 1772*t + 127*t^2 + 
      s12*(60 - 1159*t - 127*t^2)) + mmH^2*(1076 - 101*s12^3*(-1 + t) - 
      4687*t + 19*t^2 + 512*t^3 + s12^2*(362 + 1163*t + 269*t^2) + 
      s12*(1511 + 418*t + 437*t^2 - 512*t^3)) - 
    mmH*(s12^3*(-269 + 67*t) + 6*t*(628 + 15*t + 294*t^2) + 
      2*s12^2*(3132 + 677*t + 538*t^2) - 4*s12*(1480 + 1574*t - 540*t^2 + 
        697*t^3)))*canMINP[19, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (((8*I)/3)*(216*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t - 
    4*s12*t*(s12 + t)^2*(14*s12^4 + 10*t^3*(-9 + 14*t) - 
      2*s12^2*t*(35 + 79*t) + s12*t^2*(-170 + 169*t) - s12^3*(62 + 173*t)) + 
    mmH^4*(-31*s12^5*(-1 + t) - 41*(-1 + t)*t^4 + 
      s12^4*(-31 + 371*t - 340*t^2) + 41*s12*t^3*(4 - 5*t + t^2) - 
      2*s12^3*t*(-154 + 277*t + 93*t^2) + 2*s12^2*t*(-108 + 231*t + 11*t^2 + 
        82*t^3)) + mmH^3*(67*s12^6*(-1 + t) + t^4*(88 + 7*t + 75*t^2) + 
      s12^5*(-83 - 46*t + 103*t^2) + s12^2*t^2*(312 - 1208*t + 335*t^2 - 
        395*t^3) + s12^4*(88 - 1207*t + 1713*t^2 - 240*t^3) + 
      s12*t^3*(352 - 73*t + 306*t^2 - 75*t^3) - 
      4*s12^3*t*(-34 + 131*t - 449*t^2 + 149*t^3)) + 
    2*mmH*(s12^7*(-14 + 29*t) + s12^6*(-290 + 310*t - 286*t^2) - 
      2*t^5*(4 - 35*t + 70*t^2) + s12^5*(352 - 1578*t + 1271*t^2 - 
        1018*t^3) + s12*t^4*(320 - 66*t - 777*t^2 + 236*t^3) + 
      2*s12^2*t^3*(680 - 663*t - 761*t^2 + 361*t^3) + 
      s12^3*t^2*(2080 - 2740*t - 664*t^2 + 377*t^3) - 
      2*s12^4*t*(-700 + 1419*t - 584*t^2 + 406*t^3)) + 
    mmH^2*(-15*s12^7*(-1 + t) + s12^6*(403 - 502*t + 141*t^2) + 
      2*t^4*(172 - 181*t - 114*t^2 + 48*t^3) + 
      s12^5*(-452 + 2097*t - 1665*t^2 + 528*t^3) + 
      s12^2*t^2*(2064 - 3836*t + 1209*t^2 + 1698*t^3 - 273*t^4) + 
      s12*t^3*(1376 - 1972*t - 445*t^2 + 661*t^3 - 96*t^4) + 
      s12^3*t*(1376 - 4520*t + 1828*t^2 + 1181*t^3 - 57*t^4) + 
      2*s12^4*(172 - 941*t + 1048*t^2 - 550*t^3 + 246*t^4)))*
   canMINP[19, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t*(s12 + t)^4) - 
 (((8*I)/3)*(60*mmH^9*(-1 + s12) + mmH^8*(493 - 151*s12^2 + 238*t - 
      2*s12*(128 + 119*t)) + 2*s12*t^2*(2*t^4*(-51 + 2*t) - 
      36*s12^4*(4 + 5*t) - 3*s12^3*t*(48 + 65*t) + 2*s12*t^3*(55 + 71*t) + 
      s12^2*t^2*(212 + 123*t)) + mmH^7*(-511 + 63*s12^3 - 2068*t - 286*t^2 + 
      40*s12^2*(29 + 14*t) + s12*(-1278 + 1057*t + 286*t^2)) + 
    mmH*t*(s12^3*t^2*(-2704 + 895*t - 361*t^2) + 
      2*t^4*(412 + 155*t + 2*t^2) + 72*s12^5*(-4 + 23*t + 5*t^2) - 
      2*s12^2*t^3*(1987 + 290*t + 148*t^2) + 
      s12^4*t*(-864 + 3072*t + 283*t^2) - 2*s12*t^3*(-396 + 529*t + 74*t^2 + 
        6*t^3)) + mmH^6*(-1252 + 10*s12^4 + 1773*t + 3059*t^2 - 40*t^3 - 
      s12^3*(762 + 133*t) - s12^2*(696 + 4891*t + 653*t^2) + 
      s12*(3933 + 6029*t - 1433*t^2 + 40*t^3)) - 
    mmH^2*(s12^3*t^2*(-4344 + 3142*t + 110*t^2 - 119*t^3) + 
      t^4*(4548 + 1511*t + 299*t^2 + 4*t^3) + 
      18*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) + 
      4*s12^4*t*(-216 + 495*t + 607*t^2 + 11*t^3) - 
      s12^2*t^3*(13264 - 802*t + 933*t^2 + 77*t^3) - 
      s12*t^3*(-3168 + 10205*t + 1429*t^2 + 283*t^3 + 4*t^4)) + 
    mmH^3*(18*s12^5*(20 + 8*t + 19*t^2) + s12^3*t*(-2488 + 4188*t + 
        2034*t^2 - 197*t^3) + t^3*(9952 + 2433*t + 1060*t^2 + 82*t^3) - 
      2*s12^2*t^2*(9182 - 2087*t - 86*t^2 + 176*t^3) + 
      2*s12^4*(144 - 120*t + 993*t^2 + 241*t^3) - 
      s12*t^2*(-4752 + 26160*t + 5674*t^2 + 979*t^3 + 82*t^4)) - 
    mmH^4*(18*s12^5*(8 + 3*t) + s12^4*(462 - 20*t + 390*t^2) + 
      s12^2*t*(-11948 + 5954*t + 4530*t^2 - 487*t^3) + 
      s12^3*(-640 + 3472*t + 3272*t^2 - 30*t^3) + 
      t^2*(10808 + 822*t + 837*t^2 + 290*t^3) - 
      2*s12*t*(-1584 + 15445*t + 5543*t^2 + 535*t^3 + 145*t^4)) + 
    mmH^5*(18*s12^5 + s12^4*(139 - 58*t) + s12^3*(1069 + 2471*t + 118*t^2) + 
      s12^2*(-3094 + 3574*t + 7452*t^2 + 32*t^3) + 
      4*t*(1458 - 418*t - 353*t^2 + 90*t^3) - 
      2*s12*(-396 + 8803*t + 5726*t^2 - 135*t^3 + 180*t^4)))*
   canMINP[19, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH - t)^4*
   t*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 (((8*I)/3)*(3*mmH^2 + mmH*(9 - 6*s12) - 9*s12 + 3*s12^2 - t*(101 + 49*t))*
   canMINP[19, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((8*I)*(t + t^2 + 18*(-mmH + s12 + t) - 9*(-mmH + s12 + t)^2)*
   canMINP[19, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((I/8)*(180*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (76*s12^3 + 97*s12^2*t - 19*s12*t^2 - 34*t^3) - 
    4*mmH^10*(242*s12^3 + 13*t^2*(-4 + 15*t) + 2*s12*t*(-52 + 307*t) + 
      s12^2*(-52 + 618*t)) + mmH*s12^2*t*(40*s12^8*t + 
      s12^2*t^5*(-532 + 588*t - 4017*t^2) - 8*t^7*(26 + 75*t^2) - 
      2*s12^7*(120 + 72*t + 77*t^2) - 8*s12*t^6*(77 - 6*t + 283*t^2) - 
      4*s12^4*t^3*(41 + 1042*t + 703*t^2) - 
      s12^6*t*(792 + 2340*t + 799*t^2) - s12^5*t^2*(828 + 5580*t + 
        1583*t^2) - s12^3*t^4*(12 + 244*t + 4187*t^2)) - 
    mmH^4*(210*s12^9 + 12*t^8*(-20 + 61*t) + 2*s12^8*(708 + 1537*t) + 
      s12^4*t^3*(8416 + 6740*t - 114147*t^2) + 
      s12^3*t^4*(5100 - 7776*t - 110999*t^2) + 
      s12^2*t^5*(2680 - 5852*t - 50671*t^2) + 
      2*s12^5*t^2*(6726 + 23638*t - 28041*t^2) + 
      s12*t^6*(828 - 2544*t - 6967*t^2) + 4*s12^6*t*(3406 + 15080*t - 
        887*t^2) + s12^7*(5340 + 25428*t + 8590*t^2)) + 
    mmH^9*(2243*s12^4 + s12^3*(-628 + 7312*t) + 
      4*t^2*(30 - 302*t + 261*t^2) + 12*s12*t*(20 - 249*t + 472*t^2) + 
      s12^2*(120 - 2408*t + 9689*t^2)) - 
    mmH^8*(2870*s12^5 + 3*s12^4*(32 + 4307*t) + 
      4*t^3*(120 - 748*t + 57*t^2) + s12*t^2*(1688 - 9032*t + 3329*t^2) + 
      s12^2*t*(1936 - 8992*t + 12867*t^2) + 
      s12^3*(728 - 2856*t + 19129*t^2)) - 
    mmH^6*(1176*s12^7 + 33*s12^6*(136 + 361*t) + 
      s12^3*t^2*(17784 + 4692*t - 48817*t^2) + 
      s12^4*t*(14088 + 34724*t - 973*t^2) + 4*t^5*(120 - 788*t + 237*t^2) - 
      2*s12*t^4*(-2166 + 7876*t + 7597*t^2) - 
      4*s12^2*t^3*(-3034 + 5675*t + 12768*t^2) + 
      s12^5*(4588 + 24420*t + 24683*t^2)) + 
    mmH^2*s12*(-80*s12^9*t + 32*t^8*(-1 + 15*t^2) - 
      2*s12^8*(240 + 912*t + 215*t^2) + 2*s12^7*t*(-120 - 2406*t + 329*t^2) + 
      4*s12*t^7*(232 - 90*t + 1375*t^2) + 2*s12^6*t^2*
       (942 + 124*t + 2831*t^2) + 9*s12^3*t^5*(152 + 144*t + 3057*t^2) + 
      s12^5*t^3*(2120 + 9524*t + 15037*t^2) + 
      s12^2*t^6*(2364 - 836*t + 17665*t^2) + 
      s12^4*t^4*(440 + 8060*t + 25079*t^2)) + 
    mmH^7*(2222*s12^6 + s12^5*(2640 + 14951*t) + 
      s12^2*t^2*(7916 - 16944*t - 9655*t^2) - 
      4*t^4*(-180 + 1012*t + 27*t^2) - 4*s12*t^3*(-981 + 3872*t + 1793*t^2) + 
      s12^3*t*(6940 - 1200*t + 9969*t^2) + 
      s12^4*(2228 + 6944*t + 25289*t^2)) + 
    mmH^5*(539*s12^8 + s12^7*(3556 + 7043*t) + 
      s12^2*t^4*(8880 - 18388*t - 69451*t^2) + 
      2*s12^4*t^2*(10542 + 21828*t - 37163*t^2) + 
      s12^5*t*(17944 + 66868*t - 5655*t^2) + 4*t^6*(30 - 334*t + 363*t^2) - 
      4*s12*t^5*(-637 + 2249*t + 3301*t^2) + 
      2*s12^6*(3158 + 16706*t + 8707*t^2) - 4*s12^3*t^3*
       (-3977 + 1021*t + 28139*t^2)) + 
    mmH^3*(40*s12^10 + 120*t^10 + s12^9*(224 + 794*t) + 
      s12^5*t^3*(388 - 3840*t - 58717*t^2) + 
      s12^2*t^6*(-884 + 348*t - 22067*t^2) + 
      4*s12^7*t*(1251 + 6910*t - 339*t^2) + 
      12*s12^8*(206 + 871*t + 223*t^2) - 8*s12*t^7*(-21 + 34*t + 313*t^2) - 
      4*s12^6*t^2*(-618 - 5045*t + 5874*t^2) - 
      s12^3*t^5*(1704 + 680*t + 59845*t^2) - 
      s12^4*t^4*(204 + 7908*t + 78901*t^2)))*canMINP[20, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) + 
 ((I/4)*(4*mmH^11*(11*s12^3 - 11*s12^2*t + 33*s12*t^2 + 7*t^3) - 
    4*s12^4*t^3*(s12 + t)^2*(12*s12^4 + 23*s12^3*t + 12*s12^2*t^2 - 
      17*s12*t^3 - 2*t^4) - 4*mmH^10*(26*s12^4 + 6*s12^3*(-32 + 23*t) + 
      4*t^3*(-47 + 62*t) + 9*s12*t^2*(-64 + 93*t) + s12^2*t*(-532 + 701*t)) + 
    mmH^8*(746*s12^6 + s12^5*(7388 - 4243*t) + 
      s12*t^3*(-56 + 41484*t - 47889*t^2) + 
      s12^4*(-88 + 38160*t - 36202*t^2) + 4*s12^2*t^2*
       (54 + 20920*t - 24647*t^2) + 4*s12^3*t*(54 + 19950*t - 22643*t^2) + 
      4*t^4*(8 + 1900*t - 2165*t^2)) - 
    mmH^5*(595*s12^9 + 4*s12^8*(-44 + 1129*t) + 
      s12^3*t^4*(3956 + 289872*t - 307543*t^2) + 
      s12^5*t^2*(2524 + 275336*t - 252835*t^2) + 
      s12^2*t^5*(1972 + 112816*t - 121279*t^2) + 
      4*s12^4*t^3*(1340 + 95068*t - 97739*t^2) + 
      s12^6*t*(660 + 107240*t - 70941*t^2) + 
      2*s12*t^6*(282 + 9312*t - 10159*t^2) + 4*t^7*(2 + 178*t - 181*t^2) + 
      s12^7*(188 + 17032*t + 1485*t^2)) + 
    mmH*s12^2*t*(-56*s12^9*t + s12^7*t*(48 - 848*t - 745*t^2) + 
      8*t^8*(2 + 5*t^2) + 8*s12*t^7*(7 + 2*t + 28*t^2) - 
      2*s12^8*(-8 + 120*t + 141*t^2) - 2*s12^6*t^2*(-2 + 832*t + 179*t^2) + 
      4*s12^3*t^5*(2 - 914*t + 955*t^2) + s12^2*t^6*(60 - 968*t + 1339*t^2) + 
      s12^5*t^3*(-96 - 3032*t + 2189*t^2) + 
      s12^4*t^4*(-208 - 4648*t + 4693*t^2)) + 
    mmH^2*s12*(112*s12^10*t + 2*s12^4*t^5*(392 + 17508*t - 18005*t^2) + 
      s12^6*t^3*(236 + 22576*t - 8829*t^2) + 4*s12^5*t^4*
       (240 + 8858*t - 7517*t^2) + s12^2*t^7*(20 + 3664*t - 4983*t^2) + 
      4*s12*t^8*(16 + 18*t - 107*t^2) - 32*t^9*(-1 + t^2) + 
      s12^9*(32 + 288*t + 778*t^2) + 2*s12^8*t*(24 + 1276*t + 1425*t^2) + 
      2*s12^7*t^2*(18 + 4880*t + 1497*t^2) - 4*s12^3*t^6*
       (-7 - 4516*t + 5042*t^2)) - 
    mmH^7*(1118*s12^7 + s12^6*(6952 - 1095*t) + 
      s12^2*t^3*(496 + 163056*t - 184083*t^2) + 
      2*s12^3*t^2*(660 + 108124*t - 121665*t^2) + 
      2*s12^4*t*(128 + 75148*t - 78073*t^2) + 
      4*s12*t^4*(27 + 14636*t - 16329*t^2) + 4*t^5*(12 + 1900*t - 2103*t^2) - 
      4*s12^5*(29 - 13278*t + 10840*t^2)) + 
    mmH^9*(-139*s12^5 + 11*s12^4*(-344 + 257*t) + 
      4*t^3*(-2 - 946*t + 1127*t^2) + 2*s12*t^2*(12 - 7680*t + 9433*t^2) + 
      s12^3*(24 - 14208*t + 15145*t^2) + s12^2*t*(-72 - 22000*t + 
        27305*t^2)) - mmH^3*(56*s12^11 + 8*t^11 + s12^10*(-96 + 758*t) + 
      s12^6*t^3*(1580 + 104696*t - 76839*t^2) + 
      2*s12^3*t^6*(482 + 18732*t - 20553*t^2) + 
      2*s12^7*t^2*(330 + 24520*t - 6631*t^2) + 
      s12^2*t^7*(612 + 5232*t - 6553*t^2) - 8*s12*t^8*(-21 + 2*t + 20*t^2) + 
      4*s12^9*(36 + 288*t + 1003*t^2) + 2*s12^8*t*(218 + 6272*t + 3683*t^2) - 
      12*s12^4*t^5*(-141 - 8386*t + 8729*t^2) - 
      4*s12^5*t^4*(-724 - 33842*t + 32435*t^2)) + 
    mmH^4*(262*s12^10 + 4*t^9*(-4 + 11*t) + s12^9*(-460 + 2502*t) + 
      s12^5*t^3*(4076 + 261104*t - 241257*t^2) + 
      4*s12^4*t^4*(1167 + 66166*t - 67421*t^2) + 
      4*s12^2*t^6*(401 + 9384*t - 10255*t^2) + 
      s12*t^7*(396 + 3068*t - 3633*t^2) + 4*s12^7*t*(213 + 11042*t - 
        1899*t^2) + s12^8*(252 + 4264*t + 8286*t^2) - 
      4*s12^6*t^2*(-409 - 36908*t + 25276*t^2) - 
      4*s12^3*t^5*(-709 - 36358*t + 38308*t^2)) + 
    mmH^6*(960*s12^8 + s12^7*(2768 + 3577*t) + 
      s12^3*t^3*(3136 + 328208*t - 358053*t^2) + 
      2*s12^4*t^2*(1296 + 157480*t - 164929*t^2) + 
      2*s12^5*t*(146 + 81796*t - 74053*t^2) + 
      2*s12*t^5*(222 + 22828*t - 24945*t^2) + 
      s12^6*(-4 + 40664*t - 23142*t^2) + 8*t^6*(4 + 470*t - 507*t^2) - 
      4*s12^2*t^4*(-313 - 44922*t + 49094*t^2)))*
   canMINP[20, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^3) - 
 ((I/8)*(76*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (52*s12^3 + 67*s12^2*t - 29*s12*t^2 - 46*t^3) - 
    4*mmH^10*(108*s12^3 + 6*s12^2*(-4 + 49*t) + t^2*(-24 + 59*t) + 
      2*s12*t*(-24 + 115*t)) - mmH^8*(2162*s12^5 + s12^4*(1480 - 469*t) + 
      s12^2*t*(1520 + 26584*t - 26807*t^2) + 
      s12^3*(552 + 11792*t - 17893*t^2) + s12*t^2*(1384 + 23712*t - 
        12157*t^2) + 4*t^3*(104 + 1860*t - 213*t^2)) + 
    mmH^7*(2978*s12^6 + s12^5*(4736 - 183*t) + 
      s12^3*t*(5140 + 78432*t - 106553*t^2) + 
      s12^2*t^2*(5732 + 99440*t - 87881*t^2) + 
      s12^4*(1724 + 29088*t - 46633*t^2) + 
      4*s12*t^3*(735 + 14120*t - 6461*t^2) + 
      4*t^4*(156 + 2780*t - 181*t^2)) - 
    mmH^6*(2928*s12^7 + s12^6*(6904 + 5887*t) + 
      s12^3*t^2*(13736 + 199604*t - 234451*t^2) + 
      s12^4*t*(11704 + 123156*t - 177583*t^2) + 
      s12^5*(3732 + 41428*t - 46471*t^2) + 4*s12^2*t^3*
       (1926 + 41953*t - 33277*t^2) + 2*s12*t^4*(1178 + 31860*t - 
        13295*t^2) + 4*t^5*(104 + 1720*t + 145*t^2)) + 
    mmH^9*(1173*s12^4 + 20*s12^3*(-1 + 87*t) + 
      s12^2*(104 + 1688*t - 489*t^2) + 4*t^2*(26 + 418*t - 13*t^2) - 
      4*s12*t*(-52 - 845*t + 257*t^2)) + 
    mmH*s12^2*t*(120*s12^8*t + 80*t^7 - 520*t^9 + 
      s12^3*t^4*(284 + 7836*t - 4897*t^2) + 
      s12^2*t^5*(244 + 5036*t - 3331*t^2) + 
      s12^5*t^2*(524 - 2364*t - 1749*t^2) + 4*s12^4*t^3*
       (93 + 510*t - 1289*t^2) + 2*s12^7*(88 + 72*t + 177*t^2) - 
      8*s12*t^6*(-25 - 82*t + 253*t^2) + s12^6*t*(488 - 804*t + 491*t^2)) + 
    mmH^3*(120*s12^10 + 104*t^10 + 2*s12^9*(208 + 815*t) + 
      s12^4*t^4*(6956 + 119836*t - 128503*t^2) + 
      s12^5*t^3*(11276 + 96464*t - 127123*t^2) + 
      s12^3*t^5*(1768 + 67432*t - 70331*t^2) + 
      s12^2*t^6*(-1356 + 11836*t - 21177*t^2) + 
      4*s12^6*t^2*(3154 + 12293*t - 13991*t^2) + 
      4*s12^7*t*(2033 + 6230*t - 411*t^2) - 
      8*s12*t^7*(105 + 46*t + 295*t^2) + 4*s12^8*(530 + 2005*t + 1478*t^2)) - 
    mmH^2*s12*(240*s12^9*t + s12^4*t^4*(2648 + 37316*t - 41517*t^2) + 
      s12^3*t^5*(1752 + 36880*t - 32183*t^2) + 
      s12^2*t^6*(636 + 11892*t - 16291*t^2) + 
      2*s12^6*t^2*(1950 + 2716*t - 2445*t^2) - 32*t^8*(5 + 13*t^2) + 
      26*s12^8*(16 + 48*t + 49*t^2) - 4*s12*t^7*(40 + 42*t + 1249*t^2) + 
      2*s12^7*t*(1064 + 2318*t + 1447*t^2) - 5*s12^5*t^3*
       (-744 - 2908*t + 5547*t^2)) - mmH^4*(710*s12^9 + 4*t^8*(-52 + 153*t) + 
      6*s12^8*(384 + 899*t) + s12^4*t^3*(17440 + 216364*t - 263909*t^2) + 
      s12^3*t^4*(6484 + 178104*t - 179853*t^2) + 
      2*s12^5*t^2*(11066 + 73482*t - 94379*t^2) + 
      s12^2*t^5*(-1208 + 66268*t - 59833*t^2) + 
      s12*t^6*(-1404 + 6680*t - 7045*t^2) - 
      8*s12^6*t*(-1937 - 8719*t + 6249*t^2) + 
      s12^7*(4516 + 22732*t + 7458*t^2)) + 
    mmH^5*(1885*s12^8 + s12^7*(5460 + 8889*t) + 
      2*s12^4*t^2*(11226 + 112532*t - 148425*t^2) + 
      s12^5*t*(17192 + 117636*t - 142381*t^2) + 
      s12^2*t^4*(3296 + 147436*t - 113577*t^2) + 
      s12^6*(5268 + 38212*t - 13698*t^2) + 4*t^6*(26 + 306*t + 293*t^2) - 
      4*s12*t^5*(33 - 8607*t + 4052*t^2) - 4*s12^3*t^3*
       (-3515 - 63603*t + 67722*t^2)))*canMINP[20, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 (((4*I)/3)*(66*mmH^9*(-1 + s12)*(-1 + t) + 
    12*s12^5*t*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH*s12^4*(24*s12*(23 - 25*t)*t^2 - 30*t^3 + s12^3*(3 + 110*t) + 
      s12^2*t*(-101 + 220*t)) - 2*mmH^8*(83 + 155*s12^2*(-1 + t) - 244*t - 
      29*t^2 + s12*(144 + 17*t + 29*t^2)) - 
    mmH^6*(490*s12^4*(-1 + t) + 12*t*(92 - 3*t + 50*t^2) + 
      s12^3*(1251 + 2565*t + 794*t^2) + s12^2*(4121 - 1633*t + 904*t^2 - 
        704*t^3) - 2*s12*(112 + 3804*t - 263*t^2 + 124*t^3)) + 
    mmH^7*(569*s12^3*(-1 + t) + 2*s12^2*(367 + 516*t + 171*t^2) + 
      2*(220 - 749*t - 31*t^2 + 88*t^3) - s12*(-927 + 1681*t + 26*t^2 + 
        176*t^3)) - mmH^2*s12^3*(108*t^3 + s12^4*(-113 + 91*t) + 
      s12^3*(2091 + 1055*t + 458*t^2) - 6*s12*t*(-184 - 791*t + 729*t^2) - 
      2*s12^2*(992 + 1140*t - 1174*t^2 + 467*t^3)) + 
    2*mmH^5*s12*(86*s12^4*(-1 + t) + 3*t*(736 + 173*t + 201*t^2) + 
      s12^3*(575 + 1462*t + 437*t^2) + s12^2*(5258 + 348*t + 1406*t^2 - 
        525*t^3) - s12*(2648 + 7791*t - 1552*t^2 + 1382*t^3)) + 
    mmH^3*s12^2*(-11*s12^5*(-1 + t) - 60*t^3 + 
      6*s12*t*(736 + 1151*t - 773*t^2) + 2*s12^4*(-99 + 285*t + 58*t^2) + 
      s12^3*(8555 + 2465*t + 1858*t^2 - 170*t^3) - 
      2*s12^2*(3748 + 4485*t - 2855*t^2 + 1876*t^3)) + 
    2*mmH^4*s12*(2*s12^5*(-1 + t) - 6*t^3 + 
      3*s12*t*(-1104 - 745*t + 209*t^2) - s12^4*(163 + 885*t + 240*t^2) + 
      s12^3*(-6813 - 1383*t - 1688*t^2 + 364*t^3) + 
      s12^2*(5072 + 8176*t - 3087*t^2 + 2471*t^3)))*
   canMINP[20, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (((4*I)/3)*(-12*s12^2*(s12 - t)*t^2*(s12 + t)^4 + 
    6*mmH^7*(-1 + s12)*s12*(-1 + t)*(s12^2 - 8*s12*t + 3*t^2) - 
    2*mmH*s12*t*(s12 + t)^2*(s12^4*(-75 + 56*t) - 4*s12^3*t*(83 + 65*t) + 
      8*s12*t^3*(-136 + 77*t) - 2*s12^2*t^2*(485 + 88*t) + 
      t^4*(-423 + 476*t)) + 2*mmH^6*(49*s12^5*(-1 + t) - 40*(-1 + t)*t^4 + 
      s12^4*(58 - 281*t + 217*t^2) + s12*t^2*(-9 + 160*t - 173*t^2 + 
        40*t^3) + s12^2*t*(24 + 252*t - 475*t^2 + 133*t^3) + 
      s12^3*(-3 + 154*t - 394*t^2 + 297*t^3)) - 
    mmH^5*(212*s12^6*(-1 + t) + t^4*(272 - 221*t + 7*t^2) + 
      s12^5*(-232 - 595*t + 805*t^2) + s12*t^3*(1088 - 1044*t + 281*t^2 - 
        7*t^3) + 2*s12^2*t^2*(831 - 1274*t + 196*t^2 + 35*t^3) + 
      2*s12^3*t*(532 - 1156*t + 385*t^2 + 331*t^3) + 
      s12^4*(290 - 1395*t - 91*t^2 + 1178*t^3)) + 
    mmH^2*(s12^6*t*(-1551 + 710*t - 325*t^2) + 4*t^6*(28 + 115*t - 119*t^2) + 
      s12^7*(78 - 91*t + 107*t^2) + s12^5*t*(1744 - 9823*t + 3651*t^2 - 
        1564*t^3) + 2*s12^4*t^2*(3544 - 10665*t + 2784*t^2 - 469*t^3) + 
      s12*t^5*(2192 - 855*t - 1643*t^2 + 734*t^3) + 
      s12^3*t^3*(10912 - 21848*t + 2787*t^2 + 1715*t^3) + 
      s12^2*t^4*(7648 - 10027*t - 1098*t^2 + 2255*t^3)) + 
    mmH^4*(24*s12^7*(-1 + t) + s12^6*(-1250 + 1119*t + 119*t^2) + 
      2*t^4*(-464 + 540*t + 7*t^2 - 21*t^3) + 
      s12^5*(1372 - 6427*t + 4489*t^2 + 242*t^3) + 
      s12*t^3*(-3712 + 5728*t - 1371*t^2 - 179*t^3 + 42*t^4) + 
      2*s12^3*t*(-1856 + 6222*t - 6777*t^2 + 1941*t^3 + 106*t^4) + 
      s12^2*t^2*(-5568 + 11764*t - 7618*t^2 + 391*t^3 + 131*t^4) + 
      2*s12^4*(-464 + 3206*t - 6537*t^2 + 3350*t^3 + 135*t^4)) + 
    mmH^3*(s12^7*(23 - 47*t - 24*t^2) + s12^6*(1595 - 512*t - 862*t^2 + 
        93*t^3) + t^5*(816 - 1268*t + 161*t^2 + 129*t^3) + 
      s12*t^4*(1520 - 4613*t + 2584*t^2 + 90*t^3 - 129*t^4) + 
      s12^3*t^2*(-7200 + 3948*t + 10881*t^2 - 4045*t^3 - 96*t^4) - 
      s12^2*t^3*(2080 + 3895*t - 8812*t^2 + 1334*t^3 + 345*t^4) + 
      s12^5*(-1744 + 6785*t + 40*t^2 - 3206*t^3 + 465*t^4) + 
      s12^4*t*(-6160 + 9976*t + 5067*t^2 - 5141*t^3 + 468*t^4)))*
   canMINP[20, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^4) - 
 (((4*I)/3)*(132*mmH^10*(-1 + s12) + 4*s12^2*t^2*(2*(12 - 11*t)*t^4 + 
      6*s12^4*(-4 + 3*t) + 3*s12^3*t*(-8 + 15*t) - 2*s12*t^3*(43 + 53*t) - 
      s12^2*t^2*(110 + 57*t)) + mmH^9*(962 - 464*s12^2 + 533*t - 
      s12*(386 + 533*t)) + mmH^8*(-938 + 470*s12^3 - 3983*t - 662*t^2 + 
      6*s12^2*(489 + 308*t) + s12*(-3374 + 1509*t + 662*t^2)) + 
    2*mmH*s12*t*(-12*s12^5*(-20 + 9*t + 3*t^2) + 
      s12^4*t*(480 - 552*t + 5*t^2) + 2*t^4*(-376 - 236*t + 11*t^2) + 
      s12^3*t^2*(1048 - 1045*t + 211*t^2) + 
      s12^2*t^3*(3570 + 331*t + 215*t^2) + 
      3*s12*t^3*(-248 + 608*t + 247*t^2 + 15*t^3)) - 
    mmH^7*(2264 + 70*s12^4 - 3174*t - 5677*t^2 + 65*t^3 + 
      s12^3*(4000 + 1713*t) + s12^2*(-576 + 12400*t + 2493*t^2) - 
      s12*(8330 + 15633*t - 1688*t^2 + 65*t^3)) + 
    mmH^2*(4*t^5*(376 + 158*t + 11*t^2) + s12*t^4*(9768 + 774*t - 67*t^2 - 
        67*t^3) + 2*s12^5*t*(-672 + 300*t + 208*t^2 - 25*t^3) + 
      6*s12^6*(-16 - 92*t + 48*t^2 + 3*t^3) - 
      2*s12^4*t^2*(1884 - 5023*t - 75*t^2 + 77*t^3) - 
      s12^3*t^3*(25216 - 6112*t + 1448*t^2 + 109*t^3) - 
      s12^2*t^3*(-5952 + 28268*t + 5824*t^2 + 1464*t^3 + 23*t^4)) + 
    mmH^3*(s12^6*(120 + 192*t - 78*t^2) + 4*s12^5*(48 + 252*t - 45*t^2 + 
        20*t^3) - t^4*(8280 + 3106*t + 811*t^2 + 23*t^3) + 
      2*s12^4*t*(1252 - 7275*t - 2266*t^2 + 228*t^3) + 
      s12^3*t^2*(35864 - 21964*t - 2700*t^2 + 603*t^3) + 
      s12*t^3*(-24032 + 14674*t + 1965*t^2 + 756*t^3 + 23*t^4) + 
      s12^2*t^2*(-8928 + 74528*t + 10950*t^2 + 4292*t^3 + 351*t^4)) - 
    mmH^4*(6*s12^6*(8 + 3*t) + 4*s12^5*(27 + 190*t + 45*t^2) + 
      4*s12^3*t*(5766 - 7438*t - 4038*t^2 + 195*t^3) - 
      t^3*(18080 + 5166*t + 2669*t^2 + 242*t^3) + 
      s12^4*(464 - 9518*t - 7756*t^2 + 326*t^3) + 
      s12*t^2*(-28528 + 47556*t + 11444*t^2 + 2389*t^3 + 242*t^4) + 
      2*s12^2*t*(-2976 + 45984*t + 5919*t^2 + 733*t^3 + 591*t^4)) + 
    mmH^5*(6*s12^6 + 2*s12^5*(77 + 148*t) - 
      2*s12^4*(1312 + 2637*t + 13*t^2) - 2*s12^3*(-2846 + 9329*t + 
        12317*t^2 + 293*t^3) - t^2*(19600 + 2244*t + 2484*t^2 + 733*t^3) + 
      2*s12^2*(-744 + 27340*t + 3872*t^2 - 5535*t^3 + 607*t^4) + 
      s12*t*(-16512 + 61044*t + 25926*t^2 + 2950*t^3 + 733*t^4)) + 
    mmH^6*(-74*s12^5 + 2*s12^4*(739 + 60*t) + 
      s12^3*(4448 + 16200*t + 2115*t^2) + 2*t*(5280 - 1342*t - 1037*t^2 + 
        420*t^3) + s12^2*(-12716 - 3002*t + 19084*t^2 + 749*t^3) - 
      s12*(-3752 + 36322*t + 28683*t^2 + 685*t^3 + 840*t^4)))*
   canMINP[20, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*
   (mmH - t)^4*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 (((8*I)/3)*(3*mmH^3*s12 - 3*mmH^2*s12*(-3 + 2*s12 + t) - 
    t*(-9*s12^2 + 3*s12^3 + 3*t^2*(2 + t) + s12*t*(25 + 14*t)) + 
    mmH*(3*s12^3 + 3*t^2*(2 + t) + s12^2*(-9 + 6*t) + s12*t*(34 + 23*t)))*
   canMINP[20, 4, {mmH - s12 - t, t, mmH}])/(s12^4*(mmH - t)*t) + 
 ((8*I)*(9*mmH^3 + mmH^2*(18 - 23*s12 - 18*t) + 
    s12*(-5*s12^2 + s12*(10 - 11*t) + (11 - 7*t)*t) + 
    mmH*(19*s12^2 + t*(-17 + 10*t) + s12*(-28 + 29*t)))*
   canMINP[20, 4, {t, s12, mmH}])/((mmH - s12)*s12^3*t) - 
 ((I/20)*(243*mmH^8*(-1 + s12)*(-1 + t) - 320*s12^2*t^4*(s12 + t) - 
    8*mmH*s12*t^2*(200*s12^4 + 360*s12^3*t + 2*(253 - 243*t)*t^3 + 
      s12*t^2*(-1 + 142*t) + s12^2*t*(300 + 221*t)) - 
    mmH^7*(242*s12^2*(-1 + t) - 81*(-8 + 13*t + 11*t^2) + 
      s12*(80 + 325*t + 891*t^2)) + mmH^6*(-41*s12^3*(-1 + t) + 
      s12^2*(127 + 887*t + 1090*t^2) - 162*(-8 + 19*t + 29*t^2 + 4*t^3) + 
      8*s12*(202 + 56*t + 370*t^2 + 81*t^3)) + 
    2*mmH^2*t*(400*s12^5*(-3 + 2*t) + 160*s12^4*t*(-4 + 9*t) + 
      972*t^3*(2 + t^2) + s12^2*t^2*(3190 + 2751*t + 688*t^2) + 
      s12^3*t*(2160 + 2410*t + 761*t^2) - 3*s12*t^2*(1080 - 878*t + 
        1539*t^2 + 513*t^3)) + mmH^5*(480*s12^4*(-1 + t) + 
      s12^3*(1604 - 1325*t - 197*t^2) - 486*t*(16 - 27*t - 7*t^2 + 2*t^3) - 
      s12^2*(6884 + 2635*t + 5169*t^2 + 1818*t^3) + 
      6*s12*(1080 + 338*t - 549*t^2 - 237*t^3 + 162*t^4)) - 
    mmH^3*(400*s12^5*(2 - 5*t + t^2) + 80*s12^4*t*(-15 - 2*t + 9*t^2) + 
      81*t^3*(160 - 62*t + 71*t^2 + 7*t^3) + 
      s12^3*t*(160 + 6332*t + 3087*t^2 + 279*t^3) + 
      s12^2*t^2*(18388 + 9977*t + 5421*t^2 + 364*t^3) - 
      s12*t^2*(19440 + 6868*t + 4166*t^2 + 8707*t^3 + 567*t^4)) + 
    mmH^4*(-400*s12^5*(-1 + t) + 80*s12^4*(7 - 22*t + 3*t^2) + 
      81*t^2*(192 - 178*t + 47*t^2 + 19*t^3) + 
      s12^3*(-1440 + 1676*t + 2849*t^2 + 517*t^3) + 
      s12^2*t*(19204 + 8119*t + 8085*t^2 + 1334*t^3) - 
      s12*t*(19440 + 11732*t - 4106*t^2 + 6599*t^3 + 1539*t^4)))*
   canMINP[21, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^3*t) + 
 ((I/4)*(165*mmH^7*(-1 + t) - 32*s12*t^4*(s12 + 2*t) + 
    mmH^6*(126 - 354*s12*(-1 + t) + 203*t - 597*t^2) - 
    2*mmH*t^2*(80*s12^4 + 64*s12^3*t + 3*s12^2*(40 - 21*t)*t + 
      2*s12*t^2*(41 + 6*t) - 2*t^3*(1 + 24*t)) + 
    mmH^5*(248 + 247*s12^2*(-1 + t) - 562*t + 632*t^2 + 818*t^3 + 
      2*s12*(-43 - 182*t + 517*t^2)) - 
    mmH^2*t*(-80*s12^4*(-3 + t) - 32*s12^3*t*(-7 + 2*t) - 
      2*s12*t^2*(481 - 313*t + 14*t^2) + s12^2*t*(-432 + 547*t + 55*t^2) + 
      t^2*(248 - 172*t + 539*t^2 + 17*t^3)) + 
    mmH^3*(80*s12^4*(-1 + t) + 16*s12^3*t*(13 + 5*t) + 
      2*s12*t^2*(-631 + 834*t + 135*t^2) + s12^2*t*(-16 + 469*t + 357*t^2) + 
      t^2*(744 - 666*t + 1333*t^2 + 153*t^3)) - 
    mmH^4*(144*s12^3*(-1 + t) + 2*s12*t*(-307 + 504*t + 489*t^2) + 
      s12^2*(144 - 199*t + 549*t^2) + 2*t*(372 - 463*t + 780*t^2 + 261*t^3)))*
   canMINP[21, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH*(-1 + t) - 2*t)*
   (mmH - t)^3*t) + ((I/2)*(10*mmH^8*(-1 + s12) - 16*s12^6*(s12 + t) + 
    mmH^7*(-93 - 77*s12^2 + s12*(88 - 145*t) + 145*t) - 
    mmH*s12^3*(15*s12^4 + 128*t^4 + 16*s12*t^2*(16 + 21*t) + 
      2*s12^3*(90 + 193*t) + 2*s12^2*t*(231 + 244*t)) - 
    mmH^5*s12*(-496 + 370*s12^3 - 486*t + 56*t^2 + s12^2*(-273 + 1466*t) + 
      2*s12*(971 + 148*t + 16*t^2)) + mmH^6*(-124 + 235*s12^3 - 49*t - 
      44*t^2 + s12^2*(-242 + 713*t) + s12*(657 - 405*t + 44*t^2)) - 
    mmH^3*s12*(145*s12^5 + 128*t^4 - 16*s12*t^3*(27 + 8*t) + 
      s12^4*(82 + 869*t) + s12^3*(2633 + 3111*t + 432*t^2) - 
      16*s12^2*(31 - 28*t - 11*t^2 + 6*t^3)) + 
    2*mmH^4*s12*(160*s12^4 + 4*t^2*(-16 + 33*t) + s12^3*(-41 + 785*t) + 
      s12^2*(1521 + 1127*t + 88*t^2) - s12*(372 + 327*t - 8*t^2 + 132*t^3)) + 
    mmH^2*s12^2*(27*s12^5 - 320*t^4 + s12^4*(70 + 197*t) + 
      8*s12*t^2*(48 - 45*t + 8*t^2) + s12^3*(1165 + 1799*t + 244*t^2) + 
      s12^2*(-124 + 1143*t + 748*t^2 + 168*t^3)))*
   canMINP[21, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^3*t) + (((19*I)/2)*(2 + t)*canMINP[21, 4, {mmH - s12 - t, t, mmH}])/
  s12^3 + (((25*I)/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[21, 4, {t, s12, mmH}])/(s12^3*t) + 
 ((I/2)*(10*mmH^5 - 6*mmH^4*(2 + 4*s12 + 5*t) - 
    2*s12*(10*s12^4 + 15*s12^3*t + s12*(-6 + t)*t^2 + 6*t^3 + 
      2*s12^2*t*(-5 + 3*t)) + mmH^3*(25*s12^2 + 63*s12*t + 6*t*(6 + 5*t)) - 
    mmH^2*(41*s12^3 + 2*t^2*(18 + 5*t) + 6*s12*t*(2 + 9*t) + 
      s12^2*(-32 + 53*t)) + mmH*(50*s12^4 + 12*t^3 + 3*s12*t^2*(8 + 5*t) + 
      2*s12^2*t*(-22 + 15*t) + s12^3*(-20 + 53*t)))*
   canMINP[22, 2, {s12, t, mmH}])/((mmH - s12)*s12^3*(mmH - t)^2*t) + 
 ((I/2)*(20*s12^5 + 46*s12^4*t + 10*s12^3*(-2 + t)*t + 4*s12*(5 - 4*t)*t^3 + 
    24*t^4 - 8*s12^2*t^2*(3 + 4*t) + 
    mmH^3*(23*s12^2 - 24*t + 4*s12*(-6 + 5*t)) + 
    mmH*(-26*s12^4 - 72*t^3 + s12^3*(20 + 7*t) + 4*s12*t^2*(-16 + 13*t) + 
      4*s12^2*t*(7 + 22*t)) - mmH^2*(17*s12^3 - 72*t^2 + 
      4*s12*t*(-17 + 14*t) + s12^2*(4 + 79*t)))*
   canMINP[22, 2, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH - t)^2*t*(s12 + t)) + 
 ((I/2)*(-2*mmH^6 + 4*mmH^5*(-1 + 4*s12 + 3*t) - 
    mmH^4*(8 + 41*s12^2 - 16*t + 22*t^2 + s12*(16 + 41*t)) - 
    2*s12*t*(5*s12^4 + s12^3*(14 - 4*t) + 16*s12*(1 - 3*t)*t^2 - 20*t^4 + 
      s12^2*(4 + 24*t - 37*t^2)) + mmH^3*(47*s12^3 + s12^2*(72 + 58*t) + 
      s12*(24 + 40*t - 25*t^2) + 4*t*(2 - 7*t + 6*t^2)) - 
    mmH^2*(25*s12^4 + 4*t^3*(-4 + 5*t) + s12^3*(80 + 51*t) + 
      2*s12*t*(12 + 20*t - 67*t^2) - 4*s12^2*(-6 - 39*t + 31*t^2)) + 
    mmH*(5*s12^5 + 8*t^5 + 4*s12^4*(7 + 8*t) - 4*s12*t^3*(-4 + 31*t) + 
      s12^3*(8 + 128*t - 85*t^2) - 4*s12^2*t*(-6 - 29*t + 58*t^2)))*
   canMINP[22, 2, {t, s12, mmH}])/(s12^3*(-mmH + s12)^3*(mmH - t)*t) - 
 (((9*I)/20)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[22, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((I/4)*(3*mmH^3*(-1 + t) - 2*mmH^2*(7 + 3*s12*(-1 + t) - 2*t + 5*t^2) - 
    2*t*(9*s12^2 + 2*(7 - 8*t)*t + 2*s12*(1 + 6*t)) + 
    mmH*(-56 + 9*s12^2*(-1 + t) + 56*t + 29*t^2 - 9*t^3 + 
      2*s12*(27 - 13*t + 6*t^2)))*canMINP[22, 3, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((I/2)*(6*mmH^3*(-1 + s12) - s12*(9*s12^2 + 2*t*(5 + 4*t) + 
      2*s12*(-6 + 7*t)) + mmH^2*(-11*s12^2 + 7*(3 + t) - s12*(8 + 7*t)) + 
    mmH*(28 + s12^3 + 9*t - 4*t^2 + s12^2*(50 + 7*t) + 
      s12*(-85 + 5*t + 4*t^2)))*canMINP[22, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 (((5*I)/2)*(2 + t)*canMINP[22, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((I/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[22, 4, {t, s12, mmH}])/
  (s12^3*t) - (((2*I)/5)*(7*mmH^6*(-1 + s12)*(-1 + t) + 
    80*s12^2*t*(s12^2 + 2*s12*t + 2*t^2) - 
    8*mmH*s12*(-10*t^3 - 8*s12*t^2*(-8 + 3*t) + 2*s12^2*t*(-7 + 19*t) + 
      s12^3*(-5 + 19*t)) - mmH^5*(5*s12^2*(-1 + t) - 2*(-46 + 89*t + 9*t^2) + 
      s12*(7 + 79*t + 18*t^2)) + mmH^4*(144 - 11*s12^3*(-1 + t) - 638*t + 
      51*t^2 + 43*t^3 + s12^2*(103 + 123*t + 54*t^2) - 
      s12*(-196 + 26*t + 15*t^2 + 43*t^3)) + 
    mmH^3*(9*s12^4*(-1 + t) - 16*t*(27 + 5*t + 11*t^2) - 
      s12^3*(47 + 75*t + 36*t^2) + s12^2*(-880 - 78*t - 247*t^2 + 43*t^3) + 
      3*s12*(192 + 354*t - 7*t^2 + 73*t^3)) + 
    2*mmH^2*s12*(s12^3*(-28 + 19*t) + 12*t*(18 + 8*t - 9*t^2) + 
      23*s12^2*(16 + 3*t + 4*t^2) - s12*(360 + 398*t - 267*t^2 + 111*t^3)))*
   canMINP[23, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(3*mmH^4*(-1 + t)*(s12 + t)^2 + 8*s12*(s12 - t)*t*(s12 + t)^2 - 
    2*mmH^3*(s12 + t)^2*(-5 + 3*s12*(-1 + t) + 4*t - t^2) + 
    2*mmH*(4*s12^3*(-2 + t)*t + 2*(3 - 2*t)*t^4 + s12^4*(2 + t) + 
      2*s12*t^3*(22 + t) + 3*s12^2*t^2*(20 + 3*t)) + 
    mmH^2*(-3*s12^4*(-1 + t) + s12^3*(-50 + 48*t - 6*t^2) + 
      2*s12*t*(40 - 47*t + 4*t^2 - 5*t^3) + t^2*(40 - 44*t + t^2 - t^3) - 
      4*s12^2*(-10 + 17*t - 5*t^2 + 3*t^3)))*
   canMINP[23, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH*(-1 + t) - 2*t)*t*
   (s12 + t)^2) - 
 ((4*I)*(6*mmH^5*(-1 + s12) + s12*(s12^2*t^2 + 2*(1 - 2*t)*t^3 + 
      8*s12^3*(4 + t) - 2*s12*t^2*(4 + t)) + 
    mmH^4*(13 - 9*s12^2 + 14*t - 2*s12*(3 + 7*t)) + 
    mmH*(-4*s12^4*(6 + t) + s12^3*(16 + 2*t - 3*t^2) + 
      t^2*(20 + 11*t - 2*t^2) + s12^2*t*(16 + 54*t + t^2) + 
      s12*t^2*(-77 + 5*t + 2*t^2)) + mmH^2*(4*s12^4 + s12^3*(-3 + 6*t) - 
      2*s12*t*(-74 + 2*t + 3*t^2) + t*(-40 - 9*t + 6*t^2) - 
      s12^2*(8 + 102*t + 11*t^2)) + mmH^3*(20 - 3*s12^3 - 15*t - 12*t^2 + 
      s12^2*(50 + 19*t) + s12*(-73 + 9*t + 12*t^2)))*
   canMINP[23, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH - t)^2*
   t) + ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMINP[23, 4, {s12, t, mmH}])/(mmH*s12^2*t) - 
 ((I/2)*(mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(24 + 13*t) - 
      s12^2*(32 + 19*t)) + mmH*(s12^4 + 48*t^3*(2 + t) + s12^3*(24 + 19*t) + 
      4*s12*t^2*(62 + 29*t) + 2*s12^2*t*(88 + 43*t)) - 
    4*(s12^4 + 8*t^4*(2 + t) + s12^3*(-4 + 3*t) + 
      2*s12^2*t*(-6 + 7*t + 4*t^2) + 4*s12*t^2*(-2 + 7*t + 4*t^2)))*
   canMINP[23, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) - 
 ((I/2)*(-4*s12*t*(4 + s12 + t) + 2*mmH^3*(s12 + 16*t) - 
    mmH^2*(s12^2 + 64*(-1 + t)*t + 3*s12*(4 + 17*t)) + 
    mmH*(32*(-2 + t)*t^2 + s12^2*(4 + 17*t) + s12*(16 - 16*t + 49*t^2)))*
   canMINP[23, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) - 
 ((I/20)*(-681*mmH^9*(-1 + s12)*(-1 + t) + 40*s12^6*(8*s12 - t)*t + 
    4*mmH*s12^3*(s12^4*(40 - 494*t) + s12^3*(199 - 173*t)*t + 640*t^5 + 
      1280*s12*t^3*(1 + t) + s12^2*t^2*(-1429 + 4084*t)) + 
    mmH^8*(1816 + 3143*s12^2*(-1 + t) - 5014*t - 434*t^2 + 
      s12*(2689 + 509*t + 434*t^2)) + mmH^7*(-3632 - 5495*s12^3*(-1 + t) + 
      14054*t + 207*t^2 - 1589*t^3 - s12^2*(5595 + 11752*t + 2559*t^2) + 
      s12*(-10866 + 18205*t + 122*t^2 + 1589*t^3)) + 
    2*mmH^6*(2085*s12^4*(-1 + t) + 4*t*(1362 - 5*t + 681*t^2) + 
      s12^3*(4101 + 14656*t + 2628*t^2) + s12^2*(22256 - 9471*t + 2647*t^2 - 
        2578*t^3) - s12*(1816 + 37369*t - 4321*t^2 + 1735*t^3)) + 
    2*mmH^2*s12^2*(3200*t^5 + s12^5*(-454 + 187*t) - 
      640*s12*t^3*(6 - 7*t + 2*t^2) + s12^4*(9284 + 6141*t + 361*t^2) - 
      4*s12^2*t*(-1362 - 4183*t + 5507*t^2 + 640*t^3) - 
      s12^3*(9080 + 10533*t - 5599*t^2 + 7033*t^3)) + 
    mmH^4*s12*(-649*s12^5*(-1 + t) - 1280*t^3*(-2 + 3*t + t^2) + 
      s12^4*(1113 + 19021*t + 1806*t^2) + s12^3*(130832 + 34642*t + 
        17634*t^2 - 7876*t^3) + 8*s12*t*(8172 + 5783*t - 1822*t^2 + 960*t^3 + 
        160*t^4) + 4*s12^2*(-23608 - 40953*t + 10710*t^2 - 10890*t^3 + 
        320*t^4)) - mmH^5*s12*(755*s12^4*(-1 + t) + 
      s12^3*(6803 + 33103*t + 4754*t^2) + 
      s12^2*(105548 + 8618*t + 15556*t^2 - 8494*t^3) + 
      4*t*(10896 + 3029*t + 3084*t^2 - 640*t^3) + 
      2*s12*(-25424 - 78324*t + 14945*t^2 - 12525*t^3 + 1280*t^4)) + 
    mmH^3*s12*(267*s12^6*(-1 + t) + 2560*t^5 - 640*s12*t^4*(7 + 9*t) + 
      s12^5*(1983 - 5042*t - 183*t^2) + s12^4*(-79474 - 30579*t - 7782*t^2 + 
        2949*t^3) + 8*s12^2*t*(-5448 - 7727*t + 6148*t^2 - 880*t^3 + 
        80*t^4) + s12^3*(69008 + 87798*t - 32305*t^2 + 37635*t^3 + 
        1280*t^4)))*canMINP[24, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((I/4)*(43*mmH^4*(-1 + t)*(s12 + t)^3 - 4*s12*t*(s12 + t)^3*(8*s12 + 25*t) + 
    2*mmH*(s12^2*(1323 - 215*t)*t^3 + s12*(1069 - 886*t)*t^4 + 
      6*(45 - 64*t)*t^5 + s12^5*(-8 + 59*t) + 7*s12^4*t*(-3 + 61*t) + 
      s12^3*t^2*(511 + 655*t)) + mmH^3*(-87*s12^4*(-1 + t) + 
      s12^3*(274 + 113*t - 199*t^2) + 2*t^3*(137 - 106*t + 63*t^2) + 
      3*s12*t^2*(274 - 183*t + 97*t^2) + s12^2*t*(822 - 503*t + 245*t^2)) + 
    mmH^2*(-51*s12^5*(-1 + t) - 2*s12^4*(534 - 536*t + 189*t^2) + 
      s12^3*(1096 - 4048*t + 2399*t^2 - 693*t^3) + 
      s12^2*t*(3288 - 5992*t + 683*t^2 - 113*t^3) + 
      t^3*(1096 - 1100*t - 495*t^2 + 247*t^3) + 
      2*s12*t^2*(1644 - 2056*t - 403*t^2 + 250*t^3)))*
   canMINP[24, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH*(-1 + t) - 2*t)*t*
   (s12 + t)^3) + ((I/4)*(132*mmH^7*(-1 + s12) + 
    4*s12^2*t^3*(17*s12 + 26*t) + 2*mmH*s12*t*(96*s12^4 + 176*s12^3*t - 
      12*(-10 + t)*t^3 - 33*s12*t^2*(5 + 6*t) + s12^2*t*(154 + 37*t)) + 
    mmH^6*(822 - 151*s12^2 + 246*t - 3*s12*(129 + 82*t)) + 
    mmH^5*(1096 - 211*s12^3 - 2012*t + 66*t^2 + s12^2*(1857 + 281*t) + 
      s12*(-3536 + 853*t - 66*t^2)) + mmH^3*(-96*s12^5 + 32*s12^4*(-6 + t) + 
      s12^3*(444 + 190*t - 377*t^2) + s12^2*t*(-670 + 4127*t - 365*t^2) + 
      6*t^2*(548 + 90*t + 31*t^2) - 3*s12*t^2*(3296 + 203*t + 62*t^2)) + 
    mmH^4*(144*s12^4 + s12^3*(-218 + 505*t) - 6*t*(548 - 184*t + 59*t^2) + 
      s12^2*(274 - 5047*t + 63*t^2) + 3*s12*t*(3456 - 71*t + 118*t^2)) + 
    mmH^2*(-96*s12^5*(-2 + t) + 16*s12^4*(2 - 11*t)*t + 
      4*s12*t^3*(704 + 95*t + 3*t^2) - 2*t^3*(548 + 227*t + 6*t^2) + 
      s12^3*t*(-820 - 46*t + 83*t^2) + s12^2*t^2*(622 - 541*t + 172*t^2)))*
   canMINP[24, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH - t)^3*t) + (((47*I)/2)*(2 + t)*canMINP[24, 4, 
    {mmH - s12 - t, t, mmH}])/s12^3 - 
 (((45*I)/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[24, 4, {t, s12, mmH}])/(s12^3*t) + 
 ((I/2)*(10*mmH^6*(s12 + t) - mmH^5*(36*s12^2 + 10*t*(2 + 3*t) + 
      s12*(20 + 67*t)) - 2*s12*t*(s12^5 + s12^4*(4 - 17*t) + 
      4*s12*(4 - 15*t)*t^3 - 20*t^5 + s12^3*(4 + 20*t - 56*t^2) + 
      2*s12^2*t*(2 + 16*t - 39*t^2)) + mmH*(s12^6 + s12^5*(8 - 35*t) + 
      16*s12*(1 - 6*t)*t^4 + 8*t^6 + s12^4*(8 + 44*t - 241*t^2) + 
      4*s12^3*t*(8 + 29*t - 112*t^2) + 12*s12^2*t^2*(2 + 8*t - 29*t^2)) + 
    mmH^4*(47*s12^3 + 26*s12^2*(2 + 7*t) + 4*t*(-2 + 9*t + 8*t^2) + 
      s12*(-8 + 88*t + 165*t^2)) - mmH^3*(25*s12^4 + s12^3*(36 + 242*t) - 
      4*t^2*(2 - 8*t + t^2) + 4*s12*t*(-8 + 21*t + 48*t^2) + 
      s12^2*(-24 + 88*t + 413*t^2)) + mmH^2*(3*s12^5 + 8*(2 - 3*t)*t^4 + 
      2*s12^4*(-2 + 77*t) + 4*s12*t^2*(-6 + 35*t^2) + 
      4*s12^2*t*(-12 - 7*t + 124*t^2) + s12^3*(-24 - 16*t + 485*t^2)))*
   canMINP[25, 2, {s12, t, mmH}])/((mmH - s12)^3*s12^3*(mmH - t)*t*
   (s12 + t)) - ((I/2)*(mmH^3*(s12^3 + 2*s12^2*t + 3*s12*t^2 + 2*t^3) - 
    2*mmH^2*(s12^4 + t^3*(2 + t) + 2*s12*t^2*(-5 + 4*t) + s12^3*(-2 + 4*t) + 
      2*s12^2*t*(-7 + 11*t)) - 2*s12*t*(s12^4 + 2*t^3 + s12^3*(-2 + 5*t) + 
      s12*t^2*(-10 + 7*t) + s12^2*t*(-14 + 23*t)) + 
    mmH*(s12^5 + 4*t^4 + s12^4*(-4 + 11*t) + s12*t^3*(-16 + 13*t) + 
      3*s12^2*t^2*(-16 + 19*t) + 2*s12^3*t*(-16 + 27*t)))*
   canMINP[25, 2, {mmH - s12 - t, t, mmH}])/(s12^3*(-mmH + s12)*(mmH - t)*t*
   (s12 + t)^2) - 
 ((I/2)*(2*mmH^5*(s12 + t) + mmH^2*(42*s12^4 + 8*s12^3*(-7 + t) - 
      44*s12*t^2*(2 + t) - 2*t^3*(6 + t) - 11*s12^2*t*(12 + 7*t)) + 
    2*s12*(12*s12^5 + 32*s12^4*t - 2*t^4 - s12^2*t^2*(28 + 5*t) - 
      s12*t^3*(18 + 7*t) + 2*s12^3*t*(-6 + 11*t)) + 
    mmH*(-64*s12^5 + s12^4*(24 - 110*t) + s12^3*(112 - 9*t)*t + 4*t^4 + 
      s12*t^3*(48 + 13*t) + 3*s12^2*t^2*(44 + 17*t)) - 
    mmH^4*(15*s12^2 + 2*t*(2 + 3*t) + s12*(4 + 22*t)) + 
    mmH^3*(11*s12^3 + 6*t^2*(2 + t) + 3*s12*t*(16 + 17*t) + 
      s12^2*(36 + 55*t)))*canMINP[25, 2, {t, s12, mmH}])/
  (s12^3*(-mmH + s12)*(mmH - t)^2*t*(s12 + t)) - 
 ((I/20)*(39*mmH^5*(-1 + s12)*(-1 + t) - 40*s12^2*t^2 + 
    4*mmH*s12*t*(26*s12^2 + (131 - 156*t)*t + s12*(-81 + 67*t)) + 
    mmH^4*(-104 - 21*s12^2*(-1 + t) + 266*t + 46*t^2 + 
      s12*(5 - 167*t - 46*t^2)) + mmH^3*(208 - 13*s12^3*(-1 + t) - 826*t - 
      33*t^2 + 91*t^3 + s12^2*(151 + 94*t + 57*t^2) + 
      s12*(158 + 149*t + 146*t^2 - 91*t^3)) - 
    2*mmH^2*(13*s12^3*(-2 + t) + 4*t*(78 + 5*t + 39*t^2) + 
      s12^2*(596 - 29*t + 119*t^2) - s12*(520 + 419*t - 185*t^2 + 247*t^3)))*
   canMINP[25, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((I/4)*(5*mmH^4*(-1 + t) + 4*s12*t^2 + 2*mmH*t*(-11*s12^2 + 2*(9 - 16*t)*t + 
      s12*(37 + 22*t)) + mmH^2*(56 + 11*s12^2*(-1 + t) - 52*t - 33*t^2 + 
      25*t^3 + s12*(-20 + 33*t - 23*t^2)) + 
    mmH^3*(-9*s12*(-1 + t) + 2*(7 - 6*t + t^2)))*
   canMINP[25, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH*(-1 + t) - 2*t)*
   t) + ((I/4)*(4*mmH^4*(-1 + s12) + mmH^3*(-31*s12^2 + s12*(37 - 42*t) + 
      42*(-1 + t)) - 4*s12^2*(s12 + 2*t) - 
    2*mmH*s12*(37*s12^2 + 20*t^2 + s12*(-9 + 58*t)) + 
    mmH^2*(45*s12^3 + s12^2*(-63 + 60*t) + 4*s12*(48 + 9*t + 5*t^2) - 
      2*(28 + 13*t + 10*t^2)))*canMINP[25, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((I/2)*(2 + t)*canMINP[25, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 (((3*I)/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[25, 4, {t, s12, mmH}])/(s12^3*t) + 
 ((2*I)*(2*mmH^3 - 2*(8*s12^2 + 9*s12*t + 3*t^2) - mmH^2*(s12 + 3*(4 + t)) + 
    mmH*(s12*(10 + t) + t*(18 + t)))*canMINP[26, 3, {s12, t, mmH}])/
  (mmH*s12^2*(mmH - t)*t) - 
 ((2*I)*(4*mmH^5*(-1 + t) + 12*s12^2*t^2 + 
    mmH^4*(-8 + 7*s12 + 16*t - 7*s12*t - 24*t^2) + 
    2*mmH*t*(-8*(-1 + t)*t^2 + s12^2*(5 + 4*t) + 2*s12*t*(1 + 11*t)) - 
    mmH^2*(s12^2*(-2 + 9*t + 7*t^2) + 2*s12*t*(17 + 11*t + 11*t^2) - 
      4*t*(8 - 12*t - 7*t^2 + t^3)) + 
    mmH^3*(7*s12^2*(-1 + t) + s12*(30 - 29*t + 29*t^2) + 
      8*(-4 + 5*t + 4*t^2 + 2*t^3)))*canMINP[26, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t) - 
 ((2*I)*(4*mmH^5*(-1 + s12) + 4*s12^2*(5*s12^2 + 9*s12*t + 8*t^2) - 
    2*mmH^4*(3*s12^2 - 4*(3 + t) + s12*(5 + 4*t)) - 
    2*mmH*s12*(8*s12^3 + s12^2*(25 - 2*t) - 8*t^2 + s12*t*(13 + 4*t)) + 
    mmH^2*s12*(7*s12^3 - s12^2*(15 + 11*t) + s12*(114 + 3*t - 4*t^2) - 
      2*(16 + 27*t + 2*t^2)) + mmH^3*(32 - 5*s12^3 + 8*t - 4*t^2 + 
      s12^2*(45 + 19*t) + s12*(-108 - 3*t + 4*t^2)))*
   canMINP[26, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12^3*t) - ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMINP[26, 4, {s12, t, mmH}])/(mmH*s12^2*t) + 
 ((I/2)*((-4 + mmH)*s12^3 + (-4 + mmH)*s12^2*(-4 + mmH + 2*t) - 
    16*t*(2 + t)*(mmH^2 - 3*mmH*t + 2*t^2) - 
    4*s12*t*(-8 + mmH^2 + 12*t + 8*t^2 - mmH*(10 + 3*t)))*
   canMINP[26, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t) + 
 ((I/2)*(-((-4 + mmH)*s12^2) + 16*mmH*(2 + mmH - t)*t + 
    s12*(2*mmH^2 + 4*(4 + t) - mmH*(12 + 17*t)))*
   canMINP[26, 4, {t, s12, mmH}])/(mmH*s12^3*t) + 
 ((2*I)*(10*mmH^11*(s12 + t)^2 - 8*s12^3*t^3*(s12 + t)^4*
     (4*s12^2 + s12*t - 2*t^2) - 2*mmH^10*(23*s12^3 + 2*t^2*(7 + 20*t) + 
      2*s12^2*(7 + 46*t) + s12*t*(28 + 107*t)) + 
    2*mmH*s12*t*(40*t^10 + 24*s12*t^8*(-1 + 8*t) + 
      8*s12^8*(2 + 6*t + 3*t^2) + 28*s12^3*t^5*(-1 - 10*t + 17*t^2) + 
      2*s12^7*t*(34 + 143*t + 49*t^2) + 2*s12^5*t^3*(28 + 255*t + 112*t^2) + 
      s12^6*t^2*(104 + 610*t + 163*t^2) + 2*s12^2*t^6*(-4 - 77*t + 200*t^2) + 
      s12^4*t^4*(-16 - 12*t + 363*t^2)) - 
    mmH^3*(16*s12^9*(4 + 3*t) + 16*t^9*(-2 + 7*t) + 
      s12^4*t^4*(1280 + 4432*t - 17421*t^2) + 
      s12^3*t^5*(1096 + 3588*t - 16593*t^2) + 
      4*s12^2*t^6*(102 + 256*t - 2069*t^2) + 2*s12^6*t^2*
       (496 + 2036*t - 1445*t^2) + 8*s12^5*t^3*(117 + 445*t - 1271*t^2) + 
      s12^7*t*(928 + 3676*t + 23*t^2) + s12^8*(328 + 1324*t + 269*t^2) - 
      4*s12*t^7*(-12 + 17*t + 382*t^2)) - 
    mmH^5*(19*s12^8 + s12^7*(856 + 787*t) + 2*s12^4*t^2*
       (2176 + 7218*t - 10629*t^2) + 4*s12^3*t^3*(1028 + 1926*t - 7919*t^2) + 
      3*s12^2*t^4*(816 + 308*t - 6845*t^2) + 
      s12*t^5*(760 - 1164*t - 4585*t^2) + 4*s12^5*t*(710 + 3364*t - 
        1007*t^2) + 2*t^6*(40 - 224*t + 165*t^2) + 
      2*s12^6*(416 + 2970*t + 953*t^2)) + 
    mmH^9*(65*s12^4 + s12^3*(72 + 561*t) + 2*t^2*(-8 + 80*t + 137*t^2) + 
      s12*t*(-32 + 388*t + 989*t^2) + s12^2*(-16 + 300*t + 1223*t^2)) + 
    mmH^4*(s12^8*(364 + 309*t) + s12^2*t^5*(1352 + 1340*t - 15951*t^2) + 
      2*s12^4*t^3*(1688 + 5252*t - 12859*t^2) + 
      4*s12^3*t^4*(684 + 1470*t - 7285*t^2) + 
      2*s12^5*t^2*(1636 + 6460*t - 5083*t^2) + 
      s12*t^6*(296 - 432*t - 3023*t^2) + 2*s12^6*t*(1132 + 5084*t + 13*t^2) + 
      4*t^7*(4 - 45*t + 74*t^2) + s12^7*(704 + 3828*t + 1311*t^2)) + 
    2*mmH^6*(35*s12^7 + 10*(8 - 33*t)*t^5 + s12^6*(518 + 429*t) + 
      s12^2*t^3*(1236 + 16*t - 9047*t^2) + 2*s12^3*t^2*
       (786 + 1455*t - 5476*t^2) + s12^4*t*(1068 + 4346*t - 5075*t^2) - 
      4*s12^5*(-76 - 635*t + 25*t^2) - 2*s12*t^4*(-254 + 450*t + 1341*t^2)) + 
    mmH^2*(-512*s12*t^10 + 16*t^11 + 64*s12^9*(1 + 3*t) + 
      s12^4*t^5*(376 + 1880*t - 6241*t^2) + 
      s12^3*t^6*(248 + 1536*t - 5443*t^2) + 4*s12^2*t^7*
       (12 + 91*t - 656*t^2) + s12^8*t*(96 + 332*t - 217*t^2) - 
      4*s12^6*t^3*(90 + 429*t + 559*t^2) - 
      s12^7*t^2*(176 + 692*t + 897*t^2) - 2*s12^5*t^4*
       (-12 + 88*t + 2229*t^2)) - 2*mmH^7*(40*s12^6 + s12^5*(312 + 49*t) + 
      s12^3*t*(500 + 820*t - 4951*t^2) + s12*t^3*(364 - 886*t - 2279*t^2) + 
      s12^4*(148 + 998*t - 1522*t^2) + t^4*(80 - 320*t - 207*t^2) - 
      2*s12^2*t^2*(-318 + 216*t + 2737*t^2)) - 
    mmH^8*(s12^4*(-100 + 631*t) + 4*t^3*(-20 + 103*t + 122*t^2) + 
      s12*t^2*(-256 + 1104*t + 2647*t^2) + s12^3*(-96 + 84*t + 2999*t^2) + 
      s12^2*t*(-272 + 876*t + 4523*t^2)))*canMINP[27, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^4*(mmH - s12 - t)*t*(s12 + t)^2) + 
 ((2*I)*(-8*s12^3*t^3*(s12 + t)^2*(s12 + 2*t) + 
    mmH^6*(-33*s12^4 + s12^3*(88 - 227*t) + 2*s12^2*(176 - 233*t)*t + 
      4*s12*(104 - 71*t)*t^2 + 4*(38 - 21*t)*t^3) + 
    mmH^7*(11*s12^3 + 8*t^2*(-4 + 3*t) + 2*s12*t*(-32 + 29*t) + 
      s12^2*(-32 + 69*t)) + 2*mmH*s12*t*(-16*t^7 - s12*t^5*(6 + 43*t) + 
      s12^2*t^3*(8 + 8*t + t^2) + 2*s12^5*(2 + 19*t + 9*t^2) + 
      s12^4*t*(16 + 108*t + 73*t^2) + s12^3*t^2*(20 + 84*t + 107*t^2)) + 
    mmH^4*(-11*s12^6 - 189*s12^5*t + 4*(50 - 9*t)*t^5 + 
      s12^3*t*(40 + 1188*t - 1791*t^2) + s12^4*(24 + 276*t - 949*t^2) + 
      2*s12^2*t^2*(4 + 850*t - 565*t^2) - 2*s12*t^3*(4 - 494*t + 145*t^2)) - 
    mmH^2*(-8*t^8 - 2*s12*t^6*(42 + 67*t) + s12^6*(-8 + 48*t + 67*t^2) - 
      2*s12^2*t^4*(-16 + 138*t + 73*t^2) + 2*s12^3*t^3*
       (44 - 98*t + 229*t^2) + s12^5*t*(8 + 224*t + 415*t^2) + 
      2*s12^4*t^2*(36 + 86*t + 449*t^2)) + 
    mmH^5*(33*s12^5 + 4*t^4*(-66 + 25*t) + s12^4*(-68 + 305*t) + 
      2*s12*t^2*(-4 - 486*t + 245*t^2) + s12^3*(-8 - 556*t + 987*t^2) + 
      s12^2*t*(-16 - 1196*t + 1105*t^2)) + 
    mmH^3*(-4*t^6*(14 + 3*t) + 6*s12^6*(2 + 7*t) - 
      4*s12*t^4*(-4 + 113*t + 19*t^2) + 2*s12^2*t^3*(28 - 528*t + 181*t^2) + 
      4*s12^3*t^2*(10 - 229*t + 369*t^2) + s12^5*(-24 + 40*t + 425*t^2) + 
      s12^4*t*(-24 - 228*t + 1361*t^2)))*canMINP[27, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^3*(mmH - t)^3*t*
   (s12 + t)^2) + ((2*I)*(2*mmH^10*(s12 + t)^2 + 8*s12^4*t^2*(s12 + t)^3*
     (s12^2 - 2*s12*t - 4*t^2) + mmH^8*(-21*s12^4 + s12^3*(48 - 219*t) + 
      s12^2*(140 - 137*t)*t + s12*(156 - 7*t)*t^2 + 4*t^3*(16 + 3*t)) - 
    4*mmH^9*(s12^2 + 2*s12^3 + t^2*(1 + 2*t) + s12*t*(2 + 5*t)) + 
    mmH^2*s12*(-332*s12^9 + s12^8*(32 - 1359*t) + s12^7*(304 - 2399*t)*t + 
      64*t^7 + 32*s12*t^6*(5 + 6*t) + 4*s12^2*t^5*(30 + 193*t) + 
      2*s12^6*t*(8 + 400*t - 1405*t^2) + s12^4*t^3*(72 + 1280*t - 1393*t^2) + 
      2*s12^5*t^2*(32 + 554*t - 1203*t^2) + 
      s12^3*t^4*(48 + 1280*t - 385*t^2)) + 
    mmH^6*(-892*s12^6 + s12^5*(512 - 3237*t) + 2*t^5*(80 + t) + 
      s12^4*(80 + 2472*t - 4184*t^2) + 4*s12^3*t*(78 + 1145*t - 589*t^2) + 
      4*s12^2*t^2*(96 + 993*t - 190*t^2) + 
      s12*t^3*(152 + 1512*t - 121*t^2)) + 
    mmH^4*s12*(-1621*s12^7 + s12^6*(432 - 5909*t) + 4*t^5*(114 + 127*t) + 
      s12^5*(48 + 2556*t - 9478*t^2) + s12^4*t*(376 + 7368*t - 8019*t^2) + 
      2*s12^3*t^2*(592 + 6032*t - 1791*t^2) + 
      2*s12^2*t^3*(944 + 5288*t - 375*t^2) + 
      s12*t^4*(1488 + 4264*t + 3*t^2)) + 
    2*mmH*s12^2*(24*s12^9 + 106*s12^8*t + 16*t^7 + 8*s12*t^6*(7 + 6*t) + 
      2*s12^7*t*(-10 + 93*t) + s12^6*t^2*(-70 + 219*t) + 
      4*s12^2*t^5*(17 + 46*t + 6*t^2) + 4*s12^3*t^4*(7 + 65*t + 30*t^2) + 
      4*s12^5*t^2*(-1 - 11*t + 59*t^2) + s12^4*t^3*(-4 + 130*t + 217*t^2)) + 
    mmH^7*(263*s12^5 - 8*t^4*(21 + t) + 2*s12^4*(-114 + 583*t) + 
      s12*t^2*(-24 - 784*t + 101*t^2) + 2*s12^2*t*(-24 - 626*t + 267*t^2) + 
      4*s12^3*(-6 - 216*t + 317*t^2)) + 
    mmH^3*s12*(987*s12^8 - 16*t^6*(17 + 4*t) + 2*s12^7*(-86 + 1899*t) - 
      4*s12*t^5*(226 + 371*t + 12*t^2) + s12^2*t^4*(-1216 - 5152*t + 
        97*t^2) + 8*s12^3*t^3*(-112 - 947*t + 179*t^2) + 
      2*s12^5*t*(-52 - 1584*t + 3363*t^2) + 
      s12^4*t^2*(-408 - 6096*t + 4195*t^2) + 
      s12^6*(-8 - 1088*t + 6529*t^2)) + 
    mmH^5*(1574*s12^7 - 52*t^6 + s12^6*(-620 + 5544*t) + 
      s12*t^4*(-376 - 1320*t + 43*t^2) + 2*s12^2*t^3*
       (-556 - 2914*t + 203*t^2) + 8*s12^3*t^2*(-149 - 1257*t + 246*t^2) + 
      2*s12^4*t*(-276 - 4174*t + 2751*t^2) + 
      s12^5*(-96 - 3472*t + 8047*t^2)))*canMINP[27, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^2*(mmH - s12 - t)*t*(s12 + t)^2) - 
 (((2*I)/5)*(14*mmH^5*(-1 + s12)*(-1 + t) - 120*s12^2*t*(s12 + t) + 
    4*mmH*s12*(3*s12^2*(-5 + 7*t) + s12*t*(-66 + 17*t) + t^2*(-59 + 24*t)) - 
    2*mmH^4*(-18 + 3*s12^2*(-1 + t) + 22*t - 8*t^2 + s12*(-5 + t + 8*t^2)) + 
    mmH^3*(-3*s12^3*(-1 + t) + s12^2*(1 - 16*t - 13*t^2) - 
      2*(16 - 72*t + 9*t^2 + 7*t^3) + s12*(-32 - 21*t + 51*t^2 + 14*t^3)) + 
    mmH^2*(-6*s12^3*(-2 + t) + 8*t*(12 - 5*t + 6*t^2) + 
      2*s12^2*(29 + 94*t + 11*t^2) - 2*s12*(80 + 111*t - 40*t^2 + 38*t^3)))*
   canMINP[27, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(8*mmH^4*(-1 + t) - 12*s12*t*(s12 + 2*t) - 
    mmH^3*(8 + 15*s12*(-1 + t) + 16*t^2) - 
    2*mmH*(8*t^2 + 8*s12*t*(2 + t) + s12^2*(3 + 4*t)) + 
    mmH^2*(7*s12^2*(-1 + t) + 2*s12*(11 + 5*t + 7*t^2) + 
      4*(-8 + 8*t + 7*t^2 + t^3)))*canMINP[27, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((2*I)*(4*mmH^4*(-1 + s12) - 12*s12^2*(s12 + t) - 
    2*mmH^3*(10 + 5*s12^2 + t - s12*(3 + t)) + 
    mmH^2*(3*s12^3 + s12*(68 - 5*t) - 8*(4 + t) + s12^2*(21 + t)) + 
    2*mmH*s12*(4*s12^2 + 5*t + s12*(-47 + 2*t)))*
   canMINP[27, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((24*I)*(2 + t)*canMINP[27, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[27, 4, {t, s12, mmH}])/
  (s12^3*t) + (I*(10*mmH^10*(s12 + t)^2 + 4*s12^3*t^3*(s12 + t)^3*
     (4*s12^2 + s12*t - 2*t^2) - 2*mmH^9*(18*s12^3 + 10*t^2*(1 + 3*t) + 
      20*s12*t*(1 + 4*t) + s12^2*(10 + 69*t)) + 
    mmH^3*(16*t^8*(-1 + 3*t) + 8*s12^8*(4 + 3*t) + 
      s12^4*t^3*(264 + 758*t - 3409*t^2) + 
      s12^2*t^5*(156 + 246*t - 2635*t^2) + 2*s12^3*t^4*
       (150 + 338*t - 2127*t^2) + s12^6*t*(300 + 1186*t - 49*t^2) - 
      12*s12*t^6*(-2 + 3*t + 49*t^2) - 12*s12^5*t^2*(-22 - 86*t + 107*t^2) + 
      s12^7*(132 + 534*t + 115*t^2)) - 
    mmH*s12*t*(40*t^9 + 8*s12*t^7*(-3 + 19*t) + 8*s12^7*(2 + 6*t + 3*t^2) + 
      2*s12^5*t^2*(26 + 168*t + 47*t^2) + 4*s12^2*t^5*(-2 - 29*t + 62*t^2) + 
      2*s12^4*t^3*(2 + 64*t + 71*t^2) + s12^6*t*(52 + 222*t + 73*t^2) + 
      s12^3*t^4*(-20 - 126*t + 229*t^2)) - 
    mmH^4*(s12^7*(150 + 133*t) + s12^3*t^3*(664 + 1074*t - 6481*t^2) + 
      2*s12^2*t^4*(202 + 28*t - 2243*t^2) + 
      s12*t^5*(116 - 226*t - 1041*t^2) + 4*s12^5*t*(153 + 652*t - 150*t^2) + 
      4*t^6*(2 - 20*t + 25*t^2) + s12^6*(220 + 1230*t + 387*t^2) - 
      8*s12^4*t^2*(-95 - 300*t + 501*t^2)) + 
    mmH^8*(38*s12^4 + s12^3*(40 + 322*t) + 8*t^2*(-1 + 12*t + 19*t^2) + 
      s12*t*(-16 + 230*t + 557*t^2) + s12^2*(-8 + 174*t + 695*t^2)) - 
    mmH^6*(24*s12^6 + s12^5*(234 + 77*t) + 
      s12^2*t^2*(420 - 430*t - 3789*t^2) + 
      2*s12^3*t*(174 + 272*t - 1679*t^2) + s12^4*(108 + 736*t - 918*t^2) - 
      6*t^4*(-8 + 40*t + 15*t^2) - 2*s12*t^3*(-114 + 356*t + 755*t^2)) + 
    mmH^7*(2*s12^5 - 9*s12^4*(-6 + 29*t) + s12^3*(40 - 38*t - 1303*t^2) - 
      8*t^3*(-4 + 25*t + 24*t^2) - 4*s12*t^2*(-26 + 136*t + 283*t^2) - 
      2*s12^2*t*(-56 + 218*t + 989*t^2)) + 
    mmH^2*(224*s12*t^9 - 8*t^10 - 32*s12^8*(1 + 3*t) + 
      s12^7*t*(-32 - 118*t + 81*t^2) + 4*s12^2*t^6*(-6 - 35*t + 234*t^2) + 
      s12^6*t^2*(68 + 242*t + 311*t^2) + 4*s12^4*t^4*(-19 - 59*t + 349*t^2) + 
      s12^5*t^3*(60 + 310*t + 789*t^2) + s12^3*t^5*(-92 - 422*t + 
        1547*t^2)) + mmH^5*(10*s12^7 + s12^6*(278 + 243*t) + 
      s12^3*t^2*(804 + 1350*t - 5867*t^2) + 
      s12^4*t*(612 + 2358*t - 2461*t^2) + 4*t^5*(8 - 45*t + 15*t^2) + 
      4*s12^5*(49 + 358*t + 28*t^2) - 4*s12*t^4*(-58 + 137*t + 358*t^2) - 
      3*s12^2*t^3*(-196 + 74*t + 1671*t^2)))*canMINP[28, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^4*t*(s12 + t)^2) + 
 (I*(-4*s12^3*t^3*(s12 + t)^2*(s12 + 2*t) + 
    2*mmH^7*(3*s12^3 + 16*s12*(-1 + t)*t + t^2*(-8 + 7*t) + 
      2*s12^2*(-4 + 9*t)) + mmH^6*(-18*s12^4 + 2*s12^2*(86 - 123*t)*t + 
      s12*(206 - 159*t)*t^2 + 2*(38 - 25*t)*t^3 - 7*s12^3*(-6 + 17*t)) + 
    mmH^4*(-6*s12^6 + 2*(50 - 13*t)*t^5 - s12^5*(2 + 101*t) + 
      s12^3*t*(20 + 562*t - 939*t^2) + s12^2*t^2*(4 + 826*t - 625*t^2) + 
      s12^4*(12 + 122*t - 495*t^2) - 4*s12*t^3*(1 - 122*t + 46*t^2)) + 
    mmH*s12*t*(-16*t^7 - s12*t^5*(6 + 41*t) + s12^2*t^3*(8 + 10*t + 5*t^2) + 
      s12^5*(4 + 38*t + 19*t^2) + 2*s12^3*t^2*(10 + 44*t + 55*t^2) + 
      s12^4*t*(16 + 110*t + 75*t^2)) - mmH^2*(-4*t^8 - 21*s12*t^6*(2 + 3*t) + 
      s12^2*t^4*(16 - 134*t - 57*t^2) + 4*s12^6*(-1 + 6*t + 9*t^2) + 
      2*s12^3*t^3*(22 - 42*t + 125*t^2) + s12^5*t*(4 + 118*t + 215*t^2) + 
      s12^4*t^2*(36 + 102*t + 463*t^2)) + 
    mmH^5*(18*s12^5 + 2*t^4*(-66 + 31*t) + s12^4*(-30 + 161*t) + 
      4*s12^3*(-1 - 66*t + 129*t^2) + 2*s12*t^2*(-2 - 240*t + 141*t^2) + 
      s12^2*t*(-8 - 582*t + 593*t^2)) + 
    mmH^3*(-4*t^6*(7 + t) + s12^6*(6 + 23*t) - 
      2*s12*t^4*(-4 + 112*t + 9*t^2) + 2*s12^2*t^3*(14 - 256*t + 113*t^2) + 
      s12^5*(-12 + 26*t + 223*t^2) + 3*s12^4*t*(-4 - 30*t + 235*t^2) + 
      s12^3*t^2*(20 - 426*t + 781*t^2)))*canMINP[28, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^3*(mmH - t)^3*t*
   (s12 + t)^2) + 
 (I*(2*mmH^9*(s12 + t)^2 - 4*s12^4*t^2*(s12 + t)^2*
     (s12^2 - 2*s12*t - 4*t^2) + mmH^7*(15*s12^4 + s12^3*(42 - 29*t) + 
      6*t^3*(6 + t) + 8*s12*t^2*(13 + 2*t) + 2*s12^2*t*(55 + 3*t)) - 
    2*mmH^8*(6*s12^3 + t^2*(2 + 3*t) + s12^2*(2 + 9*t) + s12*t*(4 + 11*t)) + 
    mmH^3*s12*(-349*s12^7 + s12^6*(82 - 1054*t) + 8*t^5*(13 + 4*t) + 
      s12^5*(4 + 484*t - 1440*t^2) + 2*s12^4*t*(20 + 650*t - 541*t^2) + 
      2*s12^3*t^2*(72 + 1024*t - 213*t^2) + 
      s12^2*t^3*(288 + 1744*t - 55*t^2) + 2*s12*t^4*(142 + 313*t + 12*t^2)) + 
    mmH^5*(-292*s12^6 + s12^5*(244 - 883*t) + 28*t^5 + 
      s12^4*(28 + 1090*t - 925*t^2) + 2*s12^3*t*(60 + 917*t - 179*t^2) + 
      4*s12*t^3*(16 + 113*t - 4*t^2) - 4*s12^2*t^2*(-39 - 353*t + 25*t^2)) - 
    mmH*s12^2*(24*s12^8 + 82*s12^7*t + 16*t^6 + 8*s12*t^5*(5 + 6*t) + 
      3*s12^3*t^4*(28 + 31*t) + 2*s12^5*t^2*(-29 + 56*t) + 
      s12^6*t*(-20 + 99*t) + 2*s12^2*t^4*(14 + 59*t + 12*t^2) + 
      4*s12^4*t^2*(-1 - 6*t + 30*t^2)) + 
    mmH^6*(74*s12^5 - 2*t^4*(30 + t) + s12^4*(-152 + 309*t) + 
      2*s12*t^2*(-6 - 175*t + 9*t^2) + s12^2*t*(-24 - 652*t + 77*t^2) + 
      2*s12^3*(-6 - 257*t + 131*t^2)) + 
    mmH^2*s12*(142*s12^8 - 32*t^6 - 32*s12*t^5*(2 + 3*t) + 
      16*s12^7*(-1 + 28*t) - 2*s12^2*t^4*(18 + 173*t) + 
      2*s12^6*t*(-70 + 307*t) + s12^3*t^3*(-16 - 492*t + 157*t^2) + 
      2*s12^4*t^2*(-10 - 229*t + 209*t^2) + s12^5*t*(-8 - 340*t + 619*t^2)) + 
    mmH^4*s12*(444*s12^6 - 2*t^4*(62 + 115*t) + s12^5*(-196 + 1305*t) + 
      s12*t^3*(-336 - 1396*t + 9*t^2) + 4*s12^2*t^2*(-80 - 678*t + 51*t^2) + 
      2*s12^3*t*(-64 - 1196*t + 423*t^2) + 2*s12^4*(-10 - 521*t + 801*t^2)))*
   canMINP[28, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^2*t*
   (s12 + t)^2) - ((I/5)*(3*mmH^5*(-1 + s12)*(-1 + t) - 
    40*s12^2*t*(s12 + t) + 4*mmH*s12*((7 - 12*t)*t^2 + s12^2*(-5 + 7*t) + 
      s12*t*(-52 + 9*t)) + 2*mmH^4*(-4 + 4*s12^2*(-1 + t) + 11*t + t^2 - 
      s12*(-5 + 12*t + t^2)) - mmH^3*(-16 + 6*s12^3*(-1 + t) + 62*t + t^2 - 
      7*t^3 + s12^2*(-62 + 57*t + t^2) + s12*(24 - 63*t - 12*t^2 + 7*t^3)) + 
    2*mmH^2*(s12^3*(2 + 4*t) - 12*t*(2 + t^2) - 3*s12^2*(29 - 31*t + t^2) + 
      s12*(40 - 7*t - 15*t^2 + 19*t^3)))*canMINP[28, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (I*(5*mmH^4*(-1 + t) - 4*s12*t*(s12 + 2*t) - 
    mmH^3*(2 + 9*s12*(-1 + t) + 10*t^2) - 
    2*mmH*(2*t^2*(1 + 2*t) + 2*s12*t*(3 + 2*t) + s12^2*(1 + 3*t)) + 
    mmH^2*(-8 + 4*s12^2*(-1 + t) + 8*t + 15*t^2 + 5*t^3 + 
      2*s12*(2 + 6*t + 3*t^2)))*canMINP[28, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 (I*(4*mmH^4*(-1 + s12) - 4*s12^2*(s12 + t) - 
    2*mmH^3*(3 + 4*s12^2 + t - s12*(1 + t)) + 
    2*mmH*s12*(3*s12^2 + 5*t + s12*(-29 + 2*t)) - 
    mmH^2*(8 + s12^3 + s12^2*(-35 + t) - 2*t + s12*(2 + 7*t)))*
   canMINP[28, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((6*I)*(2 + t)*canMINP[28, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((2*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[28, 4, {t, s12, mmH}])/
  (s12^3*t) - ((2*I)*(32*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^3*
     (4*s12^2 + s12*t + 6*t^2) - 2*mmH^10*(78*s12^3 + 4*s12^2*(-5 + 63*t) + 
      t^2*(-20 + 99*t) + 2*s12*t*(-20 + 137*t)) - 
    mmH*s12^2*t*(24*s12^8*t + 8*t^7*(2 + 5*t^2) + 
      16*s12^7*(1 + 3*t + 7*t^2) + 10*s12^2*t^5*(2 - 22*t + 17*t^2) + 
      8*s12*t^6*(5 - 16*t + 17*t^2) + 2*s12^4*t^3*(10 + 228*t + 33*t^2) + 
      4*s12^5*t^2*(17 + 115*t + 36*t^2) + s12^3*t^4*(-12 + 86*t + 93*t^2) + 
      s12^6*t*(56 + 230*t + 193*t^2)) + 
    mmH^3*(-24*s12^10 + s12^9*(32 - 336*t) + 8*t^10 + 
      s12^3*t^5*(520 + 3004*t - 2205*t^2) + s12^8*(168 + 638*t - 1250*t^2) + 
      s12^5*t^3*(92 + 2528*t - 1077*t^2) + 2*s12^2*t^6*
       (222 + 340*t - 561*t^2) + 4*s12^4*t^4*(89 + 1042*t - 434*t^2) - 
      8*s12*t^7*(-21 + 6*t + 19*t^2) - 4*s12^7*t*(-85 - 358*t + 525*t^2) - 
      2*s12^6*t^2*(-76 - 731*t + 857*t^2)) + 
    mmH^2*s12*(48*s12^9*t + 4*s12^4*t^5*(-149 + 129*t) + 32*t^8*(-1 + t^2) + 
      8*s12^8*(-4 - 12*t + 39*t^2) + 4*s12*t^7*(-8 - 54*t + 85*t^2) + 
      4*s12^6*t^2*(37 + 110*t + 247*t^2) + 2*s12^7*t*(-8 - 47*t + 404*t^2) + 
      2*s12^2*t^6*(6 - 564*t + 443*t^2) + s12^5*t^3*(184 + 658*t + 629*t^2) + 
      s12^3*t^5*(-40 - 1728*t + 911*t^2)) + 
    mmH^4*(136*s12^9 + 4*(4 - 13*t)*t^8 + 2*s12^8*(-87 + 472*t) + 
      9*s12^4*t^3*(-128 - 616*t + 29*t^2) + 4*s12^5*t^2*
       (-269 - 1464*t + 42*t^2) + 2*s12*t^6*(-198 + 238*t + 133*t^2) + 
      4*s12^3*t^4*(-371 - 713*t + 464*t^2) + 
      4*s12^7*(-93 - 447*t + 547*t^2) + 2*s12^6*t*(-484 - 2209*t + 945*t^2) + 
      s12^2*t^5*(-1208 + 100*t + 1563*t^2)) + 
    mmH^9*(299*s12^4 + 9*s12^3*(-20 + 163*t) + 4*t^2*(2 - 57*t + 121*t^2) + 
      2*s12*t*(8 - 317*t + 921*t^2) + s12^2*(8 - 586*t + 2518*t^2)) + 
    mmH^5*(-309*s12^8 - 4*s12^7*(-97 + 315*t) + 
      s12^6*(460 + 2666*t - 1086*t^2) + 4*t^6*(2 - 33*t + 35*t^2) + 
      2*s12*t^5*(278 - 851*t + 47*t^2) + 2*s12^2*t^4*
       (840 - 1588*t + 189*t^2) + s12^5*t*(1384 + 5702*t + 2085*t^2) + 
      s12^3*t^3*(2188 - 228*t + 2753*t^2) + 
      s12^4*t^2*(1980 + 4802*t + 4501*t^2)) - 
    mmH^8*(236*s12^5 + s12^4*(-226 + 2053*t) + 8*t^3*(4 - 66*t + 77*t^2) + 
      4*s12^3*(16 - 333*t + 1322*t^2) + 2*s12*t^2*(64 - 968*t + 1589*t^2) + 
      s12^2*t*(160 - 2514*t + 6041*t^2)) + 
    mmH^6*(328*s12^7 + s12^6*(-396 + 417*t) - 28*s12^5*(13 + 62*t + 92*t^2) - 
      2*t^5*(16 - 204*t + 135*t^2) - 4*s12*t^4*(133 - 769*t + 355*t^2) - 
      2*s12^2*t^3*(732 - 2873*t + 2403*t^2) - 
      2*s12^3*t^2*(912 - 1476*t + 4369*t^2) - 
      s12^4*t*(1224 + 1466*t + 7735*t^2)) + 
    mmH^7*(-70*s12^6 + s12^5*(64 + 1213*t) + 8*t^4*(6 - 79*t + 59*t^2) + 
      4*s12*t^3*(87 - 796*t + 750*t^2) + 2*s12^4*(98 - 255*t + 2861*t^2) + 
      2*s12^2*t^2*(374 - 2551*t + 3841*t^2) + 
      s12^3*t*(644 - 3124*t + 9561*t^2)))*canMINP[29, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) + 
 ((I/2)*(28*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (4*s12^3 + 7*s12^2*t - 17*s12*t^2 - 22*t^3) - 
    4*mmH^10*(25*s12^3 + 4*s12*t*(-5 + 24*t) + t^2*(-10 + 33*t) + 
      s12^2*(-10 + 79*t)) + mmH^8*(214*s12^5 + s12^4*(768 + 605*t) + 
      5*s12^2*t*(32 + 624*t - 133*t^2) + s12*t^2*(128 + 1704*t - 83*t^2) + 
      4*t^3*(8 + 88*t + 47*t^2) + s12^3*(64 + 2536*t + 141*t^2)) + 
    mmH*s12^2*t*(24*s12^8*t + s12^2*t^5*(20 - 1412*t - 51*t^2) + 
      40*s12*t^6*(1 - 14*t + 3*t^2) + 8*t^7*(2 + 5*t^2) + 
      s12^5*t^2*(68 + 868*t + 11*t^2) + 2*s12^7*(8 + 168*t + 89*t^2) - 
      4*s12^4*t^3*(-5 + 20*t + 133*t^2) - 3*s12^3*t^4*(4 + 396*t + 167*t^2) + 
      s12^6*t*(56 + 948*t + 335*t^2)) + 
    mmH^9*(57*s12^4 + 4*s12^3*(-53 + 107*t) + 4*t^2*(-2 - 48*t + 37*t^2) + 
      4*s12*t*(-4 - 155*t + 194*t^2) + s12^2*(-8 - 640*t + 1007*t^2)) - 
    mmH^2*s12*(48*s12^9*t - s12^4*t^5*(8788 + 3109*t) + 
      s12^5*t^3*(184 + 652*t - 2115*t^2) + 32*t^8*(-1 + t^2) + 
      4*s12*t^7*(-8 - 138*t + 89*t^2) + 2*s12^6*t^2*(74 + 2316*t + 197*t^2) + 
      s12^8*(-32 + 96*t + 330*t^2) + 2*s12^7*t*(-8 + 1010*t + 471*t^2) + 
      s12^2*t^6*(12 - 4900*t + 493*t^2) - s12^3*t^5*(40 + 11080*t + 
        1127*t^2)) - mmH^7*(358*s12^6 + s12^5*(1728 + 2455*t) + 
      4*t^4*(12 + 72*t + 145*t^2) + 4*s12*t^3*(87 + 484*t + 419*t^2) + 
      s12^2*t^2*(748 + 6688*t + 2001*t^2) + 
      s12^3*t*(644 + 10352*t + 3521*t^2) + s12^4*(196 + 7040*t + 4745*t^2)) + 
    mmH^3*(24*s12^10 - 8*t^10 + 10*s12^9*(-16 + 27*t) + 
      8*s12*t^7*(-21 + 26*t + 23*t^2) - 4*s12^7*t*(85 - 878*t + 47*t^2) - 
      s12^3*t^5*(520 + 16552*t + 147*t^2) + 4*s12^8*(-42 + 7*t + 184*t^2) + 
      s12^2*t^6*(-444 - 2636*t + 863*t^2) - 4*s12^6*t^2*
       (38 - 459*t + 1145*t^2) - s12^4*t^4*(356 + 28924*t + 4831*t^2) - 
      s12^5*t^3*(92 + 16704*t + 7883*t^2)) + 
    mmH^4*(-118*s12^9 + s12^8*(792 - 274*t) + 4*t^8*(-4 + 13*t) + 
      s12*t^6*(396 - 832*t - 91*t^2) + s12^2*t^5*(1208 + 5716*t + t^2) + 
      2*s12^7*(186 + 962*t + 739*t^2) + 8*s12^6*t*(121 + 528*t + 944*t^2) + 
      s12^3*t^4*(1484 + 28272*t + 3373*t^2) + 
      2*s12^5*t^2*(538 + 10126*t + 6511*t^2) + 
      s12^4*t^3*(1152 + 38900*t + 10189*t^2)) + 
    mmH^6*(108*s12^7 + s12^6*(2272 + 2749*t) + 4*t^5*(8 + 18*t + 133*t^2) + 
      4*s12^2*t^3*(366 + 2087*t + 1050*t^2) + 
      2*s12*t^4*(266 + 212*t + 1131*t^2) + 
      s12^3*t^2*(1824 + 21396*t + 7343*t^2) + 
      s12^5*(364 + 10228*t + 8991*t^2) + s12^4*t*(1224 + 21356*t + 
        11439*t^2)) + mmH^5*(145*s12^8 - s12^7*(1772 + 1015*t) - 
      4*t^6*(2 - 8*t + 57*t^2) - 4*s12*t^5*(139 - 243*t + 253*t^2) - 
      4*s12^3*t^3*(547 + 7333*t + 1786*t^2) - 
      s12^2*t^4*(1680 + 7812*t + 2801*t^2) - 
      2*s12^6*(230 + 3510*t + 3473*t^2) - 2*s12^4*t^2*
       (990 + 17416*t + 6895*t^2) - s12^5*t*(1384 + 19500*t + 14497*t^2)))*
   canMINP[29, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^2) + 
 ((I/2)*(100*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (28*s12^3 + 33*s12^2*t + 25*s12*t^2 + 22*t^3) - 
    4*mmH^10*(120*s12^3 + 7*t^2*(-2 + 23*t) + 4*s12*t*(-7 + 110*t) + 
      2*s12^2*(-7 + 193*t)) + mmH^5*(-1597*s12^8 + s12^7*(844 - 7573*t) + 
      s12^6*(2300 + 14516*t - 12202*t^2) + 
      s12^5*t*(6920 + 46228*t - 6423*t^2) + 4*t^6*(10 - 84*t + 181*t^2) + 
      4*s12*t^5*(695 - 461*t + 213*t^2) + 10*s12^4*t^2*
       (990 + 6652*t + 285*t^2) + s12^2*t^4*(8400 + 11364*t + 509*t^2) + 
      4*s12^3*t^3*(2735 + 11709*t + 917*t^2)) - 
    mmH*s12^2*t*(120*s12^8*t + 40*t^7*(2 + 5*t^2) + 
      8*s12*t^6*(25 - 62*t + 87*t^2) + 4*s12^4*t^3*(25 + 428*t + 141*t^2) + 
      5*s12^6*t*(56 + 92*t + 163*t^2) + s12^7*(80 - 48*t + 506*t^2) + 
      s12^3*t^4*(-60 - 156*t + 667*t^2) + s12^5*t^2*(340 + 1732*t + 
        711*t^2) + s12^2*t^5*(100 - 1140*t + 921*t^2)) + 
    mmH^3*(-120*s12^10 + s12^9*(32 - 1734*t) + 40*t^10 + 
      s12^4*t^4*(1780 + 33468*t - 11365*t^2) + 
      s12^3*t^5*(2600 + 21016*t - 10941*t^2) + 
      s12^8*(840 + 3804*t - 6468*t^2) + s12^2*t^6*(2220 + 4620*t - 
        5251*t^2) - 8*s12*t^7*(-105 + 26*t + 91*t^2) - 
      20*s12^6*t^2*(-38 - 1023*t + 600*t^2) - 
      5*s12^5*t^3*(-92 - 5728*t + 2113*t^2) - 
      4*s12^7*t*(-425 - 3218*t + 2839*t^2)) + 
    mmH^2*s12*(240*s12^9*t + s12^4*t^5*(-6788 + 4071*t) + 
      160*t^8*(-1 + t^2) + 4*s12*t^7*(-40 - 234*t + 421*t^2) + 
      2*s12^8*(-80 - 336*t + 777*t^2) + 2*s12^7*t*(-40 - 1242*t + 1901*t^2) + 
      2*s12^6*t^2*(370 - 1204*t + 2435*t^2) + 
      s12^5*t^3*(920 - 1804*t + 4285*t^2) + 
      s12^2*t^6*(60 - 5700*t + 4393*t^2) + 
      s12^3*t^5*(-200 - 10344*t + 5089*t^2)) + 
    mmH^9*(875*s12^4 + 12*s12^3*(-17 + 360*t) + 20*t^2*(2 - 12*t + 83*t^2) + 
      4*s12*t*(20 - 163*t + 1526*t^2) + s12^2*(40 - 616*t + 7849*t^2)) + 
    mmH^4*(686*s12^9 + 20*(4 - 13*t)*t^8 + s12^8*(-256 + 5078*t) + 
      5*s12*t^6*(-396 + 192*t + 211*t^2) + 
      4*s12^6*t*(-1210 - 8110*t + 4061*t^2) + 
      2*s12^5*t^2*(-2690 - 27798*t + 6425*t^2) + 
      2*s12^7*(-930 - 4786*t + 6465*t^2) + 
      s12^2*t^5*(-6040 - 9524*t + 7007*t^2) + 
      s12^4*t^3*(-5760 - 62084*t + 10603*t^2) + 
      s12^3*t^4*(-7420 - 40016*t + 11359*t^2)) + 
    mmH^6*(1840*s12^7 + 5*s12^6*(-272 + 1011*t) - 
      20*t^5*(8 - 30*t + 67*t^2) - s12^5*(1820 + 13396*t + 139*t^2) - 
      2*s12*t^4*(1330 - 964*t + 3015*t^2) - 4*s12^2*t^3*
       (1830 + 2165*t + 4032*t^2) - 3*s12^3*t^2*(3040 + 10460*t + 7909*t^2) - 
      s12^4*t*(6120 + 33428*t + 15331*t^2)) - 
    mmH^8*(486*s12^5 + s12^4*(72 + 5401*t) + 20*t^3*(8 - 24*t + 115*t^2) + 
      s12*t^2*(640 - 1256*t + 11001*t^2) + s12^3*(320 - 152*t + 15345*t^2) + 
      s12^2*t*(800 - 1000*t + 19339*t^2)) + 
    mmH^7*(-818*s12^6 + 3*s12^5*(320 + 453*t) + 
      20*t^4*(12 - 32*t + 101*t^2) + 4*s12*t^3*(435 - 388*t + 2787*t^2) + 
      s12^4*(980 + 5672*t + 13601*t^2) + s12^2*t^2*(3740 + 2696*t + 
        25313*t^2) + s12^3*t*(3220 + 8320*t + 27449*t^2)))*
   canMINP[29, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - ((I/5)*(59*mmH^5*(-1 + s12)*(-1 + t) + 
    40*s12^2*t*(s12 + t) + 4*mmH*s12*(3*(47 - 52*t)*t^2 + s12^2*(5 + 11*t) + 
      s12*t*(-56 + 37*t)) + mmH^4*(-84 - 36*s12^2*(-1 + t) + 286*t + 46*t^2 - 
      2*s12*(-5 + 106*t + 23*t^2)) + mmH^3*(208 - 18*s12^3*(-1 + t) - 786*t - 
      33*t^2 + 91*t^3 + s12^2*(106 + 179*t + 47*t^2) + 
      s12*(208 + 99*t + 156*t^2 - 91*t^3)) + 
    2*mmH^2*(2*s12^3*(8 + t) - 4*t*(78 + 5*t + 39*t^2) - 
      s12^2*(581 + 51*t + 89*t^2) + s12*(520 + 479*t - 205*t^2 + 247*t^3)))*
   canMINP[29, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 (I*(5*mmH^4*(-1 + t) + 4*s12*t*(s12 + 2*t) + 
    mmH*(s12^2*(2 - 10*t) + 4*(7 - 6*t)*t^2 + 4*s12*t*(11 + 2*t)) + 
    mmH^2*(56 + 4*s12^2*(-1 + t) - 56*t - t^2 + 5*t^3 + 
      s12*(-36 + 32*t - 6*t^2)) + mmH^3*(-9*s12*(-1 + t) - 
      2*(-7 + 4*t + t^2)))*canMINP[29, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 (I*(4*mmH^4*(-1 + s12) + mmH^3*(46 - 4*s12^2 + 22*s12*(-1 + t) - 22*t) + 
    4*s12^2*(s12 + t) + 2*mmH*s12*(s12^2 + 5*s12*(1 + 4*t) + t*(-5 + 8*t)) + 
    mmH^2*(56 - 9*s12^3 + s12^2*(83 - 21*t) + 22*t + 8*t^2 - 
      s12*(170 + 31*t + 8*t^2)))*canMINP[29, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((2*I)*(2 + t)*canMINP[29, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[29, 4, {t, s12, mmH}])/
  (s12^3*t) - ((I/4)*(180*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (76*s12^3 + 65*s12^2*t + 13*s12*t^2 + 30*t^3) - 
    4*mmH^10*(210*s12^3 + t^2*(-52 + 179*t) + 2*s12*t*(-52 + 275*t) + 
      s12^2*(-52 + 538*t)) - mmH*s12^2*t*(280*s12^8*t + 
      24*t^7*(-18 + 25*t^2) + 4*s12^4*t^3*(-7 + 226*t + 231*t^2) + 
      8*s12*t^6*(-171 - 294*t + 283*t^2) + 3*s12^5*t^2*
       (276 + 1348*t + 485*t^2) + 2*s12^7*(120 + 72*t + 637*t^2) + 
      s12^6*t*(792 + 1828*t + 2143*t^2) + s12^3*t^4*(-1076 - 6028*t + 
        2203*t^2) + s12^2*t^5*(-1708 - 6924*t + 3313*t^2)) + 
    mmH^3*(-280*s12^10 + s12^9*(224 - 3846*t) + 120*t^10 + 
      s12^4*t^4*(21876 + 98204*t - 83573*t^2) + 
      s12^3*t^5*(22680 + 53080*t - 65349*t^2) + 
      s12^5*t^3*(8964 + 86784*t - 56797*t^2) + 
      s12^2*t^6*(10188 + 8540*t - 23219*t^2) + 
      4*s12^6*t^2*(906 + 14037*t - 7522*t^2) + 
      4*s12^7*t*(1251 + 8574*t - 5627*t^2) - 
      8*s12*t^7*(-189 + 66*t + 313*t^2) - 
      4*s12^8*(-618 - 2741*t + 3427*t^2)) + 
    mmH^5*(-3365*s12^8 + s12^7*(4580 - 13789*t) + 
      s12^2*t^4*(23216 + 4204*t - 87787*t^2) + 
      2*s12^4*t^2*(17102 + 73380*t - 71403*t^2) + 
      s12^5*t*(21080 + 124852*t - 64503*t^2) + 
      4*s12^3*t^3*(9241 + 19139*t - 41227*t^2) + 
      s12^6*(6508 + 46916*t - 25818*t^2) + 4*t^6*(30 - 318*t + 347*t^2) - 
      4*s12*t^5*(-1501 + 2345*t + 3701*t^2)) - 
    mmH^8*(598*s12^5 + s12^4*(608 + 3769*t) + 
      s12*t^2*(1816 - 8264*t - 767*t^2) - 4*t^3*(-120 + 684*t + 103*t^2) + 
      s12^2*t*(2192 - 7712*t + 1731*t^2) + s12^3*(856 - 1576*t + 4569*t^2)) + 
    mmH^9*(1411*s12^4 + s12^3*(-628 + 4848*t) + 
      4*t^2*(30 - 286*t + 181*t^2) + 4*s12*t*(60 - 715*t + 1016*t^2) + 
      s12^2*(120 - 2344*t + 6713*t^2)) + 
    mmH^2*s12*(560*s12^9*t + 96*t^8*(-3 + 5*t^2) + 
      6*s12^8*(-80 - 304*t + 595*t^2) + 4*s12*t^7*(-792 - 474*t + 1375*t^2) + 
      2*s12^7*t*(-120 - 2790*t + 4457*t^2) + 2*s12^6*t^2*
       (942 - 2308*t + 5215*t^2) + s12^5*t^3*(1352 - 9548*t + 10109*t^2) + 
      s12^4*t^4*(-4424 - 33028*t + 17783*t^2) + 
      s12^2*t^6*(-8388 - 18372*t + 17921*t^2) + 
      s12^3*t^5*(-9640 - 40816*t + 25273*t^2)) - 
    mmH^7*(1682*s12^6 + s12^5*(-4432 + 2681*t) + 
      4*t^4*(-180 + 916*t + 187*t^2) + 4*s12*t^3*(-1189 + 3488*t + 
        3169*t^2) + s12^4*(-2676 - 15136*t + 10871*t^2) + 
      s12^3*t*(-8668 - 10576*t + 30191*t^2) + 
      s12^2*t^2*(-10028 + 10416*t + 31991*t^2)) + 
    mmH^6*(3624*s12^7 + s12^6*(-6664 + 10167*t) - 
      4*t^5*(120 - 724*t + 157*t^2) + 2*s12*t^4*(-3318 + 7364*t + 9645*t^2) + 
      4*s12^2*t^3*(-4890 + 1643*t + 19344*t^2) + 
      s12^5*(-5100 - 41188*t + 23285*t^2) + 
      s12^4*t*(-17928 - 76580*t + 69709*t^2) + 
      s12^3*t^2*(-26232 - 47316*t + 109393*t^2)) + 
    mmH^4*(1550*s12^9 + 12*(20 - 61*t)*t^8 + 2*s12^8*(-772 + 5151*t) + 
      s12*t^6*(-3772 + 3312*t + 7223*t^2) + 
      4*s12^6*t*(-3598 - 23048*t + 9559*t^2) + 
      s12^7*(-5340 - 29652*t + 23698*t^2) + 2*s12^5*t^2*
       (-10438 - 73366*t + 42857*t^2) + s12^2*t^5*(-19064 - 12580*t + 
        57711*t^2) + s12^3*t^4*(-34924 - 79264*t + 135959*t^2) + 
      s12^4*t^3*(-31456 - 146260*t + 147939*t^2)))*
   canMINP[30, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - 
 ((I/2)*(4*s12^4*t^3*(s12 + t)^3*(12*s12^4 + 7*s12^3*t - 68*s12^2*t^2 - 
      17*s12*t^3 - 2*t^4) + 4*mmH^11*(21*s12^4 - 7*t^4 + 
      8*s12*t^2*(-6 + 7*t) - 16*s12^3*(1 + 14*t) - 2*s12^2*t*(-64 + 91*t)) - 
    4*mmH^10*(98*s12^5 - 4*t^4*(9 + 2*t) - 12*s12^4*(8 + 69*t) + 
      s12^3*(8 + 932*t - 1383*t^2) + 2*s12^2*t*(-32 + 250*t + 51*t^2) + 
      s12*t^2*(24 - 564*t + 551*t^2)) + mmH*s12^2*t*
     (-104*s12^10*t + s12^2*t^7*(-116 + 24*t - 1323*t^2) + 
      s12^3*t^6*(124 + 656*t - 1255*t^2) + s12^8*t*(-64 + 1344*t - 957*t^2) + 
      s12^7*t^2*(-52 + 4176*t - 17*t^2) - 8*t^9*(2 + 5*t^2) - 
      8*s12*t^8*(9 + 2*t + 49*t^2) - 2*s12^9*(8 - 120*t + 255*t^2) + 
      s12^4*t^5*(40 + 5808*t + 1823*t^2) + 2*s12^5*t^4*
       (24 + 6016*t + 2311*t^2) + s12^6*t^3*(188 + 9912*t + 3049*t^2)) + 
    mmH^9*(651*s12^6 - 8*s12^5*(103 + 456*t) + 4*t^4*(2 - 182*t + 65*t^2) + 
      2*s12^3*t*(-552 + 9912*t + 1495*t^2) - 
      4*s12^4*(-50 - 2794*t + 2949*t^2) + 2*s12*t^3*(280 - 4508*t + 
        4089*t^2) + s12^2*t^2*(-752 - 3536*t + 18405*t^2)) + 
    mmH^2*s12*(208*s12^11*t + 32*t^10*(-1 + t^2) + 
      4*s12*t^9*(-24 - 18*t + 187*t^2) + 2*s12^10*(-16 - 144*t + 827*t^2) + 
      4*s12^8*t^2*(-21 - 3462*t + 1015*t^2) + 
      4*s12^9*t*(-20 - 806*t + 1237*t^2) + 3*s12^2*t^8*
       (-28 - 8*t + 1297*t^2) - 2*s12^4*t^6*(518 + 3660*t + 3871*t^2) + 
      s12^3*t^7*(-816 + 1952*t + 5567*t^2) - 
      s12^7*t^3*(656 + 38608*t + 10773*t^2) - 
      2*s12^5*t^5*(-88 + 21528*t + 14897*t^2) - 
      s12^6*t^4*(588 + 61528*t + 30991*t^2)) + 
    mmH^6*(1712*s12^9 + s12^8*(304 + 6695*t) + 
      s12^4*t^3*(10272 - 132192*t - 323513*t^2) + 
      s12^3*t^4*(-3524 + 57672*t - 219331*t^2) - 8*t^7*(4 - 106*t + 53*t^2) - 
      2*s12*t^6*(670 - 6364*t + 3803*t^2) - 
      s12^7*(412 + 10856*t + 4243*t^2) - 16*s12^6*t*(114 + 6350*t + 
        4693*t^2) - 2*s12^2*t^5*(3472 - 30944*t + 32803*t^2) - 
      4*s12^5*t^2*(-1111 + 57574*t + 57117*t^2)) - 
    mmH^8*(186*s12^7 - s12^6*(740 + 297*t) + 
      s12^5*(488 + 18156*t - 5229*t^2) + 4*t^5*(8 - 372*t + 195*t^2) + 
      8*s12^3*t^2*(-570 + 3827*t + 9089*t^2) + 
      2*s12^4*t*(-768 + 31460*t + 11349*t^2) + 
      s12*t^4*(1320 - 17988*t + 15307*t^2) + 
      s12^2*t^3*(288 - 29908*t + 59795*t^2)) + 
    mmH^3*(-104*s12^12 + 8*t^12 - 2*s12^11*(48 + 865*t) + 
      s12^10*(144 + 1312*t - 8414*t^2) + s12^3*t^7*(2728 - 5944*t - 
        7467*t^2) + 2*s12^9*t*(290 + 6720*t - 7143*t^2) + 
      s12^2*t^8*(780 - 352*t - 3593*t^2) - 8*s12*t^9*(-21 + 2*t + 43*t^2) + 
      8*s12^8*t^2*(209 + 7194*t + 1087*t^2) + 
      2*s12^4*t^6*(2576 - 4328*t + 8801*t^2) + 
      4*s12^5*t^5*(251 + 14024*t + 21146*t^2) + 
      s12^7*t^3*(2368 + 137544*t + 72859*t^2) + 
      s12^6*t^4*(-900 + 151936*t + 119421*t^2)) + 
    mmH^7*(-962*s12^8 - s12^7*(280 + 601*t) + 4*t^6*(12 - 388*t + 217*t^2) + 
      4*s12*t^5*(423 - 5016*t + 3856*t^2) + 
      s12^6*(588 + 17632*t + 9097*t^2) + 2*s12^5*t*(-58 + 51688*t + 
        30919*t^2) + 4*s12^4*t^2*(-1974 + 32548*t + 41603*t^2) + 
      s12^2*t^4*(3996 - 61856*t + 87801*t^2) + 
      s12^3*t^3*(-4840 - 3224*t + 186555*t^2)) + 
    mmH^4*(586*s12^11 + 4*(4 - 3*t)*t^10 + 4*s12^10*(99 + 1453*t) + 
      s12^5*t^4*(3416 - 175432*t - 246771*t^2) + 
      s12*t^8*(-396 + 660*t + 949*t^2) + s12^2*t^7*(-2768 + 7716*t + 
        2925*t^2) + 2*s12^8*t*(-744 - 16792*t + 3751*t^2) + 
      4*s12^9*(-63 - 695*t + 4495*t^2) - 4*s12^3*t^6*
       (2246 - 8050*t + 6309*t^2) - 4*s12^7*t^2*(990 + 35758*t + 19237*t^2) - 
      4*s12^4*t^5*(1812 + 508*t + 33879*t^2) - 
      s12^6*t^3*(208 + 260896*t + 210151*t^2)) + 
    mmH^5*(-1389*s12^10 - s12^9*(560 + 9449*t) + 
      s12^8*(284 + 5176*t - 14207*t^2) + 4*t^8*(2 - 54*t + 19*t^2) + 
      2*s12*t^7*(382 - 2172*t + 327*t^2) + 16*s12^7*t*
       (141 + 4159*t + 2218*t^2) + 16*s12^6*t^2*(133 + 14371*t + 11484*t^2) + 
      s12^2*t^6*(5832 - 32208*t + 20291*t^2) + 
      2*s12^3*t^5*(5652 - 33088*t + 63533*t^2) + 
      s12^4*t^4*(-1084 + 62080*t + 301869*t^2) + 
      s12^5*t^3*(-7156 + 272376*t + 336625*t^2)))*
   canMINP[30, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) - 
 ((I/4)*(76*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (76*s12^3 + 61*s12^2*t - 67*s12*t^2 - 18*t^3) - 
    4*mmH^10*(108*s12^3 + t^2*(8 + 91*t) + 2*s12*t*(8 + 147*t) + 
      s12^2*(8 + 326*t)) + mmH*s12^2*t*(120*s12^8*t + 40*t^7*(2 + 3*t^2) + 
      2*s12^7*(-552 - 2104*t + 49*t^2) + 8*s12*t^6*(25 + 18*t + 99*t^2) - 
      4*s12^4*t^3*(355 + 962*t + 393*t^2) + 
      s12^3*t^4*(-164 - 868*t + 1439*t^2) - 
      s12^6*t*(3352 + 12068*t + 1621*t^2) + 
      s12^2*t^5*(116 - 340*t + 1821*t^2) - 
      s12^5*t^2*(3508 + 11324*t + 3061*t^2)) + 
    mmH^6*(-2928*s12^7 - s12^6*(8056 + 34687*t) + 
      s12^5*(492 - 16852*t - 74777*t^2) + s12^4*t*(3912 - 16788*t - 
        44177*t^2) + 4*t^5*(24 - 344*t + 175*t^2) + 
      2*s12*t^4*(1158 - 5748*t + 2255*t^2) + 3*s12^3*t^2*
       (2824 - 7996*t + 3665*t^2) + 4*s12^2*t^3*(1818 - 6529*t + 3901*t^2)) + 
    mmH^9*(1173*s12^4 + s12^3*(492 + 4396*t) + 4*t^2*(-6 + 98*t + 131*t^2) + 
      12*s12*t*(-4 + 111*t + 213*t^2) + s12^2*(-24 + 1432*t + 4855*t^2)) - 
    mmH^8*(2162*s12^5 + s12^4*(2248 + 10347*t) - 4*t^3*(24 - 324*t + 5*t^2) + 
      s12*t^2*(-344 + 5920*t + 867*t^2) + s12^2*t*(-400 + 10200*t + 
        6281*t^2) + s12^3*(-152 + 7824*t + 13819*t^2)) + 
    mmH^2*s12*(-240*s12^9*t + s12^3*t^5*(552 - 2192*t - 7881*t^2) + 
      s12^8*(96 + 1824*t - 3834*t^2) + 2*s12^7*t*(2904 + 14066*t - 
        2631*t^2) + 32*t^8*(5 - 3*t^2) - 4*s12*t^7*(-40 - 42*t + 367*t^2) + 
      2*s12^6*t^2*(8066 + 34276*t + 2829*t^2) + 
      s12^4*t^4*(6120 + 15164*t + 2957*t^2) - 
      s12^2*t^6*(124 + 372*t + 5629*t^2) + 
      s12^5*t^3*(15864 + 59060*t + 13847*t^2)) + 
    mmH^3*(120*s12^10 - 24*t^10 + 6*s12^9*(112 + 741*t) + 
      8*s12*t^7*(-105 + 18*t + 73*t^2) - 4*s12^6*t^2*(7886 + 35579*t + 
        1239*t^2) - s12^4*t^4*(10964 + 15332*t + 1367*t^2) + 
      s12^2*t^6*(-2124 + 572*t + 4967*t^2) + 
      4*s12^8*(-110 - 1963*t + 5782*t^2) + 
      4*s12^7*t*(-3103 - 18026*t + 7189*t^2) + 
      s12^3*t^5*(-2968 + 4968*t + 11397*t^2) - 
      s12^5*t^3*(28852 + 98608*t + 24915*t^2)) + 
    mmH^4*(-710*s12^9 + 4*t^8*(-12 + 23*t) - 2*s12^8*(1664 + 9065*t) + 
      s12^7*(796 + 10420*t - 62242*t^2) + 8*s12^6*t*(1727 + 10641*t - 
        8223*t^2) + s12^2*t^5*(6072 - 7644*t - 4423*t^2) + 
      s12*t^6*(1916 - 1688*t - 859*t^2) + 2*s12^5*t^2*
       (16102 + 66998*t + 331*t^2) + s12^3*t^4*(13356 - 2104*t + 4077*t^2) + 
      s12^4*t^3*(28384 + 66516*t + 29413*t^2)) + 
    mmH^7*(2978*s12^6 + s12^5*(5504 + 21897*t) + 
      s12^2*t^2*(-2332 + 23664*t - 4265*t^2) - 4*t^4*(36 - 476*t + 181*t^2) - 
      4*s12*t^3*(305 - 2856*t + 893*t^2) + 
      s12^3*t*(-1580 + 25952*t + 15559*t^2) + 
      s12^4*(-324 + 17312*t + 37495*t^2)) + 
    mmH^5*(1885*s12^8 + s12^7*(6996 + 33817*t) - 12*t^6*(2 - 38*t + 25*t^2) - 
      4*s12*t^5*(657 - 1567*t + 308*t^2) - 3*s12^2*t^4*
       (3168 - 6052*t + 2627*t^2) - 2*s12^4*t^2*(9830 + 21484*t + 3065*t^2) - 
      4*s12^3*t^3*(4629 - 179*t + 6834*t^2) + 
      2*s12^6*(-374 + 802*t + 45087*t^2) + 
      s12^5*t*(-8792 - 36732*t + 74899*t^2)))*canMINP[30, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*(s12 + t)^2) + 
 (((48*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[30, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((8*I)*(24*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t - 4*s12*t*(s12 + t)^2*
     (7*s12^4 - 2*s12^3*(5 + 3*t) + 2*s12*t^2*(-5 + 4*t) - 
      2*s12^2*t*(4 + 7*t) + t^3*(-4 + 9*t)) - 
    8*mmH^4*s12^2*(s12^3*(-1 + t) - 3*t*(-1 + t + 2*t^2) + 
      2*s12*t*(-1 + t + 3*t^2) + s12^2*(1 - 8*t + 7*t^2)) + 
    mmH^3*(15*s12^6*(-1 + t) + t^4*(24 - 25*t + 5*t^2) + 
      s12^5*(-13 - 20*t + 45*t^2) + s12^2*t^2*(120 - 304*t + 71*t^2 - 
        23*t^3) + s12*t^3*(96 - 115*t + 36*t^2 - 5*t^3) - 
      8*s12^3*t*(-9 + 23*t - 31*t^2 + 2*t^3) + 
      s12^4*(24 - 175*t + 203*t^2 + 32*t^3)) + 
    2*mmH*(s12^7*(-7 + 12*t) + t^5*(16 - 4*t - 9*t^2) + 
      s12^6*(-6 + 29*t + 8*t^2) + s12^4*t*(80 - 312*t + 281*t^2 - 68*t^3) + 
      s12^5*(16 - 106*t + 191*t^2 - 52*t^3) + 
      s12^3*t^2*(160 - 460*t + 115*t^2 + 8*t^3) + 
      s12*t^4*(80 - 90*t - 43*t^2 + 16*t^3) + 
      s12^2*t^3*(160 - 334*t - 45*t^2 + 44*t^3)) + 
    mmH^2*(s12^6*(55 - 77*t) - 5*s12^7*(-1 + t) + t^4*(32 - 9*t^2 + 7*t^3) + 
      s12^5*(-74 + 286*t - 321*t^2 + 33*t^3) + 
      s12^2*t^2*(192 - 280*t + 291*t^2 + 61*t^3 - 18*t^4) + 
      s12*t^3*(128 - 82*t + 28*t^2 + 41*t^3 - 7*t^4) + 
      s12^3*t*(128 - 484*t + 382*t^2 - 125*t^3 + 3*t^4) + 
      s12^4*(32 - 264*t + 359*t^2 - 391*t^3 + 42*t^4)))*
   canMINP[30, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t*(s12 + t)^4) - 
 ((8*I)*(4*mmH^9*(-1 + s12) - mmH^8*(-1 + s12)*(28 + 10*s12 + 19*t) - 
    4*s12*t^2*(-2*s12^2*t^2 + 3*s12*t^3*(2 + t) + t^4*(8 + 3*t) + 
      2*s12^4*(4 + 5*t) + 2*s12^3*t*(4 + 5*t)) + 
    2*mmH*t*(16*t^4 - 3*t^6 + 4*s12^2*t^3*(-1 + 19*t) + 
      2*s12*t^4*(13 + 21*t + 2*t^2) - 2*s12^3*t^2*(36 - 41*t + 4*t^2) + 
      4*s12^4*t*(-12 + 41*t + 4*t^2) + 4*s12^5*(-4 + 23*t + 5*t^2)) + 
    mmH^7*(-16 + 4*s12^3 - 137*t - 36*t^2 + s12^2*(80 + 41*t) + 
      s12*(-64 + 98*t + 36*t^2)) - 
    mmH^2*(2*s12^3*t^2*(-124 + 167*t + 38*t^2 - 4*t^3) + 
      s12^2*t^3*(-224 + 516*t + 54*t^2 - 3*t^3) - 
      t^4*(-192 - 4*t + 33*t^2 + t^3) + s12*t^4*(-298 + 194*t + 48*t^2 + 
        t^3) + 2*s12^4*t*(-48 + 100*t + 136*t^2 + 3*t^3) + 
      2*s12^5*(16 - 4*t + 80*t^2 + 5*t^3)) - 
    mmH^4*(2*s12^5*(8 + 3*t) + s12^4*(48 + 50*t^2) + 
      2*s12^2*t*(-160 + 427*t + 298*t^2 - 2*t^3) + 
      2*s12^3*(-16 + 117*t + 132*t^2 + 8*t^3) - 
      t^2*(-512 + 40*t + 206*t^2 + 9*t^3) + 
      s12*t^2*(-1388 - 232*t + 250*t^2 + 9*t^3)) + 
    2*mmH^5*(s12^5 - s12^4*(-8 + t) + s12^3*(37 + 84*t + 8*t^2) + 
      2*s12*t*(-205 - 109*t + 75*t^2 + 5*t^3) - 
      2*t*(-72 + 20*t + 76*t^2 + 5*t^3) + s12^2*(-52 + 213*t + 336*t^2 + 
        17*t^3)) - mmH^6*(64 - 60*t - 277*t^2 - 35*t^3 + s12^3*(52 + 8*t) + 
      s12^2*(74 + 374*t + 61*t^2) + s12*(-186 - 278*t + 228*t^2 + 35*t^3)) + 
    mmH^3*(448*t^3 - 97*t^5 - 4*t^6 + 2*s12^5*(20 + 8*t + 19*t^2) + 
      s12^2*t^2*(-408 + 878*t + 272*t^2 - 11*t^3) + 
      2*s12^3*t*(-60 + 153*t + 120*t^2 - 2*t^3) + 
      2*s12*t^3*(-536 + 56*t + 69*t^2 + 2*t^3) + 
      s12^4*(32 - 40*t + 224*t^2 + 58*t^3)))*canMINP[30, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH - t)^4*t*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) + 
 ((32*I)*(2 + t)*canMINP[30, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((16*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[30, 4, {t, s12, mmH}])/
  (s12^3*t) + (((3*I)/20)*(180*mmH^11*(s12 + t)^2 + 
    4*s12^4*t^3*(s12 + t)^2*(60*s12^3 + 57*s12^2*t + 5*s12*t^2 + 14*t^3) - 
    4*mmH^10*(214*s12^3 + t^2*(-44 + 207*t) + 2*s12*t*(-44 + 309*t) + 
      s12^2*(-44 + 586*t)) + mmH^7*(-1282*s12^6 + s12^5*(2848 - 509*t) + 
      s12^2*t^2*(7436 - 8816*t - 8827*t^2) + 
      s12^3*t*(6460 + 6000*t - 5171*t^2) - 4*t^4*(-132 + 724*t + 27*t^2) + 
      s12^4*(2004 + 9696*t + 413*t^2) - 4*s12*t^3*(-877 + 2716*t + 
        1063*t^2)) - mmH*s12^2*t*(200*s12^8*t + 8*t^7*(-58 + 55*t^2) + 
      4*s12^4*t^3*(-7 + 186*t + 78*t^2) + 8*s12*t^6*(-181 - 218*t + 
        207*t^2) + 2*s12^7*(88 - 24*t + 439*t^2) + 
      s12^5*t^2*(620 + 2892*t + 863*t^2) + 
      s12^3*t^4*(-980 - 4524*t + 1303*t^2) + 
      s12^6*t*(584 + 1028*t + 1443*t^2) + s12^2*t^5*(-1724 - 5196*t + 
        2337*t^2)) + mmH^5*(-2517*s12^8 + s12^7*(2740 - 10537*t) + 
      4*s12^3*t^3*(7361 + 12639*t - 26923*t^2) + 
      3*s12^2*t^4*(6080 + 548*t - 19805*t^2) + 
      s12^6*(4828 + 33700*t - 17986*t^2) + 6*s12^4*t^2*
       (4458 + 17276*t - 14843*t^2) + 3*s12^5*t*(5304 + 30348*t - 
        13141*t^2) + 4*t^6*(22 - 238*t + 255*t^2) - 
      4*s12*t^5*(-1137 + 1573*t + 2528*t^2)) + 
    mmH^3*(-200*s12^10 + s12^9*(96 - 2802*t) + 88*t^10 + 
      s12^4*t^4*(19812 + 67836*t - 57517*t^2) + 
      s12^3*t^5*(20904 + 35464*t - 47069*t^2) + 
      s12^5*t^3*(7796 + 63968*t - 35477*t^2) + 
      s12^2*t^6*(9180 + 5532*t - 16883*t^2) + 
      s12^8*(1816 + 8372*t - 9960*t^2) + 4*s12^6*t^2*
       (686 + 11349*t - 4465*t^2) - 8*s12*t^7*(-147 + 34*t + 225*t^2) - 
      4*s12^7*t*(-919 - 6970*t + 3828*t^2)) + 
    mmH^9*(1459*s12^4 + s12^3*(-532 + 5772*t) + 
      4*t^2*(22 - 238*t + 313*t^2) + 4*s12*t*(44 - 595*t + 1489*t^2) + 
      s12^2*(88 - 1960*t + 8985*t^2)) - 
    mmH^8*(714*s12^5 + s12^4*(272 + 5589*t) + 4*t^3*(88 - 556*t + 129*t^2) + 
      s12*t^2*(1336 - 6712*t + 4673*t^2) + 
      s12^2*t*(1616 - 6480*t + 11671*t^2) + 
      s12^3*(632 - 1720*t + 11765*t^2)) + 
    mmH^2*s12*(400*s12^9*t + 32*t^8*(-7 + 11*t^2) + 
      4*s12*t^7*(-776 - 306*t + 999*t^2) + 
      2*s12^8*(-176 - 720*t + 1275*t^2) + 2*s12^7*t*(-88 - 2566*t + 
        3111*t^2) + 2*s12^6*t^2*(702 - 2716*t + 3325*t^2) + 
      s12^5*t^3*(968 - 8124*t + 5361*t^2) + 
      s12^4*t^4*(-4008 - 23668*t + 10951*t^2) + 
      s12^2*t^6*(-8324 - 12836*t + 13057*t^2) + 
      s12^3*t^5*(-9192 - 28896*t + 17737*t^2)) + 
    mmH^6*(2800*s12^7 + 9*s12^6*(-472 + 839*t) - 
      4*t^5*(88 - 556*t + 137*t^2) + 2*s12*t^4*(-2470 + 5388*t + 5749*t^2) + 
      4*s12^2*t^3*(-3690 + 1499*t + 11281*t^2) + 
      s12^5*(-3820 - 28484*t + 12993*t^2) + 
      s12^4*t*(-13576 - 53108*t + 36577*t^2) + 
      s12^3*t^2*(-19928 - 31428*t + 60477*t^2)) + 
    mmH^4*(1130*s12^9 + 4*(44 - 135*t)*t^8 + s12^8*(-808 + 7698*t) + 
      8*s12^6*t*(-1335 - 8816*t + 3066*t^2) + 
      s12*t^6*(-2908 + 1968*t + 5143*t^2) + 
      2*s12^7*(-1966 - 10978*t + 8631*t^2) + 2*s12^5*t^2*
       (-8166 - 54654*t + 26741*t^2) + s12^2*t^5*(-15928 - 7828*t + 
        41295*t^2) + s12^3*t^4*(-29900 - 51744*t + 94903*t^2) + 
      s12^4*t^3*(-26464 - 102052*t + 98315*t^2)))*
   canMINP[31, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + 
 (((3*I)/10)*(4*s12^4*t^3*(s12 + t)^3*(12*s12^4 + 15*s12^3*t - 32*s12^2*t^2 - 
      13*s12*t^3 - 2*t^4) + 4*mmH^11*(19*s12^4 - 7*t^4 + 
      10*s12*t^2*(-6 + 5*t) - 10*s12^3*(2 + 21*t) - 4*s12^2*t*(-40 + 43*t)) - 
    2*mmH^10*(147*s12^5 - 8*t^4*(9 + 2*t) - 4*s12^4*(39 + 437*t) - 
      4*s12^2*t*(40 - 257*t + 22*t^2) - 4*s12^3*(-5 - 485*t + 738*t^2) + 
      s12*t^2*(60 - 1140*t + 953*t^2)) - 
    mmH*s12^2*t*(64*s12^10*t + s12^4*t^5*(72 - 2800*t - 1629*t^2) + 
      8*t^9*(2 + 5*t^2) - 128*s12^5*t^4*(-1 + 52*t + 26*t^2) + 
      8*s12*t^8*(9 + 2*t + 41*t^2) + 4*s12^9*(4 - 60*t + 77*t^2) + 
      9*s12^3*t^6*(-12 - 16*t + 81*t^2) + s12^7*t^2*(100 - 3024*t + 
        187*t^2) + s12^8*t*(72 - 1184*t + 635*t^2) + 
      s12^2*t^7*(116 - 8*t + 983*t^2) - s12^6*t^3*(68 + 6056*t + 1869*t^2)) + 
    mmH^2*s12*(128*s12^11*t + s12^6*t^4*(220 - 41408*t - 20777*t^2) + 
      32*t^10*(-1 + t^2) + 4*s12*t^9*(-24 - 18*t + 151*t^2) + 
      4*s12^10*(-8 - 72*t + 257*t^2) + 2*s12^9*t*(-40 - 1508*t + 1681*t^2) + 
      2*s12^8*t^2*(-14 - 6016*t + 1857*t^2) - 
      4*s12^4*t^6*(147 + 458*t + 2077*t^2) + 
      s12^2*t^8*(-84 - 120*t + 2767*t^2) + 
      s12^3*t^7*(-752 + 1888*t + 2919*t^2) - 
      s12^7*t^3*(336 + 29272*t + 5305*t^2) - 4*s12^5*t^5*
       (-300 + 6302*t + 5813*t^2)) + 
    mmH^9*(295*s12^6 - 2*s12^5*(144 + 2783*t) + 4*t^4*(2 - 170*t + 69*t^2) + 
      16*s12*t^3*(41 - 518*t + 447*t^2) - 2*s12^3*t*(688 - 9184*t + 
        1481*t^2) - 8*s12^4*(-28 - 1327*t + 2027*t^2) + 
      s12^2*t^2*(-952 - 3984*t + 14269*t^2)) + 
    mmH^4*(364*s12^11 + 4*(4 - 7*t)*t^10 + s12^10*(412 + 3982*t) + 
      s12^5*t^4*(7664 - 115424*t - 191727*t^2) + 
      s12^6*t^3*(2160 - 192048*t - 137893*t^2) + 
      s12^2*t^7*(-2704 + 5732*t - 907*t^2) + 
      s12*t^8*(-396 + 484*t + 345*t^2) + 4*s12^9*(-73 - 649*t + 3638*t^2) - 
      8*s12^3*t^6*(1067 - 3357*t + 3850*t^2) - 16*s12^4*t^5*
       (313 - 702*t + 7598*t^2) + 2*s12^8*t*(-808 - 14976*t + 7935*t^2) - 
      2*s12^7*t^2*(1844 + 56964*t + 16639*t^2)) + 
    mmH^8*(356*s12^7 + s12^6*(-348 + 4995*t) + 
      s12^2*t^3*(-160 + 28404*t - 49905*t^2) + 
      s12*t^4*(-1472 + 15596*t - 13899*t^2) - 4*t^5*(8 - 324*t + 215*t^2) + 
      2*s12^4*t*(992 - 27156*t + 885*t^2) + 
      s12^5*(-512 - 17156*t + 20009*t^2) - 2*s12^3*t^2*
       (-2848 + 11700*t + 25233*t^2)) + 
    mmH^6*(1422*s12^9 + s12^8*(-88 + 8027*t) + 
      s12^4*t^3*(13984 - 88584*t - 243929*t^2) + 
      s12^3*t^4*(-2156 + 59184*t - 187213*t^2) - 8*t^7*(4 - 82*t + 73*t^2) - 
      4*s12*t^6*(335 - 2538*t + 2185*t^2) - 8*s12^2*t^5*
       (876 - 6491*t + 7808*t^2) - 2*s12^6*t*(912 + 42148*t + 7813*t^2) + 
      s12^7*(-468 - 11760*t + 13811*t^2) - 4*s12^5*t^2*
       (-1551 + 44490*t + 33464*t^2)) + 
    mmH^3*(-64*s12^12 + 8*t^12 - 4*s12^11*(24 + 271*t) + 
      2*s12^9*t*(306 + 6164*t - 5929*t^2) + 
      s12^10*(152 + 1216*t - 5764*t^2) + s12^3*t^7*(2632 - 4408*t - 
        2711*t^2) + s12^2*t^8*(780 - 128*t - 2285*t^2) + 
      8*s12^8*t^2*(191 + 5994*t - 114*t^2) - 8*s12*t^9*(-21 + 2*t + 31*t^2) + 
      2*s12^4*t^6*(2240 - 5240*t + 10607*t^2) + 
      4*s12^5*t^5*(-309 + 7558*t + 17866*t^2) + 
      s12^7*t^3*(1344 + 102824*t + 43237*t^2) + 
      s12^6*t^4*(-3420 + 103264*t + 86603*t^2)) + 
    mmH^7*(-1210*s12^8 + s12^7*(712 - 5495*t) + 
      s12^6*(612 + 17696*t - 14233*t^2) + 4*t^6*(12 - 316*t + 257*t^2) + 
      4*s12*t^5*(447 - 4162*t + 3763*t^2) + 
      2*s12^5*t*(-218 + 43012*t + 5279*t^2) + 
      8*s12^4*t^2*(-1245 + 12674*t + 13202*t^2) + 
      s12^2*t^4*(4116 - 54720*t + 77263*t^2) + 
      s12^3*t^3*(-6536 - 12744*t + 148349*t^2)) + 
    mmH^5*(-945*s12^10 - s12^9*(536 + 7643*t) + 
      s12^8*(356 + 5512*t - 18339*t^2) + 2*s12^7*t*(1216 + 28408*t - 
        591*t^2) + 4*t^8*(2 - 42*t + 39*t^2) + 
      4*s12*t^7*(187 - 830*t + 503*t^2) + s12^2*t^6*(5720 - 25744*t + 
        23977*t^2) + 4*s12^3*t^5*(2606 - 14964*t + 29575*t^2) + 
      2*s12^6*t^2*(672 + 89224*t + 48741*t^2) + 
      3*s12^4*t^4*(-1612 + 9312*t + 82535*t^2) + 
      s12^5*t^3*(-11012 + 196720*t + 238449*t^2)))*
   canMINP[31, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) + 
 (((3*I)/20)*(76*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (28*s12^3 + 17*s12^2*t - 39*s12*t^2 - 10*t^3) - 
    4*mmH^10*(100*s12^3 + 294*s12^2*t + 298*s12*t^2 + 99*t^3) + 
    mmH*s12^2*t*(24*s12^8*t + 8*t^7*(2 - 5*t^2) + 
      8*s12*t^6*(5 + 10*t + 7*t^2) + s12^3*t^4*(-52 - 324*t + 43*t^2) + 
      3*s12^2*t^5*(12 + 4*t + 123*t^2) - 2*s12^7*(584 + 1496*t + 163*t^2) - 
      4*s12^4*t^3*(335 + 954*t + 529*t^2) - 
      s12^6*t*(3544 + 9380*t + 2153*t^2) - 
      s12^5*t^2*(3652 + 9948*t + 3449*t^2)) + 
    mmH^9*(929*s12^4 + 12*s12^3*(25 + 291*t) + 4*t^2*(2 + 74*t + 175*t^2) + 
      4*s12*t*(4 + 237*t + 741*t^2) + s12^2*(8 + 952*t + 4587*t^2)) - 
    mmH^8*(1290*s12^5 + s12^4*(1656 + 7111*t) + 4*t^3*(8 + 292*t + 103*t^2) + 
      s12*t^2*(136 + 5200*t + 2383*t^2) + s12^2*t*(176 + 8552*t + 7101*t^2) + 
      s12^3*(72 + 6176*t + 10871*t^2)) + 
    mmH^7*(1226*s12^6 + s12^5*(4064 + 14181*t) + 
      s12^2*t^2*(500 + 24240*t - 1589*t^2) + 4*t^4*(12 + 428*t - 21*t^2) - 
      4*s12*t^3*(-43 - 2760*t + 357*t^2) + 
      s12^3*t*(676 + 26048*t + 11899*t^2) + 
      s12^4*(300 + 15200*t + 26059*t^2)) + 
    mmH^3*(24*s12^10 + 8*t^10 + s12^9*(416 + 2694*t) + 
      s12^3*t^5*(-504 + 11656*t - 3103*t^2) + 
      s12^2*t^6*(-348 + 2620*t - 701*t^2) - 8*s12*t^7*(21 - 10*t + 11*t^2) + 
      4*s12^7*t*(-2779 - 9738*t + 3537*t^2) + 
      4*s12^8*(50 - 203*t + 3808*t^2) - 4*s12^6*t^2*(7598 + 22955*t + 
        4981*t^2) - s12^4*t^4*(8196 + 2020*t + 18195*t^2) - 
      s12^5*t^3*(26948 + 65232*t + 38167*t^2)) + 
    mmH^5*(425*s12^8 + s12^7*(4660 + 22733*t) + 
      s12^2*t^4*(-2240 + 25868*t - 14477*t^2) + 4*t^6*(2 + 58*t + 33*t^2) - 
      4*s12*t^5*(85 - 1615*t + 546*t^2) - 4*s12^3*t^3*
       (2217 - 7011*t + 9508*t^2) - 2*s12^4*t^2*(5822 - 2052*t + 12517*t^2) + 
      2*s12^6*(386 + 5298*t + 30983*t^2) + 
      s12^5*t*(-3896 + 1636*t + 41935*t^2)) + 
    mmH^4*(-142*s12^9 + 4*(4 - 21*t)*t^8 - 2*s12^8*(1064 + 6033*t) + 
      s12*t^6*(332 - 1608*t + 505*t^2) - 8*s12^6*t*(-1283 - 4511*t + 
        4492*t^2) + s12^2*t^5*(984 - 12908*t + 4981*t^2) + 
      2*s12^5*t^2*(13678 + 34782*t + 12711*t^2) - 
      2*s12^7*(266 + 878*t + 21285*t^2) + s12^3*t^4*(6204 - 20296*t + 
        22289*t^2) + s12^4*t^3*(22112 + 24836*t + 48529*t^2)) - 
    mmH^6*(848*s12^7 + s12^6*(5656 + 22851*t) + 
      s12^3*t^2*(-1400 + 40372*t - 14975*t^2) + 4*t^5*(8 + 272*t - 15*t^2) - 
      12*s12^2*t^3*(102 - 2675*t + 1277*t^2) - 
      2*s12*t^4*(46 - 5860*t + 1811*t^2) + 
      s12^4*t*(344 + 31540*t + 25749*t^2) + 
      s12^5*(644 + 18292*t + 51085*t^2)) + 
    mmH^2*s12*(-48*s12^9*t + s12^8*(-32 + 288*t - 2226*t^2) + 
      2*s12^7*t*(2872 + 8706*t - 719*t^2) + 4*s12*t^7*(8 - 30*t + 29*t^2) + 
      s12^3*t^5*(136 - 4176*t + 203*t^2) - 
      s12^2*t^6*(76 + 1684*t + 305*t^2) + 2*s12^6*t^2*
       (8250 + 24244*t + 4993*t^2) + s12^4*t^4*(5384 + 10748*t + 8961*t^2) + 
      s12^5*t^3*(15896 + 44724*t + 17635*t^2) + 32*(t^8 + t^10)))*
   canMINP[31, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - (((6*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[31, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((6*I)*(24*mmH^4*(-1 + s12)*s12^2*t + 2*s12*(s12 + t)^2*
     (6*s12^4 + s12^2*(4 - 13*t)*t + 2*s12*t^2 + 3*t^4 - 2*s12^3*(3 + 2*t)) + 
    mmH^3*(-5*s12^5 + s12^4*(5 - 44*t) + 3*s12*(-4 + t)*t^3 - 3*t^4 - 
      2*s12^3*t*(14 + 15*t) + 6*s12^2*t*(4 + 5*t + 2*t^2)) + 
    2*mmH^2*(5*s12^6 + t^4*(-5 + 2*t) + s12^5*(2 + 13*t) + 
      s12^3*t*(-8 + 51*t - 15*t^2) + s12^2*t^2*(-42 + 11*t - 12*t^2) + 
      s12*t^3*(-20 + 11*t - 2*t^2) + s12^4*(-5 + 51*t + 3*t^2)) + 
    mmH*(-5*s12^7 - s12^6*(21 + 4*t) + t^4*(-8 + 4*t + 3*t^2) + 
      3*s12^5*(8 - 30*t + 7*t^2) + s12^2*t^2*(-48 + 152*t + 15*t^2 - 6*t^3) + 
      s12*t^3*(-32 + 48*t + 12*t^2 - 3*t^3) + 
      s12^3*t*(-32 + 152*t - 42*t^2 + 11*t^3) + 
      s12^4*(-8 + 68*t - 117*t^2 + 34*t^3)))*
   canMINP[31, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*t*
   (s12 + t)^4) + 
 ((12*I)*(mmH^7*(-1 + t) + mmH^6*(-1 - 3*s12*(-1 + t) + 5*t - 5*t^2) + 
    t^2*(-(s12*(-2 + t)*t^3) + t^4*(4 + t) - s12^2*t^2*(2 + 3*t) + 
      2*s12^4*(4 + 5*t) + s12^3*t*(8 + 9*t)) + 
    mmH*t*(t^3*(4 - 19*t - 6*t^2) + s12^4*(8 - 42*t - 5*t^2) + 
      s12^3*t*(20 - 79*t - 4*t^2) + s12*t^3*(-6 + 5*t + 2*t^2) + 
      s12^2*t^2*(32 - 14*t + 3*t^2)) + mmH^5*(4 - s12^3 + 3*s12^2*(-1 + t) + 
      t - 12*t^2 + 10*t^3 + s12*(2 - 11*t + 14*t^2)) + 
    mmH^4*(s12^4 - 2*s12^2*(1 + 2*t) + s12^3*(8 + 3*t) + 
      s12*t*(-6 + 13*t - 26*t^2) + t*(-16 + 10*t + 19*t^2 - 10*t^3)) - 
    mmH^3*(3*s12^4*(2 + t) + 2*s12*t^2*(-2 + t - 12*t^2) + 
      s12^2*t*(-44 + 15*t + 6*t^2) + s12^3*(12 + t + 31*t^2) + 
      t^2*(-24 + 30*t + 21*t^2 - 5*t^3)) + 
    mmH^2*(3*s12^2*t^2*(-24 + 13*t) + s12*t^3*(4 - 7*t - 11*t^2) + 
      s12^4*(8 + 2*t + 19*t^2) + s12^3*t*(-28 + 75*t + 33*t^2) - 
      t^3*(16 - 35*t - 15*t^2 + t^3)))*canMINP[31, 3, {t, s12, mmH}])/
  (s12^3*(mmH - t)^4*t*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((12*I)*(2 + t)*canMINP[31, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((I/20)*(540*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (260*s12^3 + 211*s12^2*t + 55*s12*t^2 + 122*t^3) - 
    4*mmH^10*(622*s12^3 + t^2*(-172 + 481*t) + 2*s12*t*(-172 + 757*t) + 
      2*s12^2*(-86 + 759*t)) - mmH*s12^2*t*(1000*s12^8*t + 
      8*t^7*(-154 + 265*t^2) + 4*s12^4*t^3*(-21 + 758*t + 999*t^2) + 
      8*s12*t^6*(-493 - 1034*t + 1001*t^2) + s12^7*(848 + 816*t + 4614*t^2) + 
      s12^5*t^2*(2900 + 14436*t + 5549*t^2) + 
      s12^6*t*(2792 + 7084*t + 7829*t^2) + 
      s12^3*t^4*(-3420 - 21092*t + 8409*t^2) + 
      s12^2*t^5*(-5092 - 24228*t + 11891*t^2)) + 
    mmH^5*(-11791*s12^8 + s12^7*(17420 - 47871*t) + 
      s12^2*t^4*(79600 + 17732*t - 320105*t^2) + 
      2*s12^4*t^2*(58762 + 263244*t - 267957*t^2) + 
      s12^5*t*(73576 + 442172*t - 243669*t^2) + 
      4*s12^3*t^3*(31483 + 70417*t - 152289*t^2) + 
      s12^6*(22884 + 167180*t - 93118*t^2) + 
      4*t^6*(106 - 1114*t + 1225*t^2) - 4*s12*t^5*(-5231 + 8579*t + 
        13449*t^2)) + mmH^8*(-1562*s12^5 - s12^4*(2496 + 7667*t) + 
      s12^3*(-3016 + 4440*t + 685*t^2) + 4*t^3*(-424 + 2308*t + 773*t^2) + 
      s12*t^2*(-6408 + 27896*t + 13181*t^2) + 
      s12^2*t*(-7728 + 25600*t + 14687*t^2)) + 
    mmH^9*(4137*s12^4 + 12*s12^3*(-173 + 1058*t) + 
      4*t^2*(106 - 954*t + 279*t^2) + 4*s12*t*(212 - 2385*t + 2102*t^2) + 
      s12^2*(424 - 7800*t + 15595*t^2)) + 
    mmH^3*(-1000*s12^10 + s12^9*(928 - 13626*t) + 424*t^10 + 
      s12^4*t^4*(69756 + 355348*t - 302831*t^2) + 
      s12^3*t^5*(71592 + 194472*t - 232607*t^2) + 
      s12^5*t^3*(29228 + 305984*t - 213031*t^2) + 
      s12^2*t^6*(32580 + 31636*t - 82329*t^2) + 
      s12^8*(8728 + 38076*t - 48620*t^2) + 
      4*s12^7*t*(4417 + 28930*t - 20479*t^2) - 
      8*s12*t^7*(-651 + 262*t + 1115*t^2) - 4*s12^6*t^2*
       (-3158 - 47487*t + 28680*t^2)) + 
    mmH^2*s12*(2000*s12^9*t + 32*t^8*(-31 + 53*t^2) + 
      4*s12*t^7*(-2408 - 1758*t + 4877*t^2) + 
      2*s12^8*(-848 - 3120*t + 6375*t^2) + 6*s12^6*t^2*
       (1102 - 2036*t + 6475*t^2) + 2*s12^7*t*(-424 - 8818*t + 16063*t^2) + 
      s12^5*t^3*(4824 - 31492*t + 39823*t^2) + 
      s12^2*t^6*(-25292 - 66188*t + 63491*t^2) + 
      s12^4*t^4*(-14104 - 117804*t + 67013*t^2) + 
      s12^3*t^5*(-29816 - 146288*t + 90891*t^2)) - 
    mmH^7*(5846*s12^6 + 3*s12^5*(-5488 + 4129*t) + 
      4*t^4*(-636 + 3132*t + 881*t^2) + 4*s12*t^3*(-4191 + 12008*t + 
        13719*t^2) + s12^4*(-9372 - 56288*t + 55181*t^2) + 
      s12^3*t*(-30420 - 40880*t + 140613*t^2) + 
      s12^2*t^2*(-35268 + 34448*t + 142301*t^2)) + 
    mmH^6*(12520*s12^7 + s12^6*(-24824 + 35733*t) - 
      4*t^5*(424 - 2508*t + 511*t^2) + 2*s12*t^4*(-11650 + 26044*t + 
        36727*t^2) + 4*s12^2*t^3*(-17070 + 5217*t + 74158*t^2) + 
      s12^5*(-17860 - 148972*t + 90439*t^2) + 
      s12^4*t*(-62488 - 276684*t + 275391*t^2) + 
      s12^3*t^2*(-91304 - 173724*t + 426011*t^2)) + 
    mmH^4*(5490*s12^9 + 4*(212 - 645*t)*t^8 + s12^8*(-6104 + 36114*t) + 
      s12*t^6*(-13044 + 12624*t + 25829*t^2) + 
      4*s12^6*t*(-12650 - 79976*t + 35531*t^2) + 
      2*s12^7*(-9418 - 52174*t + 41983*t^2) + 
      2*s12^5*t^2*(-35858 - 257522*t + 160803*t^2) + 
      s12^2*t^5*(-63464 - 47244*t + 205965*t^2) + 
      s12^3*t^4*(-114820 - 292832*t + 489989*t^2) + 
      s12^4*t^3*(-104352 - 527196*t + 543065*t^2)))*
   canMINP[33, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + 
 ((I/10)*(4*s12^4*t^3*(s12 + t)^3*(36*s12^4 + 5*s12^3*t - 276*s12^2*t^2 - 
      59*s12*t^3 - 6*t^4) + 4*mmH^11*(67*s12^4 + 2*s12^2*(160 - 283*t)*t - 
      21*t^4 + 60*s12*t^2*(-2 + 3*t) - 20*s12^3*(2 + 35*t)) - 
    4*mmH^10*(343*s12^5 - 12*t^4*(9 + 2*t) - 4*s12^4*(81 + 598*t) + 
      s12^3*(20 + 2720*t - 3963*t^2) + 2*s12^2*t*(-80 + 736*t + 299*t^2) + 
      2*s12*t^2*(30 - 840*t + 901*t^2)) + 
    mmH*s12^2*t*(-392*s12^10*t + s12^3*t^6*(404 + 2992*t - 4817*t^2) + 
      s12^2*t^7*(-348 + 104*t - 4649*t^2) + 
      s12^8*t*(-176 + 4352*t - 3515*t^2) - 24*t^9*(2 + 5*t^2) - 
      8*s12*t^8*(27 + 6*t + 163*t^2) + s12^7*t^2*(-60 + 14832*t + 289*t^2) - 
      2*s12^9*(24 - 360*t + 967*t^2) + s12^4*t^5*(344 + 23440*t + 5857*t^2) + 
      2*s12^5*t^4*(248 + 23424*t + 8227*t^2) + 
      s12^6*t^3*(804 + 37448*t + 11507*t^2)) + 
    mmH^9*(2665*s12^6 - 4*s12^5*(886 + 1777*t) + 
      s12^4*(552 + 34648*t - 26548*t^2) + 4*t^4*(6 - 570*t + 187*t^2) + 
      2*s12^3*t*(-1384 + 31192*t + 10437*t^2) + 
      2*s12*t^3*(744 - 14252*t + 13293*t^2) + 
      s12^2*t^2*(-1856 - 9712*t + 63487*t^2)) + 
    mmH^2*s12*(784*s12^11*t + 96*t^10*(-1 + t^2) + 
      12*s12*t^9*(-24 - 18*t + 211*t^2) + 8*s12^9*t*(-30 - 1261*t + 
        2252*t^2) + 4*s12^8*t^2*(-91 - 11294*t + 3218*t^2) + 
      s12^10*(-96 - 864*t + 6214*t^2) - 2*s12^4*t^6*(2002 + 16468*t + 
        11047*t^2) + s12^2*t^8*(-252 + 120*t + 13921*t^2) + 
      s12^3*t^7*(-2576 + 5984*t + 21997*t^2) - 
      s12^7*t^3*(2608 + 134496*t + 43255*t^2) - 
      2*s12^5*t^5*(760 + 82432*t + 51233*t^2) - 
      s12^6*t^4*(3380 + 224824*t + 113401*t^2)) - 
    mmH^8*(1642*s12^7 + 7*s12^6*(-628 + 1215*t) + 
      4*t^5*(24 - 1212*t + 545*t^2) + s12^5*(1416 + 56468*t + 13873*t^2) + 
      s12*t^4*(3656 - 58748*t + 48737*t^2) + 
      2*s12^4*t*(-1856 + 102988*t + 58515*t^2) + 
      4*s12^3*t^2*(-2852 + 26570*t + 65657*t^2) + 
      s12^2*t^3*(1120 - 92732*t + 199165*t^2)) + 
    mmH^6*(5716*s12^9 + s12^8*(1696 + 17421*t) + 
      s12^4*t^3*(23392 - 483792*t - 1129707*t^2) - 
      8*t^7*(12 - 366*t + 119*t^2) - 2*s12*t^6*(2010 - 21668*t + 10275*t^2) - 
      s12^7*(1124 + 30760*t + 48837*t^2) - 
      4*s12^6*t*(1368 + 84852*t + 86047*t^2) - 
      2*s12^2*t^5*(10352 - 102792*t + 101551*t^2) - 
      4*s12^5*t^2*(-2453 + 198890*t + 218657*t^2) - 
      3*s12^3*t^4*(4436 - 56664*t + 240743*t^2)) + 
    mmH^3*(-392*s12^12 + 24*t^12 - 2*s12^11*(144 + 3241*t) + 
      s12^3*t^7*(8376 - 20904*t - 31913*t^2) + 
      s12^10*(416 + 4128*t - 30542*t^2) + 2*s12^9*t*(838 + 21272*t - 
        23857*t^2) + s12^2*t^8*(2340 - 1504*t - 13395*t^2) - 
      24*s12*t^9*(-21 + 2*t + 51*t^2) + 8*s12^8*t^2*(663 + 23982*t + 
        5663*t^2) + 6*s12^4*t^6*(2800 - 3720*t + 7597*t^2) + 
      4*s12^5*t^5*(1873 + 55004*t + 69998*t^2) + 
      s12^7*t^3*(9152 + 482072*t + 277821*t^2) + 
      s12^6*t^4*(2340 + 553152*t + 423899*t^2)) + 
    mmH^7*(-2390*s12^8 + s12^7*(-2824 + 7985*t) + 
      4*t^6*(36 - 1308*t + 571*t^2) + 4*s12*t^5*(1221 - 16756*t + 
        11754*t^2) + s12^6*(1716 + 52768*t + 73951*t^2) + 
      2*s12^5*t*(146 + 172416*t + 144037*t^2) + 
      4*s12^4*t^2*(-4890 + 112044*t + 155207*t^2) + 
      s12^2*t^4*(11748 - 199840*t + 284479*t^2) + 
      s12^3*t^3*(-11128 + 9368*t + 636077*t^2)) + 
    mmH^4*(2202*s12^11 - 4*(-12 + t)*t^10 + 4*s12^10*(289 + 5274*t) + 
      s12^5*t^4*(1752 - 646312*t - 850401*t^2) + 
      2*s12^8*t*(-2104 - 54008*t + 2885*t^2) + 
      s12*t^8*(-1188 + 2332*t + 4055*t^2) - 4*s12^3*t^6*
       (6962 - 26822*t + 16145*t^2) + s12^2*t^7*(-8432 + 27116*t + 
        16439*t^2) - 8*s12^7*t^2*(1553 + 60913*t + 39773*t^2) + 
      s12^9*(-676 - 8708*t + 60796*t^2) - 4*s12^4*t^5*
       (6556 + 8156*t + 108611*t^2) - s12^6*t^3*(5360 + 920384*t + 
        774969*t^2)) + mmH^5*(-5055*s12^10 - 9*s12^9*(192 + 3551*t) + 
      s12^8*(708 + 14856*t - 34357*t^2) + 4*t^8*(6 - 186*t + 17*t^2) - 
      2*s12*t^7*(-1162 + 7540*t + 377*t^2) + 
      4*s12^7*t*(1604 + 54772*t + 44951*t^2) + 
      s12^2*t^6*(17720 - 109552*t + 53501*t^2) + 
      4*s12^6*t^2*(1988 + 198196*t + 180939*t^2) + 
      2*s12^3*t^5*(17836 - 105584*t + 199365*t^2) + 
      s12^4*t^4*(4252 + 254528*t + 1014135*t^2) + 
      s12^5*t^3*(-13756 + 968440*t + 1206227*t^2)))*
   canMINP[33, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^4) + 
 ((I/20)*(228*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (324*s12^3 + 271*s12^2*t - 257*s12*t^2 - 70*t^3) - 
    4*mmH^10*(340*s12^3 + t^2*(40 + 257*t) + 2*s12*t*(40 + 437*t) + 
      2*s12^2*(20 + 521*t)) + mmH*s12^2*t*(552*s12^8*t + 
      8*t^7*(46 + 85*t^2) + 8*s12*t^6*(115 + 70*t + 481*t^2) + 
      2*s12^7*(-1592 - 7528*t + 571*t^2) - 4*s12^4*t^3*
       (1105 + 2902*t + 907*t^2) - s12^6*t*(9672 + 41580*t + 3799*t^2) + 
      s12^3*t^4*(-716 - 3692*t + 7109*t^2) + 
      s12^2*t^5*(508 - 1724*t + 8367*t^2) - 
      s12^5*t^2*(10236 + 36724*t + 8407*t^2)) + 
    mmH^9*(4007*s12^4 + 4*s12^3*(465 + 3749*t) + 
      4*t^2*(-34 + 342*t + 305*t^2) + 4*s12*t*(-68 + 1191*t + 1713*t^2) + 
      s12^2*(-136 + 5256*t + 15101*t^2)) + 
    mmH^6*(-12944*s12^7 - s12^6*(28968 + 127733*t) + 
      s12^5*(3748 - 47676*t - 271715*t^2) + 
      s12^4*t*(20248 - 20860*t - 169387*t^2) + 
      4*t^5*(136 - 1176*t + 845*t^2) + 2*s12*t^4*(5698 - 17020*t + 
        7653*t^2) + 4*s12^2*t^3*(8478 - 16595*t + 11843*t^2) + 
      s12^3*t^2*(39560 - 39196*t + 25025*t^2)) + 
    mmH^2*s12*(-1104*s12^9*t + s12^3*t^5*(2488 - 2608*t - 39811*t^2) + 
      s12^2*t^6*(-468 + 1508*t - 27535*t^2) + 
      s12^8*(544 + 8544*t - 14718*t^2) + 2*s12^7*t*(8776 + 52918*t - 
        11717*t^2) + s12^4*t^4*(19832 + 54324*t - 3137*t^2) + 
      4*s12*t^7*(184 + 270*t - 1893*t^2) + 32*t^8*(23 - 17*t^2) + 
      2*s12^6*t^2*(23830 + 122892*t + 4159*t^2) + 
      s12^5*t^3*(47528 + 205852*t + 33965*t^2)) + 
    mmH^7*(12438*s12^6 + 3*s12^5*(6464 + 27041*t) - 
      4*t^4*(204 - 1524*t + 863*t^2) - 4*s12*t^3*(1611 - 8760*t + 3751*t^2) - 
      3*s12^2*t^2*(4220 - 23280*t + 6049*t^2) + 
      3*s12^3*t*(-3084 + 25888*t + 17999*t^2) + 
      3*s12^4*(-740 + 18720*t + 45119*t^2)) - 
    mmH^8*(8230*s12^5 + s12^4*(7928 + 37513*t) + 
      s12*t^2*(-1992 + 19200*t - 431*t^2) - 4*t^3*(136 - 1036*t + 231*t^2) + 
      s12^2*t*(-2352 + 33896*t + 17203*t^2) + 
      s12^3*(-904 + 26768*t + 47353*t^2)) + 
    mmH^4*(-3266*s12^9 + 4*t^8*(-68 + 157*t) - 2*s12^8*(6192 + 33259*t) + 
      s12^7*(5044 + 55612*t - 226070*t^2) + 
      s12^2*t^5*(28392 - 12404*t - 32077*t^2) + 
      s12^3*t^4*(54372 + 30072*t - 24193*t^2) + 
      2*s12^5*t^2*(53154 + 265426*t - 23767*t^2) + 
      s12*t^6*(8916 - 5224*t - 5305*t^2) - 
      8*s12^6*t*(-6069 - 44183*t + 32131*t^2) + 
      s12^4*t^3*(97696 + 282908*t + 50007*t^2)) + 
    mmH^3*(552*s12^10 - 136*t^10 + 2*s12^9*(1264 + 8421*t) + 
      8*s12*t^7*(-483 + 70*t + 387*t^2) + 4*s12^6*t^2*
       (-24234 - 131985*t + 3767*t^2) + 4*s12^8*(-650 - 9409*t + 21294*t^2) + 
      s12^2*t^6*(-9924 - 2380*t + 26237*t^2) + 
      4*s12^7*t*(-9957 - 70654*t + 28871*t^2) + 
      s12^4*t^4*(-38428 - 72620*t + 29555*t^2) - 
      s12^5*t^3*(90364 + 362576*t + 48241*t^2) + 
      s12^3*t^5*(-13832 + 1528*t + 63191*t^2)) + 
    mmH^5*(8575*s12^8 + s12^7*(25660 + 123619*t) + 
      s12^2*t^4*(-43040 + 39044*t - 10451*t^2) - 
      4*t^6*(34 - 454*t + 441*t^2) - 4*s12*t^5*(3115 - 4605*t + 448*t^2) + 
      14*s12^4*t^2*(-5358 - 15932*t + 1387*t^2) - 
      4*s12^3*t^3*(18711 + 13127*t + 15154*t^2) + 
      2*s12^6*(-2642 - 6586*t + 163469*t^2) + 
      s12^5*t*(-36168 - 186932*t + 290625*t^2)))*
   canMINP[33, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + (((6*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[33, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(-48*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t + 4*s12*t*(s12 + t)^2*
     (21*s12^4 + 2*s12*(13 - 14*t)*t^2 + 2*(7 - 5*t)*t^3 - 
      5*s12^2*t*(-2 + 5*t) + 2*s12^3*(-9 + 7*t)) + 
    mmH^4*(17*s12^5*(-1 + t) - (-1 + t)*t^4 + s12*t^3*(4 - 5*t + t^2) + 
      2*s12^3*t*(-14 + 11*t + 51*t^2) + s12^4*(17 - 133*t + 116*t^2) + 
      2*s12^2*t*(24 - 21*t - 53*t^2 + 2*t^3)) - 
    2*mmH^3*(15*s12^6*(-1 + t) + t^4*(23 - 32*t + t^2) + 
      s12^5*(-7 - 18*t + 49*t^2) + s12^2*t^2*(114 - 322*t + 55*t^2 - 7*t^3) - 
      s12*t^3*(-92 + 137*t - 22*t^2 + t^3) + 
      4*s12^3*t*(17 - 44*t + 61*t^2 + 2*t^3) + 
      s12^4*(23 - 158*t + 207*t^2 + 48*t^3)) - 
    2*mmH*(3*s12^7*(-7 + 12*t) + 2*t^5*(24 - 19*t + 5*t^2) + 
      s12^6*(74 - 3*t + 88*t^2) + s12^2*t^3*(64 - 658*t + 233*t^2 - 68*t^3) + 
      s12*t^4*(136 - 274*t + 73*t^2 - 13*t^3) + 
      s12^5*(-56 + 158*t + 255*t^2 + 19*t^3) - 
      2*s12^4*t*(88 + 17*t - 276*t^2 + 62*t^3) - 
      s12^3*t^2*(144 + 540*t - 485*t^2 + 146*t^3)) + 
    mmH^2*(15*s12^7*(-1 + t) + s12^6*(-43 + 99*t + 32*t^2) + 
      s12^5*(78 - 222*t + 513*t^2 - 5*t^3) + 
      t^4*(8 - 104*t - 23*t^2 + 3*t^3) + s12^4*(8 + 144*t - 29*t^2 + 
        733*t^3 - 60*t^4) + s12^3*t*(32 + 132*t - 168*t^2 + 419*t^3 - 
        55*t^4) + s12^2*t^2*(48 - 344*t - 433*t^2 + 109*t^3 - 20*t^4) + 
      s12*t^3*(32 - 322*t - 138*t^2 + 27*t^3 - 3*t^4)))*
   canMINP[33, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t*(s12 + t)^4) - 
 ((4*I)*(2*mmH^9*(-1 + s12) + mmH^8*(21 - 5*s12^2 + 5*t - s12*(6 + 5*t)) + 
    2*s12*t^2*(6*s12*t^3*(5 + 4*t) + 4*s12^4*(4 + 5*t) + 2*t^4*(7 + 5*t) + 
      s12^2*t^2*(16 + 11*t) + s12^3*t*(16 + 17*t)) + 
    mmH^7*(-41 + 2*s12^3 - 61*t + 7*t^2 + s12^2*(31 + 17*t) - 
      s12*(66 + 9*t + 7*t^2)) - mmH*t*(-2*t^4*(28 + 21*t + 5*t^2) + 
      8*s12^5*(-4 + 23*t + 5*t^2) + s12^3*t^2*(16 + 139*t + 11*t^2) + 
      2*s12^2*t^3*(233 + 132*t + 15*t^2) + s12^4*t*(-96 + 304*t + 35*t^2) + 
      2*s12*t^3*(-52 + 121*t + 77*t^2 + 7*t^3)) + 
    mmH^6*(-60 + 3*s12^4 + 133*t - 15*t^2 - 40*t^3 - 4*s12^3*(5 + 2*t) + 
      s12^2*(11 - 88*t - 15*t^2) + s12*(221 + 353*t + 149*t^2 + 40*t^3)) + 
    mmH^2*(2*s12^3*t^2*(-4 + 7*t + 56*t^2) - 
      t^4*(284 + 199*t + 89*t^2 + 2*t^3) + 
      s12^2*t^3*(1312 + 541*t + 156*t^2 + 3*t^3) + 
      2*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) + 
      s12^4*t*(-96 + 164*t + 284*t^2 + 9*t^3) + 
      s12*t^3*(-416 + 909*t + 505*t^2 + 109*t^3 + 2*t^4)) - 
    mmH^3*(2*s12^5*(20 + 8*t + 19*t^2) + 2*s12^3*t*(20 - 142*t + 57*t^2 + 
        11*t^3) + s12^2*t^2*(1716 + 578*t + 269*t^2 + 15*t^3) - 
      t^3*(576 + 335*t + 279*t^2 + 15*t^3) + 
      s12^4*(32 - 64*t + 242*t^2 + 70*t^3) + 
      s12*t^2*(-624 + 1776*t + 946*t^2 + 329*t^3 + 15*t^4)) - 
    mmH^5*(2*s12^5 + s12^4*(19 + 10*t) + 3*s12^3*(-13 - 31*t + 4*t^2) + 
      2*s12^2*(113 + 71*t - 18*t^2 + 5*t^3) - 
      4*t*(74 - 20*t + 65*t^2 + 15*t^3) + 2*s12*(-52 + 507*t + 413*t^2 + 
        200*t^3 + 30*t^4)) + mmH^4*(2*s12^5*(8 + 3*t) + 
      2*s12^4*(21 + 6*t + 34*t^2) + 4*s12^3*(2 - 49*t - 15*t^2 + 10*t^3) + 
      s12^2*t*(1036 + 384*t + 164*t^2 + 25*t^3) - 
      t^2*(584 + 190*t + 405*t^2 + 43*t^3) + 
      s12*t*(-416 + 1874*t + 1114*t^2 + 500*t^3 + 43*t^4)))*
   canMINP[33, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH - t)^4*
   t*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((4*I)*(2 + t)*canMINP[33, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[33, 4, {t, s12, mmH}])/
  (s12^3*t) + ((4*I)*(7*mmH^4*(-1 + s12)*(-1 + t)*(s12 + t) + 
    4*s12*t*(s12^3 + 3*s12^2*(-2 + t) + 2*s12*(4 - 7*t)*t - 
      16*(-1 + t)*t^2) - 2*mmH^3*(2*s12^3*(-1 + t) - t*(-11 + 24*t + t^2) + 
      s12^2*(-4 + 15*t + 3*t^2) + s12*(11 - 28*t + 16*t^2 + t^3)) + 
    2*mmH*(s12^4*(1 + 4*t) - 2*s12^3*(31 + 15*t) - 8*t^2*(6 + t + 2*t^2) + 
      s12^2*(56 + 32*t - 44*t^2 + 21*t^3) + 
      s12*t*(8 + 86*t - 33*t^2 + 25*t^3)) + 
    mmH^2*(-5*s12^4*(-1 + t) + s12^3*(-11 + 50*t - 3*t^2) + 
      s12^2*(66 - 23*t + 48*t^2 - 7*t^3) + t*(8 - 102*t + 9*t^2 + 9*t^3) + 
      s12*(8 - 38*t - 3*t^2 + 14*t^3 - 9*t^4)))*
   canMINP[34, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t*(s12 + t)) + 
 ((4*I)*(4*mmH^4*(-1 + s12) - 2*mmH^3*(4 + 6*s12^2 + s12*(-2 + t) - t) + 
    2*s12^2*(-6*s12 + 7*s12^2 - 4*t*(1 + t)) + 
    mmH^2*(17*s12^3 + s12^2*(-19 + 2*t) + s12*(74 + 8*t - 4*t^2) + 
      2*(-8 - 5*t + 2*t^2)) + mmH*s12*(5*s12^2 - 9*s12^3 + 4*(4 + t^2) + 
      s12*(-54 - 4*t + 4*t^2)))*canMINP[34, 3, {mmH - s12 - t, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(-mmH + s12)*t) + 
 ((4*I)*(2*mmH^3*(-1 + s12)*(s12 + t) + 
    4*s12*(3*s12^3 + t^2*(-2 + 3*t) + 2*s12^2*(2 + 7*t) + s12*t*(3 + 14*t)) + 
    mmH^2*(2*s12^3 + 3*(10 - 7*t)*t + s12^2*(-16 + 23*t) + 
      s12*(30 - 37*t + 21*t^2)) + mmH*(-11*s12^4 + s12^3*(49 - 33*t) + 
      s12^2*(-122 + 21*t - 28*t^2) + 2*t*(20 + 8*t + 3*t^2) - 
      2*s12*(-20 + 52*t + 10*t^2 + 3*t^3)))*canMINP[34, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t*(s12 + t)) - 
 ((8*I)*((mmH - s12)^2 + 2*t - 3*(-mmH + s12 + t))*
   canMINP[34, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((4*I)*(2*t^2 - 5*(-mmH + s12 + t)^2 + 2*(-5*mmH + 5*s12 + 6*t))*
   canMINP[34, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((I/4)*(180*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (44*s12^3 + 49*s12^2*t - 3*s12*t^2 - 2*t^3) - 
    4*mmH^10*(218*s12^3 + t^2*(-36 + 235*t) + 2*s12*t*(-36 + 343*t) + 
      s12^2*(-36 + 634*t)) - mmH*s12^2*t*(120*s12^8*t + 40*t^7*(2 + 7*t^2) + 
      8*s12*t^6*(25 + 2*t + 131*t^2) + 2*s12^7*(56 - 120*t + 241*t^2) + 
      4*s12^4*t^3*(17 + 530*t + 381*t^2) + s12^6*t*(376 + 228*t + 839*t^2) + 
      s12^5*t^2*(412 + 1932*t + 1039*t^2) + 
      s12^2*t^5*(84 - 12*t + 1937*t^2) + s12^3*t^4*(-116 + 628*t + 
        2131*t^2)) + mmH^3*(-120*s12^10 + 56*t^10 - 2*s12^9*(16 + 879*t) + 
      s12^4*t^4*(2868 + 5596*t - 35493*t^2) + 
      s12^5*t^3*(1252 + 11392*t - 29325*t^2) + 
      s12^3*t^5*(3192 + 6136*t - 27061*t^2) + 
      s12^2*t^6*(2316 + 2524*t - 9971*t^2) + 
      s12^8*(1160 + 5780*t - 6788*t^2) - 8*s12*t^7*(-105 + 2*t + 137*t^2) - 
      4*s12^7*t*(-587 - 5078*t + 3373*t^2) - 4*s12^6*t^2*
       (-322 - 5973*t + 5104*t^2)) + 
    mmH^5*(-1765*s12^8 + s12^7*(708 - 8821*t) + 
      s12^2*t^4*(9808 - 916*t - 25187*t^2) + 
      s12^5*t*(9208 + 44756*t - 17223*t^2) + 
      s12^6*(3052 + 17412*t - 15818*t^2) + 2*s12^4*t^2*
       (6526 + 22020*t - 11943*t^2) + 4*t^6*(14 - 158*t + 163*t^2) - 
      4*s12*t^5*(-773 + 801*t + 1355*t^2) - 4*s12^3*t^3*
       (-3417 - 4411*t + 8635*t^2)) + 
    mmH^6*(2168*s12^7 + s12^6*(-1448 + 5895*t) - 
      4*t^5*(56 - 388*t + 117*t^2) + s12^5*(-2348 - 13092*t + 589*t^2) + 
      4*s12^2*t^3*(-2250 + 1355*t + 1682*t^2) + 
      2*s12*t^4*(-1622 + 3412*t + 1853*t^2) - 
      s12^3*t^2*(11512 + 13620*t + 4183*t^2) - 
      s12^4*t*(7880 + 25412*t + 9035*t^2)) + 
    mmH^9*(1603*s12^4 + s12^3*(-436 + 6888*t) + 
      4*t^2*(14 - 190*t + 445*t^2) + 4*s12*t*(28 - 475*t + 1962*t^2) + 
      s12^2*(56 - 1576*t + 11353*t^2)) + 
    mmH^2*s12*(240*s12^9*t + 32*t^8*(-5 + 7*t^2) + 
      4*s12*t^7*(-40 - 138*t + 623*t^2) + 2*s12^8*(-112 - 528*t + 765*t^2) + 
      2*s12^7*t*(-56 - 2342*t + 1957*t^2) + 2*s12^6*t^2*
       (462 - 2740*t + 3067*t^2) + s12^2*t^6*(-4 - 1540*t + 8193*t^2) + 
      s12^5*t^3*(968 - 172*t + 8869*t^2) + 
      s12^4*t^4*(-328 + 2204*t + 12375*t^2) + 
      s12^3*t^5*(-488 - 464*t + 13081*t^2)) + 
    mmH^7*(-882*s12^6 + s12^5*(1072 + 3007*t) + 28*t^4*(12 - 76*t + 19*t^2) + 
      4*s12*t^3*(565 - 1944*t + 1043*t^2) + 
      7*s12^3*t*(580 + 176*t + 4015*t^2) + 
      s12^2*t^2*(4748 - 7216*t + 17793*t^2) + 
      s12^4*(1236 + 3872*t + 17841*t^2)) - 
    mmH^8*(1022*s12^5 + s12^4*(-64 + 8753*t) + 4*t^3*(56 - 428*t + 361*t^2) + 
      s12*t^2*(856 - 5160*t + 10113*t^2) + s12^3*(408 - 1864*t + 21073*t^2) + 
      s12^2*t*(1040 - 5248*t + 22571*t^2)) + 
    mmH^4*(710*s12^9 + 4*(28 - 87*t)*t^8 + 6*s12^8*(-12 + 913*t) + 
      s12*t^6*(-2044 + 624*t + 3063*t^2) + 
      4*s12^6*t*(-1646 - 10104*t + 5969*t^2) + 
      2*s12^7*(-1262 - 6746*t + 7525*t^2) + 2*s12^5*t^2*
       (-3782 - 22502*t + 16865*t^2) + s12^2*t^5*(-6648 - 3076*t + 
        21999*t^2) + s12^3*t^4*(-9132 - 11936*t + 45591*t^2) + 
      s12^4*t^3*(-8032 - 26356*t + 46579*t^2)))*
   canMINP[35, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + ((I/2)*(28*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (12*s12^3 + 11*s12^2*t - 7*s12*t^2 - 2*t^3) - 
    4*mmH^10*(35*s12^3 + 4*t^2*(-7 + 12*t) + 2*s12^2*(-14 + 61*t) + 
      2*s12*t*(-28 + 65*t)) + mmH^8*(-418*s12^5 + s12^4*(1116 - 2777*t) + 
      s12^2*t*(144 + 8804*t - 7043*t^2) + s12^3*(56 + 5348*t - 6513*t^2) + 
      s12*t^2*(120 + 6028*t - 3629*t^2) + 4*t^3*(8 + 364*t - 165*t^2)) + 
    mmH^6*(-508*s12^7 - s12^6*(64 + 3191*t) + 
      s12^3*t^2*(1768 + 41408*t - 18519*t^2) + 
      s12^4*t*(1064 + 28128*t - 17383*t^2) + 
      s12^5*(284 + 7288*t - 9775*t^2) + 2*s12^2*t^3*(756 + 14360*t - 
        5497*t^2) + 2*s12*t^4*(278 + 4452*t - 1351*t^2) + 
      8*t^5*(4 + 102*t - 7*t^2)) + mmH^2*s12*(-48*s12^9*t + 
      s12^3*t^5*(104 + 3464*t - 2685*t^2) + 
      s12^4*t^4*(184 + 5280*t - 2553*t^2) + 
      s12^2*t^6*(-12 + 1096*t - 1459*t^2) + 
      s12^5*t^3*(-8 + 5848*t - 1355*t^2) + s12^8*(32 + 288*t - 306*t^2) + 
      4*s12^7*t*(4 + 558*t - 135*t^2) + 4*s12*t^7*(8 + 18*t - 99*t^2) - 
      32*t^8*(-1 + t^2) - 2*s12^6*t^2*(46 - 2476*t + 327*t^2)) + 
    mmH*s12^2*t*(24*s12^8*t + 8*t^7*(2 + 5*t^2) + 
      8*s12*t^6*(5 + 2*t + 23*t^2) + s12^6*t*(48 - 544*t + 29*t^2) + 
      2*s12^7*(8 - 120*t + 29*t^2) + 4*s12^4*t^3*(-5 - 118*t + 60*t^2) + 
      s12^5*t^2*(36 - 416*t + 65*t^2) + 5*s12^2*t^5*(4 - 56*t + 79*t^2) + 
      s12^3*t^4*(-28 - 656*t + 461*t^2)) + 
    mmH^4*(-142*s12^9 + 4*t^8*(-4 + 11*t) - 4*s12^8*(107 + 323*t) + 
      s12^4*t^3*(1568 + 40372*t - 14555*t^2) + 
      s12^3*t^4*(1788 + 26852*t - 11073*t^2) + 
      s12^7*(332 + 2756*t - 3950*t^2) + 2*s12^6*t*(444 + 8282*t - 3843*t^2) + 
      3*s12^2*t^5*(424 + 2908*t - 1365*t^2) + 
      s12*t^6*(396 + 748*t - 469*t^2) - 6*s12^5*t^2*(-202 - 5810*t + 
        2005*t^2)) + mmH^9*(301*s12^4 + 2*s12^3*(-284 + 793*t) + 
      4*t^2*(-2 - 162*t + 127*t^2) + 2*s12*t*(-8 - 932*t + 949*t^2) + 
      s12^2*(-8 - 1784*t + 2635*t^2)) + 
    mmH^3*(24*s12^10 - 8*t^10 + 6*s12^9*(16 + 65*t) + 
      8*s12*t^7*(-21 + 2*t + 21*t^2) + 4*s12^7*t*(-81 - 1980*t + 649*t^2) + 
      2*s12^8*(-80 - 656*t + 723*t^2) + s12^2*t^6*(-444 - 1664*t + 
        1609*t^2) + 2*s12^6*t^2*(-144 - 8456*t + 2101*t^2) + 
      s12^3*t^5*(-616 - 8344*t + 5161*t^2) + 
      s12^5*t^3*(-476 - 20760*t + 6745*t^2) + 
      s12^4*t^4*(-692 - 17024*t + 7947*t^2)) + 
    mmH^7*(498*s12^6 + s12^5*(-904 + 3313*t) + 
      4*t^4*(-12 - 396*t + 103*t^2) + 4*s12*t^3*(-87 - 2484*t + 1004*t^2) + 
      3*s12^4*(-52 - 2736*t + 3213*t^2) + s12^2*t^2*(-708 - 21520*t + 
        10975*t^2) + s12^3*t*(-564 - 20472*t + 14035*t^2)) + 
    mmH^5*(357*s12^8 + s12^7*(640 + 2451*t) - 4*t^6*(2 + 34*t + 19*t^2) + 
      2*s12*t^5*(-286 - 2060*t + 607*t^2) + 
      4*s12^6*(-95 - 1150*t + 1823*t^2) + s12^2*t^4*(-1816 - 21464*t + 
        7729*t^2) + 2*s12^3*t^3*(-1206 - 22620*t + 8369*t^2) + 
      2*s12^4*t^2*(-1002 - 23884*t + 9559*t^2) + 
      s12^5*t*(-1224 - 25248*t + 14257*t^2)))*
   canMINP[35, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^2) - 
 ((I/4)*(76*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (20*s12^3 + 27*s12^2*t + 11*s12*t^2 + 2*t^3) - 
    4*mmH^10*(92*s12^3 + t^2*(-8 + 75*t) + 2*s12*t*(-8 + 119*t) + 
      s12^2*(-8 + 230*t)) + mmH^7*(-526*s12^6 + s12^5*(2624 + 385*t) + 
      s12^2*t^2*(3332 + 14960*t - 10945*t^2) + 
      s12^3*t*(2932 + 19872*t - 6865*t^2) + 
      4*s12*t^3*(391 + 1096*t - 1501*t^2) + 4*t^4*(60 + 44*t - 181*t^2) + 
      s12^4*(924 + 11744*t + 31*t^2)) + 
    mmH^3*(-72*s12^10 + s12^9*(160 - 978*t) + 40*t^10 + 
      s12^4*t^4*(1484 + 15260*t - 30799*t^2) + 
      s12^5*t^3*(300 + 7952*t - 28763*t^2) + 
      s12^3*t^5*(1960 + 12072*t - 20739*t^2) + 
      4*s12^6*t^2*(178 + 1237*t - 4563*t^2) + 
      s12^8*(840 + 3156*t - 3800*t^2) + 3*s12^2*t^6*(476 + 1108*t - 
        2379*t^2) + 4*s12^7*t*(425 + 1622*t - 2275*t^2) - 
      8*s12*t^7*(-63 - 2*t + 95*t^2)) + 
    mmH^5*(-1035*s12^8 - 7*s12^7*(-332 + 617*t) + 
      s12^2*t^4*(6176 + 20428*t - 29969*t^2) + 
      2*s12^4*t^2*(4522 + 28228*t - 23889*t^2) + 
      s12^5*t*(6760 + 40580*t - 23637*t^2) + 4*s12^3*t^3*
       (2211 + 11859*t - 13358*t^2) + s12^6*(2292 + 16292*t - 9314*t^2) + 
      4*s12*t^5*(487 + 655*t - 1448*t^2) + 4*t^6*(10 - 54*t + 109*t^2)) - 
    mmH*s12^2*t*(72*s12^8*t + 8*t^7*(6 + 25*t^2) + 
      8*s12*t^6*(15 - 2*t + 85*t^2) + 4*s12^4*t^3*(27 + 426*t + 329*t^2) + 
      s12^7*(80 + 240*t + 366*t^2) + 3*s12^3*t^4*(-20 + 76*t + 483*t^2) + 
      s12^6*t*(280 + 1316*t + 765*t^2) + s12^5*t^2*(340 + 2428*t + 989*t^2) + 
      s12^2*t^5*(44 - 140*t + 1211*t^2)) + 
    mmH^9*(685*s12^4 + 4*s12^3*(27 + 559*t) + 4*t^2*(10 - 6*t + 59*t^2) + 
      4*s12*t*(20 + 29*t + 435*t^2) + s12^2*(40 + 248*t + 2975*t^2)) - 
    mmH^8*(418*s12^5 + s12^4*(1064 + 2595*t) + 4*t^3*(40 + 36*t - 109*t^2) - 
      7*s12*t^2*(-88 - 256*t + 83*t^2) + s12^2*t*(752 + 4216*t + 1521*t^2) + 
      s12^3*(296 + 3632*t + 3443*t^2)) + 
    mmH^2*s12*(144*s12^9*t + 32*t^8*(-3 + 5*t^2) + 
      10*s12^7*t*(-8 - 22*t + 277*t^2) + 4*s12*t^7*(-24 - 102*t + 425*t^2) + 
      2*s12^8*(-80 - 240*t + 459*t^2) + 2*s12^6*t^2*(370 + 1540*t + 
        2613*t^2) + s12^2*t^6*(-28 - 2100*t + 5531*t^2) + 
      s12^5*t^3*(952 + 4404*t + 8239*t^2) + 
      s12^3*t^5*(-280 - 3472*t + 9311*t^2) + 
      s12^4*t^4*(40 - 196*t + 10229*t^2)) + 
    mmH^6*(1232*s12^7 + s12^6*(-3256 + 3065*t) + 
      4*t^5*(-40 + 24*t + 15*t^2) + 2*s12*t^4*(-1066 - 2388*t + 4247*t^2) + 
      s12^5*(-1780 - 18068*t + 5631*t^2) + 4*s12^2*t^3*
       (-1494 - 5841*t + 6833*t^2) + s12^4*t*(-5752 - 39892*t + 19175*t^2) + 
      s12^3*t^2*(-7976 - 43572*t + 33675*t^2)) + 
    mmH^4*(426*s12^9 + 20*(4 - 13*t)*t^8 + s12^8*(-928 + 2830*t) + 
      6*s12^7*(-310 - 1554*t + 1325*t^2) + 
      8*s12^6*t*(-601 - 2851*t + 2263*t^2) + 
      s12*t^6*(-1252 - 632*t + 2381*t^2) + 3*s12^2*t^5*
       (-1368 - 3668*t + 6203*t^2) + 3*s12^4*t^3*(-1632 - 12740*t + 
        17727*t^2) + 2*s12^5*t^2*(-2570 - 16122*t + 19011*t^2) + 
      s12^3*t^4*(-5556 - 30680*t + 44085*t^2)))*
   canMINP[35, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - (((11*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[35, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (I*(19*mmH^3*(-1 + t) - 2*mmH^2*(-9 + 17*s12*(-1 + t) + 20*t + 3*t^2) - 
    2*t*(13*s12^2 + s12*(2 - 4*t) + 2*t*(-1 + 4*t)) + 
    mmH*(40 + 13*s12^2*(-1 + t) - 32*t + 17*t^2 + 3*t^3 + 
      s12*(-42 + 94*t - 4*t^2)))*canMINP[35, 3, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(-2*mmH^3*(-1 + s12) + mmH^2*(s12^2 + s12*(8 - 15*t) + 15*(-1 + t)) - 
    s12*(5*s12^2 + 6*t*(-1 + 2*t) + s12*(4 + 30*t)) + 
    mmH*(-20 + 5*s12^3 + 15*s12^2*(-2 + t) - 7*t - 6*t^2 + 
      s12*(63 + 17*t + 6*t^2)))*canMINP[35, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((2*I)*(2 + t)*canMINP[35, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[35, 4, {t, s12, mmH}])/
  (s12^3*t) + ((I/6)*(180*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (44*s12^3 + 49*s12^2*t - 3*s12*t^2 - 2*t^3) - 
    4*mmH^10*(218*s12^3 + t^2*(-36 + 235*t) + 2*s12*t*(-36 + 343*t) + 
      s12^2*(-36 + 634*t)) - mmH*s12^2*t*(120*s12^8*t + 40*t^7*(2 + 7*t^2) + 
      8*s12*t^6*(25 + 2*t + 131*t^2) + 2*s12^7*(56 - 120*t + 241*t^2) + 
      4*s12^4*t^3*(17 + 530*t + 381*t^2) + s12^6*t*(376 + 228*t + 839*t^2) + 
      s12^5*t^2*(412 + 1932*t + 1039*t^2) + 
      s12^2*t^5*(84 - 12*t + 1937*t^2) + s12^3*t^4*(-116 + 628*t + 
        2131*t^2)) + mmH^3*(-120*s12^10 + 56*t^10 - 2*s12^9*(16 + 879*t) + 
      s12^4*t^4*(2868 + 5596*t - 35493*t^2) + 
      s12^5*t^3*(1252 + 11392*t - 29325*t^2) + 
      s12^3*t^5*(3192 + 6136*t - 27061*t^2) + 
      s12^2*t^6*(2316 + 2524*t - 9971*t^2) + 
      s12^8*(1160 + 5780*t - 6788*t^2) - 8*s12*t^7*(-105 + 2*t + 137*t^2) - 
      4*s12^7*t*(-587 - 5078*t + 3373*t^2) - 4*s12^6*t^2*
       (-322 - 5973*t + 5104*t^2)) + 
    mmH^5*(-1765*s12^8 + s12^7*(708 - 8821*t) + 
      s12^2*t^4*(9808 - 916*t - 25187*t^2) + 
      s12^5*t*(9208 + 44756*t - 17223*t^2) + 
      s12^6*(3052 + 17412*t - 15818*t^2) + 2*s12^4*t^2*
       (6526 + 22020*t - 11943*t^2) + 4*t^6*(14 - 158*t + 163*t^2) - 
      4*s12*t^5*(-773 + 801*t + 1355*t^2) - 4*s12^3*t^3*
       (-3417 - 4411*t + 8635*t^2)) + 
    mmH^6*(2168*s12^7 + s12^6*(-1448 + 5895*t) - 
      4*t^5*(56 - 388*t + 117*t^2) + s12^5*(-2348 - 13092*t + 589*t^2) + 
      4*s12^2*t^3*(-2250 + 1355*t + 1682*t^2) + 
      2*s12*t^4*(-1622 + 3412*t + 1853*t^2) - 
      s12^3*t^2*(11512 + 13620*t + 4183*t^2) - 
      s12^4*t*(7880 + 25412*t + 9035*t^2)) + 
    mmH^9*(1603*s12^4 + s12^3*(-436 + 6888*t) + 
      4*t^2*(14 - 190*t + 445*t^2) + 4*s12*t*(28 - 475*t + 1962*t^2) + 
      s12^2*(56 - 1576*t + 11353*t^2)) + 
    mmH^2*s12*(240*s12^9*t + 32*t^8*(-5 + 7*t^2) + 
      4*s12*t^7*(-40 - 138*t + 623*t^2) + 2*s12^8*(-112 - 528*t + 765*t^2) + 
      2*s12^7*t*(-56 - 2342*t + 1957*t^2) + 2*s12^6*t^2*
       (462 - 2740*t + 3067*t^2) + s12^2*t^6*(-4 - 1540*t + 8193*t^2) + 
      s12^5*t^3*(968 - 172*t + 8869*t^2) + 
      s12^4*t^4*(-328 + 2204*t + 12375*t^2) + 
      s12^3*t^5*(-488 - 464*t + 13081*t^2)) + 
    mmH^7*(-882*s12^6 + s12^5*(1072 + 3007*t) + 28*t^4*(12 - 76*t + 19*t^2) + 
      4*s12*t^3*(565 - 1944*t + 1043*t^2) + 
      7*s12^3*t*(580 + 176*t + 4015*t^2) + 
      s12^2*t^2*(4748 - 7216*t + 17793*t^2) + 
      s12^4*(1236 + 3872*t + 17841*t^2)) - 
    mmH^8*(1022*s12^5 + s12^4*(-64 + 8753*t) + 4*t^3*(56 - 428*t + 361*t^2) + 
      s12*t^2*(856 - 5160*t + 10113*t^2) + s12^3*(408 - 1864*t + 21073*t^2) + 
      s12^2*t*(1040 - 5248*t + 22571*t^2)) + 
    mmH^4*(710*s12^9 + 4*(28 - 87*t)*t^8 + 6*s12^8*(-12 + 913*t) + 
      s12*t^6*(-2044 + 624*t + 3063*t^2) + 
      4*s12^6*t*(-1646 - 10104*t + 5969*t^2) + 
      2*s12^7*(-1262 - 6746*t + 7525*t^2) + 2*s12^5*t^2*
       (-3782 - 22502*t + 16865*t^2) + s12^2*t^5*(-6648 - 3076*t + 
        21999*t^2) + s12^3*t^4*(-9132 - 11936*t + 45591*t^2) + 
      s12^4*t^3*(-8032 - 26356*t + 46579*t^2)))*
   canMINP[36, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) - ((I/3)*(28*mmH^11*(s12 + t)^2 - 4*s12^4*t^3*(s12 + t)^2*
     (12*s12^3 + 11*s12^2*t - 7*s12*t^2 - 2*t^3) - 
    4*mmH^10*(23*s12^3 + 16*t^2*(-1 + 3*t) + 2*s12^2*(-8 + 49*t) + 
      2*s12*t*(-16 + 59*t)) + mmH^8*(62*s12^5 + s12^4*(636 - 665*t) + 
      s12^2*t*(144 + 5540*t - 4931*t^2) + s12^3*(56 + 3236*t - 3249*t^2) + 
      s12*t^2*(120 + 3916*t - 3149*t^2) + 4*t^3*(8 + 244*t - 165*t^2)) + 
    mmH^2*s12*(-48*s12^9*t + s12^3*t^5*(104 + 2648*t - 2493*t^2) + 
      s12^4*t^4*(184 + 4032*t - 1737*t^2) + 
      s12^2*t^6*(-12 + 904*t - 1459*t^2) + s12^8*(32 + 288*t - 306*t^2) + 
      s12^5*t^3*(-8 + 5032*t - 107*t^2) + 4*s12*t^7*(8 + 18*t - 99*t^2) - 
      32*t^8*(-1 + t^2) + 2*s12^6*t^2*(-46 + 2380*t + 81*t^2) - 
      4*s12^7*t*(-4 - 558*t + 87*t^2)) + 
    mmH*s12^2*t*(24*s12^8*t + s12^5*t^2*(36 - 368*t - 79*t^2) + 
      s12^6*t*(48 - 544*t - 19*t^2) + 8*t^7*(2 + 5*t^2) + 
      8*s12*t^6*(5 + 2*t + 23*t^2) + 4*s12^4*t^3*(-5 - 82*t + 24*t^2) + 
      2*s12^7*(8 - 120*t + 29*t^2) + s12^2*t^5*(20 - 232*t + 395*t^2) + 
      s12^3*t^4*(-28 - 512*t + 413*t^2)) + 
    mmH^4*(-142*s12^9 + 4*t^8*(-4 + 11*t) - 4*s12^8*(107 + 275*t) + 
      s12^3*t^4*(1788 + 20324*t - 9057*t^2) + 
      s12^4*t^3*(1568 + 30964*t - 8027*t^2) + 
      s12^7*(332 + 2564*t - 1934*t^2) + 3*s12^2*t^5*(424 + 2236*t - 
        1301*t^2) + 2*s12^6*t*(444 + 7274*t - 579*t^2) + 
      s12*t^6*(396 + 556*t - 469*t^2) - 6*s12^5*t^2*(-202 - 4722*t + 
        437*t^2)) + mmH^6*(-268*s12^7 - s12^6*(304 + 599*t) + 
      s12^4*t*(1064 + 19632*t - 5095*t^2) + 2*s12^2*t^3*
       (756 + 10112*t - 4201*t^2) + s12^5*(284 + 4696*t - 1279*t^2) + 
      2*s12*t^4*(278 + 3156*t - 1231*t^2) + 8*t^5*(4 + 72*t - 7*t^2) - 
      13*s12^3*t^2*(-136 - 2240*t + 771*t^2)) + 
    mmH^9*(61*s12^4 + s12^3*(-328 + 866*t) + 4*t^2*(-2 - 102*t + 127*t^2) + 
      2*s12*t*(-8 - 572*t + 829*t^2) + s12^2*(-8 - 1064*t + 1915*t^2)) + 
    mmH^3*(24*s12^10 - 8*t^10 + 6*s12^9*(16 + 65*t) + 
      8*s12*t^7*(-21 + 2*t + 21*t^2) + 2*s12^6*t^2*(-144 - 7544*t + 85*t^2) + 
      4*s12^7*t*(-81 - 1908*t + 193*t^2) + 2*s12^8*(-80 - 656*t + 579*t^2) + 
      s12^2*t^6*(-444 - 1376*t + 1609*t^2) + 
      s12^5*t^3*(-476 - 16728*t + 2713*t^2) + 
      s12^3*t^5*(-616 - 6520*t + 4873*t^2) + 
      s12^4*t^4*(-692 - 12992*t + 6123*t^2)) + 
    mmH^5*(309*s12^8 + s12^7*(688 + 1347*t) - 4*t^6*(2 + 22*t + 19*t^2) + 
      4*s12^6*(-95 - 874*t + 395*t^2) + 2*s12*t^5*(-286 - 1508*t + 583*t^2) + 
      s12^5*t*(-1224 - 19536*t + 2305*t^2) + 2*s12^4*t^2*
       (-1002 - 17908*t + 3583*t^2) + 2*s12^3*t^3*(-1206 - 16644*t + 
        5513*t^2) + s12^2*t^4*(-1816 - 15752*t + 6625*t^2)) + 
    mmH^7*(18*s12^6 + s12^5*(-424 + 145*t) + 4*t^4*(-12 - 276*t + 103*t^2) + 
      3*s12^4*(-52 - 1680*t + 845*t^2) + 4*s12*t^3*(-87 - 1692*t + 884*t^2) + 
      s12^3*t*(-564 - 13368*t + 6931*t^2) + 
      s12^2*t^2*(-708 - 14416*t + 7807*t^2)))*
   canMINP[36, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^3*
   (mmH - t)^4*t*(s12 + t)^2) + 
 ((I/6)*(76*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (20*s12^3 + 27*s12^2*t + 11*s12*t^2 + 2*t^3) - 
    4*mmH^10*(92*s12^3 + t^2*(-8 + 67*t) + 2*s12*t*(-8 + 111*t) + 
      s12^2*(-8 + 222*t)) + mmH^3*(-72*s12^10 + s12^9*(160 - 978*t) + 
      40*t^10 + s12^4*t^4*(1484 + 13852*t - 33487*t^2) + 
      s12^5*t^3*(300 + 7056*t - 31451*t^2) + 
      s12^3*t^5*(1960 + 11176*t - 21955*t^2) + 
      4*s12^6*t^2*(178 + 1189*t - 4867*t^2) + 
      s12^8*(840 + 3156*t - 3800*t^2) + 3*s12^2*t^6*(476 + 1044*t - 
        2443*t^2) + 4*s12^7*t*(425 + 1622*t - 2323*t^2) - 
      8*s12*t^7*(-63 - 2*t + 95*t^2)) + 
    mmH^7*(-526*s12^6 + s12^5*(2624 + 65*t) + 
      s12^2*t^2*(3332 + 13552*t - 15681*t^2) + 
      s12^3*t*(2932 + 18976*t - 11601*t^2) + 
      s12^4*(924 + 11552*t - 2081*t^2) + 4*s12*t^3*(391 + 872*t - 2029*t^2) - 
      4*t^4*(-60 + 4*t + 261*t^2)) - mmH*s12^2*t*
     (72*s12^8*t + 8*t^7*(6 + 25*t^2) + 8*s12*t^6*(15 - 2*t + 85*t^2) + 
      4*s12^4*t^3*(27 + 434*t + 353*t^2) + s12^7*(80 + 240*t + 366*t^2) + 
      s12^6*t*(280 + 1316*t + 765*t^2) + s12^5*t^2*(340 + 2428*t + 
        1021*t^2) + s12^2*t^5*(44 - 108*t + 1243*t^2) + 
      s12^3*t^4*(-60 + 292*t + 1545*t^2)) + 
    mmH^5*(-1035*s12^8 + s12^7*(2324 - 4351*t) + 
      s12^2*t^4*(6176 + 18220*t - 33777*t^2) + 
      2*s12^4*t^2*(4522 + 27124*t - 27873*t^2) + 
      s12^5*t*(6760 + 40004*t - 27445*t^2) + 4*s12^3*t^3*
       (2211 + 11027*t - 15350*t^2) + 4*s12*t^5*(487 + 511*t - 1632*t^2) + 
      4*t^6*(10 - 62*t + 101*t^2) - 6*s12^6*(-382 - 2710*t + 1675*t^2)) - 
    mmH^8*(418*s12^5 + 7*s12^4*(152 + 325*t) + 
      s12*t^2*(616 + 1408*t - 1989*t^2) + s12^2*t*(752 + 3832*t - 655*t^2) + 
      4*t^3*(40 + 4*t - 189*t^2) + s12^3*(296 + 3504*t + 2035*t^2)) + 
    mmH^9*(685*s12^4 + 12*s12^3*(9 + 173*t) + 4*t^2*(10 - 14*t + 19*t^2) + 
      4*s12*t*(20 + 13*t + 315*t^2) + s12^2*(40 + 216*t + 2495*t^2)) + 
    mmH^2*s12*(144*s12^9*t + 32*t^8*(-3 + 5*t^2) + 
      10*s12^7*t*(-8 - 22*t + 277*t^2) + 4*s12*t^7*(-24 - 102*t + 425*t^2) + 
      2*s12^8*(-80 - 240*t + 459*t^2) + 2*s12^6*t^2*(370 + 1540*t + 
        2677*t^2) + s12^2*t^6*(-28 - 1972*t + 5659*t^2) + 
      s12^5*t^3*(952 + 4532*t + 8783*t^2) + 
      s12^3*t^5*(-280 - 3088*t + 9855*t^2) + 
      s12^4*t^4*(40 + 188*t + 11061*t^2)) + 
    mmH^6*(1232*s12^7 + s12^6*(-3256 + 3225*t) + 
      4*t^5*(-40 + 56*t + 55*t^2) + 2*s12*t^4*(-1066 - 1876*t + 5111*t^2) + 
      s12^5*(-1780 - 17940*t + 7359*t^2) + 4*s12^2*t^3*
       (-1494 - 5233*t + 8249*t^2) + s12^4*t*(-5752 - 38868*t + 24839*t^2) + 
      s12^3*t^2*(-7976 - 41140*t + 41867*t^2)) + 
    mmH^4*(426*s12^9 + 20*(4 - 13*t)*t^8 + s12^8*(-928 + 2830*t) + 
      8*s12^6*t*(-601 - 2835*t + 2431*t^2) + 
      s12*t^6*(-1252 - 504*t + 2509*t^2) + 
      2*s12^7*(-930 - 4662*t + 4039*t^2) + 
      s12^2*t^5*(-4104 - 9980*t + 19953*t^2) + 
      2*s12^5*t^2*(-2570 - 15610*t + 21187*t^2) + 
      s12^3*t^4*(-5556 - 28248*t + 48437*t^2) + 
      s12^4*t^3*(-4896 - 35788*t + 59453*t^2)))*
   canMINP[36, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + (((4*I)/15)*(31*mmH^4*(-1 + s12)*(-1 + t) + 
    4*s12*t*(39*s12^2 + 2*(87 - 92*t)*t + 2*s12*(-7 + 39*t)) - 
    2*mmH^3*(33 + 12*s12^2*(-1 + t) - 117*t - 22*t^2 + 
      s12*(20 + 64*t + 22*t^2)) + mmH^2*(312 + 3*s12^3*(-1 + t) - 864*t - 
      77*t^2 + 109*t^3 + s12^2*(209 + 61*t + 78*t^2) + 
      s12*(22 + 236*t + 159*t^2 - 109*t^3)) - 
    2*mmH*(s12^3*(-39 + 42*t) + 2*t*(144 - 15*t + 92*t^2) + 
      s12^2*(614 - t + 156*t^2) - s12*(600 + 346*t - 245*t^2 + 293*t^3)))*
   canMINP[36, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) - 
 (((4*I)/3)*(19*mmH^4*(-1 + s12)*(-1 + t) + 
    4*s12*t*(11*s12^2 - 6*s12*(1 + t) + 2*t*(-9 + 13*t)) + 
    2*mmH^3*(-19 - 19*s12^2*(-1 + t) + 26*t + t^2 - s12*(-15 + 22*t + t^2)) + 
    mmH^2*(-104 + 9*s12^3*(-1 + t) + 68*t + 15*t^2 - 15*t^3 + 
      s12^2*(-169 + 207*t - 6*t^2) + s12*(170 - 164*t - t^2 + 15*t^3)) - 
    2*mmH*(s12^3*(-11 + 20*t) + 2*t*(8 + 13*t - 13*t^2) + 
      s12^2*(-82 + 125*t - 12*t^2) + s12*(88 - 130*t - 23*t^2 + 41*t^3)))*
   canMINP[36, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 (((8*I)/3)*(4*mmH^3*(-1 + s12) + mmH^2*(18 - 8*s12 - 6*s12^2 - 9*t + 
      9*s12*t) - 2*s12*(s12^2 + (2 - 3*t)*t - 4*s12*(1 + 2*t)) + 
    mmH*(24 - 2*s12^3 - 8*s12^2*(-5 + t) + 10*t + 3*t^2 - 
      s12*(74 + 14*t + 3*t^2)))*canMINP[36, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 (((8*I)/3)*((mmH - s12)^2 + 2*t - 3*(-mmH + s12 + t))*
   canMINP[36, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) - 
 (((8*I)/3)*(t + t^2 - 6*(-mmH + s12 + t) + 3*(-mmH + s12 + t)^2)*
   canMINP[36, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((I/8)*(228*mmH^11*(s12 + t)^2 + 4*s12^4*t^3*(s12 + t)^2*
     (28*s12^3 + 41*s12^2*t + 73*s12*t^2 + 54*t^3) - 
    4*mmH^10*(260*s12^3 + t^2*(-8 + 209*t) + 2*s12*t*(-8 + 329*t) + 
      s12^2*(-8 + 594*t)) - mmH*s12^2*t*(408*s12^8*t + 8*t^7*(34 + 35*t^2) + 
      8*s12*t^6*(85 + 74*t + 87*t^2) + 2*s12^7*(248 + 552*t + 909*t^2) + 
      4*s12^4*t^3*(201 + 1670*t + 1275*t^2) + 
      s12^2*t^5*(420 + 2300*t + 1641*t^2) + 
      s12^6*t*(1608 + 4460*t + 3551*t^2) + 
      s12^3*t^4*(44 + 4396*t + 3587*t^2) + 
      s12^5*t^2*(1884 + 7348*t + 4639*t^2)) + 
    mmH^8*(490*s12^5 - s12^4*(2776 + 353*t) + 4*t^3*(-56 - 460*t + 543*t^2) + 
      s12^3*(-632 - 11440*t + 1615*t^2) + s12^2*t*(-1488 - 16392*t + 
        3461*t^2) + s12*t^2*(-1080 - 9568*t + 5015*t^2)) + 
    mmH^7*(-5082*s12^6 + s12^5*(5760 - 13381*t) + 
      s12^3*t*(6588 + 61984*t - 41227*t^2) + 
      s12^2*t^2*(7596 + 56144*t - 39355*t^2) + 
      s12^4*(1972 + 30944*t - 26203*t^2) + 4*t^4*(84 + 660*t - 863*t^2) - 
      4*s12*t^3*(-829 - 5496*t + 5111*t^2)) + 
    mmH^9*(1567*s12^4 + s12^3*(452 + 4260*t) + 4*t^2*(14 + 102*t + 89*t^2) + 
      4*s12*t*(28 + 359*t + 941*t^2) + s12^2*(56 + 1480*t + 5861*t^2)) + 
    mmH^2*s12*(816*s12^9*t + 32*t^8*(-17 + 7*t^2) + 
      4*s12*t^7*(-136 - 450*t + 451*t^2) + s12^8*(-224 - 672*t + 4946*t^2) + 
      s12^2*t^6*(524 - 5212*t + 6345*t^2) + 
      2*s12^7*t*(904 + 1878*t + 6987*t^2) + 2*s12^6*t^2*
       (3430 + 8876*t + 12871*t^2) + s12^3*t^5*(632 - 3120*t + 16453*t^2) + 
      s12^4*t^4*(2808 + 10420*t + 30375*t^2) + 
      s12^5*t^3*(7528 + 23452*t + 35045*t^2)) + 
    mmH^5*(-6025*s12^8 + s12^7*(3836 - 28597*t) + 
      s12^5*t*(9848 + 83852*t - 126375*t^2) + 
      s12^6*(3900 + 29132*t - 67974*t^2) + 3*s12^2*t^4*
       (7136 + 28140*t - 21001*t^2) + 4*s12*t^5*(1981 + 3805*t - 3052*t^2) + 
      4*t^6*(14 + 22*t + 111*t^2) - 4*s12^3*t^3*(-5329 - 40409*t + 
        33422*t^2) - 2*s12^4*t^2*(-6862 - 75452*t + 82875*t^2)) - 
    mmH^3*(408*s12^10 - 56*t^10 + s12^9*(-224 + 5542*t) + 
      8*s12*t^7*(-357 - 54*t + 85*t^2) + 4*s12^8*(-310 - 1151*t + 5278*t^2) + 
      s12^2*t^6*(-7068 - 14516*t + 8139*t^2) + 
      4*s12^7*t*(333 - 258*t + 12337*t^2) + 4*s12^6*t^2*
       (2442 + 4081*t + 21605*t^2) + 3*s12^4*t^4*(340 - 12316*t + 
        23319*t^2) + s12^3*t^5*(-6072 - 41784*t + 31313*t^2) + 
      s12^5*t^3*(10076 + 3728*t + 100057*t^2)) + 
    mmH^6*(7856*s12^7 + s12^6*(-6120 + 28003*t) + 
      4*t^5*(-56 - 360*t + 365*t^2) + 2*s12*t^4*(-3086 - 12508*t + 
        11757*t^2) + 4*s12^2*t^3*(-4050 - 22755*t + 18151*t^2) + 
      s12^5*(-3388 - 39548*t + 56693*t^2) + 
      s12^4*t*(-11304 - 106044*t + 96877*t^2) + 
      s12^3*t^2*(-18168 - 140060*t + 108121*t^2)) + 
    mmH^4*(2414*s12^9 + 4*(28 - 107*t)*t^8 + 2*s12^8*(-704 + 8357*t) + 
      s12*t^6*(-6412 - 4552*t + 2991*t^2) + 
      8*s12^6*t*(-467 - 3773*t + 12691*t^2) + 
      2*s12^7*(-1462 - 7282*t + 24493*t^2) + 
      s12^2*t^5*(-17624 - 47380*t + 29195*t^2) + 
      2*s12^5*t^2*(786 - 25822*t + 77921*t^2) + 
      s12^3*t^4*(-15740 - 109992*t + 87623*t^2) + 
      s12^4*t^3*(-2144 - 101892*t + 149007*t^2)))*
   canMINP[37, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (s12 + t)^2) + (((12*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[37, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((4*I)*(3*mmH^3*(-1 + t)*(s12 + t)^2 - 2*mmH^2*(s12 + t)^2*
     (-1 + 3*s12*(-1 + t) + 2*t + t^2) - 
    2*t*(s12^4 - 14*s12*t^2 - 2*t^3 + 6*s12^3*(1 + t) + 
      s12^2*t*(-22 + 5*t)) + mmH*(s12^4*(-1 + t) + 
      2*s12^3*(-7 + 8*t + 3*t^2) - 2*s12*t*(-8 + 7*t - 8*t^2 + t^3) - 
      t^2*(-8 + 8*t - 5*t^2 + t^3) + 4*s12^2*(2 - t + 3*t^2 + t^3)))*
   canMINP[37, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH*(-1 + t) - 2*t)*t*
   (s12 + t)^2) + 
 ((8*I)*(2*mmH^5*(-1 + s12) + mmH^4*(3 - 2*s12 - 3*s12^2 + 3*t - 3*s12*t) + 
    s12*(s12^2*t^2 + 2*s12*(-4 + t)*t^2 + 2*t^3 + 4*s12^3*(4 + t)) + 
    mmH^3*(4 - s12^3 + s12*(-17 + t) - 3*t + s12^2*(16 + 5*t)) - 
    mmH*(2*s12^4*(6 + t) + 3*s12*t^2*(7 + t) - t^2*(4 + 3*t) + 
      s12^3*(-8 + t^2) + s12^2*t*(-16 - 12*t + t^2)) + 
    mmH^2*(2*s12^4 + s12^3*(-1 + 2*t) - t*(8 + 3*t + t^2) + 
      s12*t*(36 + 4*t + t^2) - s12^2*(8 + 30*t + t^2)))*
   canMINP[37, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH - t)^2*
   t) - ((8*I)*(2 + t)*canMINP[37, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[37, 4, {t, s12, mmH}])/
  (s12^3*t) - ((I/10)*(9*mmH^6*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) + 
    80*s12^2*t*(24*s12^2*(-4 + t) + (64 - 17*t)*t + 
      s12*(64 - 81*t + 17*t^2)) + mmH^5*(-3*s12^3*(27 - 34*t + 7*t^2) - 
      2*t*(-21 + 32*t + 13*t^2) + s12^2*(57 - 53*t + 22*t^2 - 26*t^3) + 
      s12*(42 - 109*t + 63*t^2 + 52*t^3)) - 
    8*mmH*s12*(t^2*(-320 + 69*t + 36*t^2) + 6*s12^3*(80 - 261*t + 51*t^2) - 
      s12*t*(640 - 1330*t + 225*t^2 + 36*t^3) + 
      s12^2*(-320 + 1261*t - 1139*t^2 + 192*t^3)) + 
    4*mmH^2*(-4*t^2*(18 + 5*t + 9*t^2) + 3*s12^4*(322 - 585*t + 83*t^2) + 
      s12^3*(-656 + 982*t - 815*t^2 + 126*t^3) + 
      s12*t*(368 - 469*t + 18*t^2 + 129*t^3) + 
      s12^2*(440 - 1137*t + 1235*t^2 - 67*t^3 - 93*t^4)) - 
    mmH^4*(3*s12^4*(-39 + 38*t + t^2) + s12^3*(-521 + 850*t - 212*t^2 + 
        3*t^3) + t*(96 - 298*t - 75*t^2 + 21*t^3) + 
      s12*(96 - 326*t + 206*t^2 + 244*t^3 - 42*t^4) + 
      s12^2*(548 - 786*t + 371*t^2 - 172*t^3 + 21*t^4)) - 
    2*mmH^3*(s12^4*(603 - 783*t + 60*t^2) + 
      t*(-48 + 134*t + 3*t^2 - 57*t^3) + s12^3*(143 - 665*t + 89*t^2 + 
        16*t^3) + s12^2*(-198 + 351*t - 126*t^2 + 193*t^3 - 78*t^4) + 
      s12*(-48 + 464*t - 241*t^2 - 191*t^3 + 135*t^4)))*
   canMINP[38, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^3*(mmH*(-1 + t) - 2*t)*(s12*(-1 + t) - t)*t) - 
 ((I/2)*(13*mmH^6*(-1 + t)^2 - mmH^5*(-1 + t)*(-56 + 54*t + 11*t^2 + 
      12*s12*(-4 + 3*t)) + 8*s12*t*(24*s12^2*(-4 + t) + t^2*(-32 + 7*t) + 
      s12*(-64 - 111*t + 31*t^2)) + mmH^4*(-60 + 128*t - 95*t^2 + 23*t^4 + 
      s12^2*(58 - 80*t + 22*t^2) + s12*(318 - 529*t + 171*t^2 + 16*t^3)) - 
    4*mmH*(2*t^4*(-13 + 20*t) + s12^3*(96 - 215*t + 35*t^2) + 
      s12^2*(64 - 281*t - 212*t^2 + 44*t^3) + 
      s12*t*(-128 - 68*t - 123*t^2 + 49*t^3)) + 
    mmH^3*(240 - 488*t + 86*t^2 + 300*t^3 - 101*t^4 - 25*t^5 + 
      s12^3*(-23 + 22*t + t^2) + s12^2*(-452 + 665*t - 147*t^2 + 6*t^3) + 
      s12*(-452 + 648*t + 163*t^2 - 85*t^3 - 20*t^4)) + 
    2*mmH^2*(s12^3*(95 - 129*t + 10*t^2) + 7*s12^2*(64 - 110*t + 2*t^2 + 
        t^3) + t^2*(172 - 256*t + 29*t^2 + 65*t^3) + 
      s12*(8 - 30*t - 441*t^2 - 38*t^3 + 62*t^4)))*
   canMINP[38, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^3*
   (mmH*(-1 + t) - 2*t)*t*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(4*mmH^5*(-1 + s12)*(13*s12*(-1 + t) - 37*t) + 
    8*s12*(81*s12^3*(-1 + t) + 32*t^2*(4 - 8*t + 3*t^2) + 
      2*s12*t*(96 - 225*t + 152*t^2) + s12^2*(64 - 307*t + 282*t^2)) + 
    mmH^4*(-95*s12^3*(-1 + t) - 2*t*(193 + 179*t) + 
      s12^2*(47 + 250*t - 22*t^2) + s12*(-98 + 423*t + 380*t^2)) + 
    mmH^3*(17*s12^4*(-1 + t) + s12^3*(-351 + 250*t + 24*t^2) + 
      2*t*(-418 + 457*t + 174*t^2) + s12^2*(854 - 2085*t - 608*t^2 + 
        12*t^3) - 2*s12*(226 - 822*t + 501*t^2 + 180*t^3)) - 
    4*mmH*(70*s12^4*(-1 + t) - 32*t^2*(4 - 8*t + 3*t^2) + 
      s12^3*(-361 + 231*t + 360*t^2) + 4*s12*t*(16 - 95*t + 3*t^2 + 36*t^3) + 
      s12^2*(192 - 741*t + 540*t^2 + 428*t^3)) - 
    4*mmH^2*(14*s12^4*(-1 + t) + s12^3*(162 - 269*t - 27*t^2) + 
      s12^2*(70 + 102*t - 911*t^2 - 56*t^3) + 
      t*(68 - 509*t + 286*t^2 + 24*t^3) + s12*(68 - 75*t + 673*t^2 - 
        398*t^3 - 24*t^4)))*canMINP[38, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(s12*(-1 + t) - t)*t) + 
 (I*(2 + t)*(-12*mmH + 12*s12 + 25*t)*canMINP[38, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 (I*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[38, 4, {t, s12, mmH}])/
  (s12^3*t) - ((I/2)*(mmH^2*t*(11*s12^2 + 21*s12*t + 10*t^2) + 
    2*s12*(13*s12^2*t^2 + 2*t^3 + 2*s12^3*(-1 + 5*t) + s12*t^2*(4 + 5*t)) - 
    mmH*(53*s12^2*t^2 + 4*t^3 + s12*t^2*(8 + 23*t) + s12^3*(-4 + 34*t)))*
   canMINP[39, 2, {s12, t, mmH}])/((mmH - s12)*s12^3*t*(s12 + t)^2) + 
 ((I/2)*(mmH^2*(s12^2*(52 - 43*t) + 7*s12*(8 - 11*t)*t + 4*(1 - 6*t)*t^2) + 
    mmH^3*(2*t*(-8 + 9*t) + s12*(-16 + 13*t)) - 
    2*s12*(10*s12^3*(-1 + t) + 8*t^4 + 3*s12^2*t*(-6 + 11*t) + 
      s12*t^2*(-8 + 31*t)) + mmH*(4*t^4 + 2*s12*t^2*(-10 + 37*t) + 
      s12^3*(-56 + 50*t) + s12^2*t*(-76 + 125*t)))*
   canMINP[39, 2, {mmH - s12 - t, t, mmH}])/((mmH - s12)^2*s12^3*t*
   (s12 + t)) + ((I/2)*(mmH^2*s12*(3*s12^2 + 7*s12*t + 4*t^2) + 
    2*t*(3*s12^4 + 2*s12^2*(15 - 8*t)*t + 2*s12*(19 - 4*t)*t^2 + 12*t^3 + 
      s12^3*(4 + 5*t)) - mmH*(3*s12^4 + 4*s12^2*(15 - 7*t)*t + 
      4*s12*(19 - 3*t)*t^2 + 24*t^3 + s12^3*(8 + 7*t)))*
   canMINP[39, 2, {t, s12, mmH}])/(s12^3*t*(-mmH + t)*(s12 + t)^2) - 
 ((I/20)*(3*mmH^5*(-1 + s12)*(-1 + t) - 40*s12^2*t^2 + 
    4*mmH*s12*t*(2*s12^2 + 19*s12*(-3 + t) - t*(13 + 12*t)) + 
    mmH^4*(3*s12^2*(-1 + t) + s12*(5 + t - 22*t^2) + 2*(-4 + t + 11*t^2)) - 
    2*mmH^2*(s12^3*(-2 + t) + 4*t*(6 + 5*t + 3*t^2) + 
      s12^2*(92 - 113*t + 23*t^2) + s12*(-40 + 37*t + 5*t^2 - 19*t^3)) + 
    mmH^3*(16 - s12^3*(-1 + t) - 82*t - 21*t^2 + 7*t^3 + 
      s12^2*(67 - 62*t + 9*t^2) + s12*(-34 + 53*t + 62*t^2 - 7*t^3)))*
   canMINP[39, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) - 
 ((I/4)*(7*mmH^4*(-1 + t) - 4*s12*t^2 - 
    mmH^3*(6 + 15*s12*(-1 + t) + 4*t + 10*t^2) - 
    2*mmH*t*(5*s12^2 + 2*(5 - 4*t)*t + 7*s12*(3 + 2*t)) + 
    mmH^2*(-24 + 5*s12^2*(-1 + t) + 20*t + 29*t^2 - 5*t^3 + 
      s12*(4 + 23*t + 15*t^2)))*canMINP[39, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((I/4)*(4*mmH^4*(-1 + s12) + 4*s12^2*(s12 + 2*t) + 
    2*mmH*s12*(5*s12^2 - 4*t*(2 + t) - s12*(1 + 6*t)) - 
    mmH^3*(s12^2 - 2*(9 + 7*t) + s12*(13 + 14*t)) + 
    mmH^2*(24 - 9*s12^3 + 2*t - 4*t^2 + s12^2*(43 + 4*t) + 
      4*s12*(-20 + 7*t + t^2)))*canMINP[39, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((I/2)*(2 + t)*(-4*mmH + 4*s12 + 13*t)*canMINP[39, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^3*t) - 
 ((I/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[39, 4, {t, s12, mmH}])/
  (s12^3*t) + ((2*I)*(-8*s12^3*t^3*(s12 + t)^3*(4*s12^2 + s12*t - 2*t^2) + 
    mmH^9*(2*t^2*(4 + 5*t) + s12^2*(8 + 11*t) + s12*t*(16 + 21*t)) + 
    mmH^4*(2*s12^7*(-56 + t) + s12^2*t^4*(404 + 316*t - 3601*t^2) + 
      2*s12^3*t^3*(332 + 1386*t - 2573*t^2) + 
      2*s12^4*t^2*(380 + 2680*t - 1589*t^2) + 
      s12*t^5*(116 - 228*t - 797*t^2) + 4*s12^5*t*(153 + 1072*t - 192*t^2) + 
      s12^6*(220 + 1112*t - 42*t^2) + 4*t^6*(2 - 17*t + 25*t^2)) - 
    2*mmH*s12*t*(8*s12*(1 - 10*t)*t^7 - 20*t^9 + 8*s12^7*(-1 + 6*t) + 
      s12^3*t^4*(10 + 70*t - 129*t^2) + 2*s12^2*t^5*(2 + 29*t - 69*t^2) + 
      2*s12^5*t^2*(-13 + t - 3*t^2) + s12^6*t*(-26 + 84*t + t^2) - 
      2*s12^4*t^3*(1 + 7*t + 30*t^2)) - 
    mmH^8*(s12^3*(28 + 46*t) + 4*t^2*(-2 + 9*t + 13*t^2) + 
      s12^2*(-8 + 92*t + 159*t^2) + s12*t*(-16 + 100*t + 161*t^2)) + 
    mmH^2*(8*t^10 + 32*s12^8*(1 + 6*t) - 16*s12*t^8*(1 + 13*t) + 
      s12^3*t^5*(92 + 316*t - 1581*t^2) + s12^4*t^4*(76 + 756*t - 1343*t^2) + 
      4*s12^2*t^6*(6 + 11*t - 231*t^2) + 2*s12^7*t*(16 + 516*t + 3*t^2) - 
      2*s12^6*t^2*(34 - 904*t + 23*t^2) - 2*s12^5*t^3*
       (30 - 734*t + 263*t^2)) + mmH^6*(-50*s12^5*(2 + t) + 
      s12^3*t*(348 + 524*t - 1891*t^2) + s12^4*(108 + 116*t - 599*t^2) + 
      4*s12^2*t^2*(105 + 45*t - 539*t^2) - 8*t^4*(-6 + 15*t + 5*t^2) - 
      2*s12*t^3*(-114 + 124*t + 433*t^2)) + 
    mmH^7*(s12^4*(52 + 73*t) + 4*t^3*(-8 + 20*t + 23*t^2) + 
      2*s12*t^2*(-52 + 102*t + 251*t^2) + 2*s12^2*t*(-56 + 110*t + 405*t^2) + 
      s12^3*(-40 + 148*t + 469*t^2)) + 
    mmH^5*(2*s12^6*(74 + 5*t) - 2*t^5*(16 - 60*t + 35*t^2) + 
      4*s12^5*(-49 - 187*t + 79*t^2) + 4*s12^4*t*(-153 - 681*t + 482*t^2) + 
      s12*t^4*(-232 + 272*t + 969*t^2) + 4*s12^3*t^2*
       (-201 - 645*t + 1018*t^2) + 3*s12^2*t^3*(-196 - 200*t + 1159*t^2)) + 
    mmH^3*(32*s12^8 + 16*(1 - 3*t)*t^8 - 6*s12^7*(22 + 124*t + t^2) + 
      2*s12^6*t*(-150 - 1576*t + 33*t^2) + 4*s12*t^6*(-6 + 25*t + 125*t^2) + 
      4*s12^5*t^2*(-66 - 1184*t + 227*t^2) + 6*s12^2*t^5*
       (-26 - 10*t + 397*t^2) + s12^4*t^3*(-264 - 3364*t + 2861*t^2) + 
      s12^3*t^4*(-300 - 1148*t + 3847*t^2)))*canMINP[40, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^4*t*(s12 + t)^2) - 
 ((2*I)*(-8*s12^3*t^3*(s12 + t)^2*(s12 + 2*t) + 
    mmH^7*t*(3*s12^2 + s12*t - 2*t^2) + 
    mmH^6*(2*s12*t^2*(6 + 5*t) - s12^3*(12 + 5*t) + 2*t^3*(6 + 7*t) - 
      3*s12^2*t*(4 + 11*t)) + 2*mmH*s12*t*(s12*(10 - 31*t)*t^5 - 8*t^7 + 
      s12^2*t^3*(4 + 34*t - 33*t^2) + s12^5*(2 + 8*t + t^2) + 
      2*s12^3*t^2*(5 + 23*t + 2*t^2) + s12^4*t*(8 + 30*t + 3*t^2)) + 
    2*mmH^5*(s12^4*(20 + 3*t) - t^4*(18 + 17*t) + 
      s12^2*t*(-4 - 42*t + 9*t^2) + 2*s12^3*(-1 + 9*t + 12*t^2) - 
      s12*t^2*(2 + 58*t + 41*t^2)) + 
    mmH^3*(2*s12^6*(8 + t) - 4*t^6*(3 + 5*t) + 
      s12^2*t^3*(28 - 224*t - 355*t^2) + s12*t^4*(8 - 84*t - 199*t^2) + 
      2*s12^5*(-6 + 14*t + 9*t^2) + 2*s12^4*t*(-6 - 42*t + 25*t^2) - 
      2*s12^3*t^2*(-10 + 124*t + 47*t^2)) + 
    2*mmH^4*(-(s12^5*(22 + 3*t)) + t^5*(18 + 19*t) + 
      s12^4*(6 - 22*t - 15*t^2) + 2*s12^3*t*(5 + 38*t - 12*t^2) + 
      2*s12*t^3*(-1 + 45*t + 48*t^2) + s12^2*t^2*(2 + 148*t + 89*t^2)) + 
    mmH^2*(4*t^8 + 2*s12*t^6*(4 + 47*t) - 4*s12^6*(-1 + 2*t + t^2) - 
      2*s12^5*t*(2 + 6*t + 9*t^2) - 2*s12^4*t^2*(18 - 2*t + 17*t^2) + 
      s12^3*t^3*(-44 + 20*t + 165*t^2) + s12^2*t^4*(-16 + 20*t + 251*t^2)))*
   canMINP[40, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^3*
   (mmH - t)^3*t*(s12 + t)^2) + 
 ((2*I)*(8*s12^3*t^2*(s12 + t)^2*(s12^2 - 2*s12*t - 4*t^2) + 
    mmH^8*(3*s12^2 + 7*s12*t + 4*t^2) + mmH^7*(-5*s12^3 - 6*s12^2*(-2 + t) + 
      s12*(24 - 29*t)*t + 4*(3 - 2*t)*t^2) + 
    2*mmH*s12*(12*s12^8 + 44*s12^7*t + 4*s12*(5 - 12*t)*t^5 + 8*t^6 - 
      s12^3*t^4*(130 + 3*t) + 2*s12^5*t^2*(-13 + 17*t) + 
      s12^6*t*(-8 + 57*t) - 2*s12^2*t^4*(-7 + 66*t) - 
      2*s12^4*t^2*(1 + 32*t + 2*t^2)) + 
    mmH^6*(-50*s12^4 + s12^3*(8 - 137*t) + s12^2*(12 - 16*t - 11*t^2) + 
      4*t^2*(3 - 8*t + t^2) + 8*s12*t*(3 - 7*t + 5*t^2)) + 
    mmH^2*(-136*s12^8 + s12^7*(8 - 449*t) + s12^6*(104 - 543*t)*t + 32*t^6 + 
      64*s12*t^5*(1 + 3*t) + 12*s12^2*t^4*(3 + 82*t) + 
      4*s12^5*t*(2 + 134*t - 63*t^2) + 4*s12^4*t^2*(5 + 348*t + 9*t^2) + 
      2*s12^3*t^3*(8 + 872*t + 9*t^2)) + 
    mmH^4*(-361*s12^6 + s12^5*(112 - 997*t) + 4*(31 - 18*t)*t^4 + 
      s12^4*(20 + 808*t - 922*t^2) + 6*s12*t^3*(56 + 92*t + t^2) + 
      8*s12^2*t^2*(40 + 238*t + 7*t^2) - 4*s12^3*t*(-32 - 494*t + 39*t^2)) + 
    2*mmH^5*(107*s12^5 + 2*t^3*(-16 + 15*t) + s12^4*(-44 + 281*t) - 
      6*s12*t^2*(13 + 12*t + 2*t^2) - 2*s12^2*t*(30 + 139*t + 6*t^2) + 
      2*s12^3*(-7 - 110*t + 92*t^2)) + 
    mmH^3*(311*s12^7 - 284*s12*t^4*(1 + 2*t) + 8*t^5*(-13 + 4*t) + 
      s12^6*(-52 + 932*t) - 18*s12^2*t^3*(16 + 124*t + t^2) - 
      16*s12^3*t^2*(9 + 187*t + 4*t^2) + 4*s12^4*t*(-10 - 443*t + 83*t^2) + 
      s12^5*(-4 - 464*t + 1019*t^2)))*canMINP[40, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^2*t*(s12 + t)^2) - 
 (I*(9*mmH^4*(-1 + s12)*(-1 + t) + 8*s12*t*(3*s12^2 + 2*(7 - 9*t)*t + 
      s12*(-7 + 6*t)) - 2*mmH^3*(12 + 3*s12^2*(-1 + t) - 29*t - 7*t^2 + 
      s12*t*(17 + 7*t)) + mmH^2*(48 - 3*s12^3*(-1 + t) - 194*t - 11*t^2 + 
      21*t^3 + s12^2*(29 + 31*t + 12*t^2) + 
      s12*(40 + 24*t + 45*t^2 - 21*t^3)) - 
    2*mmH*(3*s12^3*(-2 + t) + 4*t*(18 + 2*t + 9*t^2) + 
      s12^2*(134 + 5*t + 24*t^2) - s12*(120 + 98*t - 45*t^2 + 57*t^3)))*
   canMINP[40, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 (I*(3*mmH^3*(-1 + t) - 6*mmH^2*(-3 + s12*(-1 + t) + 2*t - t^2) - 
    2*t*(s12^2 - 2*s12*(11 + 6*t) + 2*t*(-13 + 8*t)) + 
    mmH*(72 + s12^2*(-1 + t) - 64*t - 27*t^2 + 7*t^3 - 
      2*s12*(25 - 19*t + 6*t^2)))*canMINP[40, 3, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((2*I)*(2*mmH^3*(-1 + s12) - mmH^2*(-27 + s12^2 + s12*(12 - 11*t) + 11*t) + 
    s12*(s12^2 + 2*t*(-3 + 4*t) + s12*(28 + 22*t)) + 
    mmH*(36 - 5*s12^3 + s12^2*(38 - 11*t) + 15*t + 4*t^2 - 
      s12*(103 + 17*t + 4*t^2)))*canMINP[40, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((6*I)*(2 + t)*canMINP[40, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[40, 4, {t, s12, mmH}])/
  (s12^3*t) - ((2*I)*(mmH^2*(12*s12^3 + 2*s12^2*t - 19*s12*t^2 - 10*t^3) + 
    2*s12*(6*s12^4 + 10*s12^3*t + 3*s12^2*(-2 + t)*t - 6*t^3 - 
      s12*t^2*(12 + t)) + mmH*(-24*s12^4 - 22*s12^3*t + 12*t^3 + 
      4*s12^2*t*(3 + 4*t) + 3*s12*t^2*(8 + 5*t)))*
   canMINP[41, 2, {s12, t, mmH}])/((mmH - s12)*s12^3*t^2*(s12 + t)) - 
 ((2*I)*(mmH^2*(20*s12^3 + 10*s12^2*t - 3*s12*t^2 + 2*t^3) - 
    mmH*(40*s12^4 + 46*s12^3*t + 4*t^3 + 4*s12^2*t*(-5 + 4*t) + 
      s12*t^2*(-16 + 5*t)) + 2*s12*(10*s12^4 + 18*s12^3*t + 2*t^3 + 
      s12*t^2*(-8 + 3*t) + s12^2*t*(-10 + 11*t)))*
   canMINP[41, 2, {mmH - s12 - t, t, mmH}])/(s12^3*(-mmH + s12)*t^2*
   (s12 + t)) - ((2*I)*(mmH^2*(3*s12^2 + 6*s12*t + 4*t^2) + 
    2*t*(3*s12^3 + 2*t^3 + 2*s12*t*(1 + 3*t) + s12^2*(2 + 7*t)) - 
    mmH*(3*s12^3 + 8*t^3 + 2*s12^2*(2 + 7*t) + 2*s12*t*(2 + 9*t)))*
   canMINP[41, 2, {t, s12, mmH}])/(s12^3*t*(-mmH + t)*(s12 + t)) + 
 ((I/5)*(159*mmH^5*(-1 + s12)*(-1 + t) + 160*s12^2*t^2 + 
    8*mmH*s12*t*(53*s12^2 + 2*(164 - 159*t)*t + s12*(-143 + 96*t)) - 
    2*mmH^4*(43*s12^2*(-1 + t) - 53*(-4 + 11*t + t^2) + 
      s12*(-10 + 381*t + 53*t^2)) + mmH^3*(-53*s12^3*(-1 + t) + 
      s12^2*(611 + 389*t + 232*t^2) + s12*(648 + 684*t + 351*t^2 - 371*t^3) + 
      53*(16 - 62*t - t^2 + 7*t^3)) - 2*mmH^2*(53*s12^3*(-2 + t) + 
      636*t*(2 + t^2) + s12^2*(2426 - 69*t + 444*t^2) - 
      s12*(2120 + 1834*t - 795*t^2 + 1007*t^3)))*
   canMINP[41, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) - 
 (I*(25*mmH^4*(-1 + t) - 16*s12*t^2 + 2*mmH^3*(27 - 23*s12*(-1 + t) - 26*t + 
      t^2) + 2*mmH*t*(-27*s12^2 + 6*(9 - 8*t)*t + 14*s12*(9 + 2*t)) + 
    mmH^2*(216 + 27*s12^2*(-1 + t) - 216*t - 25*t^2 + 21*t^3 + 
      s12*(-86 + 94*t - 24*t^2)))*canMINP[41, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(14*mmH^4*(-1 + s12) - 8*s12^2*(s12 + 2*t) + 
    mmH^3*(81 - 13*s12^2 - 45*t + s12*(-42 + 45*t)) + 
    mmH*s12*(11*s12^2 + 10*t*(-1 + 4*t) + 2*s12*(32 + 53*t)) + 
    mmH^2*(108 - 17*s12^3 + s12^2*(144 - 49*t) + 53*t + 20*t^2 - 
      s12*(317 + 67*t + 20*t^2)))*canMINP[41, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((2*I)*(2 + t)*canMINP[41, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((26*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[41, 4, {t, s12, mmH}])/
  (s12^3*t) + ((I/5)*(33*mmH^5*(-1 + s12)*(-1 + t) + 40*s12^2*t^2 + 
    4*mmH*s12*t*(22*s12^2 + (137 - 132*t)*t + s12*(-67 + 39*t)) + 
    mmH^4*(-17*s12^2*(-1 + t) + s12*(5 - 159*t - 22*t^2) + 
      22*(-4 + 11*t + t^2)) + mmH^3*(-11*s12^3*(-1 + t) + 
      s12^2*(137 + 68*t + 49*t^2) + s12*(126 + 153*t + 72*t^2 - 77*t^3) + 
      11*(16 - 62*t - t^2 + 7*t^3)) - 2*mmH^2*(11*s12^3*(-2 + t) + 
      132*t*(2 + t^2) + s12^2*(512 - 33*t + 93*t^2) - 
      s12*(440 + 373*t - 165*t^2 + 209*t^3)))*canMINP[42, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 (I*(7*mmH^4*(-1 + t) - 4*s12*t^2 + 2*mmH*t*(-9*s12^2 + 2*(5 - 4*t)*t + 
      s12*(31 + 4*t)) + mmH^2*(40 + 9*s12^2*(-1 + t) - 40*t + t^2 + 3*t^3 + 
      s12*(-8 + 17*t - 3*t^2)) + mmH^3*(-13*s12*(-1 + t) - 
      2*(-5 + 6*t + t^2)))*canMINP[42, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (I*(4*mmH^4*(-1 + s12) - 4*s12^2*(s12 + 2*t) - 
    mmH^3*(-30 + s12^2 + s12*(17 - 26*t) + 26*t) + 
    2*mmH*s12*(5*s12^2 + 12*t^2 + s12*(13 + 30*t)) + 
    mmH^2*(40 - 9*s12^3 + s12^2*(47 - 28*t) + 22*t + 12*t^2 - 
      4*s12*(29 + 9*t + 3*t^2)))*canMINP[42, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((2*I)*(2 + t)*canMINP[42, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[42, 4, {t, s12, mmH}])/
  (s12^3*t) + (I*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[43, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 (I*(mmH^3*(-1 + t) + 2*mmH^2*(3 + s12 - 2*t - s12*t + t^2) + 
    2*t*(s12^2 + 2*(3 - 4*t)*t + s12*(2 + 4*t)) + 
    mmH*(24 - s12^2*(-1 + t) - 24*t - 9*t^2 + 5*t^3 - 
      2*s12*(11 - 9*t + 2*t^2)))*canMINP[43, 3, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((2*I)*(-2*mmH^3*(-1 + s12) + mmH^2*(-9 + 3*s12^2 - s12*(-4 + t) + t) + 
    s12*(s12^2 + 2*t - 2*s12*(2 + t)) + mmH*(-12 + s12^3 + s12^2*(-20 + t) - 
      5*t + s12*(37 + 3*t)))*canMINP[43, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((2*I)*(2 + t)*canMINP[43, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((2*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[43, 4, {t, s12, mmH}])/
  (s12^3*t) + ((64*I)*(-1 + t)*(-mmH + s12 + t)*
   canMINP[44, 2, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((96*I)*(-1 + s12)*canMINP[44, 2, {t, s12, mmH}])/s12^3 + 
 (((32*I)/15)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[44, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (((8*I)/3)*(mmH^4*(-1 + t) + mmH^3*(6 - 2*s12*(-1 + t) - 9*t + 7*t^2) - 
    2*t*(-2*(-3 + t)*t^2 + s12^2*(6 + t) + 2*s12*t*(4 + 5*t)) - 
    mmH^2*(-24 + s12^2*(-1 + t) + 30*t + 5*t^2 + 9*t^3 + 
      8*s12*(2 - 2*t + t^2)) + mmH*(s12^2*(-6 + 7*t + t^2) + 
      2*s12*t*(16 + t + 5*t^2) + t*(-24 + 36*t + 11*t^2 + t^3)))*
   canMINP[44, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t) - (((16*I)/3)*(2*mmH^4*(-1 + s12) + 
    s12^2*(s12^2 + 4*s12*(-1 + t) - 4*t) - 
    mmH^3*(-9 + 5*s12^2 - s12*(-2 + t) + t) + 
    mmH*s12*(s12^3 - s12^2*(21 + 2*t) - 2*(6 + 5*t) + s12*(41 + 5*t)) + 
    mmH^2*(12 + 2*s12^3 + 5*t + s12^2*(24 + t) - s12*(46 + 5*t)))*
   canMINP[44, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*
   t) + (((8*I)/3)*(mmH - 4*t)*(2 + t)*canMINP[44, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^3*(mmH - t)) - 
 (((8*I)/3)*(mmH - 4*s12)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[44, 4, {t, s12, mmH}])/((mmH - s12)*s12^3*t) - 
 (((2*I)/5)*(4*mmH^5*(-1 + s12)*(-1 + t) + 40*s12^2*t*(s12 + t) + 
    4*mmH*s12*((121 - 96*t)*t^2 + s12^2*(5 + t) + s12*t*(-46 + 17*t)) + 
    2*mmH^4*(7*s12^2*(-1 + t) - 2*(21 - 44*t + t^2) + 
      s12*(5 - 51*t + 2*t^2)) + mmH^3*(-13*s12^3*(-1 + t) + 
      s12^2*(151 - 46*t + 27*t^2) + s12*(48 + 179*t + t^2 - 56*t^3) + 
      4*(32 - 129*t + 3*t^2 + 14*t^3)) + 
    2*mmH^2*(s12^3*(6 + 7*t) + s12^2*(-371 + 64*t - 49*t^2) - 
      4*t*(48 - 5*t + 24*t^2) + s12*(320 + 249*t - 130*t^2 + 152*t^3)))*
   canMINP[46, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(4*mmH^4*(-1 + t) + 4*s12*t*(s12 + 2*t) - 
    mmH^3*(-1 + t)*(8 + 7*s12 + 4*t) + mmH*(s12^2*(2 - 4*t) + 8*s12*t + 
      8*(2 - 3*t)*t^2) + mmH^2*(s12^2*(-1 + t) - 2*s12*(15 - 15*t + t^2) + 
      8*(4 - 4*t + t^3)))*canMINP[46, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((2*I)*(8*mmH^4*(-1 + s12) - 2*mmH*s12*(2*s12^2 + s12*(7 - 2*t) - 5*t) - 
    2*mmH^3*(-1 + s12)*(10 + 7*s12 - 2*t) + 4*s12^2*(s12 + t) + 
    mmH^2*(-3*s12^3 + s12^2*(79 - 3*t) + 4*(8 + 5*t) - s12*(120 + 17*t)))*
   canMINP[46, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[46, 4, {t, s12, mmH}])/
  (s12^3*t) + (((4*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[49, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((4*I)*(3*mmH^4*(-1 + t) + mmH^3*(2 - 6*s12*(-1 + t) + 3*t - 9*t^2) + 
    2*t*(s12^2*(4 + t) + 2*t^2*(-1 + 2*t) + 2*s12*t*(3 + 4*t)) + 
    mmH^2*(8 + s12^2*(-1 + t) - 10*t + 9*t^2 + 9*t^3 + 
      2*s12*(-7 + 4*t + 7*t^2)) - mmH*(s12^2*(-4 + 5*t + t^2) + 
      2*s12*t*(-1 + 15*t + 4*t^2) + t*(8 - 12*t + 17*t^2 + 3*t^3)))*
   canMINP[49, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH*(-1 + t) - 2*t)*t*
   (-mmH + t)) + 
 ((8*I)*(2*mmH^4*(-1 + s12) + s12^2*(7*s12^2 + 2*t - 2*s12*(2 + t)) + 
    mmH^3*(3 - 7*s12^2 - t + s12*(2 + t)) + 
    mmH*s12*(-4 - 3*s12^3 + s12^2*(-17 + t) + t + 3*s12*(5 + t)) + 
    mmH^2*(4 + 8*s12^3 - 2*s12^2*(-5 + t) + 3*t - 2*s12*(7 + t)))*
   canMINP[49, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*
   t) - ((8*I)*t*(2 + t)*canMINP[49, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH - t)) + ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[49, 4, {t, s12, mmH}])/((mmH - s12)*s12^2*t) + 
 ((32*I)*(-1 + t)*(-mmH + s12 + t)*canMINP[50, 2, {mmH - s12 - t, t, mmH}])/
  (s12^3*t) + ((48*I)*(-1 + s12)*canMINP[50, 2, {t, s12, mmH}])/s12^3 + 
 ((8*I)*(-4 + mmH)*(-1 + t)*(mmH^2 - 2*mmH*(-1 + s12) + t^2)*
   canMINP[50, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((8*I)*(-4 + mmH)*(-1 + s12)*(2*mmH^2 + s12^2 + mmH*(2 - 4*s12 + t))*
   canMINP[50, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 (((16*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[52, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((8*I)*(4*mmH^4*(-1 + t) + 2*s12*t*(-2*s12 + 5*s12^2 + 2*(-1 + t)*t) - 
    mmH^3*(-4 + 13*s12*(-1 + t) + 9*t + t^2) + 
    mmH^2*(8 + 14*s12^2*(-1 + t) - 6*t + 3*t^2 + t^3 + 
      s12*(-10 + 29*t + t^2)) - mmH*(5*s12^3*(-1 + t) + 4*t^3 + 
      6*s12^2*(-1 + 5*t) + s12*(8 - 8*t + t^2 + t^3)))*
   canMINP[52, 3, {mmH - s12 - t, t, mmH}])/((mmH - s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((8*I)*(2*s12*(3*s12^2 + 6*s12*t + (-2 + t)*t) + 
    mmH^2*(6 + 2*s12^2 - 5*t + s12*(-4 + 5*t)) + 
    mmH*(8 - 4*s12^3 + s12^2*(10 - 6*t) + 2*t + t^2 - s12*(26 + 4*t + t^2)))*
   canMINP[52, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[52, 4, {t, s12, mmH}])/
  (s12^3*t) + ((4*I)*(mmH^3*(-1 + t) + mmH^2*(6 - 6*t + 4*t^2) + 
    2*t*(3*s12^2 + 2*(3 - 4*t)*t + s12*(2 + 6*t)) + 
    mmH*(24 - 3*s12^2*(-1 + t) - 24*t - 13*t^2 + 5*t^3 - 
      2*s12*(11 - 8*t + 3*t^2)))*canMINP[53, 3, {s12, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((4*I)*(7*mmH^4*(-1 + s12)*(-1 + t) + 4*s12*t*(5*s12^2 - 2*s12*(3 + t) + 
      2*t*(-5 + 7*t)) - 2*mmH^3*(11 + 8*s12^2*(-1 + t) - 13*t + 
      s12*(-6 + 8*t)) + mmH^2*(-56 + 3*s12^3*(-1 + t) + 24*t + 17*t^2 - 
      9*t^3 + s12^2*(-83 + 97*t - 2*t^2) + 
      s12*(106 - 100*t - 11*t^2 + 9*t^3)) - 
    2*mmH*(s12^3*(-5 + 8*t) + 2*t*(8 + 9*t - 7*t^2) + 
      s12^2*(-34 + 59*t - 4*t^2) + s12*(40 - 86*t - 21*t^2 + 23*t^3)))*
   canMINP[53, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) - 
 ((8*I)*((mmH - s12)^2 + 2*t - 3*(-mmH + s12 + t))*
   canMINP[53, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((8*I)*(1 + t)*canMINP[53, 4, {t, s12, mmH}])/s12^3 + 
 (((2*I)/5)*(6*mmH^5*(-1 + s12)*(-1 + t) + 40*s12^2*t^2 + 
    4*mmH*s12*t*(4*s12^2 + s12*(51 - 7*t) + (49 - 24*t)*t) - 
    mmH^4*(9*s12^2*(-1 + t) + s12*(5 + 43*t - 16*t^2) + 16*(1 - 4*t + t^2)) + 
    mmH^3*(-2*s12^3*(-1 + t) + s12^2*(-46 + 101*t + 3*t^2) + 
      2*(16 - 52*t + 9*t^2 + 7*t^3) - s12*(-82 + 29*t + 41*t^2 + 14*t^3)) - 
    2*mmH^2*(2*s12^3*(-2 + t) + s12^2*(34 + 134*t + t^2) + 
      4*t*(12 - 5*t + 6*t^2) - s12*(80 + 151*t - 40*t^2 + 38*t^3)))*
   canMINP[56, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*t) + 
 ((2*I)*(2*mmH^4*(-1 + t) + 4*s12*t^2 + 2*mmH*t*(-6*s12^2 + s12*(15 - 6*t) + 
      8*t^2) - mmH^3*(3*s12*(-1 + t) + 4*(1 + t^2)) + 
    mmH^2*(-16 + 6*s12^2*(-1 + t) + 20*t + 10*t^2 - 6*t^3 + 
      s12*(30 - 21*t + 5*t^2)))*canMINP[56, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((2*I)*(4*s12^2*(s12 + 2*t) + 2*mmH*s12*(2*t*(3 + 2*t) + s12*(-5 + 4*t)) + 
    mmH^3*(s12^2 - 4*(3 + t) + s12*(3 + 4*t)) + 
    mmH^2*(s12^3 - s12^2*(17 + 6*t) + 4*(-4 - t + t^2) - 
      2*s12*(-23 + t + 2*t^2)))*canMINP[56, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t) + 
 ((8*I)*(2 + t)*canMINP[56, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 (((12*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[58, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 (((4*I)/3)*(9*mmH^3*(-1 + t) - 6*mmH^2*(-1 + 3*s12*(-1 + t) + 2*t + t^2) - 
    2*t*(7*s12^2 + 2*t*(-3 + 4*t) + s12*(-2 + 4*t)) + 
    mmH*(24 + 7*s12^2*(-1 + t) - 24*t + 7*t^2 + 5*t^3 + 
      s12*(-22 + 42*t + 4*t^2)))*canMINP[58, 3, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 (((8*I)/3)*(-2*mmH^3*(-1 + s12) + mmH^2*(-9 + 3*s12^2 + s12*(4 - 11*t) + 
      11*t) + s12*(s12^2 - 2*t*(3 + 4*t) - 2*s12*(2 + 9*t)) + 
    mmH*(-12 + s12^3 - 9*t - 4*t^2 + s12^2*(-20 + 9*t) + 
      s12*(37 + 19*t + 4*t^2)))*canMINP[58, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((8*I)*(2 + t)*canMINP[58, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[58, 4, {t, s12, mmH}])/
  (s12^3*t) - ((10*I)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[59, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((10*I)*(mmH^3*(-1 + t) + 2*mmH^2*(3 + s12 - 2*t - s12*t + t^2) + 
    2*t*(s12^2 + 2*(3 - 4*t)*t + s12*(2 + 4*t)) + 
    mmH*(24 - s12^2*(-1 + t) - 24*t - 9*t^2 + 5*t^3 - 
      2*s12*(11 - 9*t + 2*t^2)))*canMINP[59, 3, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((20*I)*(-2*mmH^3*(-1 + s12) + mmH^2*(-9 + 3*s12^2 - s12*(-4 + t) + t) + 
    s12*(s12^2 + 2*t - 2*s12*(2 + t)) + mmH*(-12 + s12^3 + s12^2*(-20 + t) - 
      5*t + s12*(37 + 3*t)))*canMINP[59, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((20*I)*(2 + t)*canMINP[59, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((20*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[59, 4, {t, s12, mmH}])/
  (s12^3*t) + (((6*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMINP[60, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((2*I)*(3*mmH^3*(-1 + t) - 2*mmH^2*(-1 + 3*s12*(-1 + t) + 2*t + t^2) - 
    2*t*(s12^2 - 2*t + s12*(2 + 4*t)) + 
    mmH*(8 + s12^2*(-1 + t) - 8*t + 5*t^2 - t^3 + 2*s12*(-5 + 7*t + 2*t^2)))*
   canMINP[60, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 ((4*I)*(2*mmH^3*(-1 + s12) + s12*(-7*s12^2 - 2*s12*(-2 + t) + 2*t) + 
    mmH^2*(3 - 5*s12^2 - t + s12*t) + 
    mmH*(4 + 3*s12^3 + 3*t + s12^2*(10 + t) - s12*(11 + 5*t)))*
   canMINP[60, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*t) - 
 ((4*I)*(2 + t)*canMINP[60, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[60, 4, {t, s12, mmH}])/
  (s12^3*t) + ((8*I)*(-4*s12^3 + s12^2*t - 2*s12*t^2 + t^3 + 
    mmH*(4*s12^2 - s12*t + 3*t^2))*canMIPlanar[2, 0, 
    {s12, mmH - s12 - t, mmH}])/(s12^2*(-mmH + s12)*t*(s12 + t)) + 
 ((8*I)*(8*s12^3 + 4*s12^2*t + 3*s12*t^2 - t^3 + mmH^2*(4*s12 + 3*t) - 
    mmH*(12*s12^2 + 7*s12*t + 2*t^2))*canMIPlanar[2, 0, {s12, t, mmH}])/
  ((mmH - s12)*s12^2*(mmH - t)*t) - 
 ((4*I)*(3*s12^4 + 2*s12^2*(7 - 12*t)*t + 2*s12*t^2*(5 + 3*t) - 
    2*s12^3*(1 + 7*t) + t^3*(-6 + 13*t) + 4*mmH^2*(s12^2 - 8*s12*t + 3*t^2) + 
    mmH*(-7*s12^3 + (6 - 25*t)*t^2 + s12*t*(-16 + 27*t) + s12^2*(2 + 45*t)))*
   canMIPlanar[2, 1, {s12, mmH - s12 - t, mmH}])/(s12^2*t*(s12 + t)^3) + 
 ((4*I)*(mmH^3 + mmH^2*(-6 + 10*s12 - 15*t) - 12*s12^2*(2 + 3*t) - 
    t^2*(6 + 13*t) - 2*s12*t*(14 + 23*t) + 
    mmH*(-12*s12^2 + 3*t*(4 + 9*t) + 4*s12*(7 + 9*t)))*
   canMIPlanar[2, 1, {s12, t, mmH}])/(s12^2*(mmH - t)^3) - 
 ((4*I)*(mmH^2 + 2*s12*(2 + 5*t) - 2*mmH*(3 + s12 + 7*t) + t*(6 + 13*t))*
   canMIPlanar[2, 1, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH - t)^2) + 
 ((8*I)*(2 + mmH + 3*s12)*(mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 
    2*mmH*(s12 + 3*t))*canMIPlanar[2, 1, {t, s12, mmH}])/
  ((mmH - s12)^3*s12*t) + ((4*I)*(-1 + s12)*(-mmH + s12 + t)*
   canMIPlanar[2, 2, {s12, mmH - s12 - t, mmH}])/(s12^3*t) + 
 (((4*I)/3)*(3 + mmH - 5*s12 - t)*canMIPlanar[2, 2, {s12, t, mmH}])/s12^3 + 
 ((4*I)*(1 - mmH + s12 + t)*canMIPlanar[2, 2, {mmH - s12 - t, t, mmH}])/
  s12^3 - (((4*I)/3)*(13*mmH^3*(s12 + t)^3 - 12*s12*(s12^2 - t^2)^2 + 
    2*mmH*(25*s12^4 - 140*s12^3*t - 54*s12^2*t^2 + 124*s12*t^3 + 13*t^4) - 
    mmH^2*(13*s12^4 + 13*t^3*(2 + t) + 6*s12^2*t*(-51 + 13*t) + 
      2*s12*t^2*(111 + 26*t) + s12^3*(74 + 52*t)))*
   canMIPlanar[2, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12^3*t*(s12 + t)^3) - 
 (((4*I)/3)*(13*mmH^5*t - 12*s12*t^2*(2*s12 + t)^2 - 
    2*mmH*t*(240*s12^3 + 276*s12^2*t + 48*s12*t^2 - 13*t^3) + 
    3*mmH^3*(8*s12^2 - 32*s12*t + 13*t^2*(2 + t)) + 
    mmH^2*(-48*s12^3 + 576*s12^2*t + 216*s12*t^2 - 13*t^3*(6 + t)) - 
    mmH^4*(12*s12 + 13*t*(2 + 3*t)))*canMIPlanar[2, 3, {s12, t, mmH}])/
  (mmH*s12^3*(mmH - t)^3*t) - 
 (((4*I)/3)*(-12*s12*t^2*(2*s12 + t) + 2*mmH^2*t*(54*s12 - 13*(-2 + t)*t) + 
    mmH^3*(12*s12 + 13*(-2 + t)*t) - mmH*t*(72*s12^2 + 108*s12*t - 
      13*(-2 + t)*t^2))*canMIPlanar[2, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - t)^2*t) - 
 ((32*I)*(mmH^4 - 2*mmH^3*t + 2*mmH*s12*t*(9*s12 + 10*t) - 
    2*mmH^2*(s12^2 + 9*s12*t - t^2) + s12^2*(s12^2 + 2*s12*t + 2*t^2))*
   canMIPlanar[2, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12^2*t) + 
 ((4*I)*(-1 + mmH)*(2*mmH^5*(s12^2 - 8*s12*t + 3*t^2) + 
    2*mmH*(2*s12^6 - 12*s12^5*t + 2*s12^4*(5 - 2*t)*t + 2*t^5 + 
      2*s12*t^4*(3 + 2*t) + s12^2*t^3*(5 + 18*t) + s12^3*t^2*(5 + 24*t)) + 
    s12*t*(10*s12^5 + 26*s12^4*t + 2*t^4 + s12*t^3*(9 + 4*t) + 
      2*s12^2*t^2*(8 + 7*t) + s12^3*t*(9 + 26*t)) + 
    2*mmH^3*(7*s12^4 - 5*s12^2*(-3 + t)*t + 2*t^4 + 2*s12*t^2*(-1 + 9*t) - 
      s12^3*(1 + 50*t)) - mmH^2*(12*s12^5 - 6*s12^3*(-7 + t)*t + 3*t^4 + 
      2*s12*t^3*(4 + 9*t) + 4*s12^2*t^2*(3 + 16*t) - s12^4*(1 + 64*t)) + 
    mmH^4*(-8*s12^3 + (3 - 10*t)*t^2 - 8*s12*t*(1 + t) + s12^2*(1 + 66*t)))*
   canMIPlanar[3, 1, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*t*(s12 + t)^3) + 
 ((4*I)*(-2*s12^3*t*(s12 + t)^2*(5*s12^2 + 3*s12*t + 2*t^2) + 
    2*mmH^6*s12*(s12^2 - 8*s12*t + 3*t^2) - 
    mmH^5*(8*s12^4 - 70*s12^3*t + t^3 + 10*s12*t^3 + s12^2*t*(11 + 4*t)) + 
    mmH^2*s12*(s12^6 + s12^5*(10 - 49*t) + s12^4*(8 - 47*t)*t + 8*t^5 + 
      3*s12*t^4*(13 + 2*t) + 2*s12^2*t^3*(34 + 15*t) + 
      s12^3*t^2*(23 + 27*t)) + mmH^4*(13*s12^5 + s12^4*(4 - 119*t) + 
      s12^3*(38 - 33*t)*t + t^4 + 2*s12*t^3*(7 + 2*t) + 
      s12^2*t^2*(11 + 31*t)) + mmH*s12^2*(s12^6 + 2*t^5 + 
      20*s12^2*t^3*(1 + t) + s12*t^4*(5 + 6*t) + s12^5*(-3 + 17*t) + 
      s12^3*t^2*(42 + 37*t) + s12^4*t*(22 + 39*t)) - 
    mmH^3*s12*(9*s12^5 + s12^4*(11 - 97*t) + s12^3*(47 - 51*t)*t + 13*t^4 + 
      3*s12*t^3*(19 + 6*t) + s12^2*t^2*(44 + 49*t)))*
   canMIPlanar[3, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*t*(s12 + t)^3) + 
 ((4*I)*(2*mmH^7*(s12^2 - 8*s12*t + 3*t^2) - 
    2*mmH^6*(5*s12^3 + s12^2*(1 - 48*t) + s12*(-8 + t)*t + 3*t^2*(1 + 2*t)) + 
    s12^2*(s12 + t)^2*(2*s12*(-36 + t)*t^3 - 24*t^4 + 4*s12^3*t*(1 + 2*t) + 
      s12^2*t^2*(-88 + 5*t) + s12^4*(-4 + 5*t)) + 
    mmH^5*(21*s12^4 + s12^3*(10 - 242*t) + t^3*(18 + 7*t) - 
      6*s12^2*t*(19 + 14*t) + 2*s12*t^2*(-5 + 21*t)) - 
    2*mmH^2*s12*(5*s12^6 + s12^5*(9 - 50*t) - (-6 + t)*t^5 + 
      2*s12*t^4*(32 + t) - s12^3*t^2*(197 + 2*t) + 2*s12^2*t^3*(26 + 11*t) - 
      2*s12^4*t*(97 + 38*t)) - mmH^4*(24*s12^5 + s12^4*(20 - 331*t) + 
      t^4*(12 + t) + 4*s12*t^3*(15 + 7*t) + 2*s12^2*t^2*(-80 + 21*t) - 
      4*s12^3*t*(83 + 61*t)) + mmH*s12*(3*s12^7 + 12*t^6 + 
      4*s12*t^5*(21 + 2*t) - 4*s12^6*(-3 + 4*t) - 2*s12^5*t*(59 + 10*t) + 
      2*s12^2*t^4*(137 + 21*t) + 2*s12^4*t^2*(-29 + 23*t) + 
      s12^3*t^3*(274 + 81*t)) + 2*mmH^3*s12*(9*s12^5 + s12^4*(11 - 129*t) + 
      t^4*(25 + t) - 4*s12^2*t^2*(51 + 2*t) + 2*s12*t^3*(17 + 9*t) - 
      s12^3*t*(250 + 151*t)))*canMIPlanar[3, 3, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^4*s12^2*t*(s12 + t)^4) + 
 ((I/15)*(48*mmH^12*(-1 + s12)*(-1 + t) + 60*s12^4*t^5*
     (5*s12^2 + 8*t^2 + 8*s12*(2 + t)) + 
    mmH^11*(-221*s12^2*(-1 + t) + s12*(-189 + 157*t - 224*t^2) + 
      32*(-4 + 5*t + 7*t^2)) - 2*mmH*s12^3*t^3*(480*s12^4*(-12 + t) - 
      2520*t^4 + s12^3*t*(-6675 + 724*t) - 48*s12*t^2*(-25 + 22*t + 3*t^2) + 
      s12^2*t*(1680 + 401*t + 488*t^2)) + 
    mmH^10*(374*s12^3*(-1 + t) + s12^2*(-29 + 167*t + 1104*t^2) - 
      16*(-16 + 30*t + 71*t^2 + 19*t^3) + s12*(985 - 547*t - 192*t^2 + 
        304*t^3)) + mmH^2*s12^2*t^3*(2880*t^4 + 480*s12^5*(-33 + 2*t) - 
      24*s12*t^2*(-92 + 729*t + 285*t^2) + 
      s12^4*(-42480 - 15017*t + 1127*t^2) - 
      4*s12^2*t*(-1780 + 3667*t + 966*t^2 + 122*t^3) + 
      s12^3*(3840 - 31313*t + 4167*t^2 + 616*t^3)) - 
    2*mmH^9*(138*s12^4*(-1 + t) + s12^3*(-335 + 387*t + 1042*t^2) + 
      32*t*(28 - 50*t - 25*t^2 + t^3) + s12^2*(1218 + 243*t + 1717*t^2 + 
        755*t^3) - s12*(136 + 711*t + 1943*t^2 + 35*t^3 + 32*t^4)) + 
    mmH^3*s12*t*(240*t^6 - 48*s12*t^4*(38 + 313*t + 11*t^2) + 
      s12^5*t*(-3660 + 61348*t + 4851*t^2 - 239*t^3) - 
      240*s12^6*(12 - 29*t^2 + t^3) + 8*s12^2*t^3*(-566 + 2971*t + 3356*t^2 + 
        364*t^3) + s12^4*t*(-960 + 42072*t + 44787*t^2 - 3863*t^3 - 
        124*t^4) + 2*s12^3*t^2*(-2240 + 16407*t + 8321*t^2 + 746*t^3 + 
        56*t^4)) - 2*mmH^4*s12*t*(240*s12^6*(-2 - t + 2*t^2) - 
      12*t^4*(76 - 13*t + 11*t^2) + 4*s12*t^3*(-558 - 3068*t - 635*t^2 + 
        171*t^3) + s12^5*(-5370 - 829*t + 14077*t^2 + 182*t^3) + 
      s12^4*(480 - 10241*t + 39089*t^2 + 9131*t^3 - 465*t^4) + 
      s12^3*t*(2640 - 3212*t + 28697*t^2 + 1437*t^3 + 22*t^4) + 
      2*s12^2*t^2*(992 + 456*t + 10680*t^2 + 2779*t^3 + 84*t^4)) + 
    2*mmH^8*(37*s12^5*(-1 + t) + s12^4*(-453 + 235*t + 1054*t^2) + 
      8*t^2*(288 - 340*t + 5*t^2 + 31*t^3) + 
      2*s12^3*(812 + 1518*t + 1752*t^2 + 375*t^3) + 
      s12^2*(-1416 - 364*t + 2241*t^2 + 3439*t^3 + 70*t^4) - 
      s12*t*(-368 + 7085*t + 2295*t^2 + 270*t^3 + 248*t^4)) - 
    2*mmH^5*(120*s12^7*(-1 + t)*t + 192*t^5*(2 + t^2) + 
      s12^6*(-75 + 2306*t + 817*t^2 - 2043*t^3) + 
      s12*t^4*(3512 - 1205*t + 624*t^2 - 136*t^3) + 
      s12^5*(-240 + 9239*t + 4809*t^2 - 19499*t^3 - 1100*t^4) + 
      s12^2*t^3*(-192 + 6146*t + 7341*t^2 - 2398*t^3 - 168*t^4) + 
      2*s12^4*t*(-1880 + 10439*t - 8169*t^2 - 6003*t^3 + 215*t^4) - 
      s12^3*t^2*(8496 - 14692*t + 11175*t^2 + 9057*t^3 + 438*t^4)) + 
    mmH^6*(s12^6*(-169 - 669*t + 836*t^2) + 
      s12^5*(519 + 9003*t + 3728*t^2 - 5900*t^3) + 
      16*t^4*(208 - 62*t + 95*t^2 + 7*t^3) + 
      s12*t^3*(9856 - 13215*t + 2489*t^2 - 1132*t^3 - 112*t^4) - 
      2*s12^3*t*(7504 - 11588*t - 10880*t^2 + 7615*t^3 + 305*t^4) - 
      4*s12^4*(620 - 5313*t - 5417*t^2 + 5257*t^3 + 520*t^4) - 
      s12^2*t^2*(9696 + 13992*t - 26379*t^2 + 5773*t^3 + 1124*t^4)) + 
    mmH^7*(s12^6*(-1 + t) + s12^5*(575 + 457*t - 1500*t^2) - 
      32*t^3*(176 - 120*t + 59*t^2 + 13*t^3) + 
      2*s12^4*(-1169 - 5275*t - 3090*t^2 + 1240*t^3) + 
      4*s12^3*(1076 - 2712*t - 5595*t^2 - 495*t^3 + 70*t^4) + 
      s12*t^2*(-5664 + 22640*t - 65*t^2 + 1413*t^3 + 416*t^4) + 
      s12^2*t*(9504 + 17048*t - 20216*t^2 - 1487*t^3 + 1275*t^4)))*
   canMIPlanar[3, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^3*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*t) + 
 ((I/3)*(4*mmH^8*(-1 + s12)*(-1 + t)*(s12 + t)^3 - 
    12*s12*t^4*(s12 + t)^3*(11*s12^2 + s12*(16 - 7*t) + 16*t) + 
    2*mmH*t^3*(-48*t^5 - s12^6*(123 + 28*t) + s12*t^4*(48 + 141*t + 32*t^2) + 
      s12^2*t^3*(672 - 239*t + 132*t^2) + s12^5*(240 - 503*t + 168*t^2) + 
      2*s12^3*t^2*(624 + 141*t + 196*t^2) + 
      2*s12^4*t*(456 + 141*t + 244*t^2)) - 
    2*mmH^7*(23*s12^5*(-1 + t) - 2*t^3*(44 - 43*t + 3*t^2) + 
      s12^4*(35 - 30*t + 3*t^2) + s12^2*t*(-600 + 591*t + 4*t^2 + 5*t^3) + 
      s12*t^2*(-192 + 209*t - 39*t^2 + 6*t^3) - 
      s12^3*(64 - 503*t + 402*t^2 + 21*t^3)) - 
    mmH^2*t^2*(s12^6*(102 - 1067*t - 187*t^2) - 8*t^5*(-2 + 25*t + 4*t^2) + 
      s12^5*(288 + 1171*t - 2061*t^2 + 6*t^3) + 
      s12*t^4*(160 - 283*t + 191*t^2 + 56*t^3) + 
      s12^2*t^3*(672 - 3968*t - 159*t^2 + 303*t^3) + 
      2*s12^4*t*(488 + 3529*t + 805*t^2 + 382*t^3) + 
      2*s12^3*t^2*(608 + 2780*t + 1111*t^2 + 409*t^3)) + 
    mmH^3*t*(-4*t^5*(-116 + 173*t + 42*t^2 + 3*t^3) - 
      3*s12^6*(-42 + 107*t + 342*t^2 + 21*t^3) + 
      s12^5*(-96 + 1341*t + 1204*t^2 - 1771*t^3 - 42*t^4) + 
      s12*t^4*(1344 - 2759*t - 22*t^2 + 133*t^3 + 12*t^4) + 
      4*s12^4*t*(-84 + 808*t + 2744*t^2 + 187*t^3 + 39*t^4) + 
      s12^2*t^3*(1152 - 13314*t - 1823*t^2 + 506*t^3 + 75*t^4) + 
      2*s12^3*t^2*(16 + 569*t + 5469*t^2 + 927*t^3 + 99*t^4)) + 
    mmH^6*(87*s12^6*(-1 + t) + 4*t^3*(40 - 109*t + 141*t^2) + 
      s12^5*(317 - 461*t + 252*t^2) + s12*t^2*(480 - 1510*t + 1681*t^2 - 
        103*t^3) - 2*s12^4*(353 - 1196*t + 818*t^2 + 45*t^3) + 
      s12^2*t*(480 - 4290*t + 6188*t^2 + 115*t^3 - 117*t^4) - 
      2*s12^3*(-80 + 665*t - 1845*t^2 + 1818*t^3 + 186*t^4)) + 
    mmH^5*(s12^6*(109 - 22*t - 261*t^2) - 4*t^4*(44 - 13*t + 183*t^2 + 
        8*t^3) - s12^5*(275 + 12*t - 825*t^2 + 552*t^3) + 
      2*s12^4*(56 - 614*t - 1049*t^2 + 2568*t^3 + 25*t^4) + 
      s12*t^3*(-416 + 737*t - 2656*t^2 + 129*t^3 + 32*t^4) + 
      s12^2*t^2*(-192 + 112*t - 11559*t^2 + 462*t^3 + 219*t^4) + 
      2*s12^3*t*(80 - 331*t - 622*t^2 + 3591*t^3 + 264*t^4)) + 
    mmH^4*(4*t^5*(-84 + 175*t + 118*t^2 + 9*t^3) + 
      s12^6*(66 - 271*t + 660*t^2 + 285*t^3) + 
      s12^2*t^3*(-1344 + 12574*t + 8133*t^2 - 796*t^3 - 179*t^4) + 
      6*s12^4*t*(24 + 674*t - 1401*t^2 - 758*t^3 + 5*t^4) - 
      3*s12*t^4*(384 - 861*t - 510*t^2 + 55*t^3 + 12*t^4) - 
      2*s12^3*t^2*(240 - 2441*t + 4920*t^2 + 2901*t^3 + 180*t^4) + 
      s12^5*(96 + 415*t - 2130*t^2 + 455*t^3 + 532*t^4)))*
   canMIPlanar[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)^3*t*(s12 + t)^3) + 
 ((I/3)*(48*mmH^13*(-1 + s12) + mmH^12*(164 + 85*s12 - 329*s12^2 + 308*t - 
      308*s12*t) + 12*s12^5*t^3*(10*s12^3 + 13*s12^2*t - 16*t^2 + 
      s12*t*(-16 + 3*t)) + 2*mmH*s12^4*t*(12*s12^4*(249 - 22*t)*t - 
      72*s12^5*(-20 + 3*t) + 20*s12^3*t^2*(67 + 9*t) + 48*t^4*(7 + 24*t) + 
      s12*t^3*(864 + 2409*t + 16*t^2) + 4*s12^2*t^2*(96 + 278*t + 61*t^2)) + 
    mmH^11*(52 + 911*s12^3 - 1008*t - 792*t^2 + s12^2*(819 + 1987*t) + 
      s12*(-1004 - 419*t + 792*t^2)) + mmH^2*s12^3*
     (-768*t^5 + 144*s12^6*(4 - 16*t + 3*t^2) + 
      2*s12^5*t*(-8460 - 1656*t + 239*t^2) - 
      s12^4*t^2*(29424 + 3632*t + 373*t^2) - 
      8*s12*t^4*(566 + 1723*t + 494*t^2) - 
      s12^2*t^3*(4800 + 21207*t + 10003*t^2) - 
      s12^3*t^2*(1152 + 18662*t + 8786*t^2 + 419*t^3)) - 
    mmH^10*(1312*s12^4 + 5*s12^3*(725 + 1034*t) + 
      s12^2*(-1800 + 5107*t + 4790*t^2) + 4*(20 + 38*t - 619*t^2 - 262*t^3) + 
      s12*(-227 - 5143*t - 794*t^2 + 1048*t^3)) + 
    mmH^3*s12^2*(192*(1 - 3*t)*t^5 - 36*s12^7*(20 - 4*t + 3*t^2) + 
      4*s12*t^4*(1168 + 119*t + 224*t^2) - 2*s12^6*(1500 - 6984*t + 645*t^2 + 
        61*t^3) + s12^5*t*(40824 + 28428*t + 890*t^2 + 77*t^3) + 
      8*s12^2*t^3*(1348 + 4004*t + 3281*t^2 + 265*t^3) + 
      s12^3*t^2*(5952 + 47398*t + 48670*t^2 + 6141*t^3 - 8*t^4) + 
      s12^4*t*(768 + 61578*t + 38294*t^2 + 6383*t^3 + 83*t^4)) + 
    2*mmH^9*(477*s12^5 + 26*s12^4*(121 + 139*t) + 
      2*s12^3*(69 + 5274*t + 2900*t^2) + 2*t*(16 + 14*t - 783*t^2 - 
        188*t^3) + s12^2*(-835 - 3985*t + 6339*t^2 + 2949*t^3) + 
      s12*(160 - 304*t - 5293*t^2 - 343*t^3 + 376*t^4)) + 
    mmH^4*s12*(192*t^5 + 144*s12^8*(2 + t) - 
      4*s12*t^4*(312 - 579*t + 8*t^2) + 6*s12^7*(616 - 193*t + 121*t^2) + 
      2*s12^6*(2818 - 19776*t - 2196*t^2 + 67*t^3) - 
      2*s12^2*t^3*(5248 + 615*t + 3713*t^2 + 448*t^3) - 
      2*s12^3*t^2*(5952 + 18442*t + 36034*t^2 + 8057*t^3 + 176*t^4) - 
      s12^4*t*(3456 + 62556*t + 109484*t^2 + 31993*t^3 + 1136*t^4) - 
      s12^5*(192 + 51190*t + 89078*t^2 + 20938*t^3 + 1237*t^4)) + 
    2*mmH^5*(-18*s12^9 - 48*t^5 - s12^8*(743 + 399*t) + 
      s12^7*(-3170 + 3371*t - 612*t^2) + s12*t^4*(-448 + t - 112*t^2) + 
      2*s12^2*t^3*(816 - 963*t + 67*t^2 + 144*t^3) + 
      s12^6*(-2177 + 35173*t + 17233*t^2 + 1531*t^3) + 
      s12^3*t^2*(5568 - 3006*t + 10978*t^2 + 4297*t^3 + 96*t^4) + 
      s12^4*t*(3104 + 6838*t + 55844*t^2 + 25537*t^3 + 1521*t^4) + 
      s12^5*(384 + 14196*t + 70115*t^2 + 34687*t^3 + 3065*t^4)) - 
    mmH^8*(137*s12^6 + s12^5*(4913 + 5212*t) + 
      2*s12^4*(2334 + 19828*t + 7935*t^2) - 
      4*t^2*(96 + 56*t + 540*t^2 + 69*t^3) + 
      2*s12^3*(-1479 + 2527*t + 23254*t^2 + 6541*t^3) + 
      s12*t*(640 - 460*t - 11164*t^2 - 209*t^3 + 276*t^4) + 
      s12^2*(672 - 7962*t - 12074*t^2 + 16158*t^3 + 3889*t^4)) + 
    mmH^6*(194*s12^8 + s12^7*(2317 + 1306*t) + 
      s12^6*(2560 - 23219*t - 2594*t^2) + 8*t^4*(58 + 11*t + 14*t^2) + 
      s12*t^3*(1216 - 79*t + 1853*t^2 - 32*t^3) - 
      s12^5*(-1427 + 77137*t + 79014*t^2 + 12196*t^3) + 
      s12^2*t^2*(-4224 + 6818*t + 1094*t^2 - 3999*t^3 - 160*t^4) - 
      s12^3*t*(5632 - 22096*t + 30512*t^2 + 29691*t^3 + 2132*t^4) - 
      2*s12^4*(616 - 3982*t + 50408*t^2 + 43815*t^3 + 5189*t^4)) + 
    mmH^7*(-293*s12^7 + s12^6*(271 + 823*t) + 
      s12^5*(4236 + 41269*t + 11468*t^2) - 4*t^3*(184 + 67*t + 193*t^2 + 
        10*t^3) + 2*s12^4*(-926 + 21784*t + 41957*t^2 + 8821*t^3) + 
      s12*t^2*(-192 - 2*t - 6346*t^2 + 49*t^3 + 40*t^4) + 
      s12^2*t*(2688 - 10998*t - 7234*t^2 + 11191*t^3 + 1283*t^4) + 
      s12^3*(1088 - 19152*t + 19864*t^2 + 51030*t^3 + 7681*t^4)))*
   canMIPlanar[3, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12^3*(mmH - t)^3*t*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - ((8*I)*(2 + t)*(3*s12 + t)*
   canMIPlanar[3, 4, {mmH - s12 - t, t, mmH}])/s12^4 - 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + 3*s12 + t)*
   canMIPlanar[3, 4, {t, s12, mmH}])/(s12^3*t) + 
 ((4*I)*(-4*s12^3*t*(s12 + t)^2*(5*s12^2 + 3*s12*t + 2*t^2) + 
    4*mmH^6*s12*(s12^2 - 8*s12*t + 3*t^2) + 
    mmH*s12^2*(s12^6 + 4*t^5 + 24*s12^4*t*(2 + 3*t) + 5*s12^5*(-1 + 6*t) + 
      10*s12^3*t^2*(9 + 7*t) + s12*t^4*(11 + 12*t) + s12^2*t^3*(44 + 39*t)) + 
    mmH^4*(30*s12^5 + s12^4*(4 - 225*t) + 3*s12^3*(21 - 17*t)*t + t^4 + 
      3*s12*t^3*(7 + 3*t) + s12^2*t^2*(7 + 69*t)) - 
    mmH^3*s12*(24*s12^5 + s12^4*(16 - 173*t) + s12^3*(73 - 75*t)*t + 23*t^4 + 
      3*s12*t^3*(33 + 13*t) + s12^2*t^2*(61 + 113*t)) - 
    mmH^5*(17*s12^4 + t^3 + 3*s12*t^2*(-1 + 7*t) + s12^2*t*(19 + 11*t) - 
      s12^3*(1 + 137*t)) + mmH^2*s12*(6*s12^6 + s12^5*(16 - 83*t) + 16*t^5 + 
      3*s12*t^4*(25 + 4*t) + 3*s12^2*t^3*(41 + 21*t) + 
      s12^3*t^2*(25 + 67*t) + s12^4*(t - 73*t^2)))*
   canMIPlanar[4, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*t*(s12 + t)^3) + 
 ((4*I)*(2*mmH^8*s12*(s12^2 - 8*s12*t + 3*t^2) + 
    s12^4*(s12 + t)^3*(2*s12^3 + s12^2*t + 5*s12*t^2 + 2*t^3) + 
    mmH*s12^3*(s12 + t)^2*(2*s12*(-13 + t)*t^3 - 6*t^4 + 
      2*s12^3*t*(25 + 4*t) + s12^2*t^2*(-53 + 5*t) + s12^4*(-13 + 5*t)) - 
    mmH^7*(11*s12^4 + s12^3*(2 - 92*t) + 8*s12^2*(-2 + t)*t + t^4 + 
      2*s12*t^2*(3 + 8*t)) + mmH^6*(26*s12^5 + s12^4*(16 - 221*t) + 
      t^4*(2 + t) + 2*s12*t^3*(19 + 8*t) - 2*s12^3*t*(67 + 25*t) + 
      2*s12^2*t^2*(-9 + 34*t)) + mmH^2*s12^2*(4*s12^7 + s12^6*(38 - 11*t) - 
      6*t^6 + 2*s12*t^5*(-5 + 4*t) - 2*s12^5*t*(128 + 5*t) + 
      4*s12^4*t^2*(-97 + 14*t) + 2*s12^3*t^3*(13 + 43*t) + 
      s12^2*t^4*(116 + 43*t)) - mmH^5*(34*s12^6 + 2*t^5 + 
      s12*t^4*(43 + 5*t) + 2*s12^2*t^3*(77 + 27*t) - 7*s12^5*(-7 + 41*t) - 
      4*s12^4*t*(107 + 42*t) + 2*s12^3*t^2*(-110 + 53*t)) - 
    mmH^3*s12*(15*s12^7 + s12^6*(68 - 76*t) - 2*s12*(-10 + t)*t^5 + 2*t^6 + 
      2*s12^2*t^4*(109 + 4*t) + 8*s12^4*t^2*(-89 + 5*t) + 
      5*s12^3*t^3*(28 + 13*t) - 2*s12^5*t*(304 + 53*t)) + 
    mmH^4*s12*(28*s12^6 + s12^5*(76 - 212*t) + 11*t^5 + 8*s12*t^4*(20 + t) + 
      20*s12^3*t^2*(-29 + 3*t) + 2*s12^2*t^3*(121 + 35*t) - 
      s12^4*t*(693 + 218*t)))*canMIPlanar[4, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12^3*t*(s12 + t)^4) - 
 (((4*I)/5)*(6*mmH^13*(-1 + s12)*(-1 + t) + 
    20*s12^5*t^4*(4*s12^3 - 2*t^3 - s12*t*(16 + t)) + 
    mmH^12*(-16 - 28*s12^2*(-1 + t) + 25*t + 23*t^2 + 
      s12*(-24 + 15*t - 23*t^2)) - 2*mmH*s12^4*t^3*
     (-50*t^4 + 20*s12^4*(-43 + 4*t) + 2*s12^3*t*(-520 + 21*t) + 
      s12^2*t*(-560 - 437*t + 4*t^2) + s12*t^2*(-560 - 133*t + 48*t^2)) + 
    mmH^11*(45*s12^3*(-1 + t) + s12^2*(40 + 25*t + 111*t^2) - 
      2*(-16 + 35*t + 71*t^2 + 9*t^3) + s12*(101 - 74*t - 7*t^2 + 18*t^3)) + 
    mmH^2*s12^3*t^2*(180*t^5 + 20*s12^5*(-18 - 103*t + 5*t^2) + 
      2*s12*t^3*(-688 - 217*t + 23*t^2) + 2*s12^4*t*(-4520 - 1083*t + 
        48*t^2) + s12^3*t*(-1280 - 10474*t - 475*t^2 + 23*t^3) + 
      s12^2*t^2*(-3760 - 3343*t + 101*t^2 + 106*t^3)) - 
    mmH^4*s12*(-20*t^7 + 2*s12*t^5*(128 + 397*t - 3*t^2) + 
      2*s12^2*t^4*(912 + 251*t - 1288*t^2 - 255*t^3) + 
      2*s12^6*t*(-1640 + 1283*t + 2126*t^2 - 9*t^3) + 
      20*s12^7*(2 - 17*t + 7*t^2 + 4*t^3) + 
      s12^4*t^2*(160 + 23624*t + 21638*t^2 + 813*t^3 - 55*t^4) + 
      2*s12^5*t*(-160 + 1087*t + 13024*t^2 + 1897*t^3 - 46*t^4) + 
      s12^3*t^3*(3264 + 11794*t + 3101*t^2 - 311*t^3 - 16*t^4)) + 
    mmH^3*s12^2*t*(100*t^6 - 2*s12*t^4*(-352 + 157*t + 327*t^2) + 
      2*s12^2*t^3*(2128 + 1799*t - 127*t^2 - 45*t^3) + 
      s12^5*t*(1040 + 11454*t + 533*t^2 - 27*t^3) - 
      20*s12^6*(34 - 27*t - 38*t^2 + t^3) + 
      s12^3*t^2*(3840 + 18301*t + 2980*t^2 - 227*t^3 - 24*t^4) + 
      s12^4*t*(320 + 20266*t + 11602*t^2 - 125*t^3 - 7*t^4)) - 
    mmH^10*(30*s12^4*(-1 + t) + 2*s12^3*(26 + 76*t + 83*t^2) + 
      2*t*(112 - 210*t - 75*t^2 + 19*t^3) + 
      s12^2*(322 + 3*t + 439*t^2 + 138*t^3) - 
      s12*(-48 + 259*t + 519*t^2 + 48*t^3 + 38*t^4)) + 
    2*mmH^9*(s12^4*(19 + 119*t + 52*t^2) + 
      t^2*(288 - 330*t + 55*t^2 + 41*t^3) + 
      s12^3*(299 - 2*t + 747*t^2 + 190*t^3) + 
      s12^2*(-144 + 240*t - 159*t^2 + 303*t^3 - 29*t^4) - 
      s12*t*(-208 + 1075*t + 415*t^2 + 76*t^3 + 41*t^4)) - 
    2*mmH^5*s12*(10*s12^7*(-1 + t^2) - t^5*(112 + 28*t + 43*t^2) + 
      s12*t^4*(-368 - 149*t - 98*t^2 + 100*t^3) - 
      s12^6*(60 - 883*t + 444*t^2 + 189*t^3) + 
      s12^5*(80 + 2712*t - 2611*t^2 - 5033*t^3 - 101*t^4) + 
      s12^3*t^2*(992 - 5998*t - 7931*t^2 - 527*t^3 + 10*t^4) - 
      s12^4*t*(-880 + 2478*t + 15186*t^2 + 4281*t^3 + 10*t^4) + 
      s12^2*t^3*(-128 + 507*t + 883*t^2 + 1077*t^3 + 47*t^4)) + 
    mmH^8*(14*s12^6*(-1 + t) + s12^5*(-28 - 251*t + 99*t^2) - 
      t^3*(704 - 400*t + 311*t^2 + 57*t^3) - 
      s12^4*(602 - 1551*t + 2941*t^2 + 1000*t^3) - 
      2*s12^3*(-496 + 1465*t + 727*t^2 + 1433*t^3 + 55*t^4) + 
      s12*t^2*(-1184 + 3860*t + 270*t^2 + 169*t^3 + 57*t^4) + 
      2*s12^2*t*(448 + 1488*t + 369*t^2 + 68*t^3 + 141*t^4)) + 
    mmH^6*(-4*t^5*(24 + 5*t + 12*t^2) + 2*s12^7*(-36 - 16*t + 59*t^2) + 
      s12*t^4*(-944 + 569*t - 421*t^2 + 20*t^3) - 
      s12^6*(168 - 3635*t + 2479*t^2 + 798*t^3) + 
      s12^5*(720 + 2435*t - 5587*t^2 - 13198*t^3 - 850*t^4) + 
      s12^2*t^3*(-384 + 4776*t - 717*t^2 + 811*t^3 + 56*t^4) - 
      2*s12^4*t*(-1808 + 3117*t + 8544*t^2 + 3668*t^3 + 105*t^4) + 
      2*s12^3*t^2*(1568 + 1318*t - 1369*t^2 + 1212*t^3 + 190*t^4)) + 
    mmH^7*(-7*s12^7*(-1 + t) + s12^6*(72 + 163*t - 223*t^2) + 
      2*t^4*(208 - 27*t + 105*t^2 + 7*t^3) + 
      s12^5*(329 - 3704*t + 3661*t^2 + 1180*t^3) + 
      s12^3*t*(-3264 + 1706*t + 3612*t^2 + 909*t^3 - 435*t^4) + 
      s12*t^3*(1536 - 2715*t + 474*t^2 - 87*t^3 - 14*t^4) - 
      s12^2*t^2*(704 + 7514*t - 58*t^2 + 967*t^3 + 225*t^4) + 
      2*s12^4*(-624 + 1325*t + 1773*t^2 + 4487*t^3 + 510*t^4)))*
   canMIPlanar[4, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*t) - 
 ((4*I)*(2*mmH^8*(-1 + s12)*s12*(s12^2 - 8*s12*t + 3*t^2) - 
    2*s12*t^3*(s12 + t)^4*(-4*t*(4 + t) + s12*(-16 + 11*t)) - 
    2*mmH^6*(5*s12^6 + 11*t^4*(1 + t) + s12^5*(-8 + 5*t) + 
      s12^2*t^2*(53 - 50*t - 81*t^2) + s12^3*t*(76 + 15*t - 32*t^2) + 
      s12*t^3*(56 + 71*t - 11*t^2) + s12^4*(8 - 27*t + 2*t^2)) + 
    mmH^7*(s12^5 + 5*t^4 + 7*s12^4*(-1 + 2*t) + s12*t^2*(6 + 50*t - 5*t^2) - 
      2*s12^2*t*(8 + 29*t + 25*t^2) + s12^3*(2 + 34*t + 40*t^2)) + 
    mmH*t^2*(s12 + t)^2*(4*t^4*(4 + t) + 2*s12^5*(-22 + 9*t) + 
      s12^4*(-96 - 80*t + 3*t^2) - 3*s12*t^3*(16 + 9*t + 6*t^2) - 
      s12^3*t*(272 + 163*t + 42*t^2) - s12^2*t^2*(240 + 62*t + 45*t^2)) + 
    mmH^2*t*(s12^7*(40 - 16*t - 11*t^2) - t^6*(32 + 12*t + 7*t^2) + 
      s12^6*(96 + 186*t + 83*t^2 - 22*t^3) + 
      s12*t^5*(-80 - 70*t + 26*t^2 + 7*t^3) + 
      s12^5*t*(432 + 620*t + 564*t^2 + 17*t^3) + 
      s12^2*t^4*(96 - 156*t + 299*t^2 + 38*t^3) + 
      s12^4*t^2*(736 + 838*t + 1041*t^2 + 80*t^3) + 
      s12^3*t^3*(544 + 266*t + 842*t^2 + 83*t^3)) + 
    mmH^5*(9*s12^7 + 2*s12^6*(-5 + 22*t) + s12^5*(57 - 178*t - 5*t^2) + 
      t^4*(-16 + 66*t + 43*t^2) + s12*t^3*(-64 + 355*t + 214*t^2 - 43*t^3) - 
      2*s12^2*t^2*(48 - 334*t + 65*t^2 + 142*t^3) - 
      s12^4*(16 - 258*t + 403*t^2 + 180*t^3) - 
      s12^3*t*(64 - 796*t + 296*t^2 + 357*t^3)) + 
    mmH^3*(2*t^7*(17 + 14*t) + s12^7*(-4 + 22*t + 25*t^2) + 
      s12^2*t^4*(32 + 956*t - 347*t^2 - 168*t^3) + 
      4*s12*t^5*(4 + 77*t + 16*t^2 - 7*t^3) + 
      s12^6*(-32 - 40*t - 93*t^2 + 38*t^3) - 
      2*s12^5*t*(56 + 124*t + 427*t^2 + 58*t^3) - 
      2*s12^4*t^2*(64 + 55*t + 838*t^2 + 179*t^3) - 
      s12^3*t^3*(32 - 832*t + 1320*t^2 + 369*t^3)) + 
    mmH^4*(-3*s12^7*(4 + 9*t) + s12^6*(8 + 33*t - 66*t^2) + 
      t^5*(32 - 70*t - 47*t^2) + s12*t^4*(112 - 476*t - 188*t^2 + 47*t^3) + 
      s12^5*(-16 - 46*t + 558*t^2 + 89*t^3) + 
      s12^2*t^3*(128 - 1248*t + 205*t^2 + 296*t^3) + 
      s12^4*t*(-32 - 458*t + 1189*t^2 + 430*t^3) + 
      s12^3*t^2*(32 - 1414*t + 950*t^2 + 551*t^3)))*
   canMIPlanar[4, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^3*(mmH - t)^3*t*(s12 + t)^4) - 
 ((4*I)*(4*mmH^13 - mmH^12*(4 + 28*s12 + 31*t) + 
    2*s12^4*t^4*(12*s12^3 + 25*s12^2*t - 16*t^2 + s12*t*(-16 + 13*t)) + 
    mmH^11*(-24 + 84*s12^2 + 41*t + 98*t^2 + s12*(31 + 205*t)) + 
    mmH*s12^3*t^2*(-24*s12^5*(-4 + t) + 4*s12^4*(24 - 5*t)*t + 
      8*(16 - 25*t)*t^4 + 5*s12^3*t^2*(-62 + 7*t) + 
      6*s12*t^3*(56 - 84*t + 3*t^2) + s12^2*t^2*(160 - 617*t + 49*t^2)) - 
    mmH^10*(32 + 136*s12^3 - 136*t + 147*t^2 + 165*t^3 + s12^2*(83 + 582*t) + 
      s12*(-163 + 282*t + 613*t^2)) + mmH^2*s12^2*t*
     (24*t^5*(-8 + 7*t) + 4*s12^6*(-36 + 8*t + 3*t^2) + 
      2*s12^5*t*(-384 + 76*t + 3*t^2) + 4*s12*t^4*(-256 + 448*t + 23*t^2) - 
      s12^4*t^2*(28 + 49*t + 24*t^2) + s12^2*t^3*(-1184 + 3424*t + 9*t^2 - 
        7*t^3) - s12^3*t^2*(320 - 2483*t + 230*t^2 + 25*t^3)) + 
    mmH^3*s12*t*(8*(16 - 3*t)*t^5 - 8*s12^7*(-8 + 5*t) - 
      4*s12*t^4*(-344 + 311*t + 4*t^2) + 4*s12^5*t*(439 - 39*t + 14*t^2) - 
      2*s12^6*(-420 + 26*t + 51*t^2) - 2*s12^2*t^3*(-1568 + 3395*t + 
        239*t^2 + 2*t^3) + s12^3*t^2*(2016 - 9148*t - 181*t^2 + 86*t^3) + 
      s12^4*t*(320 - 3130*t + 289*t^2 + 201*t^3)) + 
    mmH^4*(4*s12^8*t + 8*(-4 + t)*t^6 - 2*s12*t^5*(432 - 99*t + 14*t^2) + 
      2*s12^6*t*(-823 - 150*t + 80*t^2) + 2*s12^7*(12 - 196*t + 99*t^2) + 
      s12^4*t^2*(-1824 + 11664*t + 328*t^2 - 509*t^3) - 
      2*s12^2*t^4*(1952 - 2091*t + 41*t^2 + 11*t^3) - 
      2*s12^3*t^3*(2432 - 6917*t - 376*t^2 + 59*t^3) - 
      2*s12^5*t*(80 - 232*t + 34*t^2 + 235*t^3)) + 
    mmH^5*(-2*s12^7*t + s12^6*(-206 + 985*t - 272*t^2) + 
      2*t^5*(104 - 26*t + 3*t^2) + s12*t^4*(2336 - 801*t + 237*t^2 + 
        12*t^3) + s12^2*t^3*(5696 - 8078*t + 825*t^2 + 248*t^3) + 
      4*s12^4*t*(212 - 1828*t + 9*t^2 + 315*t^3) + 
      s12^5*(32 + 451*t + 843*t^2 + 334*t^3) + 
      2*s12^3*t^2*(2048 - 8042*t + 3*t^2 + 419*t^3)) + 
    mmH^9*(128*s12^4 + s12^3*(86 + 868*t) + s12^2*(-526 + 743*t + 1624*t^2) + 
      4*t*(52 - 81*t + 66*t^2 + 40*t^3) + s12*(160 - 901*t + 943*t^2 + 
        974*t^3)) + mmH^7*(24*s12^6 + s12^5*(-29 + 361*t) + 
      s12^4*(-1068 + 1143*t + 1334*t^2) + t^3*(736 - 336*t + 153*t^2 + 
        26*t^3) + s12*t^2*(2496 - 2578*t + 1525*t^2 + 457*t^3) + 
      4*s12^2*t*(472 - 1692*t + 744*t^2 + 523*t^3) + 
      2*s12^3*(160 - 2155*t + 973*t^2 + 1385*t^3)) - 
    mmH^6*(4*s12^7 + s12^6*(-13 + 88*t) + s12^5*(-659 + 1286*t + 233*t^2) + 
      t^4*(544 - 168*t + 47*t^2 + 3*t^3) + s12*t^3*(3264 - 1867*t + 826*t^2 + 
        121*t^3) + s12^2*t^2*(4544 - 9492*t + 2245*t^2 + 1018*t^3) + 
      2*s12^3*t*(896 - 5402*t + 706*t^2 + 1061*t^3) + 
      s12^4*(160 - 2800*t + 1171*t^2 + 1581*t^3)) - 
    mmH^8*(72*s12^5 + 7*s12^4*(2 + 105*t) + 
      2*s12^3*(-489 + 508*t + 1048*t^2) + t^2*(544 - 424*t + 266*t^2 + 
        89*t^3) + 2*s12*t*(496 - 1038*t + 800*t^2 + 443*t^3) + 
      s12^2*(320 - 2774*t + 2118*t^2 + 2426*t^3)))*
   canMIPlanar[4, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^4*t*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((16*I)*(2 + t)*canMIPlanar[4, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((4*I)*(2*s12^5 + 2*s12^4*(1 + 5*t) + s12^2*t*(-1 + 7*t) + 
    s12^3*t*(7 + 8*t) + 3*t^3*(-1 + t + 2*t^2) - 
    2*mmH^3*(s12^2 - 8*s12*t + 3*t^2) + s12*t^2*(8 + 5*t + 6*t^2) + 
    mmH^2*(4*s12^3 + s12^2*(1 - 18*t) + 3*t^2*(1 + 6*t) - 
      4*s12*t*(2 + 7*t)) - mmH*(4*s12^4 + s12^3*(1 + 6*t) + 
      s12^2*(-1 + 2*t - 22*t^2) + s12*t*(8 - 5*t - 6*t^2) + 
      3*t^2*(-1 + 2*t + 6*t^2)))*canMIPlanar[5, 1, 
    {s12, mmH - s12 - t, mmH}])/(s12^2*(mmH - t)*t*(s12 + t)^3) + 
 ((2*I)*(-2*s12^2*t^2*(s12 + t)^2*(s12 + 5*t) + 
    2*mmH^5*s12*(s12^2 - 8*s12*t + 3*t^2) + 
    mmH*(-2*s12^7 - 8*s12^6*t + 2*s12^5*(1 - 3*t)*t - t^6 + 
      4*s12^4*t^2*(5 + t) + s12*t^5*(-25 + 6*t) + s12^3*t^3*(107 + 10*t) + 
      s12^2*t^4*(65 + 12*t)) + mmH^2*(6*s12^6 + 12*s12^5*t + 
      s12*(83 - 24*t)*t^4 + 3*t^5 + 4*s12^4*t*(-1 + 2*t) - 
      s12^2*t^3*(179 + 10*t) + s12^3*t^2*(-143 + 16*t)) + 
    mmH^3*(2*s12^4*(-1 + t) + s12^3*(47 - 36*t)*t + s12^2*(201 - 26*t)*t^2 - 
      3*t^4 + s12*t^3*(-91 + 36*t)) + 
    mmH^4*(-4*s12^4 + 3*s12*(11 - 8*t)*t^2 + t^3 + s12^3*(11 + 12*t) + 
      s12^2*t*(-77 + 40*t)))*canMIPlanar[5, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^3*(mmH - t)^2*t*(s12 + t)^3) - 
 ((I/10)*(17*mmH^8*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) + 
    80*s12^2*t*(8*s12^4*(-1 + t) + 2*s12*(-5 + t)*t^3 - 2*t^4 + 
      s12^2*t^2*(-21 + 8*t) + s12^3*t*(-29 + 15*t)) - 
    8*mmH*s12*(10*t^5 + 2*s12*t^4*(-79 + 29*t) + 
      s12^2*t^3*(-395 + 90*t - 68*t^2) + 40*s12^5*(1 - 4*t + 3*t^2) + 
      s12^3*t^2*(-372 - 117*t + 146*t^2) + s12^4*t*(-65 - 383*t + 243*t^2)) + 
    mmH^7*(t*(116 - 205*t - 35*t^2) - 5*s12^3*(10 - 19*t + 9*t^2) + 
      s12^2*(8 + 33*t - 6*t^2 - 35*t^3) + 2*s12*(58 - 159*t + 128*t^2 + 
        35*t^3)) + 4*mmH^2*s12*(40*s12^5*(2 - 5*t + 3*t^2) + 
      2*t^3*(-108 - 38*t + 59*t^2) + s12*t^2*(144 + 242*t - 135*t^2 + 
        101*t^3) + s12^3*t*(-297 - 1234*t + 618*t^2 + 203*t^3) + 
      s12^4*(210 - 553*t - 129*t^2 + 257*t^3) + 
      s12^2*t*(360 - 565*t - 1439*t^2 + 345*t^3 - 219*t^4)) + 
    mmH^6*(3*s12^4*(13 - 21*t + 8*t^2) + t*(-308 + 858*t + 237*t^2 - 
        35*t^3) + s12^3*(187 - 591*t + 300*t^2 + 94*t^3) + 
      s12^2*(-450 + 722*t - 687*t^2 + 100*t^3 - 35*t^4) + 
      s12*(-308 + 756*t - 511*t^2 - 431*t^3 + 70*t^4)) + 
    mmH^5*(2*s12^5*(-3 + t + 2*t^2) - s12^4*(406 - 879*t + 388*t^2 + 
        55*t^3) + s12^3*(656 + 175*t + 240*t^2 - 777*t^3 + 4*t^4) + 
      t*(288 - 456*t - 892*t^2 + 287*t^3 + 53*t^4) + 
      s12^2*(196 - 1034*t + 2524*t^2 + 501*t^3 + 242*t^4 + 53*t^5) - 
      s12*(-288 + 628*t + 1910*t^2 - 1207*t^3 + 533*t^4 + 106*t^5)) + 
    mmH^4*(-4*s12^5*(-77 + 133*t - 52*t^2 + t^3) - 
      2*t^2*(576 - 342*t + 237*t^2 + 151*t^3) + 
      s12*t^2*(4032 + 332*t + 745*t^2 + 657*t^3) + 
      s12^4*(370 - 1824*t + 404*t^2 + 747*t^3 + 31*t^4) - 
      s12^3*(1020 - 54*t + 2958*t^2 - 1611*t^3 + 6*t^4 + 53*t^5) - 
      2*s12^2*(-576 - 92*t + 741*t^2 + 1632*t^3 + 95*t^4 + 151*t^5)) - 
    2*mmH^3*(40*s12^6*(-1 + t)^2 - 4*t^3*(108 + 10*t + 49*t^2) + 
      s12^5*(506 - 1016*t + 325*t^2 + 85*t^3) + 
      s12*t^2*(-288 + 1356*t - 117*t^2 + 553*t^3) + 
      s12^2*t*(864 + 1106*t - 1885*t^2 + 177*t^3 - 163*t^4) + 
      s12^4*(-306 - 595*t - 1143*t^2 + 1267*t^3 + 128*t^4) - 
      s12^3*(-720 + 940*t + 2163*t^2 + 616*t^3 - 207*t^4 + 194*t^5)))*
   canMIPlanar[5, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/2)*(9*mmH^7*(-1 + t)^2*(s12 + t)^2 - mmH^6*(-1 + t)*(s12 + t)^2*
     (-40 + 41*t + 4*t^2 + s12*(-29 + 30*t)) + 8*t^2*(s12 + t)^2*
     (s12^3*(-7 + t) - 8*t^3*(2 + t) + s12^2*t*(-23 + 10*t) + 
      s12*t*(16 - 16*t + t^2)) + 4*mmH*t*(s12^4*t*(49 + 89*t - 53*t^2) + 
      s12^5*(15 + 9*t - 5*t^2) + s12^3*t*(-16 + 141*t + 96*t^2 - 87*t^3) + 
      s12^2*t^2*(-64 + 173*t + t^2 + 11*t^3) + 
      2*t^4*(-16 + 16*t + 14*t^2 + 23*t^3) + 
      s12*t^3*(-80 + 114*t + 13*t^2 + 96*t^3)) + 
    mmH^5*(s12^4*(14 - 31*t + 17*t^2) + t^2*(-44 + 102*t - 67*t^2 + 5*t^3) + 
      s12^3*(186 - 351*t + 116*t^2 + 51*t^3) + 
      s12*t*(-88 + 368*t - 473*t^2 + 174*t^3 + 13*t^4) + 
      s12^2*(-44 + 436*t - 739*t^2 + 300*t^3 + 47*t^4)) + 
    2*mmH^2*(s12^2*t^2*(144 - 512*t + 300*t^2 - 69*t^3) + 
      s12^5*(22 - 51*t + 5*t^2 + 8*t^3) + s12^4*t*(-10 - 54*t - 112*t^2 + 
        73*t^3) + s12*t^3*(120 - 320*t + 405*t^2 - 148*t^3 - 114*t^4) + 
      t^4*(32 - 64*t + 174*t^2 - 111*t^3 - 57*t^4) + 
      s12^3*t*(56 - 272*t + 2*t^2 - 149*t^3 + 122*t^4)) + 
    mmH^4*(2*s12^5*(3 - 5*t + 2*t^2) + s12^4*(-116 + 259*t - 164*t^2 + 
        15*t^3) + 2*s12^3*(-84 + 51*t + 239*t^2 - 240*t^3 + 18*t^4) + 
      t^2*(176 - 328*t - 56*t^2 + 255*t^3 + 17*t^4 - 24*t^5) + 
      2*s12*t*(176 - 390*t + 41*t^2 + 281*t^3 - 65*t^4 - 13*t^5) + 
      s12^2*(176 - 588*t + 260*t^2 + 580*t^3 - 457*t^4 + 23*t^5)) + 
    mmH^3*(-2*s12^5*(15 - 26*t + 7*t^2 + 2*t^3) + 
      s12^4*(168 - 364*t + 251*t^2 + 33*t^3 - 32*t^4) + 
      s12^3*(-176 + 652*t - 860*t^2 + 580*t^3 + 53*t^4 - 57*t^5) + 
      s12^2*t*(-464 + 1484*t - 1252*t^2 + 213*t^3 + 94*t^4 - 15*t^5) + 
      t^3*(-112 + 500*t - 402*t^2 - 240*t^3 + 147*t^4 + 19*t^5) + 
      s12*t^2*(-400 + 1436*t - 1112*t^2 - 328*t^3 + 235*t^4 + 33*t^5)))*
   canMIPlanar[5, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/2)*(8*mmH^8*(-1 + s12)*s12*(-1 + t) + 
    16*s12^2*t^2*(4*t^2*(2 - 2*t + t^2) + 2*s12*t*(8 - 7*t + 5*t^2) + 
      s12^2*(8 - 10*t + 7*t^2)) + mmH^7*(-14*s12^3*(-1 + t) + 
      18*t*(-4 + 3*t) + s12*(-96 + 143*t - 64*t^2) + 
      s12^2*(54 - 73*t + 10*t^2)) + 4*mmH*s12*(-8*t^4*(2 - 4*t + t^2) + 
      4*s12^5*(-4 + 3*t + t^2) + s12^4*t*(-16 - 17*t + 13*t^2) + 
      2*s12^3*t*(-32 + 41*t - 49*t^2 + t^3) - 
      4*s12*t^3*(32 - 42*t + 27*t^2 + 3*t^3) - 
      s12^2*t^2*(176 - 186*t + 199*t^2 + 22*t^3)) + 
    mmH^6*(-13*s12^4*(-1 + t) + s12^3*(-215 + 261*t - 13*t^2) - 
      4*t*(-30 + 4*t + 35*t^2) - 6*s12^2*(-41 + 67*t - 37*t^2 + 8*t^3) + 
      s12*(88 + 214*t - 105*t^2 + 188*t^3)) - 
    2*mmH^2*(16*t^4*(2 - 3*t + t^2) + 8*s12^6*(-5 + 4*t + t^2) + 
      4*s12*t^3*(14 + 42*t + 8*t^2 - 5*t^3) + 
      16*s12^5*(-1 - 5*t + t^2 + 2*t^3) + s12^3*t*(-320 + 120*t - 235*t^2 - 
        230*t^3 + 2*t^4) - s12^2*t^2*(232 - 200*t + 495*t^2 + 210*t^3 + 
        4*t^4) + s12^4*(-64 + 72*t - 90*t^2 - 213*t^3 + 31*t^4)) + 
    mmH^5*(23*s12^5*(-1 + t) + s12^4*(93 - 162*t + 41*t^2) + 
      2*t*(120 - 164*t + 172*t^2 + 63*t^3) + 
      s12^3*(178 + 63*t - 462*t^2 + 72*t^3) + 
      s12*(240 - 1064*t + 118*t^2 - 359*t^3 - 160*t^4) + 
      s12^2*(-672 + 428*t + 35*t^2 - 241*t^3 + 34*t^4)) + 
    mmH^4*(-4*s12^6*(-1 + t) + s12^5*(92 - 46*t - 42*t^2) + 
      s12^4*(-300 + 312*t + 215*t^2 - 43*t^3) - 
      8*t^2*(68 - 49*t + 48*t^2 + 6*t^3) + s12^3*(576 - 1022*t + 807*t^2 + 
        81*t^3 - 49*t^4) + s12*t*(-720 + 1784*t - 622*t^2 + 461*t^3 + 
        52*t^4) - 4*s12^2*(44 - 476*t + 319*t^2 - 311*t^3 - 39*t^4 + t^5)) + 
    mmH^3*(4*s12^6*(-8 + 7*t + t^2) + 8*t^3*(46 - 35*t + 20*t^2 + t^3) + 
      s12^5*(-108 - 64*t + 117*t^2 + 19*t^3) - 
      2*s12*t^2*(-328 + 300*t - 241*t^2 + 94*t^3 + 4*t^4) + 
      s12^4*(40 + 304*t - 807*t^2 - 4*t^3 + 15*t^4) - 
      s12^2*t*(-96 + 1376*t + 20*t^2 + 1303*t^3 + 64*t^4) + 
      s12^3*(-192 - 824*t + 994*t^2 - 1027*t^3 + 110*t^4 + 4*t^5)))*
   canMIPlanar[5, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^3*(mmH - t)^2*(s12*(-1 + t) - t)*t) - 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[5, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) + 
 ((I/16)*((-4 + mmH)*s12^4 + (-4 + mmH)*s12^3*(-4 + mmH + 3*t) - 
    16*t^2*(2 + t)*(mmH^2 - 3*mmH*t + 2*t^2) - 
    4*s12*t^2*(-8 + 14*mmH + mmH^2 + 28*t + 9*mmH*t + 16*t^2) - 
    s12^2*t*(3*mmH^2 + 2*mmH*(80 + 41*t) + 8*(-6 + 7*t + 4*t^2)))*
   canMIPlanar[5, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/16)*(2*mmH^3 - mmH^2*(12 + s12 - 13*t) - 4*t*(4 + s12 + t) + 
    mmH*(16 + s12*(4 - 15*t) + 48*t - 15*t^2))*
   canMIPlanar[5, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*t) - 
 ((4*I)*(-2*s12*t^2*(s12 + t)^2*(s12 + 5*t) + 
    2*mmH^5*(s12^2 - 8*s12*t + 3*t^2) + 
    mmH*t*(2*s12^5 + 13*s12^4*t + 10*s12*t^3*(6 + t) + t^4*(-24 + 5*t) + 
      4*s12^3*t*(3 + 5*t) + 2*s12^2*t^2*(48 + 7*t)) + 
    mmH^3*(s12^4 + 2*s12^3*(-2 + t) + 2*s12^2*(22 - 21*t)*t - 
      34*s12*(-6 + t)*t^2 + 3*t^3*(-28 + 11*t)) + 
    mmH^2*(2*s12^5 - 2*s12^4*(-1 + t) + s12^3*(6 - 7*t)*t + 
      3*(26 - 7*t)*t^4 - 3*s12*t^3*(58 + t) + s12^2*t^2*(-128 + 15*t)) + 
    mmH^4*(-3*s12^3 + (30 - 23*t)*t^2 + 5*s12^2*(2 + 3*t) + 
      s12*t*(-80 + 43*t)))*canMIPlanar[6, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(mmH - t)^2*t*(s12 + t)^3) + 
 ((2*I)*(mmH^2 - 2*s12 - mmH*(2 + s12 + 2*t))*
   canMIPlanar[6, 3, {s12, t, mmH}])/(mmH*s12^2*t) - 
 ((2*I)*(8*mmH^3 + 2*s12*(s12 + 3*t) - 4*mmH^2*(4*s12 + 3*t) + 
    mmH*(5*s12^2 + 4*t^2 + 3*s12*(4 + 3*t)))*canMIPlanar[6, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12^3*t) - 
 ((2*I)*(mmH^2*(3*s12 - 16*t) + 4*mmH*t*(2 + t) - 2*s12*(2*s12 + 3*t) + 
    mmH*s12*(-14 + 9*t))*canMIPlanar[6, 3, {t, s12, mmH}])/(mmH*s12^3*t) + 
 ((4*I)*(2 + mmH + 3*s12)*(mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 
    2*mmH*(s12 + 3*t))*canMIPlanar[7, 1, {s12, mmH - s12 - t, mmH}])/
  (s12*(-mmH + s12)^3*t) - 
 ((4*I)*(mmH^5*(3 + s12) - mmH^4*(s12 + 2*s12^2 + 6*t + 2*s12*t) - 
    3*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    mmH*s12^2*(s12^3 + 2*s12*(-36 + t)*t - 78*t^2 + s12^2*(-1 + 2*t)) + 
    2*mmH^3*(s12^3 + s12*(-30 + t)*t + 3*t^2 - s12^2*(7 + 3*t)) + 
    2*mmH^2*s12*(-s12^3 + 33*t^2 + 4*s12*t*(18 + t) + s12^2*(8 + 3*t)))*
   canMIPlanar[7, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*t) - 
 ((16*I)*(2 + t)*(2*s12^2 - t + s12*(-1 + mmH + 2*t))*
   canMIPlanar[7, 4, {mmH - s12 - t, t, mmH}])/(s12^4*(2 + s12 + t)) + 
 (((16*I)/3)*(-2 - mmH + s12 + t)*(-2*mmH + 5*s12 + 2*t)*
   canMIPlanar[7, 4, {t, s12, mmH}])/(s12^3*(2 + mmH - t)*t) - 
 ((4*I)*(2*mmH^8*s12*(s12^2 - 8*s12*t + 3*t^2) - 2*s12^3*t^2*(s12 + t)^2*
     (2*s12^3 + 19*s12^2*t + 11*s12*t^2 + 6*t^3) - 
    mmH^7*(7*s12^4 + s12^3*(10 - 69*t) + 2*t^3 + 3*s12*t^2*(10 + 7*t) - 
      s12^2*t*(58 + 31*t)) + mmH*s12^2*(-4*s12^8 - 20*s12^7*t + 
      4*s12^6*(1 - 10*t)*t + s12^5*(78 - 25*t)*t^2 - 36*t^7 + 
      2*s12*t^6*(-58 + 3*t) + 7*s12^2*t^5*(-10 + 3*t) + 
      s12^4*t^3*(318 + 19*t) + s12^3*t^4*(254 + 35*t)) + 
    mmH^2*s12^2*(20*s12^7 + 92*s12^6*t + 6*t^6*(20 + t) - 
      2*s12^2*t^4*(-97 + 5*t) - 6*s12^3*t^3*(81 + 10*t) + 
      2*s12^4*t^2*(-137 + 14*t) + s12*t^5*(448 + 15*t) + 
      3*s12^5*t*(-6 + 47*t)) + mmH^6*(15*s12^5 + 6*t^4 + 
      2*s12^2*t^2*(-33 + 8*t) - 4*s12^4*(-9 + 25*t) + s12*t^3*(106 + 27*t) - 
      2*s12^3*t*(113 + 87*t)) + mmH^4*(43*s12^7 + 2*t^6 + 
      s12*t^5*(62 + 3*t) - s12^5*t*(148 + 19*t) + 4*s12^6*(11 + 31*t) + 
      2*s12^2*t^4*(163 + 33*t) - 2*s12^4*t^2*(406 + 39*t) + 
      s12^3*t^3*(-162 + 109*t)) - mmH^3*s12*(40*s12^7 + 8*t^6 + 
      14*s12^5*t*(-1 + 11*t) - s12^4*t^2*(530 + 19*t) + 
      4*s12^2*t^4*(113 + 25*t) + s12*t^5*(244 + 27*t) + 
      s12^3*t^3*(-382 + 43*t) + s12^6*(14 + 159*t)) - 
    mmH^5*(29*s12^6 + s12^5*(56 - 10*t) + 6*t^5 + 5*s12*t^4*(26 + 3*t) + 
      2*s12^2*t^3*(79 + 38*t) - s12^3*t^2*(530 + 73*t) - 
      s12^4*t*(316 + 221*t)))*canMIPlanar[8, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^2*t*(s12 + t)^3) + 
 (((4*I)/3)*(4*mmH^6 - 4*mmH^5*(2 + 4*s12 + t) - 
    3*s12^3*(s12^2 + 2*s12*t + 2*t^2) - 2*mmH*s12^2*
     (4*s12^2 + 31*s12*t + 30*t^2) - 2*mmH^3*s12*(8*s12^2 + 9*t + 
      6*s12*(4 + t)) + 2*mmH^2*s12*(2*s12^3 + 39*s12*t - 3*t^2 + 
      s12^2*(19 + 2*t)) + mmH^4*(24*s12^2 + 8*t + s12*(29 + 12*t)))*
   canMIPlanar[8, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*t) + ((16*I)*(2 + t)*(-mmH + s12 + t)*
   canMIPlanar[8, 4, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH - 2*(s12 + t))) - 
 (((8*I)/3)*(-1 + s12)*(2*s12^4 + 2*s12^3*t + 6*t^3 + 2*s12*t^2*(3 + 4*t) + 
    s12^2*t*(1 + 6*t) + mmH^3*(-1 - 4*s12 + 6*t) + 
    mmH^2*(10*s12^2 + (7 - 10*t)*t + 2*s12*(1 + t)) - 
    mmH*(8*s12^3 - 4*(-3 + t)*t^2 + 8*s12*t*(1 + t) + s12^2*(1 + 10*t)))*
   canMIPlanar[9, 1, {s12, mmH - s12 - t, mmH}])/
  (s12^2*(-mmH + s12)^3*(mmH - t)*t) + 
 ((2*I)*(mmH^7*(-1 + s12) + mmH^6*(-3*s12^2 + s12*(7 - 3*t) + 3*t) + 
    2*s12^3*t^2*(s12^2 + 3*s12*t + 2*t^2) - 
    mmH^2*s12*(8*s12^5 + 28*s12^4*t + 37*s12^3*t^2 + s12*(95 - 6*t)*t^3 - 
      16*t^4 + 5*s12^2*t^2*(11 + 3*t)) + 
    mmH*s12^2*(2*s12^5 + 6*s12^4*t + 40*t^4 + 3*s12*t^3*(7 + 2*t) + 
      2*s12^3*t*(-1 + 4*t) + s12^2*t^2*(-12 + 7*t)) + 
    mmH^5*(7*s12^3 - 3*t^2 + s12*t*(-35 + 3*t) + s12^2*(-5 + 9*t)) + 
    mmH^4*(-13*s12^4 + 3*s12^2*(-1 + t)*t - s12*(-65 + t)*t^2 + t^3 - 
      s12^3*(7 + 37*t)) + mmH^3*s12*(14*s12^4 + 3*s12*(21 - 5*t)*t^2 - 
      53*t^3 + s12^2*t*(37 + 35*t) + s12^3*(6 + 53*t)))*
   canMIPlanar[9, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^2*t) + 
 ((2*I)*(2*mmH^6 - 2*mmH^5*(2 + 4*s12 + t) + 
    s12^3*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*s12^2*(-2*s12^2 + 7*s12*t + 
      10*t^2) - 2*mmH^3*s12*(4*s12^2 + 7*t + 3*s12*(4 + t)) + 
    2*mmH^2*s12*(s12^3 - 3*s12*t + t^2 + s12^2*(7 + t)) + 
    mmH^4*(12*s12^2 + 4*t + s12*(17 + 6*t)))*canMIPlanar[9, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*s12^3*t) - 
 ((I/10)*(mmH^10*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) - 
    80*s12^4*t*(8*s12^4*(-1 + t) - 6*t^4 + 5*s12^3*t*(-7 + 3*t) + 
      s12*t^2*(16 - 19*t + 6*t^2) + s12^2*t*(16 - 40*t + 13*t^2)) + 
    mmH^9*(t*(-32 + 95*t - 35*t^2) + 2*s12^3*(14 - 23*t + 9*t^2) + 
      s12^2*(-34 + 13*t + 56*t^2 - 35*t^3) + 
      s12*(-32 + 103*t - 169*t^2 + 70*t^3)) + 
    8*mmH*s12^3*(390*t^5 + s12*t^3*(400 + 549*t - 454*t^2) + 
      40*s12^5*(1 - 4*t + 3*t^2) + 3*s12^4*t*(-85 - 102*t + 77*t^2) + 
      s12^2*t^2*(480 - 425*t - 425*t^2 + 64*t^3) + 
      s12^3*t*(80 - 959*t - 79*t^2 + 202*t^3)) + 
    mmH^8*(s12^4*(-117 + 184*t - 67*t^2) + 
      t*(116 - 466*t + 161*t^2 + 45*t^3) + s12^3*(-163 + 482*t - 366*t^2 + 
        67*t^3) + s12^2*(404 - 692*t + 339*t^2 + 70*t^3 + 45*t^4) - 
      2*s12*(-58 + 129*t - 236*t^2 + 149*t^3 + 45*t^4)) - 
    4*mmH^2*s12^2*(-480*t^5 + 40*s12^6*(2 - 5*t + 3*t^2) + 
      2*s12*t^3*(204 + 97*t + 875*t^2) + s12^2*t^2*(928 + 949*t + 1100*t^2 - 
        1297*t^3) + 2*s12^5*(215 - 653*t + 121*t^2 + 122*t^3) + 
      s12^3*t*(360 - 786*t - 1259*t^2 - 757*t^3 + 27*t^4) + 
      s12^4*(-160 - 119*t - 3387*t^2 + 1190*t^3 + 226*t^4)) + 
    2*mmH^3*s12*(40*s12^7*(-1 + t)^2 + 120*t^5 - 
      4*s12*t^3*(188 + 223*t + 261*t^2) + s12^6*(932 - 1942*t + 715*t^2 + 
        95*t^3) + s12^2*t^2*(256 + 918*t + 3391*t^2 + 2375*t^3) + 
      s12^3*t*(448 + 296*t + 857*t^2 - 1323*t^3 - 1433*t^4) + 
      s12^5*(1158 - 3284*t - 2548*t^2 + 1915*t^3 + 106*t^4) - 
      s12^4*(560 - 164*t + 6032*t^2 - 691*t^3 + 617*t^4 + 18*t^5)) + 
    mmH^7*(s12^5*(173 - 256*t + 83*t^2) + s12^4*(939 - 1873*t + 818*t^2 + 
        16*t^3) + s12^3*(-624 + 289*t + 75*t^2 - 126*t^3 - 118*t^4) - 
      t*(96 - 352*t + 76*t^2 + 329*t^3 + 11*t^4) - 
      s12^2*(504 - 1220*t + 1332*t^2 + 51*t^3 + 154*t^4 + 11*t^5) + 
      s12*(-96 + 104*t + 712*t^2 + 309*t^3 + 601*t^4 + 22*t^5)) - 
    mmH^6*(14*s12^6*(8 - 11*t + 3*t^2) + 4*s12^5*(411 - 718*t + 237*t^2 + 
        25*t^3) - 2*t^2*(192 - 34*t + 339*t^2 + 37*t^3) + 
      s12^4*(736 - 3304*t + 1114*t^2 + 342*t^3 - 84*t^4) + 
      s12*t*(128 + 1208*t + 792*t^2 + 1077*t^3 + 137*t^4) + 
      s12^2*(512 - 376*t + 1832*t^2 - 857*t^3 + 407*t^4 - 30*t^5) - 
      s12^3*(1260 - 2086*t + 3394*t^2 - 271*t^3 + 700*t^4 + 33*t^5)) + 
    mmH^5*(s12^7*(27 - 34*t + 7*t^2) - 8*t^3*(36 + 50*t + 13*t^2) + 
      s12^6*(1379 - 2296*t + 718*t^2 + 59*t^3) + 
      2*s12*t^2*(-640 + 410*t + 253*t^2 + 97*t^3) + 
      2*s12^5*(1556 - 3510*t + 498*t^2 + 551*t^3 + 3*t^4) + 
      s12^2*t*(480 + 4104*t + 1142*t^2 + 839*t^3 + 105*t^4) - 
      s12^4*(1636 + 656*t + 4027*t^2 - 2020*t^3 + 1326*t^4 + 33*t^5) - 
      s12^3*(-1472 + 928*t + 1560*t^2 + 2519*t^3 - 589*t^4 + 162*t^5)) - 
    mmH^4*s12*(8*t^3*(-188 + 9*t + 17*t^2) + 
      s12^6*(556 - 959*t + 356*t^2 + 7*t^3) - 
      2*s12*t^2*(768 - 2176*t + 677*t^2 + 161*t^3) + 
      s12^5*(3668 - 7101*t + 1078*t^2 + 964*t^3 + 17*t^4) + 
      s12^2*t*(352 + 4992*t - 5368*t^2 + 6231*t^3 + 823*t^4) - 
      s12^4*(-152 + 4436*t + 6022*t^2 - 3259*t^3 + 178*t^4 + 11*t^5) - 
      2*s12^3*(-192 + 464*t + 3575*t^2 - 1519*t^3 + 2095*t^4 + 313*t^5)))*
   canMIPlanar[9, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^3*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/2)*(33*mmH^8*(-1 + s12)*(-1 + t)^2*(s12 + t)^3 - 
    16*s12^3*t^2*(s12 + t)^3*(16 + 12*t + 3*t^2 + 3*s12*(3 + t)) - 
    8*mmH*s12*t*(2*(10 - 19*t)*t^7 + s12^6*(-17 - 73*t + 40*t^2) - 
      s12^2*t^3*(64 + 207*t - 240*t^2 + 52*t^3) - 
      s12*t^4*(16 + 16*t - 199*t^2 + 111*t^3) + 
      s12^3*t^2*(-96 - 304*t - 175*t^2 + 170*t^3) + 
      s12^5*(-16 - 116*t - 284*t^2 + 173*t^3) + 
      s12^4*t*(-64 - 212*t - 447*t^2 + 282*t^3)) - 
    mmH^7*(-1 + t)*(2*s12^5*(-50 + 49*t) + t^3*(64 - 83*t - 110*t^2) + 
      s12^4*(-34 - 213*t + 372*t^2) + s12*t^2*(240 - 331*t - 275*t^2 + 
        110*t^3) + s12^2*t*(64 - 271*t - 201*t^2 + 412*t^3) + 
      s12^3*(80 - 57*t - 341*t^2 + 576*t^3)) + 
    4*mmH^2*(2*t^7*(8 - 14*t + 19*t^2) + s12^7*(26 - 113*t - 121*t^2 + 
        138*t^3) + s12^2*t^4*(152 - 654*t + 835*t^2 + 615*t^3 - 273*t^4) + 
      s12*t^5*(16 - 60*t + 14*t^2 + 104*t^3 - 99*t^4) + 
      s12^3*t^3*(392 - 1567*t + 500*t^2 + 1071*t^3 - 48*t^4) + 
      s12^6*(32 - 95*t - 518*t^2 - 289*t^3 + 591*t^4) + 
      s12^4*t^2*(424 - 1191*t - 465*t^2 + 476*t^3 + 642*t^4) + 
      s12^5*t*(200 - 707*t - 577*t^2 - 214*t^3 + 969*t^4)) + 
    mmH^6*(6*s12^6*(20 - 39*t + 19*t^2) + s12^5*(182 - 151*t - 565*t^2 + 
        530*t^3) + t^3*(-100 + 298*t + 179*t^2 - 375*t^3 - 98*t^4) + 
      s12^4*(94 + 5*t - 673*t^2 - 354*t^3 + 1016*t^4) + 
      s12*t^2*(-396 + 1118*t + 462*t^2 - 1527*t^3 + 57*t^4 + 98*t^5) + 
      2*s12^2*t*(-22 + 294*t + 6*t^2 - 1002*t^3 + 473*t^4 + 255*t^5) + 
      2*s12^3*(-66 + 123*t + 448*t^2 - 1203*t^3 + 288*t^4 + 506*t^5)) - 
    2*mmH^3*(s12^7*(154 - 377*t + 39*t^2 + 144*t^3) + 
      t^5*(-32 + 224*t - 334*t^2 + 15*t^3 + 61*t^4) + 
      s12^6*(-158 + 338*t - 1692*t^2 + 762*t^3 + 615*t^4) + 
      s12^2*t^3*(584 - 866*t - 1284*t^2 + 3195*t^3 + 833*t^4 - 213*t^5) + 
      s12*t^4*(40 + 530*t - 1341*t^2 + 478*t^3 + 84*t^4 - 84*t^5) + 
      2*s12^3*t^2*(596 - 1029*t - 1137*t^2 + 1154*t^3 + 1235*t^4 + 24*t^5) + 
      2*s12^4*t*(476 - 890*t - 4*t^2 - 731*t^3 + 1578*t^4 + 363*t^5) + 
      s12^5*(272 - 1052*t + 253*t^2 - 2353*t^3 + 2219*t^4 + 1020*t^5)) + 
    mmH^4*(s12^7*(234 - 485*t + 194*t^2 + 49*t^3) + 
      s12^6*(36 + 49*t - 1800*t^2 + 1452*t^3 + 209*t^4) + 
      t^4*(-272 + 884*t - 474*t^2 - 780*t^3 + 47*t^4 + 23*t^5) + 
      s12^5*(132 - 1084*t - 706*t^2 - 1684*t^3 + 3615*t^4 + 351*t^5) + 
      s12^2*t^2*(-192 + 2868*t - 5838*t^2 + 258*t^3 + 5100*t^4 + 709*t^5 - 
        51*t^6) - s12*t^3*(608 - 3192*t + 2528*t^2 + 2331*t^3 - 954*t^4 + 
        4*t^5 + 23*t^6) + s12^3*t*(352 + 2068*t - 5464*t^2 - 2753*t^3 + 
        5539*t^4 + 2815*t^5 + 47*t^6) + s12^4*(208 - 280*t - 1264*t^2 - 
        1627*t^3 + 977*t^4 + 4436*t^5 + 266*t^6)) - 
    mmH^5*(s12^7*(53 - 102*t + 49*t^2) + s12^6*(349 - 648*t - 36*t^2 + 
        323*t^3) + s12^5*(-98 + 550*t - 2305*t^2 + 1184*t^3 + 783*t^4) + 
      t^3*(-208 + 400*t + 444*t^2 - 659*t^3 - 411*t^4 + 2*t^5) + 
      s12^4*(420 - 1822*t + 1676*t^2 - 3522*t^3 + 3141*t^4 + 943*t^5) + 
      s12*t^2*(-624 + 1496*t + 1408*t^2 - 2775*t^3 - 850*t^4 + 441*t^5 - 
        2*t^6) + s12^2*t*(-624 + 2116*t - 910*t^2 - 3198*t^3 + 705*t^4 + 
        2397*t^5 + 146*t^6) + s12^3*(-208 + 1440*t - 718*t^2 - 1911*t^3 - 
        2118*t^4 + 3981*t^5 + 582*t^6)))*canMIPlanar[9, 3, 
    {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^3*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) + ((I/2)*(16*mmH^11*(-1 + s12)*s12*(-1 + t) + 
    mmH^10*(-47*s12^3*(-1 + t) + 4*t*(-25 + 4*t) + 
      s12^2*(121 - 32*t - 104*t^2) + s12*(-196 + 147*t + 88*t^2)) - 
    16*s12^2*t^3*(17*s12^4*(-1 + t) + 8*t^3*(4 - 5*t + 2*t^2) + 
      2*s12*t^2*(40 - 65*t + 32*t^2) + s12^3*(16 - 84*t + 71*t^2) + 
      s12^2*t*(64 - 157*t + 102*t^2)) + 
    mmH^9*(23*s12^4*(-1 + t) + 2*t*(262 + 128*t - 51*t^2) + 
      s12^3*(-572 + 341*t + 294*t^2) + s12*(604 + 483*t - 838*t^2 - 
        172*t^3) + s12^2*(225 - 1053*t + 528*t^2 + 274*t^3)) - 
    8*mmH*s12*t*(s12^5*t*(582 - 463*t - 3*t^2) - 8*t^5*(4 - 7*t + 2*t^2) + 
      4*s12^6*(36 - 43*t + 7*t^2) - 2*s12*t^4*(216 - 319*t + 112*t^2 + 
        20*t^3) - s12^2*t^3*(816 - 1491*t + 634*t^2 + 172*t^3) - 
      s12^4*t*(96 - 1152*t + 604*t^2 + 201*t^3) - 
      s12^3*t^2*(512 - 1623*t + 754*t^2 + 302*t^3)) + 
    mmH^8*(43*s12^5*(-1 + t) + s12^4*(609 - 517*t - 185*t^2) + 
      s12^3*(1380 + 1477*t - 2525*t^2 - 718*t^3) + 
      2*t*(-152 - 990*t + 109*t^2 + 132*t^3) + 
      s12^2*(-2428 + 2763*t + 1995*t^2 - 1674*t^3 - 376*t^4) + 
      s12*(-112 - 4456*t + 731*t^2 + 1422*t^3 + 112*t^4)) + 
    4*mmH^2*(32*t^6*(2 - 3*t + t^2) + 4*s12*t^5*(-18 + 95*t + 22*t^2 - 
        14*t^3) + 2*s12^6*t*(486 + 143*t - 591*t^2 + 48*t^3) + 
      s12^7*(-96 + 448*t - 436*t^2 + 84*t^3) - 
      2*s12^2*t^4*(952 - 1561*t + 283*t^2 + 393*t^3 + 16*t^4) - 
      s12^3*t^3*(3112 - 5863*t + 939*t^2 + 2356*t^3 + 170*t^4) - 
      s12^5*t*(192 - 3888*t + 39*t^2 + 2225*t^3 + 208*t^4) - 
      s12^4*t^2*(1536 - 6101*t + 49*t^2 + 3157*t^3 + 358*t^4)) - 
    2*mmH^3*(8*t^5*(118 - 133*t + 42*t^2 + 6*t^3) + 
      12*s12^7*(-28 + 44*t - 23*t^2 + 7*t^3) - 
      2*s12*t^4*(-772 + 302*t - 1047*t^2 + 195*t^3 + 28*t^4) + 
      s12^6*(-248 + 2508*t - 2044*t^2 - 577*t^3 + 133*t^4) - 
      2*s12^2*t^3*(1484 - 1420*t - 1828*t^2 + 2546*t^3 + 373*t^4 + 4*t^5) - 
      s12^3*t^2*(5488 - 6434*t - 10202*t^2 + 11267*t^3 + 2598*t^4 + 80*t^5) - 
      s12^5*(128 - 3312*t - 7458*t^2 + 7279*t^3 + 2281*t^4 + 97*t^5) - 
      2*s12^4*t*(1024 - 3883*t - 6610*t^2 + 5839*t^3 + 2000*t^4 + 109*t^5)) + 
    mmH^7*(-47*s12^6*(-1 + t) + s12^5*(44 + 139*t - 126*t^2) + 
      s12^4*(-2531 - 55*t + 2951*t^2 + 477*t^3) - 
      2*t*(536 - 832*t - 1316*t^2 + 761*t^3 + 178*t^4) + 
      s12^3*(1040 - 9329*t + 2196*t^2 + 5929*t^3 + 878*t^4) + 
      s12*(-1072 + 4316*t + 9696*t^2 - 3985*t^3 - 702*t^4 + 72*t^5) + 
      s12^2*(2828 + 6356*t - 11689*t^2 + 1047*t^3 + 2626*t^4 + 284*t^5)) + 
    mmH^6*(12*s12^7*(-1 + t) + s12^6*(-338 + 165*t + 161*t^2) + 
      s12^5*(642 - 474*t - 901*t^2 + 104*t^3) + 
      s12^4*(2820 + 8497*t - 7645*t^2 - 5733*t^3 - 551*t^4) + 
      2*t^2*(2168 - 2072*t - 484*t^2 + 1147*t^3 + 132*t^4) - 
      s12*t*(-5632 + 15356*t + 6028*t^2 - 5571*t^3 + 699*t^4 + 152*t^5) - 
      s12^3*(4224 - 5296*t - 19129*t^2 + 13286*t^3 + 6912*t^4 + 561*t^5) + 
      s12^2*(1296 - 15276*t + 452*t^2 + 13759*t^3 - 7504*t^4 - 2314*t^5 - 
        112*t^6)) + mmH^4*(4*s12^7*(-108 + 84*t + 17*t^2 + 7*t^3) + 
      4*t^4*(1300 - 1208*t + 353*t^2 + 155*t^3 + 4*t^4) + 
      s12^6*(-1096 + 2008*t - 1974*t^2 + 455*t^3 + 51*t^4) - 
      2*s12*t^3*(-4752 + 6122*t - 4610*t^2 + 71*t^3 + 291*t^4 + 8*t^5) - 
      s12^5*(-864 - 10108*t + 3310*t^2 + 9190*t^3 + 740*t^4 + 19*t^5) - 
      2*s12^2*t^2*(-504 + 9446*t - 10800*t^2 + 6323*t^3 + 2816*t^4 + 
        130*t^5) - s12^3*t*(4320 + 11052*t - 43884*t^2 + 17705*t^3 + 
        15103*t^4 + 1350*t^5 + 18*t^6) - s12^4*(1024 - 1068*t - 34464*t^2 + 
        11777*t^3 + 18192*t^4 + 2346*t^5 + 60*t^6)) + 
    mmH^5*(-40*s12^7*(-3 + 2*t + t^2) - s12^6*(-912 + 378*t + 209*t^2 + 
        165*t^3) + s12^5*(-1612 - 3254*t + 5698*t^2 + 1351*t^3 - 2*t^4) - 
      2*t^3*(3416 - 2936*t + 538*t^2 + 835*t^3 + 51*t^4) + 
      2*s12*t^2*(-5472 + 10558*t - 2664*t^2 - 1509*t^3 + 562*t^4 + 42*t^5) + 
      s12^4*(532 - 14664*t - 7525*t^2 + 18715*t^3 + 5232*t^4 + 296*t^5) + 
      2*s12^2*t*(-1784 + 14498*t - 8970*t^2 + 114*t^3 + 4831*t^4 + 563*t^5 + 
        9*t^6) + s12^3*(544 + 14156*t - 29916*t^2 - 7961*t^3 + 20772*t^4 + 
        4310*t^5 + 172*t^6)))*canMIPlanar[9, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*(mmH - t)^3*
   (s12*(-1 + t) - t)*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[9, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) - 
 ((I/16)*(mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(8 + 5*t) - 
      s12^2*(32 + 19*t)) + mmH*(s12^4 + 48*t^3*(2 + t) + s12^3*(24 + 19*t) - 
      4*s12*t^2*(78 + 41*t) - 2*s12^2*t*(192 + 97*t)) - 
    4*(s12^4 + 8*t^4*(2 + t) + s12^3*(-4 + 3*t) + 
      2*s12^2*t*(-6 + 7*t + 4*t^2) + 4*s12*t^2*(-2 + 7*t + 4*t^2)))*
   canMIPlanar[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/16)*(64*mmH^4 + 4*s12*t*(4 + s12 + t) - 2*mmH^3*(-64 + 65*s12 + 96*t) + 
    mmH^2*(65*s12^2 + 64*t*(-4 + 3*t) + s12*(-116 + 243*t)) - 
    mmH*(64*(-2 + t)*t^2 + s12^2*(4 + 49*t) + s12*(16 - 80*t + 113*t^2)))*
   canMIPlanar[9, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) + 
 ((2*I)*(3*mmH^7*(-1 + s12) + mmH^6*(-19*s12^2 - 9*s12*(-1 + t) + 9*t) - 
    6*s12^3*t^2*(s12^2 + 3*s12*t + 2*t^2) - 
    mmH*s12^2*(2*s12^5 + 10*s12^4*t + 120*t^4 + 3*s12^2*t^2*(-8 + 5*t) + 
      3*s12*t^3*(23 + 6*t) + 2*s12^3*t*(-1 + 7*t)) + 
    mmH^3*s12*(4*s12^4 + 141*t^3 + 9*s12*t^2*(-31 + 7*t) - 
      3*s12^2*t*(71 + 7*t) - 3*s12^3*(14 + 19*t)) + 
    mmH^2*s12*(4*s12^5 + 3*s12*(101 - 6*t)*t^3 - 48*t^4 + 
      9*s12^3*t*(4 + 7*t) + 3*s12^2*t^2*(73 + 9*t) + s12^4*(4 + 40*t)) + 
    mmH^5*(35*s12^3 - 9*t^2 + 9*s12*t*(3 + t) + s12^2*(-43 + 47*t)) - 
    mmH^4*(25*s12^4 - 3*t^3 + 3*s12*t^2*(43 + t) + s12^3*(-75 + 11*t) + 
      s12^2*t*(-139 + 73*t)))*canMIPlanar[10, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^3*(mmH - t)^2*t) - 
 ((6*I)*(2*mmH^6 - 2*mmH^5*(2 + 4*s12 + t) + 
    s12^3*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*s12^2*(-2*s12^2 + 7*s12*t + 
      10*t^2) - 2*mmH^3*s12*(4*s12^2 + 7*t + 3*s12*(4 + t)) + 
    2*mmH^2*s12*(s12^3 - 3*s12*t + t^2 + s12^2*(7 + t)) + 
    mmH^4*(12*s12^2 + 4*t + s12*(17 + 6*t)))*canMIPlanar[10, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*s12^3*t) + 
 ((I/30)*(27*mmH^11*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) + 
    240*s12^5*t*(8*s12^4*(-1 + t) - 6*t^4 + s12^3*t*(-31 + 11*t) + 
      s12*t^2*(16 - 19*t + 6*t^2) + s12^2*t*(16 - 36*t + 13*t^2)) + 
    mmH^10*(t*(16 + 325*t - 385*t^2) + s12^3*(149 - 268*t + 119*t^2) - 
      7*s12^2*(33 - 30*t - 58*t^2 + 55*t^3) + 
      2*s12*(8 + 54*t - 425*t^2 + 385*t^3)) - 
    8*mmH*s12^4*(3870*t^5 + 3*s12*t^3*(560 + 2471*t - 1466*t^2) + 
      120*s12^5*(1 - 4*t + 3*t^2) + s12^4*t*(-945 - 722*t + 677*t^2) + 
      s12^2*t^2*(1920 + 785*t - 4885*t^2 + 528*t^3) + 
      s12^3*t*(240 - 4063*t + 217*t^2 + 814*t^3)) + 
    mmH^9*(-5*s12^4*(227 - 418*t + 191*t^2) + 
      t*(92 - 1622*t + 1947*t^2 + 335*t^3) + 
      s12^3*(-1263 + 3103*t - 3074*t^2 + 1294*t^3) + 
      s12*(92 + 218*t + 2239*t^2 - 3041*t^3 - 670*t^4) + 
      s12^2*(2172 - 4705*t + 2636*t^2 - 200*t^3 + 335*t^4)) + 
    4*mmH^2*s12^3*(900*t^5 + 120*s12^6*(2 - 5*t + 3*t^2) + 
      6*s12*t^3*(636 + 2774*t + 2109*t^2) + 
      s12^2*t^2*(5536 + 11313*t + 10390*t^2 - 14603*t^3) + 
      2*s12^5*(705 - 2341*t + 517*t^2 + 534*t^3) + 
      s12^3*t*(1240 - 9228*t + 7961*t^2 - 14931*t^3 + 1049*t^4) + 
      s12^4*(-480 - 1883*t - 13673*t^2 + 5624*t^3 + 1302*t^4)) + 
    mmH^8*(10*s12^5*(227 - 412*t + 185*t^2) + 
      s12^4*(9194 - 18445*t + 9768*t^2 - 877*t^3) + 
      s12^3*(-1836 + 2947*t + 2292*t^2 - 4372*t^3 - 1321*t^4) + 
      t*(-32 + 1664*t - 3012*t^2 - 2163*t^3 + 23*t^4) - 
      2*s12*(16 + 602*t - 703*t^2 - 1478*t^3 - 1846*t^4 + 23*t^5) + 
      s12^2*(-3380 + 8466*t - 10408*t^2 + 5969*t^3 - 208*t^4 + 23*t^5)) - 
    mmH^7*(5*s12^6*(427 - 758*t + 331*t^2) + 
      s12^5*(17621 - 34755*t + 16482*t^2 - 188*t^3) + 
      2*t^2*(-64 - 682*t - 2273*t^2 + 41*t^3) + 
      s12^4*(15904 - 37365*t + 17983*t^2 - 1688*t^3 - 1454*t^4) + 
      2*s12*t*(432 + 1580*t + 146*t^2 + 2738*t^3 - 59*t^4) + 
      s12^2*(992 - 1744*t + 288*t^2 + 9404*t^3 + 8256*t^4 - 56*t^5) + 
      s12^3*(-7548 + 22382*t - 21722*t^2 + 500*t^3 - 7778*t^4 + 92*t^5)) + 
    mmH^6*(24*t^3*(-4 - 130*t + 3*t^2) + s12^7*(1093 - 1916*t + 823*t^2) + 
      4*s12*t^2*(-352 - 126*t - 121*t^2 + 50*t^3) + 
      s12^6*(16041 - 30436*t + 12782*t^2 + 653*t^3) + 
      s12^5*(37976 - 90608*t + 40430*t^2 + 4268*t^3 - 2906*t^4) + 
      2*s12^2*t*(528 + 4952*t + 5309*t^2 + 10426*t^3 - 293*t^4) - 
      4*s12^3*(-592 - 1698*t + 5144*t^2 + 328*t^3 + 657*t^4 + 16*t^5) + 
      s12^4*(1168 - 9870*t - 28887*t^2 + 14697*t^3 - 12062*t^4 + 378*t^5)) - 
    2*mmH^3*s12^2*(120*s12^7*(-1 + t)^2 - 5400*t^5 + 
      24*s12*t^3*(72 + 113*t + 363*t^2) + s12^6*(3364 - 7494*t + 2765*t^2 + 
        765*t^3) + s12^2*t^2*(5824 + 432*t + 58477*t^2 + 13927*t^3) + 
      s12^3*t*(816 - 25132*t + 58313*t^2 - 29999*t^3 - 18113*t^4) + 
      s12^5*(7086 - 19352*t - 10288*t^2 + 10541*t^3 + 942*t^4) + 
      s12^4*(-3280 - 8318*t - 30002*t^2 + 21217*t^3 - 17855*t^4 + 874*t^5)) - 
    mmH^5*s12*(24*t^3*(-96 - 169*t + 36*t^2) + 
      s12^7*(269 - 478*t + 209*t^2) - 4*s12*t^2*(1088 - 3231*t - 2236*t^2 + 
        944*t^3) + s12^6*(8345 - 14965*t + 4998*t^2 + 1082*t^3) + 
      s12^5*(36660 - 81947*t + 29718*t^2 + 5582*t^3 - 739*t^4) + 
      2*s12^2*t*(-1568 + 6556*t - 9491*t^2 + 18285*t^3 + 1088*t^4) + 
      s12^4*(17692 - 80444*t + 457*t^2 + 42473*t^3 - 26128*t^4 - 868*t^5) + 
      s12^3*(-1088 + 6528*t - 79170*t^2 + 34653*t^3 - 16507*t^4 + 
        1604*t^5)) + mmH^4*s12*(720*t^5 - 48*s12*t^3*(92 + 143*t + 238*t^2) + 
      s12^7*(2492 - 4713*t + 1892*t^2 + 209*t^3) + 
      4*s12^2*t^2*(-512 - 31*t + 11319*t^2 + 3289*t^3) + 
      s12^6*(20004 - 39615*t + 5816*t^2 + 7838*t^3 + 259*t^4) + 
      s12^3*t*(-4704 - 25072*t + 8622*t^2 + 45435*t^3 + 6839*t^4) + 
      s12^5*(21756 - 80708*t + 2274*t^2 + 22383*t^3 - 9002*t^4 + 263*t^5) - 
      2*s12^4*(3536 + 7820*t + 43469*t^2 - 57390*t^3 + 36804*t^4 + 
        4777*t^5)))*canMIPlanar[10, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t) + 
 ((I/6)*(48*mmH^9*(-1 + s12)*s12*(-1 + t)^2*(s12^2 - 8*s12*t + 3*t^2) + 
    48*s12^2*t^2*(s12 + t)^4*(12*t^3 + s12^2*(5 + 7*t) + s12*(16 + 19*t^2)) + 
    8*mmH*s12*t*(s12 + t)^2*(2*(24 - 41*t)*t^6 + 
      s12^5*(-39 - 239*t + 128*t^2) + s12*t^3*(-48 + 36*t + 629*t^2 - 
        27*t^3) + s12^2*t^2*(-144 - 613*t - 937*t^2 + 455*t^3) + 
      s12^4*(-48 + 191*t - 1245*t^2 + 519*t^3) + 
      s12^3*t*(-144 + 781*t - 2524*t^2 + 791*t^3)) - 
    mmH^8*(-1 + t)*(163*s12^5*(-1 + t) - 259*(-1 + t)*t^4 + 
      s12^4*(-77 + 433*t - 212*t^2) + 2*s12^3*(72 + 710*t - 1631*t^2 + 
        201*t^3) + s12*t^2*(432 + 748*t - 1871*t^2 + 259*t^3) + 
      2*s12^2*t*(-576 + 993*t - 431*t^2 + 806*t^3)) - 
    4*mmH^2*(2*t^8*(56 - 34*t + 41*t^2) + s12^8*(54 - 311*t - 455*t^2 + 
        502*t^3) + s12*t^6*(-16 + 68*t - 334*t^2 + 438*t^3 - 185*t^4) + 
      s12^2*t^5*(376 - 2258*t + 3839*t^2 + 4457*t^3 - 52*t^4) + 
      s12^3*t^4*(1760 - 7715*t + 1809*t^2 + 8798*t^3 + 2765*t^4) + 
      s12^7*(96 - 75*t - 673*t^2 - 3418*t^3 + 3131*t^4) + 
      s12^6*t*(824 - 1242*t + 95*t^2 - 10289*t^3 + 8192*t^4) + 
      s12^4*t^3*(2960 - 5266*t - 8387*t^2 + 749*t^3 + 8382*t^4) + 
      s12^5*t^2*(2320 - 878*t - 5634*t^2 - 11274*t^3 + 11313*t^4)) + 
    mmH^7*(s12^6*(236 - 466*t + 230*t^2) + t^4*(-576 + 1209*t + 209*t^2 - 
        842*t^3) + s12^5*(534 - 331*t - 1485*t^2 + 1282*t^3) + 
      s12^4*(-144 - 3951*t + 11693*t^2 - 11098*t^3 + 3596*t^4) + 
      s12*t^2*(-288 - 2448*t + 8010*t^2 - 1687*t^3 - 4717*t^4 + 842*t^5) + 
      2*s12^2*t*(384 - 1656*t + 1095*t^2 + 307*t^3 - 2073*t^4 + 2471*t^5) + 
      2*s12^3*(-48 - 216*t + 1788*t^2 + 2201*t^3 - 7479*t^4 + 3322*t^5)) - 
    mmH^6*(s12^7*(316 - 614*t + 298*t^2) + s12^6*(-50 + 1527*t - 3737*t^2 + 
        2248*t^3) + t^4*(-492 + 1454*t + 1769*t^2 - 2485*t^3 - 886*t^4) + 
      s12^5*(1370 - 6523*t + 9304*t^2 - 10769*t^3 + 6934*t^4) + 
      s12*t^3*(-2832 + 9496*t + 7623*t^2 - 16850*t^3 - 1959*t^4 + 886*t^5) + 
      s12^2*t^2*(-1320 + 398*t + 8378*t^2 - 18893*t^3 + 10693*t^4 + 
        5932*t^5) + 2*s12^3*t*(216 + 451*t + 8118*t^2 - 19229*t^3 + 
        2763*t^4 + 6269*t^5) + s12^4*(-588 - 4484*t + 18759*t^2 - 11437*t^3 - 
        13886*t^4 + 12476*t^5)) + 
    2*mmH^3*(s12^8*(502 - 1279*t + 121*t^2 + 536*t^3) + 
      t^6*(-224 + 960*t - 1114*t^2 - 355*t^3 + 103*t^4) + 
      s12^7*(-1586 + 4620*t - 7799*t^2 + 1039*t^3 + 3373*t^4) - 
      s12*t^5*(424 - 3934*t + 7497*t^2 + 1137*t^3 - 991*t^4 + 124*t^5) + 
      s12^2*t^4*(1616 - 1696*t - 7451*t^2 + 15687*t^3 + 11483*t^4 + 
        325*t^5) + s12^3*t^3*(6224 - 12748*t - 15482*t^2 + 11253*t^3 + 
        32265*t^4 + 3769*t^5) + 2*s12^4*t^2*(4048 - 6029*t + 2373*t^2 - 
        19273*t^3 + 18469*t^4 + 4941*t^5) + 
      s12^6*(1072 - 8446*t + 16325*t^2 - 22979*t^3 + 5123*t^4 + 8953*t^5) + 
      s12^5*t*(4760 - 13144*t + 31367*t^2 - 49789*t^3 + 19473*t^4 + 
        12678*t^5)) - mmH^4*(s12^8*(838 - 1763*t + 718*t^2 + 183*t^3) + 
      s12^7*(-2164 + 6837*t - 11651*t^2 + 5706*t^3 + 1158*t^4) + 
      t^5*(-1200 + 3580*t - 1454*t^2 - 4148*t^3 - 851*t^4 + 21*t^5) + 
      s12^6*(-484 - 8744*t + 19193*t^2 - 32360*t^3 + 20501*t^4 + 3108*t^5) + 
      s12*t^4*(-3792 + 18452*t - 10382*t^2 - 24061*t^3 + 23*t^4 + 1165*t^5 - 
        21*t^6) + s12^2*t^3*(-3168 + 19572*t - 27370*t^2 - 11711*t^3 + 
        37622*t^4 + 13111*t^5 + 222*t^6) + 
      s12^3*t^2*(1248 + 13848*t - 36946*t^2 - 47001*t^3 + 56441*t^4 + 
        40244*t^5 + 1524*t^6) + s12^4*t*(2832 - 940*t + 16008*t^2 - 
        54148*t^3 - 9984*t^4 + 56953*t^5 + 3639*t^6) + 
      s12^5*(1008 - 10572*t + 11804*t^2 + 14249*t^3 - 52149*t^4 + 44189*t^5 + 
        4491*t^6)) + mmH^5*(3*s12^8*(65 - 126*t + 61*t^2) + 
      s12^7*(379 - 121*t - 1750*t^2 + 1456*t^3) + 
      s12^6*(-1798 + 5097*t - 7395*t^2 - 820*t^3 + 5126*t^4) - 
      t^4*(752 - 1616*t - 2532*t^2 + 2809*t^3 + 3233*t^4 + 282*t^5) + 
      s12^5*(2412 - 21888*t + 39258*t^2 - 35277*t^3 + 9127*t^4 + 10306*t^5) + 
      s12*t^3*(-3008 + 8312*t + 14404*t^2 - 19938*t^3 - 15531*t^4 + 
        2185*t^5 + 282*t^6) + s12^2*t^2*(-4512 + 11700*t + 1254*t^2 - 
        21039*t^3 - 1587*t^4 + 24730*t^5 + 2680*t^6) + 
      s12^3*t*(-3008 + 14060*t - 4324*t^2 - 25315*t^3 - 34919*t^4 + 
        48806*t^5 + 8204*t^6) + s12^4*(-752 + 5708*t - 9188*t^2 + 35023*t^3 - 
        73828*t^4 + 35118*t^5 + 12259*t^6)))*canMIPlanar[10, 3, 
    {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) - ((I/6)*(48*mmH^12*(-1 + s12)*s12*(-1 + t) + 
    48*s12^2*t^4*(25*s12^4*(-1 + t) + 8*t^3*(4 - 5*t + 2*t^2) + 
      2*s12*t^2*(40 - 71*t + 32*t^2) + s12^3*(16 - 112*t + 91*t^2) + 
      s12^2*t*(64 - 189*t + 114*t^2)) + 
    mmH^11*(-113*s12^3*(-1 + t) + 4*t*(-95 + 16*t) + 
      s12^2*(407 - 136*t - 344*t^2) + s12*(-668 + 533*t + 280*t^2)) + 
    8*mmH*s12*t^2*(-24*t^5*(4 - 7*t + 2*t^2) + 
      3*s12^5*t*(1576 - 1209*t + 5*t^2) + 12*s12^6*(100 - 107*t + 7*t^2) - 
      2*s12*t^4*(744 - 1143*t + 380*t^2 + 60*t^3) - 
      s12^2*t^3*(2928 - 5929*t + 2330*t^2 + 524*t^3) - 
      s12^4*t*(384 - 7792*t + 3934*t^2 + 651*t^3) - 
      s12^3*t^2*(1920 - 8075*t + 3290*t^2 + 986*t^3)) + 
    mmH^10*(-43*s12^4*(-1 + t) + 2*t*(954 + 702*t - 209*t^2) + 
      s12^3*(-1768 + 1238*t + 831*t^2) + s12*(2148 + 2305*t - 3563*t^2 - 
        652*t^3) + s12^2*(943 - 4050*t + 2144*t^2 + 1070*t^3)) + 
    mmH^9*(365*s12^5*(-1 + t) + s12^4*(1595 - 2122*t + 12*t^2) + 
      s12^3*(4104 + 6087*t - 9862*t^2 - 2544*t^3) + 
      2*t*(-472 - 4580*t - 337*t^2 + 589*t^3) + 
      4*s12*(-92 - 4715*t + 227*t^2 + 1966*t^3 + 173*t^4) - 
      2*s12^2*(4674 - 4359*t - 5324*t^2 + 3811*t^3 + 935*t^4)) + 
    4*mmH^2*t*(-96*t^6*(2 - 3*t + t^2) - 12*s12^7*(16 + 298*t - 335*t^2 + 
        21*t^3) + 4*s12*t^5*(70 - 391*t - 44*t^2 + 42*t^3) - 
      4*s12^6*t*(3186 + 408*t - 2795*t^2 + 128*t^3) + 
      2*s12^2*t^4*(3992 - 7135*t + 1351*t^2 + 1287*t^3 + 48*t^4) + 
      s12^5*t*(1152 - 36272*t + 2277*t^2 + 13361*t^3 + 416*t^4) + 
      s12^3*t^3*(14040 - 31083*t + 6117*t^2 + 8440*t^3 + 542*t^4) + 
      s12^4*t^2*(7680 - 42641*t + 2047*t^2 + 12643*t^3 + 1122*t^4)) + 
    2*mmH^3*(8*t^6*(434 - 479*t + 148*t^2 + 18*t^3) + 
      2*s12*t^5*(3092 + 174*t + 3633*t^2 - 725*t^3 - 84*t^4) + 
      12*s12^7*(-176 + 44*t + 474*t^2 - 363*t^3 + 21*t^4) + 
      s12^6*t*(3552 + 28056*t - 21256*t^2 - 10875*t^3 + 679*t^4) - 
      2*s12^2*t^4*(8532 - 12522*t - 5802*t^2 + 9910*t^3 + 1215*t^4 + 
        12*t^5) + s12^5*t*(-1536 + 53808*t + 59644*t^2 - 57595*t^3 - 
        13387*t^4 + 29*t^5) - s12^3*t^3*(33600 - 59112*t - 41396*t^2 + 
        50885*t^3 + 9314*t^4 + 280*t^5) - 2*s12^4*t^2*
       (7680 - 43648*t - 40491*t^2 + 30432*t^3 + 7402*t^4 + 327*t^5)) + 
    mmH^8*(-389*s12^6*(-1 + t) + s12^5*(1604 + 534*t - 1719*t^2) + 
      s12^4*(-8401 + 1272*t + 11484*t^2 + 1134*t^3) - 
      4*t*(964 - 1548*t - 4291*t^2 + 1173*t^3 + 465*t^4) + 
      s12^3*(5840 - 35883*t + 3869*t^2 + 26306*t^3 + 4196*t^4) - 
      4*s12*(964 - 4053*t - 13586*t^2 + 4073*t^3 + 1885*t^4 + 30*t^5) + 
      4*s12^2*(2621 + 8980*t - 12944*t^2 - 910*t^3 + 3533*t^4 + 495*t^5)) + 
    mmH^4*(-12*s12^7*(-616 + 124*t + 634*t^2 - 149*t^3 + 7*t^4) - 
      4*t^5*(5988 - 5388*t + 1507*t^2 + 525*t^3 + 12*t^4) + 
      s12^6*(7248 - 3312*t - 20832*t^2 + 25736*t^3 + 3093*t^4 - 257*t^5) + 
      2*s12*t^4*(-24584 + 23818*t - 21512*t^2 + 955*t^3 + 985*t^4 + 24*t^5) + 
      2*s12^2*t^3*(736 + 38306*t - 49272*t^2 + 33111*t^3 + 10808*t^4 + 
        438*t^5) + s12^5*(768 - 27776*t - 119680*t^2 + 51876*t^3 + 
        77192*t^4 + 4182*t^5 - 67*t^6) + s12^3*t^2*(41280 + 23384*t - 
        257856*t^2 + 111185*t^3 + 65193*t^4 + 4890*t^5 + 70*t^6) + 
      s12^4*t*(15360 - 61000*t - 282200*t^2 + 87135*t^3 + 89280*t^4 + 
        7746*t^5 + 176*t^6)) - 
    mmH^5*(12*s12^7*(396 - 134*t - 269*t^2 + 7*t^3) - 
      4*s12^6*(-3462 - 746*t + 2819*t^2 - 602*t^3 + 38*t^4) - 
      2*t^4*(20864 - 16776*t + 3292*t^2 + 3331*t^3 + 169*t^4) - 
      s12^5*(2528 + 35352*t + 7384*t^2 - 61624*t^3 - 15357*t^4 + 57*t^5) + 
      2*s12*t^3*(-38736 + 59896*t - 22014*t^2 - 5684*t^3 + 2309*t^4 + 
        134*t^5) + 2*s12^2*t^2*(-13648 + 100872*t - 58614*t^2 + 16151*t^3 + 
        23513*t^4 + 2195*t^5 + 35*t^6) + s12^3*t*(11520 + 114792*t - 
        263512*t^2 - 9932*t^3 + 110293*t^4 + 17740*t^5 + 630*t^6) + 
      s12^4*(3072 - 392*t - 180248*t^2 - 19068*t^3 + 121689*t^4 + 23838*t^5 + 
        864*t^6)) + mmH^7*(132*s12^7*(-1 + t) + 
      2*s12^6*(-1603 + 657*t + 880*t^2) + 2*s12^5*(-597 - 2905*t + 252*t^2 + 
        557*t^3) + 4*t^2*(4824 - 4596*t - 3596*t^2 + 2754*t^3 + 445*t^4) - 
      2*s12^4*(-5190 - 16766*t + 16521*t^2 + 13658*t^3 + 1322*t^4) + 
      s12*t*(24592 - 72056*t - 63860*t^2 + 33156*t^3 + 1101*t^4 - 512*t^5) - 
      s12^3*(16720 - 6640*t - 101870*t^2 + 46046*t^3 + 38183*t^4 + 
        4009*t^5) - s12^2*(-5296 + 68776*t + 34864*t^2 - 90656*t^3 + 
        27337*t^4 + 15788*t^5 + 1268*t^6)) + 
    mmH^6*(-60*s12^7*(-22 + 13*t + 9*t^2) + 
      s12^6*(9968 + 360*t - 7778*t^2 - 690*t^3) + 
      2*s12^5*(-1282 - 1892*t + 9178*t^2 + 4934*t^3 + 125*t^4) - 
      2*t^3*(19696 - 15824*t - 966*t^2 + 5762*t^3 + 517*t^4) + 
      s12*t^2*(-61760 + 132584*t + 11780*t^2 - 30459*t^3 + 4541*t^4 + 
        580*t^5) + s12^4*(1052 - 58884*t - 50562*t^2 + 87128*t^3 + 
        35311*t^4 + 2229*t^5) + s12^2*t*(-21504 + 174048*t - 39096*t^2 - 
        52157*t^3 + 53858*t^4 + 10880*t^5 + 454*t^6) + 
      s12^3*(864 + 74772*t - 111556*t^2 - 118430*t^3 + 99418*t^4 + 
        33798*t^5 + 2199*t^6)))*canMIPlanar[10, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*(mmH - t)^4*
   (s12*(-1 + t) - t)*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[10, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) + 
 ((I/16)*(mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(8 + 5*t) - 
      s12^2*(32 + 19*t)) + mmH*(s12^4 - 80*t^3*(2 + t) + s12^3*(24 + 19*t) - 
      4*s12*t^2*(526 + 265*t) - 2*s12^2*t*(960 + 481*t)) - 
    4*(s12^4 + 8*t^4*(2 + t) + s12^3*(-4 + 3*t) + 
      2*s12^2*t*(-6 + 7*t + 4*t^2) + 4*s12*t^2*(-2 + 7*t + 4*t^2)))*
   canMIPlanar[10, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) - 
 ((I/16)*(192*mmH^4 + mmH^3*(384 - 514*s12 - 576*t) + 4*s12*t*(4 + s12 + t) + 
    mmH^2*(321*s12^2 + 192*t*(-4 + 3*t) + s12*(-628 + 1011*t)) - 
    mmH*(192*(-2 + t)*t^2 + s12^2*(4 + 305*t) + s12*(16 - 592*t + 497*t^2)))*
   canMIPlanar[10, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) + 
 ((4*I)*(2*mmH^8*(-1 + s12) + mmH^7*(-3*s12^2 + s12*(4 - 6*t) + 6*t) + 
    2*s12^4*t^2*(s12^2 + 3*s12*t + 2*t^2) - 
    2*mmH^6*(8*s12^3 - 3*s12*(-3 + t)*t + 3*t^2 - s12^2*(2 + 7*t)) + 
    mmH^5*(60*s12^4 + 2*t^3 - 2*s12^3*(11 + 6*t) + 
      s12^2*(-2 + 16*t - 7*t^2) - 2*s12*t*(-3 - 16*t + t^2)) + 
    mmH*s12^2*(4*s12^6 + 6*s12^5*t - 4*t^4 - 6*s12*t^3*(1 + 2*t) - 
      s12^4*t*(4 + 3*t) - 2*s12^3*t^2*(13 + 4*t) - 
      2*s12^2*t^2*(1 + 17*t + 3*t^2)) + 2*mmH^2*s12*
     (-13*s12^6 + s12^5*(1 - 12*t) + 4*s12*(1 - 3*t)*t^3 - 4*t^4 + 
      2*s12^2*t^2*(4 + 7*t) + s12^4*t*(17 + 14*t) + 
      s12^3*t*(2 + 42*t + 13*t^2)) - 2*mmH^4*s12*
     (44*s12^4 + s12^3*(-14 + 3*t) + t^2*(10 + 13*t) + 
      s12*t*(-2 + 34*t + 5*t^2) - s12^2*(2 + 24*t + 15*t^2)) + 
    mmH^3*s12*(67*s12^5 + 14*s12^4*(-1 + 2*t) + 2*t^3*(11 + 4*t) + 
      6*s12*t^2*(-1 + 12*t + t^2) - 2*s12^2*t*(7 + 21*t + 3*t^2) - 
      2*s12^3*(1 + 41*t + 27*t^2)))*canMIPlanar[15, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^4*s12^3*(mmH - t)^2*t) + 
 ((4*I)*(2*mmH^6 - 2*mmH^5*(2 + 5*s12 + t) - 
    2*mmH*s12^2*(2*s12^3 + s12^2*(5 - 2*t) + 2*s12*(13 - 2*t)*t + 14*t^2) + 
    s12^3*(s12^3 + 20*t^2 + 2*s12^2*(1 + t) + 2*s12*t*(10 + t)) + 
    2*mmH^2*s12*(6*s12^3 - 2*t^2 + s12^2*(10 + t) + s12*t*(18 + t)) + 
    mmH^4*(21*s12^2 + 4*t + 2*s12*(7 + 4*t)) - 
    2*mmH^3*s12*(11*s12^2 + 4*t + s12*(11 + 7*t)))*
   canMIPlanar[15, 3, {s12, mmH - s12 - t, mmH}])/((mmH - s12)^4*s12^3*t) - 
 (((2*I)/5)*(13*mmH^11*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) + 
    80*s12^5*t*(8*s12^4*(-1 + t) - 2*t^4 + 2*s12^3*t*(-17 + 7*t) + 
      s12*t^2*(16 - 11*t + 2*t^2) + s12^2*t*(16 - 35*t + 9*t^2)) - 
    mmH^10*(t*(-24 + 25*t + 35*t^2) + s12^3*(44 - 98*t + 54*t^2) + 
      s12*(-24 + 33*t + 25*t^2 - 70*t^3) + 
      s12^2*(-6 + 75*t - 104*t^2 + 35*t^3)) - 
    8*mmH*s12^4*(-250*t^5 + 40*s12^5*(1 - 4*t + 3*t^2) + 
      3*s12^4*t*(-110 - 71*t + 71*t^2) + s12*t^3*(560 - 773*t + 178*t^2) + 
      s12^2*t^2*(640 - 1320*t + 305*t^2 + 72*t^3) + 
      s12^3*t*(80 - 1247*t + 88*t^2 + 146*t^3)) + 
    mmH^9*(10*s12^4*(1 - 8*t + 7*t^2) + t*(-12 - 18*t + 193*t^2 + 5*t^3) + 
      s12^3*(18 - 13*t - 126*t^2 + 141*t^3) + 
      s12^2*(-12 + 215*t - 366*t^2 - 30*t^3 + 5*t^4) - 
      2*s12*(6 + 49*t - 188*t^2 + 152*t^3 + 5*t^4)) + 
    4*mmH^2*s12^3*(-420*t^5 + 40*s12^6*(2 - 5*t + 3*t^2) - 
      2*s12*t^3*(-652 + 992*t + 157*t^2) + s12^5*(500 - 1593*t + 471*t^2 + 
        232*t^3) + s12^2*t^2*(1824 - 2983*t - 610*t^2 + 583*t^3) + 
      s12^3*t*(360 - 2817*t - 2176*t^2 + 1111*t^3 + 151*t^4) + 
      s12^4*(-160 - 482*t - 3782*t^2 + 1361*t^3 + 178*t^4)) + 
    mmH^7*(-5*s12^6*(39 - 46*t + 7*t^2) + 2*t^2*(-64 + 78*t + 127*t^2 - 
        39*t^3) + s12^5*(-1829 + 2625*t - 678*t^2 + 162*t^3) + 
      s12^4*(-1076 + 525*t + 1193*t^2 + 92*t^3 - 14*t^4) + 
      2*s12*t*(-208 + 510*t + 276*t^2 - 282*t^3 + 61*t^4) + 
      s12^3*(832 - 318*t - 3692*t^2 + 1400*t^3 + 382*t^4 - 68*t^5) + 
      2*s12^2*(-144 + 528*t + 274*t^2 - 1323*t^3 - 12*t^4 + 12*t^5)) + 
    mmH^8*(-20*s12^5*(-6 + 5*t + t^2) - 2*s12^4*(-263 + 315*t - 81*t^2 + 
        89*t^3) + s12^3*(-124 + 68*t + 813*t^2 - 538*t^3 - 19*t^4) + 
      t*(32 + 96*t - 348*t^2 - 77*t^3 + 17*t^4) + 
      s12*(32 + 184*t - 946*t^2 + 274*t^3 + 168*t^4 - 34*t^5) + 
      s12^2*(-40 - 306*t + 473*t^2 + 806*t^3 - 72*t^4 + 17*t^5)) + 
    mmH^4*s12*(-80*t^5 + 16*s12*t^3*(-44 + 239*t + 99*t^2) + 
      2*s12^7*(319 - 566*t + 219*t^2 + 8*t^3) - 
      4*s12^2*t^2*(128 - 2271*t + 1379*t^2 + 1249*t^3) + 
      s12^6*(5536 - 10240*t + 1999*t^2 + 892*t^3 + 21*t^4) + 
      s12^3*t*(-2976 + 12992*t - 13062*t^2 - 5135*t^3 + 3301*t^4) + 
      s12^5*(4264 - 6952*t - 14889*t^2 + 5832*t^3 + 162*t^4 + 37*t^5) + 
      2*s12^4*(-1584 + 4950*t - 10701*t^2 - 1655*t^3 + 2174*t^4 + 77*t^5)) + 
    mmH^6*(6*s12^7*(22 - 29*t + 7*t^2) + 8*t^3*(12 - 30*t + 11*t^2) + 
      s12^6*(2534 - 3859*t + 1048*t^2 - 43*t^3) - 
      4*s12*t^2*(-32 + 264*t - 141*t^2 + 10*t^3) + 
      2*s12^2*t*(112 - 1542*t + 1701*t^2 + 924*t^3 - 177*t^4) + 
      s12^5*(4684 - 6067*t - 1995*t^2 + 1072*t^3 - 154*t^4) + 
      4*s12^3*(48 - 863*t + 2149*t^2 - 32*t^3 - 813*t^4 + 46*t^5) + 
      s12^4*(-1568 + 4950*t - 4163*t^2 - 1827*t^3 + 942*t^4 + 122*t^5)) - 
    2*mmH^3*s12^2*(40*s12^7*(-1 + t)^2 + 760*t^5 + 
      8*s12*t^3*(104 + 101*t - 359*t^2) + s12^6*(1066 - 2291*t + 920*t^2 + 
        105*t^3) + s12^2*t^2*(1856 + 1048*t - 7237*t^2 + 1413*t^3) + 
      2*s12^5*(1132 - 2844*t - 991*t^2 + 932*t^3 + 49*t^4) + 
      s12^3*t*(-176 + 1442*t - 10683*t^2 + 3159*t^3 + 573*t^4) + 
      s12^4*(-1200 + 2898*t - 15078*t^2 + 2658*t^3 + 995*t^4 + 126*t^5)) - 
    mmH^5*s12*(4*s12^7*(9 - 13*t + 4*t^2) + 8*t^3*(-32 + 7*t + 12*t^2) + 
      4*s12*t^2*(-192 + 119*t + 1254*t^2 - 16*t^3) + 
      s12^6*(1800 - 2885*t + 842*t^2 + 63*t^3) + 
      s12^5*(7220 - 11763*t + 392*t^2 + 1108*t^3 - 41*t^4) - 
      2*s12^2*t*(992 - 1704*t - 3851*t^2 + 4145*t^3 + 588*t^4) - 
      4*s12^4*(-157 - 896*t + 4438*t^2 - 1188*t^3 - 92*t^4 + 3*t^5) + 
      s12^3*(-1472 + 1952*t + 5470*t^2 - 11273*t^3 + 1887*t^4 + 1156*t^5)))*
   canMIPlanar[15, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^3*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*(s12*(-1 + t) - t)*t) - 
 ((2*I)*(4*mmH^9*(-1 + s12)*s12*(-1 + t)^2*(s12^2 + 16*s12*t + 3*t^2) + 
    16*s12^2*t^2*(s12 + t)^4*(12*s12^2 - t^3 + s12*(16 + 13*t - t^2)) + 
    mmH^8*(-1 + t)*(-17*s12^5*(-1 + t) - 7*(-1 + t)*t^4 + 
      s12^4*(3 + 173*t - 188*t^2) + s12*t^2*(-36 + 52*t + 13*t^2 + 7*t^3) - 
      2*s12^2*t*(96 - 99*t - 85*t^2 + 10*t^3) - 
      6*s12^3*(2 - 26*t + 13*t^2 + 41*t^3)) + 8*mmH*s12*t*(s12 + t)^2*
     (t^6*(-5 + 14*t) + s12^5*(-20 - 36*t + 6*t^2) + 
      s12^4*(-16 - 109*t - 132*t^2 + 33*t^3) + 
      s12*t^3*(-16 + 7*t - 20*t^2 + 69*t^3) + 
      s12^3*t*(-48 - 285*t - 66*t^2 + 89*t^3) + 
      s12^2*t^2*(-48 - 77*t + 15*t^2 + 117*t^3)) - 
    4*mmH^2*(-2*t^8*(-8 + 2*t + 7*t^2) + 2*s12^8*(16 - 44*t - 16*t^2 + 
        9*t^3) + s12*t^6*(16 + 78*t - 85*t^2 - 39*t^3 + 45*t^4) + 
      s12^7*(32 + 50*t - 548*t^2 - 169*t^3 + 129*t^4) + 
      s12^2*t^5*(72 + 107*t - 480*t^2 + 62*t^3 + 300*t^4) + 
      s12^6*t*(136 - 253*t - 1738*t^2 + 46*t^3 + 456*t^4) + 
      2*s12^4*t^3*(120 - 515*t - 589*t^2 + 649*t^3 + 573*t^4) + 
      s12^3*t^4*(160 - 198*t - 696*t^2 + 641*t^3 + 807*t^4) + 
      s12^5*t^2*(240 - 1058*t - 2159*t^2 + 927*t^3 + 939*t^4)) + 
    mmH^6*(s12^7*(-25 + 44*t - 19*t^2) + s12^6*(-73 + 34*t + 198*t^2 - 
        155*t^3) + t^4*(36 - 66*t + 9*t^2 - 29*t^3 + 42*t^4) - 
      2*s12^5*(-19 + 454*t - 888*t^2 + 185*t^3 + 278*t^4) + 
      s12^4*(4 - 680*t + 1013*t^2 + 2293*t^3 - 2028*t^4 - 866*t^5) + 
      s12^3*t*(224 - 506*t + 666*t^2 + 649*t^3 - 1138*t^4 - 631*t^5) + 
      s12^2*t^2*(280 - 1198*t - 293*t^2 + 1422*t^3 + 604*t^4 - 227*t^5) + 
      2*s12*t^3*(48 - 138*t - 31*t^2 + 60*t^3 + 140*t^4 - 21*t^5)) + 
    mmH^7*(t^5*(-17 + 19*t - 2*t^2) + s12^6*(28 - 54*t + 26*t^2) + 
      s12^5*(34 + 111*t - 371*t^2 + 226*t^3) + 
      s12^4*(-8 + 715*t - 1361*t^2 + 102*t^3 + 560*t^4) + 
      s12*t^2*(-24 + 48*t + 42*t^2 + 15*t^3 - 107*t^4 + 2*t^5) + 
      2*s12^2*t*(-64 + 52*t + 407*t^2 - 291*t^3 - 187*t^4 + 31*t^5) + 
      2*s12^3*(-4 - 24*t + 190*t^2 - 579*t^3 + 267*t^4 + 210*t^5)) + 
    2*mmH^3*(2*s12^8*(40 - 73*t + 4*t^2 + 9*t^3) - 
      t^6*(32 - 80*t + 22*t^2 + 73*t^3 + 31*t^4) + 
      s12^7*(40 + 228*t - 929*t^2 + 150*t^3 + 127*t^4) + 
      s12*t^5*(-88 + 484*t - 185*t^2 - 515*t^3 + 22*t^4 + 48*t^5) + 
      s12^2*t^4*(48 + 1232*t - 1161*t^2 - 1794*t^3 + 746*t^4 + 313*t^5) + 
      s12^6*(80 + 366*t - 661*t^2 - 2574*t^3 + 1240*t^4 + 449*t^5) + 
      s12^3*t^3*(432 + 942*t - 1714*t^2 - 1253*t^3 + 2634*t^4 + 827*t^5) + 
      s12^5*t*(360 + 254*t - 3497*t^2 - 1863*t^3 + 3394*t^4 + 934*t^5) + 
      s12^4*t^2*(608 - 150*t - 3404*t^2 + 27*t^3 + 4237*t^4 + 1156*t^5)) - 
    mmH^4*(2*s12^8*(34 - 55*t + 14*t^2 + 3*t^3) + 
      2*s12^7*(72 + 10*t - 326*t^2 + 149*t^3 + 21*t^4) - 
      t^5*(80 - 180*t + 26*t^2 + 92*t^3 + 169*t^4 + 17*t^5) + 
      s12^6*(-120 + 1420*t - 2338*t^2 - 1069*t^3 + 1508*t^4 + 149*t^5) + 
      s12*t^4*(-304 + 840*t + 222*t^2 - 877*t^3 - 812*t^4 + 156*t^5 + 
        17*t^6) + s12^2*t^3*(-416 + 2312*t + 838*t^2 - 4378*t^3 - 1693*t^4 + 
        1218*t^5 + 109*t^6) + 2*s12^3*t^2*(-112 + 988*t + 227*t^2 - 
        1895*t^3 + 685*t^4 + 1665*t^5 + 142*t^6) + 
      s12^5*(16 + 544*t + 260*t^2 - 6913*t^3 + 2374*t^4 + 3664*t^5 + 
        313*t^6) + s12^4*t*(-16 + 988*t - 2496*t^2 - 4820*t^3 + 5321*t^4 + 
        4711*t^5 + 392*t^6)) + mmH^5*(2*s12^8*(5 - 8*t + 3*t^2) + 
      s12^7*(114 - 155*t - 32*t^2 + 61*t^3) + 
      s12^6*(-58 + 715*t - 1403*t^2 + 418*t^3 + 278*t^4) + 
      t^4*(-16 + 48*t + 68*t^2 + 13*t^3 - 111*t^4 - 50*t^5) + 
      s12^5*(-68 + 1228*t - 1885*t^2 - 2272*t^3 + 2471*t^4 + 660*t^5) + 
      s12*t^3*(-64 + 112*t + 484*t^2 + 5*t^3 - 874*t^4 - 107*t^5 + 50*t^6) + 
      s12^2*t^2*(-96 + 116*t + 2358*t^2 - 1377*t^3 - 2993*t^4 + 260*t^5 + 
        282*t^6) + s12^3*t*(-64 - 380*t + 1760*t^2 - 1706*t^3 - 467*t^4 + 
        2244*t^5 + 677*t^6) + s12^4*(-16 - 20*t + 720*t^2 - 4647*t^3 + 
        729*t^4 + 3964*t^5 + 882*t^6)))*canMIPlanar[15, 3, 
    {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) + ((2*I)*(16*mmH^12*(-1 + s12)*t + 
    2*mmH^11*(4*s12^3*(-1 + t) + 2*t*(13 + 33*t) + s12*(-22 + 7*t - 64*t^2) + 
      s12^2*(20 - 53*t - 2*t^2)) + 16*s12^2*t^4*(15*s12^4*(-1 + t) + 
      8*t^3*(4 - 5*t + 2*t^2) + s12*t^2*(80 - 127*t + 64*t^2) + 
      s12^3*(16 - 77*t + 66*t^2) + s12^2*t*(64 - 149*t + 99*t^2)) + 
    8*mmH*s12*t^2*(s12^5*t*(-200 + 91*t - 15*t^2) - 8*t^5*(4 - 7*t + 2*t^2) + 
      4*s12^6*(-28 + 25*t + 3*t^2) - s12*t^4*(496 - 699*t + 272*t^2 + 
        40*t^3) - 5*s12^3*t^2*(128 - 315*t + 206*t^2 + 48*t^3) - 
      s12^4*t*(128 - 438*t + 462*t^2 + 151*t^3) - 
      s12^2*t^3*(976 - 1692*t + 821*t^2 + 156*t^3)) + 
    mmH^10*(-29*s12^4*(-1 + t) + s12^3*(-101 + 243*t - 27*t^2) - 
      2*t*(-82 + 268*t + 237*t^2) + 2*s12^2*(-50 + 81*t + 372*t^2 + 11*t^3) + 
      s12*(244 - 178*t + 91*t^2 + 452*t^3)) + 
    4*mmH^2*t*(-32*t^6*(2 - 3*t + t^2) + 4*s12^6*t*(174 + 150*t - 152*t^2 - 
        9*t^3) - 4*s12^7*(-40 - 74*t + 105*t^2 + 9*t^3) + 
      2*s12*t^5*(116 - 217*t - 20*t^2 + 28*t^3) + 
      s12^2*t^4*(2960 - 4499*t + 1309*t^2 + 898*t^3 + 32*t^4) + 
      s12^5*t*(384 - 1176*t + 1903*t^2 + 1171*t^3 + 100*t^4) + 
      s12^3*t^3*(4840 - 8882*t + 3525*t^2 + 2579*t^3 + 122*t^4) + 
      s12^4*t^2*(2560 - 6689*t + 3857*t^2 + 3119*t^3 + 190*t^4)) + 
    mmH^9*(38*s12^5*(-1 + t) + s12^4*(15 - 222*t + 119*t^2) + 
      s12^3*(739 - 750*t - 1374*t^2 + 15*t^3) + 
      2*t*(-176 - 376*t + 1101*t^2 + 483*t^3) - 
      2*s12^2*(260 - 705*t + 1392*t^2 + 1132*t^3 + 25*t^4) - 
      s12*(160 + 1352*t - 2157*t^2 + 945*t^3 + 916*t^4)) + 
    2*mmH^3*(8*t^6*(110 - 165*t + 54*t^2 + 6*t^3) + 
      4*s12^7*(-16 - 108*t - 50*t^2 + 165*t^3 + 9*t^4) - 
      2*s12*t^5*(20 - 65*t - 1062*t^2 + 299*t^3 + 28*t^4) + 
      s12^6*t*(-480 - 2856*t + 640*t^2 + 1347*t^3 + 57*t^4) - 
      s12^2*t^4*(8792 - 13556*t - 128*t^2 + 7441*t^3 + 794*t^4 + 8*t^5) - 
      s12^5*t*(512 - 2976*t + 4876*t^2 + 4925*t^3 + 431*t^4 + 11*t^5) - 
      2*s12^4*t^2*(2560 - 7888*t + 2755*t^2 + 8159*t^3 + 1293*t^4 + 28*t^5) - 
      s12^3*t^3*(12480 - 23922*t + 3690*t^2 + 17004*t^3 + 2193*t^4 + 
        32*t^5)) + mmH^8*(-21*s12^6*(-1 + t) + s12^5*(152 + 23*t - 144*t^2) + 
      s12^4*(-949 + 1368*t + 826*t^2 - 227*t^3) + 
      s12^3*(-756 - 3204*t + 7315*t^2 + 3670*t^3 + 52*t^4) - 
      4*t*(124 - 612*t - 273*t^2 + 1221*t^3 + 305*t^4) + 
      s12^2*(1184 - 96*t - 3753*t^2 + 10985*t^3 + 3884*t^4 + 60*t^5) + 
      4*s12*(-124 + 672*t + 356*t^2 - 1624*t^3 + 745*t^4 + 290*t^5)) + 
    mmH^4*(-4*s12^7*(-56 - 76*t + 14*t^2 + 115*t^3 + 3*t^4) - 
      4*t^5*(1244 - 1940*t + 613*t^2 + 195*t^3 + 4*t^4) + 
      s12^6*(16 + 2224*t + 3408*t^2 - 3232*t^3 - 1159*t^4 - 21*t^5) + 
      2*s12*t^4*(-2168 + 4704*t - 7188*t^2 + 1008*t^3 + 419*t^4 + 8*t^5) + 
      s12^2*t^3*(13376 - 16360*t - 21568*t^2 + 30939*t^3 + 7389*t^4 + 
        212*t^5) + s12^5*(256 - 4016*t + 1984*t^2 + 14668*t^3 + 796*t^4 - 
        413*t^5 - 4*t^6) + s12^3*t^2*(17600 - 33264*t - 19972*t^2 + 
        59052*t^3 + 15917*t^4 + 604*t^5 + 2*t^6) + 
      s12^4*t*(5120 - 21096*t - 8400*t^2 + 46319*t^3 + 13988*t^4 + 696*t^5 + 
        7*t^6)) + 2*mmH^7*(2*s12^7*(-1 + t) + s12^6*(-73 + 41*t + 30*t^2) + 
      s12^5*(81 - 529*t + 91*t^2 + 184*t^3) + 
      8*t^2*(170 - 461*t + 14*t^2 + 407*t^3 + 61*t^4) + 
      s12^4*(1126 + 838*t - 3865*t^2 - 842*t^3 + 101*t^4) + 
      s12*t*(1528 - 5678*t + 2636*t^2 + 4607*t^3 - 2446*t^4 - 468*t^5) - 
      s12^3*(574 - 4242*t + 21*t^2 + 11341*t^3 + 2696*t^4 + 49*t^5) - 
      s12^2*(-168 + 3436*t - 5188*t^2 + 279*t^3 + 10956*t^4 + 2041*t^5 + 
        20*t^6)) + mmH^5*(4*s12^7*(-36 + 10*t + 11*t^2 + 15*t^3) + 
      4*s12^6*(-66 - 378*t - 69*t^2 + 393*t^3 + 43*t^4) + 
      2*t^4*(3712 - 6336*t + 1816*t^2 + 1369*t^3 + 67*t^4) + 
      s12*t^3*(8544 - 21352*t + 22328*t^2 + 421*t^3 - 2673*t^4 - 132*t^5) + 
      2*s12^5*(488 + 1388*t - 4432*t^2 - 1560*t^3 + 807*t^4 + 53*t^5) - 
      2*s12^2*t^2*(2128 + 2676*t - 19768*t^2 + 17141*t^3 + 8986*t^4 + 
        518*t^5 + t^6) - s12^3*t*(6400 - 8376*t - 39224*t^2 + 55225*t^3 + 
        31334*t^4 + 2258*t^5 + 21*t^6) - s12^4*(1024 - 6824*t - 19888*t^2 + 
        33064*t^3 + 21425*t^4 + 1494*t^5 + 25*t^6)) + 
    mmH^6*(-4*s12^7*(-10 + 9*t + t^2) + s12^6*(336 + 240*t - 294*t^2 - 
        238*t^3) - 2*s12^5*(590 - 732*t - 1654*t^2 + 649*t^3 + 182*t^4) - 
      2*t^3*(3088 - 6224*t + 1322*t^2 + 2700*t^3 + 241*t^4) + 
      s12^4*(-740 - 11396*t + 7954*t^2 + 18244*t^3 + 1961*t^4 - 47*t^5) + 
      s12*t^2*(-7360 + 21800*t - 17500*t^2 - 6118*t^3 + 4699*t^4 + 468*t^5) + 
      2*s12^2*t*(-128 + 6666*t - 15650*t^2 + 8977*t^3 + 12776*t^4 + 
        1332*t^5 + 7*t^6) + s12^3*(928 + 2120*t - 28012*t^2 + 23572*t^3 + 
        35533*t^4 + 4579*t^5 + 69*t^6)))*canMIPlanar[15, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*(mmH - t)^4*
   (s12*(-1 + t) - t)*t*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[15, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) - 
 ((I/4)*(mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(8 + 5*t) - 
      s12^2*(32 + 19*t)) + mmH*(s12^4 + 48*t^3*(2 + t) + s12^3*(24 + 19*t) + 
      4*s12*t^2*(82 + 39*t) + 2*s12^2*t*(128 + 63*t)) - 
    4*(s12^4 + 8*t^4*(2 + t) + s12^3*(-4 + 3*t) + 
      2*s12^2*t*(-6 + 7*t + 4*t^2) + 4*s12*t^2*(-2 + 7*t + 4*t^2)))*
   canMIPlanar[15, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) - 
 ((I/4)*(2*mmH^3 - mmH^2*(12 + s12 - 13*t) - 4*t*(4 + s12 + t) + 
    mmH*(16 + s12*(4 - 15*t) + 48*t - 15*t^2))*
   canMIPlanar[15, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*t) + 
 ((4*I)*(2*s12^2*t^2*(s12 + t)^3*(s12 + 5*t) + 
    2*mmH^5*s12*(s12^3 + s12*(16 - 5*t)*t + 3*(-2 + t)*t^2 - 
      s12^2*(2 + 7*t)) + mmH^2*(-6*s12^7 + s12^6*(2 - 36*t) + 
      s12^5*(24 - 67*t)*t + 6*t^6 + 4*s12^4*t*(1 + 17*t - 6*t^2) - 
      4*s12^2*t^3*(-9 - 5*t + t^2) - 3*s12*t^4*(2 - 14*t + 5*t^2) + 
      2*s12^3*t^2*(11 + 15*t + 12*t^2)) + 
    mmH^3*(3*s12^6 - 6*t^5 + s12^5*(-4 + 5*t) + 
      s12^2*t^2*(-42 + 60*t - 23*t^2) + 3*s12*t^3*(4 - 24*t + 9*t^2) - 
      4*s12^3*t*(2 - 15*t + 26*t^2) - 2*s12^4*(1 + 11*t + 26*t^2)) + 
    mmH*(4*s12^8 + 26*s12^7*t - 2*t^7 + s12*t^6*(-8 + 3*t) + 
      s12^6*t*(-4 + 73*t) + s12^5*t^2*(-36 + 103*t) + 
      4*s12^3*t^3*(-3 - 21*t + 7*t^2) + s12^2*t^4*(-10 - 36*t + 9*t^2) + 
      2*s12^4*t^2*(-1 - 43*t + 37*t^2)) + 
    mmH^4*(-s12^5 + 2*t^4 + 4*s12^4*(1 + 5*t) + 
      s12*t^2*(-6 + 50*t - 21*t^2) + 2*s12^2*t*(8 - 43*t + 14*t^2) + 
      s12^3*(-2 - 34*t + 70*t^2)))*canMIPlanar[17, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*s12^3*(mmH - t)^2*t*(s12 + t)^4) - 
 ((4*I)*(3*s12*(s12 - t)^2*(s12 + t)^3 + 
    2*mmH^4*s12*(s12^2 - 8*s12*t + 3*t^2) - mmH*(s12 + t)^2*
     (s12^4 - s12^3*(-10 + t) + 6*t^3 + s12*t^2*(44 + t) - 
      s12^2*t*(56 + t)) - mmH^3*(5*s12^4 + s12^3*(2 - 20*t) + 3*t^4 - 
      4*s12^2*t*(4 + t) + 6*s12*t^2*(1 + 4*t)) + 
    mmH^2*(4*s12^5 - 3*s12^4*(-4 + t) + 3*t^4*(2 + t) - 2*s12^3*t*(27 + t) + 
      6*s12^2*t^2*(-3 + 4*t) + 2*s12*t^3*(27 + 11*t)))*
   canMIPlanar[17, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12^3*t*(s12 + t)^4) - 
 ((2*I)*(mmH^11*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t) - 
    32*s12^2*t^4*(10*s12^4*(-1 + t) + 13*s12^3*(-2 + t)*t + 
      6*s12^2*(-3 + t)*t^2 + s12*(-7 + t)*t^3 - t^4) + 
    8*mmH*s12*t^3*(2*s12*(-25 + t)*t^4 + 2*t^5 + 
      s12^2*t^3*(-136 + 13*t - 4*t^2) + 4*s12^5*(27 - 44*t + 17*t^2) + 
      s12^3*t^2*(-28 - 39*t + 43*t^2) + s12^4*t*(124 - 234*t + 89*t^2)) - 
    mmH^10*(12*t*(-1 + t + t^2) + s12^3*(6 - 11*t + 5*t^2) + 
      4*s12^2*(-1 + 3*t - 5*t^2 + 3*t^3) - 3*s12*(4 - 7*t - t^2 + 8*t^3)) - 
    4*mmH^2*s12*t^2*(2*t^4*(-12 + 6*t + 7*t^2) + 
      s12*t^3*(16 - 166*t - 100*t^2 + 5*t^3) + 
      4*s12^5*(6 + 88*t - 115*t^2 + 21*t^3) + 
      s12^3*t^2*(284 - 104*t + 193*t^2 + 58*t^3) + 
      s12^4*t*(344 - 394*t^2 + 109*t^3) + s12^2*t^2*(40 - 286*t - 246*t^2 + 
        63*t^3 - 19*t^4)) + mmH^9*(s12^4*(8 - 13*t + 5*t^2) + 
      t*(-36 + 38*t + 93*t^2 + 33*t^3) + s12^3*(32 - 55*t - 15*t^2 + 
        36*t^3) + s12*(-36 + 18*t + 95*t^2 - 99*t^3 - 66*t^4) + 
      s12^2*(-64 + 128*t - 105*t^2 - 30*t^3 + 33*t^4)) + 
    2*mmH^3*t*(-4*t^5*(12 - 4*t + 5*t^2) + s12*t^4*(-176 + 124*t + 45*t^2 + 
        57*t^3) + 4*s12^6*(-52 + 68*t + 107*t^2 - 134*t^3 + 11*t^4) - 
      s12^2*t^3*(-192 + 418*t + 638*t^2 + 83*t^3 + 19*t^4) + 
      s12^4*t^2*(-828 + 1467*t + 25*t^2 + 423*t^3 + 35*t^4) + 
      s12^5*t*(-384 + 1340*t - 945*t^2 - 340*t^3 + 55*t^4) - 
      2*s12^3*t^2*(-160 + 673*t + 146*t^2 - 58*t^3 - 11*t^4 + 9*t^5)) + 
    mmH^8*(-(s12^5*(3 - 4*t + t^2)) - s12^4*(85 - 136*t + 13*t^2 + 32*t^3) + 
      s12^3*(50 - 74*t + 303*t^2 - 152*t^3 - 77*t^4) - 
      2*t*(-16 - 38*t + 163*t^2 + 101*t^3 + 16*t^4) + 
      s12^2*(48 - 56*t + t^2 + 493*t^3 - 34*t^4 - 32*t^5) + 
      s12*(32 + 76*t - 480*t^2 + 35*t^3 + 313*t^4 + 64*t^5)) + 
    mmH^7*(2*s12^5*(37 - 56*t + 9*t^2 + 8*t^3) + 
      t^2*(-224 + 88*t + 644*t^2 + 153*t^3 + 3*t^4) + 
      2*s12^4*(69 - 137*t - 77*t^2 + 102*t^3 + 5*t^4) - 
      s12*t*(96 - 536*t - 1222*t^2 + 569*t^3 + 283*t^4 + 6*t^5) + 
      2*s12^3*(-58 + 30*t - 434*t^2 - 89*t^3 + 271*t^4 + 36*t^5) + 
      s12^2*(128 - 36*t + 396*t^2 - 1422*t^3 - 679*t^4 + 58*t^5 + 3*t^6)) + 
    mmH^4*(2*t^5*(208 - 98*t + 53*t^2 + 15*t^3) + 
      s12*t^4*(480 - 1236*t + 188*t^2 - 295*t^3 - 65*t^4) + 
      s12^5*t*(416 + 392*t - 1780*t^2 + 1629*t^3 + 176*t^4 - 9*t^5) - 
      8*s12^6*(12 - 72*t + 63*t^2 + 33*t^3 - 37*t^4 + t^5) - 
      s12^4*t^2*(-2104 - 724*t + 2309*t^2 + 316*t^3 + 293*t^4 + 8*t^5) + 
      s12^2*t^3*(-896 + 176*t + 3184*t^2 + 681*t^3 + 165*t^4 + 30*t^5) + 
      s12^3*t^2*(-960 + 3144*t + 2658*t^2 - 1474*t^3 - 497*t^4 + 22*t^5 + 
        5*t^6)) + mmH^5*(t^4*(-704 + 428*t + 62*t^2 - 85*t^3 - 5*t^4) - 
      8*s12^6*(-12 + 33*t - 18*t^2 - 7*t^3 + 4*t^4) - 
      8*s12^5*(-24 + 99*t - 35*t^2 - 68*t^3 + 67*t^4 + 3*t^5) + 
      s12*t^3*(-320 + 2420*t - 58*t^2 - 55*t^3 + 179*t^4 + 10*t^5) + 
      s12^4*t*(-248 - 2288*t + 456*t^2 + 876*t^3 + 123*t^4 + 33*t^5) + 
      s12^3*t*(640 - 1112*t - 4132*t^2 + 212*t^3 + 1581*t^4 + 189*t^5 - 
        4*t^6) - s12^2*t^2*(-1024 - 1032*t + 3512*t^2 + 2140*t^3 + 211*t^4 + 
        90*t^5 + 5*t^6)) - mmH^6*(8*s12^6*(-1 + t)^2*(3 + t) + 
      s12^5*(232 - 500*t + 174*t^2 + 108*t^3 - 66*t^4) - 
      4*t^3*(144 - 98*t - 124*t^2 + 6*t^3 + 3*t^4) + 
      2*s12^4*(-4 - 106*t - 479*t^2 + 246*t^3 + 87*t^4 + 4*t^5) + 
      s12*t^2*(-160 + 1976*t + 936*t^2 - 697*t^3 + 45*t^4 + 24*t^5) - 
      2*s12^2*t*(-288 - 340*t + 456*t^2 + 1467*t^3 + 193*t^4 + 24*t^5 + 
        6*t^6) + s12^3*(160 - 208*t - 1420*t^2 - 1936*t^3 + 1220*t^4 + 
        561*t^5 + 27*t^6)))*canMIPlanar[17, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^3*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*(s12*(-1 + t) - t)*t) + 
 ((2*I)*(5*mmH^9*(-1 + t)^2*(s12 + t)^2 - mmH^8*(-1 + t)*(s12 + t)^2*
     (-24 + 15*t + 10*t^2 + s12*(-16 + 17*t)) - 16*t^5*(s12 + t)^2*
     (3*s12^3 + 4*t^2*(2 + t) + 2*s12^2*(4 + t) + s12*(-8 + 8*t + 3*t^2)) + 
    4*mmH*t^3*(s12^5*(52 - 21*t + 12*t^2) + s12^4*t*(214 - 51*t + 30*t^2) + 
      4*t^4*(-8 + 24*t + 16*t^2 + 9*t^3) + 2*s12*t^3*(-72 + 144*t + 48*t^2 + 
        49*t^3) + s12^3*t*(-80 + 406*t - 83*t^2 + 50*t^3) + 
      s12^2*t^2*(-192 + 420*t - 21*t^2 + 94*t^3)) + 
    mmH^7*(s12^4*(4 - 11*t + 7*t^2) + s12^3*(120 - 196*t + 13*t^2 + 65*t^3) + 
      t^2*(-28 + 106*t - 114*t^2 + 29*t^3 + 3*t^4) + 
      s12*t*(-56 + 310*t - 392*t^2 + 79*t^3 + 53*t^4) + 
      2*s12^2*(-14 + 154*t - 223*t^2 + 29*t^3 + 54*t^4)) - 
    2*mmH^2*t^2*(s12^5*(60 + 117*t - 66*t^2 + 5*t^3) + 
      s12^4*t*(406 + 325*t - 206*t^2 + 9*t^3) + 
      s12^3*t*(-152 + 1168*t + 88*t^2 - 241*t^3 + 30*t^4) + 
      t^4*(-160 + 216*t + 58*t^2 + 229*t^3 + 41*t^4) + 
      s12^2*t^2*(-464 + 1380*t - 389*t^2 + 117*t^3 + 94*t^4) + 
      s12*t^3*(-472 + 822*t - 147*t^2 + 447*t^3 + 109*t^4)) - 
    mmH^5*(s12^5*(22 - 23*t - 18*t^2 + 15*t^3) + 
      s12^4*(-124 + 180*t + 63*t^2 - 231*t^3 + 46*t^4) + 
      s12^2*t*(496 - 1484*t + 640*t^2 + 862*t^3 - 621*t^4 - 43*t^5) + 
      t^3*(272 - 672*t + 76*t^2 + 547*t^3 - 36*t^4 - 43*t^5) - 
      4*s12*t^2*(-164 + 426*t - 90*t^2 - 305*t^3 + 66*t^4 + 22*t^5) + 
      s12^3*(112 - 576*t + 674*t^2 + 131*t^3 - 654*t^4 + 33*t^5)) + 
    mmH^3*t*(s12^3*t*(-272 + 1520*t + 930*t^2 - 153*t^3 - 231*t^4) + 
      s12^4*t*(132 + 780*t + 183*t^2 - 264*t^3 - 5*t^4) - 
      s12^5*(64 - 234*t - 57*t^2 + 82*t^3 + t^4) + 
      t^4*(-304 + 508*t - 526*t^2 + 304*t^3 + 265*t^4 + 13*t^5) + 
      s12^2*t^2*(-848 + 2952*t - 780*t^2 - 421*t^3 + 263*t^4 + 24*t^5) + 
      s12*t^3*(-880 + 2072*t - 1418*t^2 + 242*t^3 + 577*t^4 + 33*t^5)) + 
    mmH^4*(s12^5*(24 + 18*t - 131*t^2 + 30*t^3 + 19*t^4) + 
      s12^4*t*(-124 + 272*t - 589*t^2 + 43*t^3 + 64*t^4) + 
      s12*t^3*(816 - 2464*t + 1460*t^2 + 900*t^3 - 523*t^4 - 89*t^5) + 
      t^4*(272 - 824*t + 640*t^2 + 363*t^3 - 257*t^4 - 42*t^5) + 
      2*s12^2*t^2*(408 - 1274*t + 534*t^2 + 193*t^3 - 151*t^4 - 15*t^5) + 
      s12^3*t*(272 - 928*t + 438*t^2 - 817*t^3 - 39*t^4 + 62*t^5)) + 
    mmH^6*(s12^5*(7 - 12*t + 5*t^2) - s12^4*(74 - 157*t + 85*t^2 + 4*t^3) - 
      s12^3*(120 + 106*t - 671*t^2 + 410*t^3 + 69*t^4) - 
      4*t^2*(-28 + 38*t + 49*t^2 - 66*t^3 - 6*t^4 + 3*t^5) - 
      2*s12*t*(-112 + 190*t + 223*t^2 - 450*t^3 + 91*t^4 + 29*t^5) - 
      s12^2*(-112 + 316*t + 346*t^2 - 1141*t^3 + 495*t^4 + 106*t^5)))*
   canMIPlanar[17, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12^3*(mmH*(-1 + t) - 2*t)*(mmH - t)^3*t*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(8*mmH^11*(-1 + s12)*(2*s12*(-1 + t) - t) + 
    8*s12^5*t^2*(3*s12^3*(-1 + t) + s12*t*(-32 + 9*t - 8*t^2) + 
      s12^2*(-16 + 10*t - 7*t^2) + 4*t^2*(-4 + t - 2*t^2)) + 
    mmH^10*(-90*s12^3*(-1 + t) + 2*t*(-32 + 5*t) + 
      s12^2*(2 + 75*t - 34*t^2) + s12*(-88 + 63*t + 24*t^2)) - 
    4*mmH*s12^4*(4*s12^5*(-4 + 3*t + t^2) + 2*s12^4*t*(-14 + t + 3*t^2) - 
      4*t^4*(28 - 69*t + 14*t^2) + s12^2*t^2*(-272 + 400*t - 429*t^2 + 
        2*t^3) + s12^3*t*(-64 + 45*t - 69*t^2 + 5*t^3) - 
      s12*t^3*(320 - 603*t + 400*t^2 + 12*t^3)) + 
    mmH^9*(198*s12^4*(-1 + t) + 4*t*(26 + 10*t - 17*t^2) + 
      s12^3*(-336 + 59*t + 192*t^2) + 2*s12*(36 + 191*t - 92*t^2 + 22*t^3) + 
      s12^2*(414 - 627*t + 40*t^2 + 24*t^3)) + 
    2*mmH^2*s12^3*(8*s12^6*(-5 + 4*t + t^2) - 8*t^4*(32 - 51*t + 16*t^2) + 
      s12^5*(-124 + 32*t + 39*t^2 + 5*t^3) - 
      4*s12*t^3*(282 - 662*t + 129*t^2 + 23*t^3) - 
      s12^2*t^2*(1512 - 3416*t + 2025*t^2 + 766*t^3 + 4*t^4) + 
      s12^3*t*(-704 + 1360*t - 1009*t^2 - 699*t^3 + 14*t^4) + 
      s12^4*(-64 - 52*t - 54*t^2 - 187*t^3 + 16*t^4)) - 
    mmH^8*(216*s12^5*(-1 + t) + 2*s12^4*(-507 + 262*t + 208*t^2) - 
      2*t*(88 - 164*t + 96*t^2 + 41*t^3) + 2*s12^3*(266 - 900*t + 372*t^2 + 
        65*t^3) + s12^2*(648 + 370*t - 726*t^2 + 365*t^3 + 10*t^4) + 
      s12*(-176 + 1072*t - 46*t^2 - 119*t^3 + 72*t^4)) + 
    mmH^3*s12^2*(-4*s12^7*(-8 + 7*t + t^2) + 16*t^4*(8 + t + 4*t^2) - 
      2*s12^6*(-160 + 104*t + 37*t^2 + t^3) + 
      8*s12*t^3*(168 - 360*t + 69*t^2 + 32*t^3) + 
      s12^5*(236 - 396*t + 612*t^2 + 139*t^3 - 4*t^4) + 
      4*s12^2*t^2*(840 - 1680*t + 313*t^2 + 408*t^3 + 8*t^4) + 
      2*s12^3*t*(1360 - 2510*t - 129*t^2 + 2611*t^3 + 222*t^4) + 
      s12^4*(576 - 672*t - 2026*t^2 + 3781*t^3 + 314*t^4 - 4*t^5)) - 
    mmH^6*(2*s12^7*(-1 + t) + s12^6*(-718 + 477*t + 274*t^2) - 
      8*t^3*(38 - 39*t + 18*t^2 + t^3) + s12^5*(-1424 - 1827*t + 2852*t^2 + 
        380*t^3) + 2*s12*t^2*(-856 + 868*t - 697*t^2 + 14*t^3 + 4*t^4) + 
      4*s12^4*(638 - 1258*t + 83*t^2 + 544*t^3 + 13*t^4) + 
      2*s12^2*t*(-1040 + 2908*t - 1321*t^2 + 781*t^3 + 94*t^4) + 
      4*s12^3*(-168 + 1712*t - 1333*t^2 + 777*t^3 + 245*t^4 + 4*t^5)) + 
    mmH^7*(108*s12^6*(-1 + t) + 2*s12^5*(-648 + 397*t + 246*t^2) - 
      8*t^2*(52 - 55*t + 35*t^2 + 5*t^3) + s12^4*(-348 - 2434*t + 2114*t^2 + 
        254*t^3) + 2*s12*t*(-528 + 1130*t - 639*t^2 - t^3 + 18*t^4) + 
      s12^3*(1932 - 1548*t - 1004*t^2 + 1239*t^3 + 44*t^4) + 
      s12^2*(-640 + 3848*t - 1462*t^2 + 869*t^3 + 422*t^4 + 4*t^5)) + 
    mmH^5*(-18*s12^8*(-1 + t) - 32*t^4*(2 - 3*t + t^2) + 
      s12^7*(-16 + 15*t + 24*t^2) + 4*s12*t^3*(-240 + 155*t - 130*t^2 + 
        4*t^3) + s12^6*(-1058 - 643*t + 1808*t^2 + 204*t^3) + 
      8*s12^2*t^2*(-264 + 337*t - 178*t^2 + 92*t^3 + 4*t^4) + 
      2*s12^5*(736 - 3203*t + 1200*t^2 + 1425*t^3 + 76*t^4) + 
      4*s12^3*t*(-256 + 1679*t - 977*t^2 + 992*t^3 + 96*t^4) + 
      2*s12^4*(96 + 2832*t - 4632*t^2 + 2641*t^3 + 560*t^4 + 8*t^5)) + 
    mmH^4*s12*(4*s12^8*(-1 + t) + 16*t^4*(8 - 9*t + 4*t^2) + 
      2*s12^7*(-67 + 55*t + 10*t^2) - 2*s12^6*(26 - 75*t + 142*t^2 + 9*t^3) - 
      8*s12*t^3*(-68 + 12*t - 17*t^2 + 18*t^3) - 
      8*s12^2*t^2*(60 - 37*t - 43*t^2 + 197*t^3 + 6*t^4) - 
      s12^5*(328 - 3354*t + 2578*t^2 + 1501*t^3 + 34*t^4) - 
      2*s12^3*t*(872 + 308*t - 2044*t^2 + 2473*t^3 + 184*t^4) - 
      s12^4*(848 + 1032*t - 7978*t^2 + 6717*t^3 + 1460*t^4 + 48*t^5)))*
   canMIPlanar[17, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^3*(mmH - t)^2*
   (s12*(-1 + t) - t)*t) - ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMIPlanar[17, 4, {s12, t, mmH}])/(mmH*s12^2*t) + 
 ((I/4)*((-4 + mmH)*s12^4 + (-4 + mmH)*s12^3*(-4 + mmH + 3*t) - 
    16*t^2*(2 + t)*(mmH^2 - 3*mmH*t + 2*t^2) - 
    4*s12*t^2*(-8 - 18*mmH + mmH^2 + 28*t - 7*mmH*t + 16*t^2) - 
    s12^2*t*(3*mmH^2 + 2*mmH*(16 + 9*t) + 8*(-6 + 7*t + 4*t^2)))*
   canMIPlanar[17, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/4)*(2*mmH^3 - mmH^2*(12 + s12 - 13*t) - 4*t*(4 + s12 + t) + 
    mmH*(16 + s12*(4 - 15*t) + 48*t - 15*t^2))*
   canMIPlanar[17, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*t) + 
 ((4*I)*(s12^6 + t^5 + s12^5*(1 + 21*t) + s12*t^3*(-6 + 17*t - 7*t^2) + 
    s12^2*t^2*(10 - 2*t - 3*t^2) + 2*s12^3*t*(7 - 25*t + 17*t^2) + 
    s12^4*(-2 - 31*t + 50*t^2) - 4*mmH^2*s12*(s12^3 + s12*(8 - 5*t)*t + 
      3*(-1 + t)*t^2 - s12^2*(1 + 7*t)) + 
    mmH*(3*s12^5 - t^4 - s12^4*(5 + 44*t) + s12^3*(2 + 60*t - 78*t^2) - 
      2*s12^2*t*(8 - 19*t + 6*t^2) + s12*t^2*(6 - 28*t + 19*t^2)))*
   canMIPlanar[19, 2, {s12, mmH - s12 - t, mmH}])/(s12^3*t*(s12 + t)^4) - 
 (((4*I)/3)*(mmH^5 + mmH^4*(3 + 13*s12 - 5*t) - (-3 + t)*t^4 - 
    72*s12^3*(1 + t)^2 - 2*mmH^3*(36*s12^2 + 8*s12*t + (6 - 5*t)*t) - 
    12*s12^2*t*(7 + 15*t + 8*t^2) - s12*t^2*(18 + 36*t + 23*t^2) + 
    2*mmH^2*(36*s12^3 + (9 - 5*t)*t^2 + 6*s12^2*(-1 + 4*t) - 
      3*s12*(3 + 6*t + 5*t^2)) + mmH*(t^3*(-12 + 5*t) + 
      12*s12^2*(7 + 16*t + 10*t^2) + 4*s12*t*(9 + 18*t + 14*t^2)))*
   canMIPlanar[19, 2, {s12, t, mmH}])/(s12^3*(mmH - t)^4) - 
 ((4*I)*(3*mmH^4 + 3*t^3*(1 + t) + 3*mmH^2*t*(3 + s12 + 6*t) - 
    mmH^3*(3 + 5*s12 + 12*t) - 4*s12^2*(1 + 3*t + 2*t^2) - 
    s12*t*(6 + 12*t + 7*t^2) + mmH*(-3*t^2*(3 + 4*t) + s12^2*(4 + 8*t) + 
      3*s12*(2 + 4*t + 3*t^2)))*canMIPlanar[19, 2, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH - t)^3) + ((16*I)*(mmH^2 - (1 + s12)^2)*
   (mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 2*mmH*(s12 + 3*t))*
   canMIPlanar[19, 2, {t, s12, mmH}])/((mmH - s12)^4*s12*t) + 
 (((4*I)/3)*(15*s12*(s12 - t)^2*(s12 + t)^3 + 
    6*mmH^4*s12*(s12^2 - 8*s12*t + 3*t^2) - mmH*(s12 + t)^2*
     (3*s12^4 + s12^3*(52 - 3*t) + 28*t^3 + 3*s12*t^2*(78 + t) - 
      3*s12^2*t*(114 + t)) - 2*mmH^3*(10*s12^4 + s12^3*(3 - 20*t) + 7*t^4 + 
      3*s12^2*t*(-8 + 3*t) + s12*t^2*(9 + 46*t)) + 
    mmH^2*(17*s12^5 + 14*t^4*(2 + t) + 2*s12^4*(35 + 8*t) + 
      2*s12^3*t*(-145 + 22*t) + 2*s12^2*t^2*(-57 + 61*t) + 
      s12*t^3*(274 + 91*t)))*canMIPlanar[19, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^3*t*(s12 + t)^4) - 
 (((4*I)/3)*(14*mmH^6*t + 15*s12*t^3*(2*s12 + t)^2 + 
    mmH*t^2*(-12*s12^3*(-35 + t) - 3*s12*(-25 + t)*t^2 - 28*t^3 - 
      6*s12^2*t*(-81 + 2*t)) - mmH^5*(3*s12*(3 + t) + 28*t*(1 + 2*t)) + 
    mmH^4*(6*s12^2*(3 + t) - 3*s12*t*(25 + 2*t) + 28*t^2*(4 + 3*t)) - 
    2*mmH^2*t*(-7*t^3*(8 + t) + 3*s12*t^2*(48 + t) + 6*s12^3*(31 + 4*t) + 
      3*s12^2*t*(175 + 9*t)) - 2*mmH^3*(6*s12^3*(3 + t) + 28*t^3*(3 + t) - 
      3*s12*t^2*(47 + 3*t) - 3*s12^2*t*(81 + 10*t)))*
   canMIPlanar[19, 3, {s12, t, mmH}])/(mmH*s12^3*(mmH - t)^4*t) - 
 (((4*I)/3)*(15*s12*t^3*(2*s12 + t) + mmH*t^2*(-6*s12^2*(-8 + t) - 
      3*s12*(-30 + t)*t - 8*(-2 + t)*t^2) + 
    mmH^4*(8*(-2 + t)*t + 3*s12*(3 + t)) - 
    3*mmH^2*t*(-8*(-2 + t)*t^2 + 2*s12^2*(11 + t) + 3*s12*t*(22 + t)) + 
    3*mmH^3*t*(-8*(-2 + t)*t + s12*(28 + 3*t)))*
   canMIPlanar[19, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - t)^3*t) - 
 ((8*I)*(mmH^5*(3 + s12) - 5*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH^3*(s12^3 + s12*(-28 + t)*t + 3*t^2 - 3*s12^2*(1 + t)) - 
    mmH^4*(2*s12^2 + 6*t + s12*(3 + 2*t)) + 
    mmH*s12^2*(s12^3 + 2*s12*(-30 + t)*t - 70*t^2 + s12^2*(7 + 2*t)) + 
    2*mmH^2*s12*(-s12^3 + 31*t^2 + 2*s12*t*(33 + 2*t) + s12^2*(2 + 3*t)))*
   canMIPlanar[19, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*t) - 
 (((4*I)/3)*(9*s12*(s12 - t)^2*(s12 + t)^3 + 
    6*mmH^4*s12*(s12^2 - 8*s12*t + 3*t^2) - mmH*(s12 + t)^2*
     (3*s12^4 + s12^3*(38 - 3*t) + 20*t^3 + 3*s12*t^2*(68 + t) - 
      3*s12^2*t*(118 + t)) - 2*mmH^3*(8*s12^4 + s12^3*(3 - 28*t) + 5*t^4 - 
      3*s12^2*t*(8 + t) + s12*t^2*(9 + 38*t)) + 
    mmH^2*(13*s12^5 + s12^4*(62 - 4*t) + 10*t^4*(2 + t) + 
      2*s12^3*t*(-161 + 2*t) + 2*s12^2*t^2*(-81 + 41*t) + 
      s12*t^3*(242 + 71*t)))*canMIPlanar[20, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^3*t*(s12 + t)^4) + 
 (((4*I)/3)*(10*mmH^6*t + 9*s12*t^3*(2*s12 + t)^2 + 
    mmH*t^2*(-12*s12^3*(-39 + t) - 3*s12*(-33 + t)*t^2 - 20*t^3 - 
      6*s12^2*t*(-93 + 2*t)) - mmH^5*(3*s12*(3 + t) + 20*t*(1 + 2*t)) - 
    2*mmH^3*(6*s12^3*(3 + t) + 20*t^3*(3 + t) - 9*s12*t^2*(17 + t) - 
      15*s12^2*t*(17 + 2*t)) + mmH^4*(6*s12^2*(3 + t) - 3*s12*t*(27 + 2*t) + 
      20*t^2*(4 + 3*t)) - 2*mmH^2*t*(-5*t^3*(8 + t) + 3*s12*t^2*(54 + t) + 
      6*s12^3*(33 + 4*t) + 3*s12^2*t*(187 + 9*t)))*
   canMIPlanar[20, 3, {s12, t, mmH}])/(mmH*s12^3*(mmH - t)^4*t) + 
 (((4*I)/3)*(9*s12*t^3*(2*s12 + t) + mmH*t^2*(-6*s12^2*(-12 + t) - 
      3*s12*(-36 + t)*t - 4*(-2 + t)*t^2) + 
    mmH^4*(4*(-2 + t)*t + 3*s12*(3 + t)) + 
    3*mmH^3*t*(-4*(-2 + t)*t + 3*s12*(10 + t)) - 
    3*mmH^2*t*(-4*(-2 + t)*t^2 + 2*s12^2*(13 + t) + 3*s12*t*(24 + t)))*
   canMIPlanar[20, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - t)^3*t) + 
 ((8*I)*(mmH^5*(3 + s12) - mmH^4*(s12 + 2*s12^2 + 6*t + 2*s12*t) - 
    3*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    mmH*s12^2*(s12^3 + 2*s12*(-36 + t)*t - 78*t^2 + s12^2*(-1 + 2*t)) + 
    2*mmH^3*(s12^3 + s12*(-30 + t)*t + 3*t^2 - s12^2*(7 + 3*t)) + 
    2*mmH^2*s12*(-s12^3 + 33*t^2 + 4*s12*t*(18 + t) + s12^2*(8 + 3*t)))*
   canMIPlanar[20, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*t) - 
 ((8*I)*(mmH^2 - (1 + s12)^2)*(mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 
    2*mmH*(s12 + 3*t))*canMIPlanar[21, 2, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^4*s12*t) + 
 (((16*I)/15)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMIPlanar[21, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (((4*I)/3)*(72*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t - 
    4*s12*t*(s12 + t)^2*(19*s12^4 - 28*s12^2*(-1 + t)*t + 7*t^4 + 
      2*s12*t^2*(7 + t) - 2*s12^3*(5 + 2*t)) + 
    2*mmH*(s12^7*(-19 + 37*t) + t^5*(8 - 4*t - 7*t^2) + 
      2*s12^6*(1 + 7*t + 32*t^2) + s12^4*t*(40 - 120*t + 437*t^2 - 124*t^3) + 
      s12^3*t^2*(80 - 236*t + 181*t^2 - 41*t^3) + 
      s12^5*(8 - 66*t + 274*t^2 - 41*t^3) + 
      s12*t^4*(40 - 66*t - 36*t^2 + 13*t^3) + 
      2*s12^2*t^3*(40 - 123*t - 22*t^2 + 14*t^3)) + 
    mmH^4*(-17*s12^5*(-1 + t) - 7*(-1 + t)*t^4 + 
      s12^4*(-17 + 157*t - 140*t^2) + 7*s12*t^3*(4 - 5*t + t^2) - 
      2*s12^3*t*(-38 + 59*t + 51*t^2) + 2*s12^2*t*(-36 + 57*t + 37*t^2 + 
        14*t^3)) + mmH^3*(35*s12^6*(-1 + t) + t^4*(14 - 7*t + 9*t^2) + 
      s12^5*(-7 - 62*t + 101*t^2) + s12^2*t^2*(12 - 376*t + 19*t^2 - 
        55*t^3) + s12*t^3*(56 - 41*t + 42*t^2 - 9*t^3) - 
      4*s12^3*t*(4 + 22*t - 127*t^2 + 13*t^3) + 
      s12^4*(14 - 329*t + 495*t^2 + 60*t^3)) - 
    2*mmH^2*(9*s12^7*(-1 + t) + s12^6*(-31 + 49*t + 15*t^2) + 
      s12^5*(14 - 141*t + 237*t^2 - 12*t^3) - t^4*(8 + t - 9*t^2 + 3*t^3) + 
      s12^4*(-8 + 7*t + 94*t^2 + 251*t^3 - 33*t^4) + 
      s12^3*t*(-32 + 140*t + 107*t^2 + 13*t^3 - 12*t^4) + 
      s12*t^3*(-32 + 22*t + 22*t^2 - 25*t^3 + 3*t^4) + 
      s12^2*t^2*(-48 + 26*t - 84*t^2 - 81*t^3 + 6*t^4)))*
   canMIPlanar[21, 3, {mmH - s12 - t, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t*(s12 + t)^4) + 
 (((4*I)/3)*(mmH^8*(-8 + 2*s12^2 + s12*(2 - 19*t) + 19*t) + 
    8*s12*t^2*((3 - 2*t)*t^4 + 3*s12^4*(4 + 5*t) + 3*s12^3*t*(4 + 5*t) - 
      s12^2*t^2*(7 + 9*t) - s12*t^3*(4 + 11*t)) + 
    mmH^7*(8 - 6*s12^3 - 13*t - 100*t^2 + s12^2*(-10 + 29*t) + 
      4*s12*(6 + 10*t + 25*t^2)) + 2*mmH*t*(2*t^4*(-4 + t - 2*t^2) - 
      12*s12^5*(-4 + 23*t + 5*t^2) + s12*t^4*(-46 + 49*t + 9*t^2) + 
      2*s12^3*t^2*(140 + 13*t + 20*t^2) - 2*s12^4*t*(-72 + 246*t + 29*t^2) + 
      s12^2*t^3*(116 + 247*t + 47*t^2)) + 
    mmH^2*(t^4*(96 - 20*t + 79*t^2 + 5*t^3) + 
      6*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) - 
      s12*t^4*(-74 + 248*t + 140*t^2 + 5*t^3) + 
      4*s12^4*t*(-72 + 150*t + 224*t^2 + 7*t^3) - 
      2*s12^3*t^2*(468 + 227*t + 16*t^2 + 11*t^3) - 
      s12^2*t^3*(464 + 1276*t + 510*t^2 + 25*t^3)) + 
    mmH^3*(-6*s12^5*(20 + 8*t + 19*t^2) + 2*s12^3*t*(244 + 453*t + 5*t^3) + 
      4*s12*t^3*(36 + 89*t + 107*t^2 + 11*t^3) - 
      t^3*(224 - 48*t + 281*t^2 + 44*t^3) - 
      2*s12^4*(48 - 60*t + 396*t^2 + 107*t^3) + 
      s12^2*t^2*(392 + 1642*t + 1162*t^2 + 137*t^3)) + 
    mmH^4*(6*s12^5*(8 + 3*t) + 2*s12^4*(72 + 40*t + 105*t^2) + 
      2*s12^3*(-64 - 197*t - 64*t^2 + 18*t^3) + 
      t^2*(256 - 72*t + 486*t^2 + 145*t^3) - 
      s12*t^2*(316 + 344*t + 670*t^2 + 145*t^3) - 
      2*s12^2*t*(116 + 481*t + 642*t^2 + 148*t^3)) + 
    mmH^5*(-6*s12^5 - 34*s12^4*(2 + t) + s12^3*(34 + 56*t - 20*t^2) - 
      2*t*(72 - 34*t + 217*t^2 + 120*t^3) + 
      2*s12*t*(110 + 121*t + 285*t^2 + 120*t^3) + 
      2*s12^2*(52 + 116*t + 321*t^2 + 157*t^3)) + 
    mmH^6*(32 + 10*s12^4 - 36*t + 179*t^2 + 215*t^3 + 2*s12^3*(12 + t) - 
      s12^2*(42 + 94*t + 161*t^2) - s12*(54 + 112*t + 248*t^2 + 215*t^3)))*
   canMIPlanar[21, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*
   (mmH - t)^4*t*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 (((8*I)/3)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMIPlanar[21, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((4*I)*(mmH^5*(-1 + s12) + mmH^4*(-2*s12^2 + s12*(3 - 2*t) + 2*t) + 
    s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH^3*(s12^3 - t^2 - 3*s12^2*(1 + t) + s12*t*(2 + t)) + 
    mmH*s12^2*(s12^3 + 2*s12*(-4 + t)*t - 6*t^2 + s12^2*(-5 + 2*t)) - 
    2*mmH^2*s12*(s12^3 + 3*t^2 - 4*s12*t^2 - s12^2*(4 + 3*t)))*
   canMIPlanar[22, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*t) + 
 ((8*I)*(2 + t)*(5*s12 + t)*canMIPlanar[22, 4, {mmH - s12 - t, t, mmH}])/
  s12^4 + (((8*I)/3)*(-2 - mmH + s12 + t)*(-2*mmH + 5*s12 + 2*t)*
   canMIPlanar[22, 4, {t, s12, mmH}])/(s12^3*t) - 
 ((8*I)*(mmH*s12 + (s12 - t)^2)*canMIPlanar[24, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*s12^2*t*(s12 + t)) + 
 ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[24, 4, {s12, t, mmH}])/
  (mmH*s12^2*t) - 
 ((I/2)*(16*mmH^3*s12 - mmH^2*(31*s12^2 + 16*t*(2 + t) + 4*s12*(-8 + 9*t)) + 
    mmH*(17*s12^3 + 12*s12*(-2 + t)*t + 48*t^2*(2 + t) + 
      s12^2*(-40 + 34*t)) - 4*(s12^3 + 2*s12^2*(-2 + t) + 8*t^3*(2 + t) + 
      4*s12*t*(-2 + 3*t + 2*t^2)))*canMIPlanar[24, 4, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t) + 
 ((I/2)*((-4 + mmH)*s12^2 + 16*mmH*(1 + mmH)*t - 
    s12*(2*mmH^2 + 4*(4 + t) + 3*mmH*(-4 + 5*t)))*
   canMIPlanar[24, 4, {t, s12, mmH}])/(mmH*s12^3*t) - 
 ((8*I)*(mmH^4 - mmH*s12*(s12 + t) + mmH^2*(2 + s12)*(s12 + t) - 
    mmH^3*(2 + 2*s12 + t) + s12*(s12^2 + 2*s12*t + 2*t^2))*
   canMIPlanar[26, 3, {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)*s12^3*t) + 
 ((8*I)*(-mmH + s12 + t)*canMIPlanar[26, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^3*t) - ((I/2)*(16 + ((-4 + mmH)*s12*(-4 + 2*mmH - s12 - t))/(mmH*t))*
   canMIPlanar[26, 4, {s12, t, mmH}])/s12^3 + 
 ((I/2)*(mmH*(s12^4 + 108*s12*t^2*(2 + t) + 48*t^3*(2 + t) + 
      6*s12^2*t*(24 + 13*t) + s12^3*(24 + 19*t)) + 
    mmH^2*(s12^3 - 16*t^2*(2 + t) - 4*s12*t*(24 + 13*t) - 
      s12^2*(32 + 19*t)) - 4*(s12^4 + 8*t^4*(2 + t) + s12^3*(-4 + 3*t) + 
      2*s12^2*t*(-6 + 7*t + 4*t^2) + 4*s12*t^2*(-2 + 7*t + 4*t^2)))*
   canMIPlanar[26, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^4*t*(s12 + t)) + 
 ((I/2)*(16*mmH^4 - 2*mmH^3*(15*s12 + 8*(-2 + t)) - 4*s12*t*(4 + s12 + t) + 
    mmH^2*(15*s12^2 - 16*t^2 + s12*(-44 + 13*t)) + 
    mmH*(16*(-2 + t)*t^2 + s12^2*(4 + t) + s12*(16 + 16*t + 17*t^2)))*
   canMIPlanar[26, 4, {t, s12, mmH}])/(mmH*s12^3*(mmH - t)*t) - 
 ((8*I)*(-mmH + s12 + t)*(s12^4 - 14*s12^3*t - 6*s12^2*t^2 + 10*s12*t^3 + 
    t^4 - 4*mmH*s12*(s12^2 - 8*s12*t + 3*t^2))*
   canMIPlanar[27, 4, {s12, mmH - s12 - t, mmH}])/(s12^3*t*(s12 + t)^4) + 
 ((8*I)*(mmH^4 - 2*mmH^3*(3*s12 + 2*t) + mmH^2*(26*s12^2 + 6*s12*t + 6*t^2) + 
    mmH*(-24*s12^3 + 4*s12^2*t + 6*s12*t^2 - 4*t^3) + 
    t*(-24*s12^3 - 30*s12^2*t - 6*s12*t^2 + t^3))*
   canMIPlanar[27, 4, {s12, t, mmH}])/(s12^3*(mmH - t)^4) - 
 ((8*I)*(mmH^3 - 3*mmH^2*(2*s12 + t) + t*(6*s12^2 + 6*s12*t - t^2) + 
    mmH*(2*s12^2 + 3*t^2))*canMIPlanar[27, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH - t)^3) + ((32*I)*(mmH + s12)*(mmH^2 + s12^2 + 6*s12*t + 
    6*t^2 - 2*mmH*(s12 + 3*t))*canMIPlanar[27, 4, {t, s12, mmH}])/
  ((mmH - s12)^4*s12*t) + 
 ((4*I)*(-2*mmH^3*(s12^2 - 8*s12*t + 3*t^2) + 
    (s12 + t)^2*(s12^3 - s12*(-28 + t)*t + (-10 + t)*t^2 - s12^2*(2 + t)) + 
    2*mmH^2*(s12^3 + s12^2*(1 - 16*t) + 3*t^2*(1 + 2*t) - s12*t*(8 + 11*t)) + 
    mmH*(-s12^4 + 6*s12*(-1 + t)*t^2 + (6 - 7*t)*t^3 + 6*s12^3*(1 + 3*t) + 
      2*s12^2*t*(-3 + 16*t)))*canMIPlanar[28, 3, {s12, mmH - s12 - t, mmH}])/
  (s12^2*t*(s12 + t)^4) - 
 ((4*I)*(mmH^4*(-2 + t) - 2*mmH^3*(s12*(-2 + t) - (-5 + t)*t) + 
    mmH^2*(4*s12^2*(-2 + t) + 4*s12*(17 - 5*t)*t - 6*(-6 + t)*t^2) + 
    t^2*(4*s12^2*(10 + t) + t^2*(10 + t) + 4*s12*t*(12 + t)) + 
    2*mmH*t*((-17 + t)*t^2 + 4*s12^2*(-7 + 2*t) + 3*s12*t*(-20 + 3*t)))*
   canMIPlanar[28, 3, {s12, t, mmH}])/(s12^2*(mmH - t)^4*t) - 
 ((4*I)*(-(mmH^3*(s12 - 2*t)*(-2 + t)) - 
    3*mmH^2*t*(s12*(-4 + t) + 2*(-2 + t)*t) + 
    mmH*t*(2*s12^2*(-4 + t) + 3*s12*(-8 + t)*t + 6*(-2 + t)*t^2) + 
    t^2*(-2*(-2 + t)*t^2 + 2*s12^2*(2 + t) + s12*t*(10 + t)))*
   canMIPlanar[28, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(mmH - t)^3*t) + 
 ((8*I)*(mmH^4*(-2 + s12) - 2*mmH^3*(s12^2 + s12*(-1 + t) - 2*t) - 
    2*mmH*s12*(s12^3 - 3*s12^2*(-1 + t) - 4*s12*(-6 + t)*t + 14*t^2) + 
    s12^2*(s12^3 + 20*t^2 + 2*s12^2*(1 + t) + 2*s12*t*(10 + t)) + 
    2*mmH^2*(s12^3 + s12^2*(2 - 3*t) - 2*t^2 + s12*t*(12 + t)))*
   canMIPlanar[28, 3, {t, s12, mmH}])/((mmH - s12)^4*s12^2*t) - 
 ((8*I)*(mmH^3*(s12 + t)^3 - s12*(s12^2 - t^2)^2 + 
    2*mmH*(2*s12^4 - 12*s12^3*t - 5*s12^2*t^2 + 10*s12*t^3 + t^4) - 
    mmH^2*(s12^4 + t^3*(2 + t) + 2*s12*t^2*(9 + 2*t) + 
      2*s12^2*t*(-13 + 3*t) + s12^3*(6 + 4*t)))*
   canMIPlanar[29, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12^3*t*(s12 + t)^3) - 
 ((8*I)*(mmH^5*t - s12*t^2*(2*s12 + t)^2 + 
    2*mmH*t*(-20*s12^3 - 23*s12^2*t - 4*s12*t^2 + t^3) + 
    mmH^3*(2*s12^2 - 8*s12*t + 3*t^2*(2 + t)) - 
    mmH^2*(4*s12^3 - 48*s12^2*t - 18*s12*t^2 + t^3*(6 + t)) - 
    mmH^4*(s12 + t*(2 + 3*t)))*canMIPlanar[29, 3, {s12, t, mmH}])/
  (mmH*s12^3*(mmH - t)^3*t) - 
 ((8*I)*(-(s12*t^2*(2*s12 + t)) + mmH^2*t*(9*s12 - 2*(-2 + t)*t) + 
    mmH^3*(s12 + (-2 + t)*t) + mmH*t*(-6*s12^2 - 9*s12*t + (-2 + t)*t^2))*
   canMIPlanar[29, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - t)^2*t) - 
 ((16*I)*(mmH^4 - 2*mmH^3*t + 2*mmH*s12*t*(9*s12 + 10*t) - 
    2*mmH^2*(s12^2 + 9*s12*t - t^2) + s12^2*(s12^2 + 2*s12*t + 2*t^2))*
   canMIPlanar[29, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12^2*t) - 
 ((16*I)*(mmH + s12)*(t^2 + 4*t*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
   canMIPlanar[31, 4, {s12, mmH - s12 - t, mmH}])/((mmH - s12)^4*s12*t) - 
 ((16*I)*(mmH + s12)*(t^2 + 4*t*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
   canMIPlanar[31, 4, {s12, t, mmH}])/((mmH - s12)^4*s12*t) + 
 ((8*I)*(2*mmH^2*(s12^4 - 2*s12^3*(-1 + t) + 2*s12*(3 - 2*t)*t^2 - t^4 - 
      2*s12^2*t*(8 + 3*t)) + (s12 + t)^2*(2*s12^4 + s12*(13 - 6*t)*t^2 + 
      t^3 - 2*t^4 - s12^3*(3 + 2*t) - s12^2*t*(7 + 8*t)) + 
    mmH*(-4*s12^5 + t^4*(-5 + 2*t) + s12^4*(-1 + 2*t) + 
      2*s12*t^3*(-19 + 6*t) + 2*s12^3*t*(17 + 12*t) + 
      2*s12^2*t^2*(1 + 14*t)))*canMIPlanar[31, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*t*(s12 + t)^4) + 
 ((16*I)*(-mmH^5 - 2*mmH^3*t*(-4 + 2*s12 + 3*t) + mmH^4*(-2 + s12 + 4*t) - 
    2*mmH^2*(6*s12^2 - 3*s12*t^2 - 2*(-3 + t)*t^2) + 
    t*(-2*s12^3*(-4 + t) + 12*s12^2*t - 2*t^3 + s12*t^3) + 
    mmH*(-4*s12*t^3 - (-8 + t)*t^3 + 2*s12^3*(8 + t)))*
   canMIPlanar[31, 4, {t, s12, mmH}])/(s12^3*(mmH - t)^4) + 
 ((4*I)*(mmH^4*(-2 + s12) - 2*mmH^3*(s12^2 + s12*(-1 + t) - 2*t) - 
    2*mmH*s12*(s12^3 - 3*s12^2*(-1 + t) - 4*s12*(-6 + t)*t + 14*t^2) + 
    s12^2*(s12^3 + 20*t^2 + 2*s12^2*(1 + t) + 2*s12*t*(10 + t)) + 
    2*mmH^2*(s12^3 + s12^2*(2 - 3*t) - 2*t^2 + s12*t*(12 + t)))*
   canMIPlanar[32, 3, {s12, mmH - s12 - t, mmH}])/((mmH - s12)^4*s12^2*t) + 
 (((4*I)/5)*(3*mmH^8*(-1 + s12 + t - s12*t) + 
    4*s12^4*t*(3*s12^3 + 100*t^2 + 6*s12^2*(2 + t) + 22*s12*t*(4 + t)) + 
    2*mmH^7*(4 + 7*s12^2*(-1 + t) - 11*t - t^2 + s12*(6 + t + t^2)) + 
    2*mmH^5*(5*s12^4*(-1 + t) + 12*t*(2 + t^2) + s12^3*(13 + 68*t + 9*t^2) + 
      s12^2*(93 - 38*t + 31*t^2 - 14*t^3) - 
      s12*(8 + 162*t - 3*t^2 + 5*t^3)) + 
    mmH^6*(-16 - 20*s12^3*(-1 + t) + 62*t + t^2 - 7*t^3 - 
      2*s12^2*(5 + 33*t + 6*t^2) + s12*(-58 + 90*t + t^2 + 7*t^3)) - 
    2*mmH*s12^3*(180*t^3 + s12^4*(-3 + 9*t) + 2*s12^3*(-26 + t + 6*t^2) + 
      2*s12*t*(-12 + 92*t + 97*t^2) + s12^2*(40 + 4*t + 73*t^2 + 39*t^3)) + 
    mmH^4*s12*(5*s12^4*(-1 + t) - 4*t*(48 + 7*t + 7*t^2) - 
      s12^3*(59 + 59*t + 62*t^2) + 8*s12*(28 + 103*t - 40*t^2 + 10*t^3) + 
      s12^2*(-424 - 254*t + 82*t^2 + 52*t^3)) + 
    mmH^2*s12^2*(6*s12^5*(-1 + t) - 360*t^3 + 2*s12^4*(-8 + 7*t + 3*t^2) + 
      4*s12*t*(-48 - 117*t + 193*t^2) + s12^3*(-402 - 12*t - 111*t^2 + 
        17*t^3) + s12^2*(304 + 54*t + 575*t^2 + 75*t^3)) - 
    2*mmH^3*s12*(6*s12^5*(-1 + t) + 20*t^3 + s12^4*(-22 + 6*t - 24*t^2) - 
      2*s12*t*(72 + 83*t + 48*t^2) - s12^3*(293 + 133*t - 34*t^2 + 6*t^3) + 
      s12^2*(208 + 328*t - 50*t^2 + 210*t^3)))*
   canMIPlanar[32, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((4*I)*(2*mmH^4*(-1 + s12)*s12*(s12 + 3*t) + 
    2*s12*(-3*s12^5 + 4*s12^4*(-1 + t) + 16*s12*(-1 + t)*t^3 + 3*t^5 + 
      s12^3*t*(16 + 27*t) + s12^2*t^2*(4 + 33*t)) - 
    mmH^2*(s12^5 + 2*t^3*(5 + 2*t) - s12^4*(5 + 17*t) - s12^3*t*(65 + 37*t) + 
      s12^2*t*(54 + t - 23*t^2) + s12*t^2*(24 + 17*t - 4*t^2)) - 
    mmH^3*(3*s12^4 - t^3 + s12^3*(3 + 17*t) + s12*t*(-6 - 15*t + t^2) + 
      s12^2*(-2 + t + 15*t^2)) + mmH*(4*s12^6 - s12^5*(10 + t) + 
      s12^4*(38 - 87*t - 24*t^2) + t^3*(-8 + 4*t + 3*t^2) + 
      s12*t^2*(-24 + 26*t + 6*t^2 - 3*t^3) - 
      2*s12^2*t*(12 - 59*t + 8*t^2 + 8*t^3) - 
      2*s12^3*(4 - 19*t + 48*t^2 + 16*t^3)))*canMIPlanar[32, 3, 
    {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^3*t*
   (s12 + t)^3) + ((8*I)*(-2*mmH^7 + mmH^6*(7 + 6*s12 + 11*t) + 
    t*(s12^4*(40 - 6*t) + s12^3*(88 - 3*t)*t + 3*t^5 + s12*t^3*(6 + 13*t) + 
      s12^2*t^2*(54 + 13*t)) - mmH^5*(-1 + 5*s12^2 + 36*t + 25*t^2 + 
      s12*(23 + 29*t)) + mmH^4*(-4 - 6*t + 77*t^2 + 30*t^3 + 
      2*s12^2*(9 + 10*t) + 2*s12*(5 + 52*t + 28*t^2)) + 
    mmH^3*(s12^4 + 2*s12^3*(2 + t) - s12^2*(6 + 91*t + 30*t^2) - 
      s12*t*(36 + 187*t + 54*t^2) + 4*t*(3 + 3*t - 22*t^2 - 5*t^3)) + 
    mmH*(2*s12^3*t*(-50 - 18*t + t^2) + s12^4*(8 - 12*t + 3*t^2) - 
      s12*t^3*(28 + 74*t + 5*t^2) - s12^2*t^2*(138 + 81*t + 5*t^2) - 
      t^3*(-4 - 3*t + 20*t^2 + t^3)) + 
    mmH^2*(-2*s12^4*(3 + 2*t) + s12^3*(-12 + 35*t - 4*t^2) + 
      s12^2*t*(90 + 141*t + 20*t^2) + s12*t^2*(48 + 167*t + 26*t^2) + 
      t^2*(-12 - 10*t + 57*t^2 + 7*t^3)))*canMIPlanar[32, 3, {t, s12, mmH}])/
  (s12^3*t*(-mmH + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((8*I)*(2 + t)*canMIPlanar[32, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((4*I)*(mmH^4 - 2*mmH^3*t + 2*mmH*s12*t*(9*s12 + 10*t) - 
    2*mmH^2*(s12^2 + 9*s12*t - t^2) + s12^2*(s12^2 + 2*s12*t + 2*t^2))*
   canMIPlanar[33, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*t) + 
 (((4*I)/5)*(3*mmH^8*(-1 + s12)*(-1 + t) + 
    20*s12^4*t*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH*s12^3*(s12^3*(5 - 14*t) + s12^2*(19 - 28*t)*t + 210*t^3 + 
      4*s12*t^2*(44 + t)) - mmH^7*(11*s12^2*(-1 + t) - 2*(-4 + 11*t + t^2) + 
      s12*(9 + 5*t + 2*t^2)) + mmH^6*(16 + 14*s12^3*(-1 + t) - 62*t - t^2 + 
      7*t^3 + s12^2*(11 + 51*t + 10*t^2) + s12*(45 - 63*t + t^2 - 7*t^3)) + 
    mmH^2*s12^2*(240*t^3 + s12^4*(-9 + 7*t) + 2*s12*t*(24 + 87*t - 265*t^2) + 
      s12^3*(89 + 23*t + 26*t^2) - 2*s12^2*(40 - 25*t + 151*t^2 + 14*t^3)) - 
    mmH^5*(6*s12^4*(-1 + t) + 24*t*(2 + t^2) + 2*s12^3*(10 + 40*t + 9*t^2) + 
      s12^2*(146 - 18*t + 41*t^2 - 21*t^3) - 
      s12*(32 + 262*t - 17*t^2 + 17*t^3)) + 
    mmH^4*s12*(-(s12^4*(-1 + t)) + 2*t*(72 + 19*t + 7*t^2) + 
      s12^3*(19 + 49*t + 14*t^2) + s12^2*(298 + 152*t - 23*t^2 - 21*t^3) - 
      s12*(192 + 512*t - 223*t^2 + 83*t^3)) + 
    mmH^3*s12*(s12^5*(-1 + t) + 20*t^3 + s12^4*(5 - 19*t - 4*t^2) - 
      4*s12*t*(36 + 61*t + 17*t^2) + s12^3*(-288 - 124*t + 35*t^2 + 7*t^3) + 
      s12^2*(224 + 204*t + 33*t^2 + 207*t^3)))*
   canMIPlanar[33, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^3*s12^3*(mmH*(-1 + t) - 2*t)*t) - 
 ((4*I)*(2*s12^2*(s12 - t)*(s12 + t)^3 + 
    mmH*s12*(5*s12^5 + s12^4*(5 - 4*t) + s12*(50 - 19*t)*t^3 + 
      (3 - 4*t)*t^4 - 8*s12^2*t^2*(-2 + 5*t) - 2*s12^3*t*(13 + 17*t)) + 
    2*mmH^3*(s12^5 - 2*s12^4*t + t^3*(4 + t) + s12^3*(2 - 17*t - 6*t^2) + 
      s12^2*t*(28 + 9*t - 4*t^2) + s12*t^2*(6 + 3*t - t^2)) - 
    2*mmH^2*(2*s12^6 + s12^5*(-5 + t) + s12^4*(20 - 31*t - 7*t^2) + 
      t^3*(-4 + t + t^2) + s12^2*t*(-12 + 65*t + 6*t^2 - 5*t^3) - 
      s12*t^2*(12 - 10*t - 3*t^2 + t^3) - 2*s12^3*(2 - 14*t + 11*t^2 + 
        5*t^3)))*canMIPlanar[33, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^3*t*(s12 + t)^3) - 
 ((8*I)*(-2*mmH^7 + mmH^6*(7 + 6*s12 + 11*t) + 
    t*(s12^4*(40 - 6*t) + s12^3*(88 - 3*t)*t + 3*t^5 + s12*t^3*(6 + 13*t) + 
      s12^2*t^2*(54 + 13*t)) - mmH^5*(-1 + 5*s12^2 + 36*t + 25*t^2 + 
      s12*(23 + 29*t)) + mmH^4*(-4 - 6*t + 77*t^2 + 30*t^3 + 
      2*s12^2*(9 + 10*t) + 2*s12*(5 + 52*t + 28*t^2)) + 
    mmH^3*(s12^4 + 2*s12^3*(2 + t) - s12^2*(6 + 91*t + 30*t^2) - 
      s12*t*(36 + 187*t + 54*t^2) + 4*t*(3 + 3*t - 22*t^2 - 5*t^3)) + 
    mmH*(2*s12^3*t*(-50 - 18*t + t^2) + s12^4*(8 - 12*t + 3*t^2) - 
      s12*t^3*(28 + 74*t + 5*t^2) - s12^2*t^2*(138 + 81*t + 5*t^2) - 
      t^3*(-4 - 3*t + 20*t^2 + t^3)) + 
    mmH^2*(-2*s12^4*(3 + 2*t) + s12^3*(-12 + 35*t - 4*t^2) + 
      s12^2*t*(90 + 141*t + 20*t^2) + s12*t^2*(48 + 167*t + 26*t^2) + 
      t^2*(-12 - 10*t + 57*t^2 + 7*t^3)))*canMIPlanar[33, 3, {t, s12, mmH}])/
  (s12^3*t*(-mmH + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 ((8*I)*(2 + t)*canMIPlanar[33, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((8*I)*(mmH^5 - mmH^4*(2 + s12 + 4*t) + 
    mmH^2*(-3*s12^3 - 3*s12*(-1 + t)*t + s12^2*(2 + t) - 4*t^2*(3 + t)) + 
    t*(2*s12^4 + 5*s12^3*t + s12*t^2 - 2*t^3 + s12^2*t*(2 + 3*t)) + 
    mmH^3*(s12^2 + s12*(-1 + 3*t) + 2*t*(4 + 3*t)) + 
    mmH*(2*s12^4 - 2*s12^3*t + s12*(-3 + t)*t^2 + t^3*(8 + t) - 
      s12^2*t*(4 + 5*t)))*canMIPlanar[35, 3, {s12, mmH - s12 - t, mmH}])/
  (s12^3*(mmH - t)^3*t) + 
 (((2*I)/5)*(-6*mmH^6*(-1 + s12)*(s12*(-1 + t) - t)*(-1 + t)*(s12 + t)^3 + 
    80*s12^2*t*(s12 + t)^3*(6*s12^2*(-4 + t) + (16 - 5*t)*t + 
      s12*(16 - 21*t + 5*t^2)) - 8*mmH*s12*(t^5*(-80 + 89*t - 4*t^2) + 
      s12^6*(120 - 386*t + 71*t^2) + s12*t^4*(-400 + 667*t - 147*t^2 + 
        4*t^3) + 2*s12^2*t^3*(-400 + 919*t - 333*t^2 + 27*t^3) + 
      s12^3*t^2*(-800 + 2522*t - 1592*t^2 + 189*t^3) + 
      s12^5*(-80 + 731*t - 1457*t^2 + 225*t^3) + 
      s12^4*t*(-400 + 1873*t - 2140*t^2 + 293*t^3)) + 
    4*mmH^2*(4*t^5*(12 - 10*t + t^2) + s12^7*(236 - 425*t + 54*t^2) + 
      s12*t^4*(192 - 479*t + 315*t^2 - 6*t^3) - 
      s12^5*t*(575 - 2524*t + 2157*t^2 + 13*t^3) + 
      s12^6*(-106 + 1055*t - 1505*t^2 + 63*t^3) + 
      s12^4*t*(48 - 1448*t + 3765*t^2 - 1617*t^3 - 27*t^4) + 
      s12^3*t^2*(192 - 1994*t + 3345*t^2 - 844*t^3 - 3*t^4) + 
      2*s12^2*t^3*(144 - 727*t + 798*t^2 - 135*t^3 + t^4)) + 
    mmH^5*(s12^6*(-11 + 7*t + 4*t^2) + 4*t^4*(-7 + 4*t + 11*t^2) - 
      2*s12*t^3*(56 - 57*t - 75*t^2 + 44*t^3) + 
      s12^5*(27 - 16*t - 107*t^2 + 96*t^3) + 
      s12^2*t^2*(-168 + 243*t + 173*t^2 - 292*t^3 + 44*t^4) + 
      s12^3*t*(-112 + 215*t + 108*t^2 - 401*t^3 + 126*t^4) + 
      s12^4*(-28 + 97*t + 56*t^2 - 311*t^3 + 154*t^4)) + 
    mmH^4*(2*s12^7*(16 - 17*t + t^2) + s12^6*(66 + 41*t - 95*t^2 - 42*t^3) - 
      2*t^4*(-32 + 46*t + 95*t^2 + 3*t^3) + 
      2*s12*t^3*(128 - 210*t - 373*t^2 + 219*t^3 + 6*t^4) - 
      s12^5*(28 + 31*t - 680*t^2 + 529*t^3 + 104*t^4) - 
      s12^2*t^2*(-384 + 676*t + 1177*t^2 - 1629*t^3 + 212*t^4 + 6*t^5) - 
      s12^3*t*(-256 + 448*t + 1099*t^2 - 2424*t^3 + 601*t^4 + 36*t^5) - 
      s12^4*(-64 + 128*t + 615*t^2 - 1910*t^3 + 725*t^4 + 90*t^5)) + 
    2*mmH^3*(s12^7*(-148 + 193*t - 15*t^2) + 
      2*t^4*(-16 + 18*t + 71*t^2 + t^3) + s12^6*(-48 - 444*t + 600*t^2 + 
        89*t^3) - 2*s12*t^3*(64 - 87*t - 391*t^2 + 244*t^3 + 5*t^4) + 
      s12^5*(58 + 40*t - 1353*t^2 + 1054*t^3 + 245*t^4) + 
      s12^2*t^2*(-192 + 364*t + 1588*t^2 - 2015*t^3 + 272*t^4 + 8*t^5) + 
      s12^3*t*(-128 + 408*t + 1534*t^2 - 3317*t^3 + 707*t^4 + 68*t^5) + 
      s12^4*(-32 + 240*t + 674*t^2 - 2849*t^3 + 952*t^4 + 201*t^5)))*
   canMIPlanar[35, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*(s12*(-1 + t) - t)*t*
   (s12 + t)^3) + 
 ((2*I)*(10*mmH^9*(-1 + t)^2 - mmH^8*(-1 + t)*(-32 + 28*t + 22*t^2 + 
      s12*(-63 + 60*t)) - 8*s12^4*t*(6*s12^2*(-4 + t) + (-8 + t)*t^2 + 
      s12*(-16 - 27*t + 7*t^2)) + 4*mmH*s12^2*
     (10*t^6 + s12^4*(24 - 56*t + 11*t^2) + 2*s12*t^3*(-24 + 6*t + 23*t^2) + 
      s12^3*(16 - 231*t - 8*t^2 + 21*t^3) + 
      s12^2*t*(-128 - 200*t + 23*t^2 + 46*t^3)) + 
    2*mmH^7*(-12 + 24*t - 41*t^2 + 20*t^3 + 13*t^4 + 
      s12^2*(80 - 151*t + 71*t^2) + s12*(128 - 240*t + 56*t^2 + 53*t^3)) - 
    2*mmH^2*s12*(-4*t^6 + s12^5*(26 - 39*t + 7*t^2) + 
      2*s12*t^3*(-48 + 10*t + 73*t^2 + 10*t^3) + 
      s12^4*(290 - 628*t + 115*t^2 + 24*t^3) + 
      2*s12^2*t*(-192 - 232*t - 66*t^2 + 140*t^3 + 43*t^4) + 
      s12^3*(80 - 788*t - 414*t^2 + 194*t^3 + 83*t^4)) + 
    mmH^3*s12*(2*s12^5*(4 - 5*t + t^2) - 4*t^3*(16 + 20*t - 53*t^2 + 2*t^3) + 
      s12^4*(336 - 549*t + 149*t^2 + 10*t^3) + 
      2*s12^2*t*(-464 - 938*t + 319*t^2 + 252*t^3 + 20*t^4) + 
      s12^3*(1336 - 2724*t + 313*t^2 + 303*t^3 + 38*t^4) + 
      2*s12*t*(-256 - 72*t - 422*t^2 + 364*t^3 + 133*t^4 + 5*t^5)) - 
    mmH^6*(42*s12^3*(5 - 9*t + 4*t^2) + s12^2*(756 - 1395*t + 407*t^2 + 
        196*t^3) + s12*(100 - 156*t - 381*t^2 + 323*t^3 + 94*t^4) + 
      2*(-48 + 88*t - 10*t^2 - 64*t^3 + 47*t^4 + 7*t^5)) + 
    mmH^5*(6*s12^4*(25 - 42*t + 17*t^2) + 4*t^2*(44 - 60*t + 11*t^2 + 
        17*t^3) + s12^3*(1104 - 1983*t + 623*t^2 + 172*t^3) + 
      s12^2*(736 - 1340*t - 531*t^2 + 733*t^3 + 148*t^4) + 
      2*s12*(-160 + 286*t - 274*t^2 - 77*t^3 + 203*t^4 + 17*t^5)) - 
    mmH^4*(80*(-1 + t)*t^4 + s12^5*(55 - 83*t + 28*t^2) + 
      s12^4*(856 - 1479*t + 457*t^2 + 70*t^3) + 
      s12^3*(1464 - 2828*t - 105*t^2 + 705*t^3 + 118*t^4) - 
      2*s12*t*(64 - 188*t + 392*t^2 - 198*t^3 - 87*t^4 + t^5) + 
      2*s12^2*(-160 + 156*t - 828*t^2 + 154*t^3 + 325*t^4 + 30*t^5)))*
   canMIPlanar[35, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^3*s12^3*(mmH*(-1 + t) - 2*t)*t*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(8*mmH^5*(-1 + s12)*(2*s12*(-1 + t) - 5*t)*(s12 + t)^3 + 
    8*s12*(s12 + t)^3*(21*s12^3*(-1 + t) + 8*t^2*(4 - 8*t + 3*t^2) + 
      2*s12*t*(24 - 57*t + 38*t^2) + s12^2*(16 - 79*t + 72*t^2)) + 
    mmH^4*(-26*s12^6*(-1 + t) - 4*t^4*(29 + 19*t) + 
      s12^5*(26 + 147*t - 102*t^2) + s12*t^3*(-392 - 93*t + 68*t^2) + 
      s12^4*(-44 + 199*t + 351*t^2 - 84*t^3) + 
      s12^3*t*(-248 + 399*t + 419*t^2 - 20*t^3) + 
      s12^2*t^2*(-480 + 209*t + 277*t^2 + 8*t^3)) - 
    4*mmH*(19*s12^7*(-1 + t) - 8*t^5*(4 - 8*t + 3*t^2) + 
      s12^6*(-101 + 17*t + 140*t^2) + s12^2*t^4*(-321 + 58*t + 218*t^2) + 
      2*s12*t^4*(-40 + 47*t - 36*t^2 + 18*t^3) + 
      s12^5*(48 - 522*t + 305*t^2 + 438*t^3) + 
      s12^3*t^2*(160 - 988*t + 450*t^2 + 533*t^3) + 
      s12^4*t*(160 - 1058*t + 613*t^2 + 668*t^3)) - 
    2*mmH^2*(4*s12^7*(-1 + t) + s12^6*(74 - 155*t + 17*t^2) + 
      s12^5*(82 + 244*t - 890*t^2 - 51*t^3) + 
      4*t^4*(4 - 67*t + 35*t^2 + 3*t^3) + s12^4*(16 + 240*t + 750*t^2 - 
        2060*t^3 - 163*t^4) + s12^3*t*(64 - 40*t + 1548*t^2 - 2130*t^3 - 
        157*t^4) + s12^2*t^2*(96 - 740*t + 1632*t^2 - 1015*t^3 - 70*t^4) - 
      2*s12*t^3*(-32 + 405*t - 402*t^2 + 77*t^3 + 6*t^4)) + 
    mmH^3*(2*s12^7*(-1 + t) + 4*t^4*(-50 + 47*t + 21*t^2) + 
      s12^6*(-110 + 71*t + 22*t^2) + 4*s12*t^3*(-176 + 243*t + 25*t^2 - 
        21*t^3) + s12^5*(244 - 939*t + 123*t^2 + 32*t^3) - 
      s12^2*t^2*(912 - 2020*t + 783*t^2 + 460*t^3) + 
      s12^3*t*(-512 + 2160*t - 2157*t^2 - 739*t^3 + 4*t^4) + 
      s12^4*(-104 + 1168*t - 2227*t^2 - 393*t^3 + 16*t^4)))*
   canMIPlanar[35, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*s12^3*(s12*(-1 + t) - t)*t*(s12 + t)^3) + 
 ((8*I)*(-mmH + s12 + t)*canMIPlanar[35, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^3*t) - ((8*I)*canMIPlanar[35, 4, {s12, t, mmH}])/s12^3 - 
 ((8*I)*(mmH^2 + s12^2 - 2*mmH*(1 + s12 + 2*t) + s12*(2 + 4*t) + t*(7 + 5*t))*
   canMIPlanar[35, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) - 
 ((8*I)*(-3 - 2*mmH + 2*s12 + t)*canMIPlanar[35, 4, {t, s12, mmH}])/s12^3 - 
 ((4*I)*(mmH - t + s12*(-mmH + s12 + t))*(s12^2 - 4*s12*(-mmH + s12 + t) + 
    (-mmH + s12 + t)^2)*canMIPlanar[36, 2, {s12, mmH - s12 - t, mmH}])/
  (s12^3*(mmH - t)^2*t) + ((2*I)*(2 + t)*(-mmH + s12 + 2*t)*
   canMIPlanar[36, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t) + 
 ((4*I)*(-1 + s12)*(-mmH + s12 + t)*canMIPlanar[37, 2, 
    {s12, mmH - s12 - t, mmH}])/(s12^3*t) + 
 (((4*I)/3)*(3 + mmH - 5*s12 - t)*canMIPlanar[37, 2, {s12, t, mmH}])/s12^3 + 
 ((4*I)*(1 - mmH + s12 + t)*canMIPlanar[37, 2, {mmH - s12 - t, t, mmH}])/
  s12^3 - (((4*I)/3)*(2 - mmH)*(-mmH + s12 + t)*
   canMIPlanar[37, 3, {s12, mmH - s12 - t, mmH}])/(s12^3*t) - 
 (((4*I)/3)*(-2 + mmH)*canMIPlanar[37, 3, {s12, t, mmH}])/s12^3 - 
 (((4*I)/3)*(-2 + t)*canMIPlanar[37, 3, {mmH - s12 - t, t, mmH}])/s12^3 + 
 (((16*I)/3)*(-mmH + 2*s12 + t)*canMIPlanar[38, 2, {s12, t, mmH}])/s12^3 + 
 (((16*I)/3)*(2 - mmH)*(-mmH + s12 + t)*canMIPlanar[38, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12^3*t) + 
 (((16*I)/3)*(-2 + mmH)*canMIPlanar[38, 3, {s12, t, mmH}])/s12^3 + 
 (((16*I)/3)*(-2 + t)*canMIPlanar[38, 3, {mmH - s12 - t, t, mmH}])/s12^3 - 
 (((4*I)/5)*(3*mmH^4*(-1 + s12)*(-1 + t) - 
    2*mmH^3*(4 + s12^2*(-1 + t) - 11*t - t^2 + s12*t*(7 + t)) + 
    8*s12*t*(s12^2 - 6*(-1 + t)*t + s12*(-1 + 2*t)) + 
    mmH^2*(16 - s12^3*(-1 + t) - 62*t - t^2 + 7*t^3 + 
      s12^2*(7 + 13*t + 4*t^2) + s12*(16 + 8*t + 7*t^2 - 7*t^3)) - 
    2*mmH*(s12^3*(-2 + t) + 12*t*(2 + t^2) + s12^2*(42 + 7*t + 8*t^2) - 
      s12*(40 + 38*t - 15*t^2 + 19*t^3)))*canMIPlanar[39, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^3*(mmH*(-1 + t) - 2*t)*t) + 
 (((8*I)/3)*(2 + t)*canMIPlanar[39, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 (((8*I)/3)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMIPlanar[39, 4, {t, s12, mmH}])/(s12^3*t) - 
 (((32*I)/3)*(2 + t)*canMIPlanar[40, 4, {mmH - s12 - t, t, mmH}])/s12^3 - 
 (((8*I)/3)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMIPlanar[40, 4, {t, s12, mmH}])/(s12^3*t) + 
 ((8*I)*mmH*(2 - mmH + s12)*(-mmH + s12 + t)*canMIPlanar[42, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12^3*(-mmH + s12)*t) + 
 ((8*I)*(mmH*(-2 + t) - s12*t)*canMIPlanar[42, 3, {s12, t, mmH}])/
  (s12^3*(-mmH + s12)) - ((8*I)*t*(-2 + s12 + t)*
   canMIPlanar[42, 3, {mmH - s12 - t, t, mmH}])/(s12^3*(s12 + t)) + 
 ((8*I)*(-mmH + s12 + t)*canMIPlanar[42, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^3*t) - ((8*I)*canMIPlanar[42, 4, {s12, t, mmH}])/s12^3 - 
 ((8*I)*canMIPlanar[42, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((8*I)*(mmH - t)*canMIPlanar[43, 3, {s12, t, mmH}])/s12^3 + 
 ((8*I)*(-mmH + s12 + t)*canMIPlanar[43, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^3*t) - ((8*I)*canMIPlanar[43, 4, {s12, t, mmH}])/s12^3 - 
 ((8*I)*canMIPlanar[43, 4, {mmH - s12 - t, t, mmH}])/s12^3 + 
 ((8*I)*(mmH^3 + mmH^2*(2 - 2*s12 - 3*t) - (-2 + s12)*t*(s12 + 2*t) + 
    mmH*(s12^2 + (-8 + t)*t + s12*(-2 + 4*t)))*
   canMIPlanar[45, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t*(-mmH + t)) - 
 ((8*I)*(mmH^2*(s12 - 2*t) + s12*(-2*s12 + s12^2 + t) + 
    mmH*(-2*s12^2 + (-3 + t)*t + 2*s12*(1 + t)))*
   canMIPlanar[45, 4, {t, s12, mmH}])/((mmH - s12)*s12^3*t) - 
 ((8*I)*(2 + mmH - s12)*(mmH - s12 - 2*t)*canMIPlanar[46, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^3*t) - 
 ((8*I)*(-3 - 2*mmH + 2*s12 + t)*canMIPlanar[46, 4, {t, s12, mmH}])/s12^3 - 
 ((I/4)*((16*s12*(mmH^5*(s12 + 21*t) + s12*t*(8*s12^4 + s12^2*(4 - 15*t)*t - 
         4*t^3 - 2*s12*t^2*(1 + 3*t) + s12^3*(2 + 5*t)) + 
       mmH*(8*s12^5 + s12^4*(2 - 16*t) - 8*t^4 - 18*s12*t^4 + 
         s12^3*t*(-8 + 23*t) + s12^2*t^2*(-10 + 27*t)) + 
       mmH^2*(-29*s12^4 + 26*t^3 - 7*s12^2*t*(-2 + 7*t) - s12^3*(8 + 19*t) + 
         s12*t^2*(28 + 27*t)) - mmH^4*(15*s12^2 + 2*t*(-8 + 15*t) + 
         s12*(4 + 45*t)) + mmH^3*(35*s12^3 + t^2*(-34 + 9*t) + 
         3*s12*t*(-8 + 9*t) + s12^2*(10 + 51*t)))*
      canMINP[14, 1, {s12, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^2*t) + 
    (16*s12*(16*mmH^6*t*(2*s12 + t) - mmH^5*(s12^3 + 127*s12^2*t + 
         163*s12*t^2 + 53*t^3) + s12*t*(4*t^5 + 2*s12*t^4*(5 + 3*t) - 
         s12^5*(2 + 5*t) + s12^4*t*(-8 + 13*t) + s12^2*t^3*(4 + 27*t) + 
         s12^3*t^2*(-8 + 39*t)) + mmH*(s12^5*(4 - 55*t)*t + 
         s12^3*(28 - 99*t)*t^3 + 8*t^6 + 9*s12^2*t^4*(2 + t) - 
         2*s12^6*(1 + 4*t) + 2*s12*t^5*(8 + 9*t) - 3*s12^4*t^2*(-8 + 51*t)) + 
       mmH^2*(5*s12^6 - 26*t^5 - s12*t^4*(80 + 27*t) + s12^5*(8 + 61*t) + 
         s12^2*t^3*(-96 + 67*t) + 2*s12^4*t*(1 + 130*t) + 
         2*s12^3*t^2*(-24 + 157*t)) - mmH^3*(11*s12^5 + t^4*(-34 + 9*t) + 
         s12*t^3*(-92 + 101*t) + 4*s12^3*t*(-1 + 109*t) + 
         s12^4*(10 + 137*t) + 2*s12^2*t^2*(-36 + 185*t)) + 
       mmH^4*(7*s12^4 + 2*t^3*(-8 + 23*t) + s12^3*(4 + 179*t) + 
         s12*t^2*(-28 + 249*t) + s12^2*t*(-8 + 407*t)))*
      canMINP[14, 1, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^2*
      t*(s12 + t)^2) + (4*(12*mmH^8*(2*s12^3 - 5*s12^2*t + 6*s12*t^2 + t^3) - 
       mmH^7*(101*s12^4 + s12^3*(4 - 137*t) + 60*t^4 + 
         s12^2*t*(-32 + 131*t) + 3*s12*t^2*(4 + 143*t)) + 
       4*mmH^6*(50*s12^5 + 27*t^5 + 2*s12^3*t*(3 + 26*t) + 
         s12^4*(13 + 46*t) + 2*s12*t^3*(10 + 127*t) + 
         s12^2*t^2*(13 + 391*t)) - s12^2*t*(8*t^7*(2 + t) + 
         s12^7*(48 + 43*t) + 3*s12^6*t*(68 + 71*t) + s12*t^6*(64 + 125*t) + 
         3*s12^3*t^4*(48 + 211*t) + 2*s12^4*t^3*(134 + 349*t) + 
         s12^2*t^5*(96 + 385*t) + s12^5*t^2*(328 + 503*t)) + 
       mmH^2*s12*(19*s12^8 + 11*s12^7*(36 + 13*t) - 6*s12^6*t*(-208 + 31*t) + 
         11*s12^3*t^4*(-32 + 71*t) + t^7*(128 + 73*t) - 
         4*s12^4*t^3*(8 + 565*t) - 3*s12^5*t^2*(-404 + 641*t) + 
         s12*t^6*(400 + 759*t) + 2*s12^2*t^5*(156 + 985*t)) - 
       mmH^5*(225*s12^6 + 84*t^6 + s12^5*(232 + 902*t) + 
         4*s12^2*t^3*(142 + 911*t) + 3*s12^3*t^2*(236 + 1005*t) + 
         s12^4*t*(680 + 1147*t) + s12*t^4*(164 + 1183*t)) + 
       mmH*s12*(2*s12^2*(20 - 39*t)*t^6 - 16*t^8*(2 + t) - 24*s12^8*(4 + t) - 
         4*s12*t^7*(16 + 29*t) + 4*s12^7*t*(-48 + 35*t) + 
         3*s12^6*t^2*(52 + 363*t) + s12^3*t^5*(376 + 751*t) + 
         s12^4*t^4*(844 + 2305*t) + s12^5*t^3*(744 + 2501*t)) - 
       mmH^3*s12*(70*s12^7 + 8*t^6*(25 + 31*t) + 5*s12^4*t^2*(540 + 139*t) + 
         2*s12^5*t*(1108 + 293*t) + s12^6*(644 + 409*t) + 
         4*s12^2*t^4*(278 + 1309*t) + s12*t^5*(744 + 2215*t) + 
         s12^3*t^3*(1552 + 3717*t)) + mmH^4*(153*s12^7 + 24*t^7 + 
         5*s12*t^5*(40 + 143*t) + s12^6*(528 + 931*t) + 
         2*s12^4*t^2*(1126 + 1817*t) + s12^5*t*(1832 + 1841*t) + 
         s12^2*t^4*(908 + 3851*t) + s12^3*t^3*(1656 + 6163*t)))*
      canMINP[14, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*t*
      (s12 + t)^3) - (4*(4*mmH^8*(2*s12^3 - 49*s12^2*t + 6*s12*t^2 - 3*t^3) + 
       mmH^7*(-34*s12^4 + 798*s12^3*t + 742*s12^2*t^2 - 6*s12*t^3 + 84*t^4) + 
       mmH^6*(85*s12^5 - 1144*s12^4*t - 3070*s12^3*t^2 - 1276*s12^2*t^3 - 
         383*s12*t^4 - 228*t^5) - s12^2*t^2*(s12 + t)^2*
        (99*s12^5 + 8*t^4 + s12*t^3*(44 + 123*t) + 2*s12^3*t*(26 + 153*t) + 
         s12^2*t^2*(76 + 203*t) + s12^4*(12 + 245*t)) + 
       2*mmH^5*(-65*s12^6 + 150*t^6 + 12*s12^4*t*(1 + 170*t) + 
         3*s12*t^4*(8 + 187*t) + s12^5*(-4 + 205*t) + 
         s12^2*t^3*(68 + 907*t) + 2*s12^3*t^2*(30 + 1133*t)) + 
       2*mmH*s12*t*(-56*s12^8 + 13*s12^7*t - 8*t^7 + 12*s12*t^6*(1 + 4*t) + 
         24*s12^4*t^3*(23 + 94*t) + 3*s12^6*t*(20 + 267*t) + 
         s12^2*t^5*(196 + 375*t) + 4*s12^5*t^2*(73 + 526*t) + 
         s12^3*t^4*(496 + 1211*t)) + mmH^4*(120*s12^7 - 192*t^7 - 
         6*s12^5*t*(14 + 285*t) - 4*s12*t^5*(23 + 333*t) - 
         16*s12^4*t^2*(32 + 357*t) + s12^6*(28 + 541*t) - 
         3*s12^2*t^4*(148 + 879*t) - 2*s12^3*t^3*(376 + 2179*t)) + 
       mmH^2*s12*(19*s12^8 + 3*(12 - 47*t)*t^7 + 3*s12^6*t*(-4 + 177*t) + 
         s12^7*(12 + 485*t) - s12*t^6*(172 + 825*t) - 
         4*s12^4*t^3*(391 + 1877*t) - 3*s12^3*t^4*(668 + 1947*t) - 
         s12^2*t^5*(1116 + 2477*t) - s12^5*t^2*(492 + 3155*t)) + 
       2*mmH^3*(-34*s12^8 + 2*s12^6*(18 - 101*t)*t + 24*t^8 + 
         2*s12*t^6*(6 + 179*t) - s12^7*(16 + 391*t) + 
         5*s12^5*t^2*(80 + 447*t) + 2*s12^3*t^4*(354 + 1033*t) + 
         s12^2*t^5*(232 + 1141*t) + s12^4*t^3*(836 + 3339*t)))*
      canMINP[14, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*
      t*(s12 + t)^3) - 
    (4*(4*mmH^8*(2*s12^3 + 17*s12^2*t + 6*s12*t^2 + 3*t^3) - 
       mmH^7*(3*s12^4 + 84*t^4 + s12*t^2*(-12 + 227*t) + s12^3*(-4 + 249*t) + 
         s12^2*t*(32 + 389*t)) - 2*s12^2*t*(4*t^7*(5 + 3*t) + 
         2*s12*t^6*(41 + 29*t) + s12^7*(8 + 53*t) + 4*s12^6*t*(9 + 67*t) + 
         2*s12^2*t^5*(65 + 86*t) + 2*s12^5*t^2*(31 + 276*t) + 
         2*s12^4*t^3*(33 + 302*t) + s12^3*t^4*(100 + 393*t)) + 
       mmH^2*s12*(2*s12^8 + 2*s12^5*(216 - 1537*t)*t^2 + 
         10*s12^4*(14 - 597*t)*t^3 + 2*s12^3*(98 - 1399*t)*t^4 + 
         20*s12*t^6*(47 + 83*t) + 4*t^7*(79 + 91*t) + 4*s12^7*(34 + 141*t) + 
         3*s12^6*t*(148 + 157*t) + 3*s12^2*t^5*(268 + 511*t)) + 
       mmH^6*(-67*s12^5 + 831*s12*t^4 + 228*t^5 + s12^4*(28 + 206*t) + 
         4*s12^3*t*(54 + 277*t) + 2*s12^2*t^2*(94 + 647*t)) + 
       mmH*s12*(2*s12^2*(80 - 109*t)*t^6 - 16*t^8*(5 + 3*t) - 
         8*s12^8*(4 + 23*t) - 2*s12^7*t*(32 + 31*t) - 8*s12*t^7*(19 + 34*t) + 
         3*s12^6*t^2*(20 + 651*t) + 5*s12^4*t^4*(116 + 873*t) + 
         s12^3*t^5*(616 + 1537*t) + 3*s12^5*t^3*(112 + 1555*t)) + 
       mmH^4*(-123*s12^7 + 192*t^7 - 6*s12^6*(-38 + 51*t) + 
         s12^5*t*(1004 + 459*t) + 4*s12^4*t^2*(569 + 707*t) + 
         3*s12^3*t^3*(824 + 1573*t) + s12*t^5*(356 + 1697*t) + 
         2*s12^2*t^4*(664 + 2091*t)) + mmH^5*(149*s12^6 - 300*t^6 + 
         2*s12^5*(-64 + 117*t) - s12^4*t*(688 + 1207*t) - 
         2*s12^2*t^3*(328 + 1527*t) - s12*t^4*(124 + 1567*t) - 
         s12^3*t^2*(1236 + 3079*t)) + mmH^3*(34*s12^8 - 48*t^8 - 
         2*s12^6*t*(432 + 113*t) - 6*s12*t^6*(80 + 179*t) - 
         s12^4*t^3*(2168 + 219*t) - s12^7*(236 + 333*t) + 
         s12^5*t^2*(-1540 + 901*t) - 2*s12^3*t^4*(1104 + 1709*t) - 
         s12^2*t^5*(1576 + 3465*t)))*canMINP[14, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) + 
    (16*s12*(mmH - s12 - 2*t)*canMINP[14, 3, {s12, t, mmH}])/(mmH*t) - 
    (16*(9*mmH^2 + 4*s12^2 + mmH*(6 - 15*s12 - 7*t) + s12*t - 4*t*(2 + t))*
      canMINP[14, 3, {mmH - s12 - t, t, mmH}])/(mmH*t) - 
    (16*(2*mmH^2 + s12^2 + (-8 + t)*t + s12*(-8 + 3*t) - 
       mmH*(-2 + s12 + 6*t))*canMINP[14, 3, {t, s12, mmH}])/(mmH*t) - 
    (16*s12*(mmH^7*(4*s12^2 + 7*s12*t + 5*t^2) + 
       s12^2*t*(36*s12*t^5 + 12*t^6 + s12^5*(16 + 5*t) + 
         5*s12^2*t^3*(4 + 9*t) + 2*s12^4*t*(26 + 9*t) + 
         2*s12^3*t^2*(28 + 17*t)) - mmH^6*(23*s12^3 + 3*t^2*(4 + 5*t) + 
         6*s12^2*(2 + 9*t) + 2*s12*t*(12 + 23*t)) - 
       mmH^2*s12*(5*s12^6 + s12^3*(156 - 157*t)*t^2 + 48*t^6 + 
         4*s12^5*(33 + 4*t) - 8*s12^4*t*(-36 + 5*t) + 8*s12*t^4*(-3 + 7*t) - 
         2*s12^2*t^3*(12 + 49*t)) + mmH^3*s12*(22*s12^5 + 2*t^4*(8 + 41*t) + 
         4*s12*t^3*(34 + 43*t) + 2*s12^2*t^2*(220 + 59*t) + 
         s12^4*(216 + 73*t) + s12^3*t*(536 + 85*t)) + 
       mmH^5*(46*s12^4 + 3*t^3*(8 + 5*t) + 8*s12^3*(9 + 19*t) + 
         3*s12*t^2*(40 + 31*t) + 2*s12^2*t*(84 + 89*t)) + 
       mmH*s12*(32*s12^6 - 12*s12*t^6 + 12*t^7 - 8*s12^5*t*(-4 + 3*t) - 
         6*s12^2*t^4*(8 + 19*t) - s12^4*t^2*(80 + 103*t) - 
         s12^3*t^3*(128 + 171*t)) - mmH^4*(44*s12^5 + t^4*(12 + 5*t) + 
         4*s12*t^3*(28 + 25*t) + 4*s12^2*t^2*(91 + 61*t) + 
         2*s12^4*(88 + 81*t) + s12^3*t*(440 + 267*t)))*
      canMINP[15, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*t*
      (s12 + t)^2) + (16*s12*(-4*mmH^6*(s12^2 - 8*s12*t + 3*t^2) + 
       2*mmH^5*(7*s12^3 - 39*s12^2*t - 19*s12*t^2 + 27*t^3) + 
       mmH^4*(-19*s12^4 + 32*s12^3*t + 106*s12^2*t^2 - 136*s12*t^3 - 
         95*t^4) + s12*t*(s12 + t)^2*(5*s12^4 + s12*(20 - 13*t)*t^2 + 
         2*s12^2*t*(8 + 3*t) + t^3*(8 + 5*t) + s12^3*(4 + 13*t)) + 
       mmH^2*(-13*s12^6 + 2*s12^3*(56 - 11*t)*t^2 + s12^2*(184 - 265*t)*t^3 + 
         (28 - 25*t)*t^5 + s12^4*t*(12 + 7*t) - 2*s12^5*(4 + 19*t) - 
         4*s12*t^4*(-30 + 47*t)) + mmH*(4*s12^6 + 5*s12^7 + (-8 + t)*t^6 - 
         4*s12^5*t*(2 + 9*t) + 2*s12*t^5*(-32 + 17*t) + 
         s12^3*t^3*(-184 + 45*t) + 2*s12^2*t^4*(-82 + 57*t) - 
         s12^4*t^2*(88 + 67*t)) + mmH^3*(17*s12^5 - 4*s12^3*t*(2 + 11*t) + 
         4*s12^2*t^2*(-12 + 35*t) + s12^4*(4 + 47*t) + t^4*(-20 + 77*t) + 
         s12*t^3*(-56 + 291*t)))*canMINP[15, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^2*(mmH - t)^2*t*(s12 + t)^3) - 
    (16*s12*(mmH^7*(5*s12^2 + 19*s12*t + 4*t^2) + 
       mmH^6*(-29*s12^3 + s12^2*(8 - 108*t) + 2*s12*(8 - 47*t)*t + 
         (8 - 15*t)*t^2) - s12*t^2*(16*s12^6 + 70*s12^5*t + 127*s12^4*t^2 + 
         8*t^5*(2 + t) + 24*s12^2*t^3*(2 + 3*t) + 3*s12*t^4*(16 + 11*t) + 
         8*s12^3*t^2*(2 + 15*t)) + mmH^4*(-47*s12^5 + s12^4*(8 - 248*t) + 
         2*s12^3*(40 - 317*t)*t + s12^2*(288 - 559*t)*t^2 + 
         16*s12*(23 - 3*t)*t^3 + 2*t^4*(76 + 39*t)) + 
       mmH^5*(57*s12^4 - 4*t^3*(14 + t) + 2*s12*t^2*(-64 + 65*t) + 
         2*s12^2*t*(-44 + 181*t) + s12^3*(-16 + 255*t)) + 
       mmH^3*(14*s12^6 + 36*s12^5*t - 40*t^5*(5 + 3*t) - 
         3*s12*t^4*(160 + 31*t) + 2*s12^4*t*(-4 + 245*t) + 
         2*s12^3*t^2*(-48 + 551*t) + s12^2*t^3*(-368 + 631*t)) + 
       mmH*t*(-32*s12^7 + 26*s12^6*t + 372*s12^5*t^2 - 16*s12*t^5*(2 + t) - 
         16*t^6*(2 + t) + 2*s12^2*t^4*(36 + 65*t) + s12^3*t^3*(112 + 467*t) + 
         s12^4*t^2*(40 + 661*t)) + mmH^2*t*(78*s12^6 - 138*s12^5*t - 
         24*s12^4*t*(1 + 39*t) + 2*s12*t^4*(136 + 55*t) + t^5*(128 + 73*t) - 
         4*s12^2*t^3*(-34 + 95*t) - s12^3*t^2*(32 + 1137*t)))*
      canMINP[15, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*t*
      (s12 + t)^2) + (16*((8 - 3*mmH)*s12 + s12^2 + 2*mmH*t)*
      canMINP[15, 3, {s12, t, mmH}])/(mmH*t) - 
    (16*(2*mmH^2 - s12^2 + s12*(8 - 7*t) - 2*(-4 + t)*t + mmH*(-4*s12 + 6*t))*
      canMINP[15, 3, {mmH - s12 - t, t, mmH}])/(mmH*t) - 
    (16*(8*mmH^2 + 6*s12^2 + mmH*(8 - 17*s12 - 6*t) + 7*s12*t + 2*(-4 + t)*t)*
      canMINP[15, 3, {t, s12, mmH}])/(mmH*t) + 
    (64*(2 + t)*canMINP[15, 4, {mmH - s12 - t, t, mmH}])/(-4 + mmH) + 
    ((4*mmH^8*(s12^3 - 30*s12^2*t + 3*s12*t^2 - 2*t^3) + 
       mmH*s12*t*(48*s12^8 - 23*s12^7*t + s12^5*(8 - 935*t)*t^2 + 
         s12^4*(116 - 1035*t)*t^3 + 2*s12^3*(24 - 355*t)*t^4 - 48*t^7 - 
         8*s12*t^6*(15 + t) - 3*s12^2*t^5*(24 + 59*t) - 
         4*s12^6*t*(3 + 128*t)) + s12^2*t^2*(54*s12^7 + 217*s12^6*t - 
         100*s12^2*t^4 - 24*t^6 - s12*t^5*(84 + 17*t) + 
         s12^3*t^3*(-56 + 97*t) + 2*s12^5*t*(2 + 159*t) + 
         s12^4*t^2*(-12 + 235*t)) + mmH^6*(46*s12^5 + s12^4*(28 - 565*t) - 
         12*t^5 + s12^2*t^2*(-20 + 133*t) + s12*t^3*(56 + 341*t) - 
         3*s12^3*t*(16 + 421*t)) + mmH^7*(-25*s12^4 + 20*t^4 - 
         s12*t^2*(12 + 109*t) + s12^2*t*(32 + 337*t) + s12^3*(-4 + 441*t)) + 
       mmH^2*s12*(-6*s12^8 - 221*s12^7*t - 3*s12^5*(-16 + t)*t^2 + 
         t^7*(204 + t) + 51*s12^2*t^5*(20 + 31*t) - 6*s12^6*t*(-2 + 71*t) + 
         2*s12*t^6*(366 + 131*t) + 2*s12^4*t^3*(18 + 679*t) + 
         2*s12^3*t^4*(246 + 1307*t)) - mmH^5*(18*s12^6 + s12^5*(48 - 325*t) + 
         s12^4*(120 - 1733*t)*t + s12^3*(132 - 449*t)*t^2 + 4*t^6 + 
         2*s12*t^4*(78 + 245*t) + s12^2*t^3*(360 + 1427*t)) + 
       mmH^4*(-28*s12^7 + s12^5*(196 - 1389*t)*t + 3*s12^4*(148 - 351*t)*
          t^2 + 4*t^7 - 4*s12^6*(-7 + 67*t) + 2*s12*t^5*(150 + 167*t) + 
         s12^2*t^4*(1072 + 2049*t) + s12^3*t^3*(1048 + 2247*t)) + 
       mmH^3*s12*(27*s12^7 - t^6*(344 + 89*t) + 4*s12^6*(-1 + 90*t) + 
         2*s12^4*t^2*(-122 + 443*t) - 2*s12*t^5*(656 + 613*t) + 
         s12^5*t*(-72 + 989*t) - 2*s12^3*t^3*(396 + 997*t) - 
         s12^2*t^4*(1728 + 3361*t)))*canMINP[47, 2, {s12, t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) + 
    ((4*mmH^8*(4*s12^3 + s12^2*t + 12*s12*t^2 + 3*t^3) + 
       mmH^3*(-47*s12^8 + 7*s12^6*(8 - 123*t)*t + 2*s12^5*(210 - 2503*t)*
          t^2 + 8*s12^4*(121 - 1196*t)*t^3 + s12^3*(728 - 8649*t)*t^4 + 
         12*s12^2*(32 - 323*t)*t^5 + s12*(112 - 825*t)*t^6 - 48*t^8 + 
         s12^7*(4 + 80*t)) - mmH^7*(81*s12^4 + 84*t^4 + s12^3*(4 + 175*t) + 
         s12*t^2*(12 + 385*t) + s12^2*t*(-32 + 395*t)) + 
       mmH*s12*t*(112*s12^8 + 51*s12^7*t + s12^5*(72 - 3671*t)*t^2 + 
         s12^4*(132 - 4627*t)*t^3 + s12^2*(16 - 893*t)*t^5 + 
         40*s12*(1 - 2*t)*t^6 + 16*t^7 - 4*s12^6*t*(-3 + 322*t) - 
         4*s12^3*t^4*(-4 + 749*t)) + s12^2*t^2*(74*s12^7 + 335*s12^6*t + 
         875*s12^3*t^4 + 8*t^6 + s12*t^5*(28 + 103*t) + 
         4*s12^5*t*(-1 + 175*t) + 2*s12^2*t^4*(18 + 233*t) + 
         s12^4*t^2*(-20 + 951*t)) + mmH^6*(156*s12^5 + 228*t^5 + 
         15*s12^3*t*(-8 + 109*t) + s12^4*(4 + 711*t) + 
         s12*t^3*(32 + 1257*t) + s12^2*t^2*(-92 + 2253*t)) + 
       mmH^2*s12*(6*s12^8 - 339*s12^7*t - 6*s12^6*t*(2 + 31*t) + 
         t^7*(-68 + 145*t) + 4*s12*t^6*(-59 + 265*t) + 
         28*s12^3*t^4*(-17 + 286*t) + 3*s12^5*t^2*(-32 + 1029*t) + 
         4*s12^4*t^3*(-101 + 1928*t) + s12^2*t^5*(-324 + 4091*t)) - 
       mmH^5*(168*s12^6 + 300*t^6 + 2*s12*t^4*(2 + 1043*t) + 
         s12^5*(-8 + 1055*t) + 3*s12^3*t^2*(-164 + 1825*t) + 
         s12^4*t*(-200 + 3007*t) + s12^2*t^3*(-152 + 5141*t)) + 
       mmH^4*(118*s12^7 + 192*t^7 + 2*s12^6*(-6 + 331*t) + 
         2*s12*t^5*(-38 + 923*t) + s12^5*t*(-156 + 2521*t) + 
         s12^2*t^4*(-288 + 6175*t) + s12^4*t^2*(-748 + 6467*t) + 
         s12^3*t^3*(-816 + 9155*t)))*canMINP[47, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) - 
    ((4*mmH^8*(3*s12^3 + 20*s12^2*t + 9*s12*t^2 + 4*t^3) + 
       s12^2*t*(4*s12^7*(-8 + t) + 8*t^7*(1 + 2*t) + 12*s12^5*t^2*
          (-17 + 14*t) + s12^6*t*(-136 + 27*t) + s12*t^6*(44 + 161*t) + 
         2*s12^2*t^5*(46 + 235*t) + s12^4*t^3*(-84 + 467*t) + 
         s12^3*t^4*(72 + 647*t)) - mmH^7*(67*s12^4 + 100*t^4 + 
         s12*t^2*(-12 + 335*t) + s12^3*(-4 + 493*t) + s12^2*t*(32 + 661*t)) + 
       mmH^6*(154*s12^5 + 252*t^5 + s12*t^3*(-8 + 1117*t) + 
         s12^4*(20 + 1223*t) + s12^2*t^2*(164 + 2369*t) + 
         s12^3*t*(192 + 2717*t)) - mmH*s12*(64*s12^8 - 16*t^8*(1 + 2*t) + 
         8*s12*t^7*(-1 + 5*t) + s12^7*t*(128 + 95*t) + 
         16*s12^3*t^5*(20 + 141*t) + 2*s12^6*t^2*(-30 + 353*t) + 
         s12^2*t^6*(152 + 801*t) + s12^5*t^3*(-184 + 2109*t) + 
         s12^4*t^4*(164 + 3025*t)) - mmH^3*(25*s12^8 + 48*t^8 + 
         6*s12^7*(74 + 97*t) + 8*s12^2*t^5*(-6 + 277*t) + 
         s12*t^6*(-56 + 493*t) + 12*s12^5*t^2*(221 + 653*t) + 
         5*s12^3*t^4*(144 + 1153*t) + 4*s12^4*t^3*(574 + 2287*t) + 
         s12^6*t*(1656 + 3239*t)) + mmH^2*s12*(-4*s12^8 - t^7*(52 + t) + 
         3*s12^7*(88 + 31*t) + 4*s12*t^6*(-17 + 121*t) + 
         6*s12^6*t*(146 + 167*t) + 4*s12^3*t^4*(203 + 1406*t) + 
         s12^2*t^5*(204 + 2509*t) + 2*s12^4*t^3*(578 + 3261*t) + 
         s12^5*t^2*(1176 + 3779*t)) - mmH^5*(188*s12^6 + 316*t^6 + 
         4*s12*t^4*(5 + 443*t) + 5*s12^4*t*(136 + 997*t) + 
         s12^5*(160 + 1611*t) + 3*s12^3*t^2*(340 + 2167*t) + 
         s12^2*t^3*(376 + 4395*t)) + mmH^4*(118*s12^7 + 196*t^7 + 
         10*s12^6*(38 + 129*t) + 4*s12*t^5*(-1 + 354*t) + 
         s12^2*t^4*(248 + 4363*t) + s12^5*t*(1460 + 5149*t) + 
         s12^3*t^3*(1544 + 8161*t) + s12^4*t^2*(2372 + 9139*t)))*
      canMINP[47, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*t*
      (s12 + t)^3) - (2*s12*(4 - 2*mmH + s12 + t)*
      canMINP[47, 3, {s12, t, mmH}])/(mmH*t) - 
    (2*(s12^2 - 4*t*(2 + mmH + t) + s12*(-4 + mmH + 2*t))*
      canMINP[47, 3, {mmH - s12 - t, t, mmH}])/(mmH*t) + 
    (2*s12*(4 - 2*mmH + s12 + t)*canMINP[47, 3, {t, s12, mmH}])/(mmH*t) - 
    (8*(12*mmH^8*(2*s12^3 - 5*s12^2*t + 6*s12*t^2 + t^3) + 
       mmH*s12*(64*s12^7*t + s12^4*(140 - 1363*t)*t^4 + 2*s12^2*(20 - 99*t)*
          t^6 - 16*t^8*(2 + t) + 8*s12^8*(4 + 9*t) - 4*s12*t^7*(16 + 11*t) - 
         23*s12^3*t^5*(-8 + 35*t) - 9*s12^6*t^2*(4 + 75*t) - 
         11*s12^5*t^3*(8 + 121*t)) + 4*mmH^6*(38*s12^5 + 
         15*s12^3*(-2 + t)*t + 27*t^5 + s12^4*(1 + 12*t) + 
         s12*t^3*(8 + 249*t) + s12^2*t^2*(-23 + 371*t)) - 
       mmH^7*(101*s12^4 + s12^3*(4 - 133*t) + 60*t^4 + 
         s12^2*t*(-32 + 131*t) + s12*t^2*(12 + 425*t)) + 
       s12^2*t*(-8*t^7*(2 + t) - 3*s12^2*t^5*(32 + 19*t) - 
         s12*t^6*(64 + 53*t) + s12^7*(16 + 73*t) + s12^3*t^4*(-64 + 87*t) + 
         2*s12^4*t^3*(18 + 163*t) + s12^6*t*(68 + 299*t) + 
         s12^5*t^2*(104 + 453*t)) - mmH^5*(85*s12^6 + 84*t^6 - 
         5*s12^4*t*(56 + t) + s12^5*(-56 + 230*t) + 8*s12^2*t^3*
          (-1 + 427*t) + s12*t^4*(68 + 1195*t) + s12^3*t^2*(-444 + 2155*t)) + 
       mmH^3*s12*(14*s12^7 - 8*t^6*(25 + 36*t) - 47*s12^3*t^3*(-16 + 87*t) + 
         s12^4*t^2*(1204 + 109*t) + s12^6*(220 + 459*t) + 
         2*s12^5*t*(396 + 557*t) - 4*s12^2*t^4*(126 + 1373*t) - 
         s12*t^5*(680 + 2251*t)) + mmH^2*s12*(-s12^8 - 
         18*s12^6*t*(24 + 37*t) + t^7*(128 + 73*t) + 
         s12^5*t^2*(-564 + 85*t) + 20*s12^4*t^3*(-28 + 109*t) - 
         s12^7*(132 + 313*t) + s12*t^6*(400 + 591*t) + 
         2*s12^2*t^5*(204 + 1171*t) + s12^3*t^4*(-160 + 3709*t)) + 
       mmH^4*(-3*s12^7 + 24*t^7 - s12^6*(176 + 109*t) - 
         s12^5*t*(632 + 503*t) + 2*s12^4*t^2*(-482 + 645*t) + 
         s12*t^5*(152 + 783*t) + s12^2*t^4*(412 + 3835*t) + 
         s12^3*t^3*(-248 + 5195*t)))*canMINP[51, 2, {s12, t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) - 
    (8*(4*mmH^8*(4*s12^3 + s12^2*t + 12*s12*t^2 + 3*t^3) - 
       2*mmH^7*(37*s12^4 + 81*s12^3*t + 197*s12^2*t^2 + 195*s12*t^3 + 
         42*t^4) + mmH^6*(127*s12^5 + 632*s12^4*t + 1582*s12^3*t^2 + 
         2268*s12^2*t^3 + 1275*s12*t^4 + 228*t^5) + 
       2*mmH*s12*t*(56*s12^8 + 29*s12^7*t + 3*s12^6*(4 - 203*t)*t + 
         2*s12^5*(22 - 871*t)*t^2 + 2*s12^4*(28 - 1103*t)*t^3 + 
         s12^3*(32 - 1439*t)*t^4 + s12^2*(20 - 433*t)*t^5 + 
         20*s12*(1 - 2*t)*t^6 + 8*t^7) + s12^2*t^2*(s12 + t)^2*
        (79*s12^5 + 8*t^4 + 6*s12^3*t*(-2 + 39*t) + s12*t^3*(12 + 103*t) + 
         s12^4*(-4 + 181*t) + s12^2*t^2*(-4 + 251*t)) - 
       2*mmH^5*(59*s12^6 + 150*t^6 + 11*s12^2*t^3*(-4 + 235*t) + 
         s12^5*(4 + 431*t) + 4*s12^3*t^2*(-9 + 674*t) + 
         2*s12^4*t*(-2 + 691*t) + s12*t^4*(-16 + 1049*t)) - 
       2*mmH^3*(12*s12^8 + s12^7*(8 - 111*t) + 24*t^8 + 
         20*s12^6*t*(1 + 12*t) + 12*s12*t^6*(-5 + 34*t) + 
         5*s12^5*t^2*(-8 + 447*t) + 5*s12^4*t^3*(-44 + 915*t) + 
         4*s12^3*t^4*(-85 + 1056*t) + s12^2*t^5*(-232 + 1905*t)) + 
       mmH^4*(72*s12^7 + 192*t^7 + 16*s12^4*t^2*(-10 + 381*t) + 
         s12^6*(20 + 427*t) + 4*s12*t^5*(-25 + 459*t) + 
         2*s12^5*t*(10 + 1039*t) + 2*s12^3*t^3*(-200 + 4511*t) + 
         s12^2*t^4*(-340 + 6149*t)) + mmH^2*s12*(s12^8 + s12^7*(4 - 373*t) + 
         3*s12^6*(4 - 109*t)*t + t^7*(-68 + 145*t) + 
         s12*t^6*(-260 + 1033*t) + 4*s12^4*t^3*(-49 + 1819*t) + 
         s12^5*t^2*(-36 + 2755*t) + s12^2*t^5*(-420 + 3953*t) + 
         s12^3*t^4*(-380 + 7681*t)))*canMINP[51, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) + 
    (8*(4*mmH^8*(2*s12^3 + 17*s12^2*t + 6*s12*t^2 + 3*t^3) + 
       2*s12^2*t*(4*t^7*(3 + t) - 4*s12^6*t*(9 + 4*t) - s12^7*(8 + 5*t) + 
         2*s12^5*t^2*(-31 + 21*t) + 2*s12*t^6*(23 + 36*t) + 
         2*s12^4*t^3*(-17 + 109*t) + 2*s12^2*t^5*(31 + 119*t) + 
         s12^3*t^4*(28 + 335*t)) - mmH^7*(39*s12^4 + 84*t^4 + 
         s12*t^2*(-12 + 259*t) + s12^3*(-4 + 393*t) + s12^2*t*(32 + 529*t)) + 
       mmH^6*(81*s12^5 + 228*t^5 + 4*s12^3*t*(30 + 551*t) + 
         s12^4*(-4 + 914*t) + s12*t^3*(-32 + 955*t) + 
         2*s12^2*t^2*(46 + 977*t)) + mmH^2*s12*(2*s12^8 + 
         4*s12^7*(34 + 15*t) + 4*t^7*(-49 + 18*t) + 66*s12^5*t^2*(8 + 43*t) + 
         4*s12*t^6*(-165 + 148*t) + 3*s12^6*t*(148 + 221*t) + 
         s12^2*t^5*(-828 + 2213*t) + 2*s12^3*t^4*(-110 + 2307*t) + 
         2*s12^4*t^3*(182 + 2601*t)) + mmH*s12*(8*s12^8*(-4 + t) + 
         s12^6*(60 - 391*t)*t^2 + s12^5*(176 - 1707*t)*t^3 - 722*s12^2*t^7 + 
         16*t^8*(3 + t) + 2*s12^7*t*(-32 + 5*t) - 8*s12*t^7*(-13 + 6*t) - 
         s12^3*t^5*(120 + 2083*t) - s12^4*t^4*(28 + 2739*t)) - 
       mmH^5*(111*s12^6 + 300*t^6 + 2*s12^5*(32 + 555*t) + 
         s12*t^4*(-100 + 1647*t) + 3*s12^3*t^2*(124 + 1789*t) + 
         2*s12^2*t^3*(-40 + 1923*t) + s12^4*t*(272 + 3867*t)) + 
       mmH^4*(97*s12^7 + 192*t^7 + 63*s12*t^5*(-4 + 23*t) + 
         2*s12^6*(98 + 453*t) + 4*s12^4*t^2*(201 + 1768*t) + 
         2*s12^2*t^4*(-376 + 2055*t) + s12^5*t*(652 + 3747*t) + 
         s12^3*t^3*(-152 + 6843*t)) - mmH^3*(38*s12^8 + 48*t^8 + 
         10*s12*t^6*(-32 + 61*t) + s12^7*(236 + 453*t) + 
         2*s12^6*t*(416 + 1181*t) + s12^2*t^5*(-1144 + 2309*t) + 
         2*s12^3*t^4*(-592 + 2465*t) + s12^5*t^2*(1124 + 5851*t) + 
         s12^4*t^3*(312 + 7087*t)))*canMINP[51, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) - 
    (32*(mmH^2 - 2*mmH*(-1 + s12) + t^2)*canMINP[51, 3, 
       {mmH - s12 - t, t, mmH}])/(mmH*t) + 
    (32*(2*mmH^2 + s12^2 + mmH*(2 - 4*s12 + t))*canMINP[51, 3, 
       {t, s12, mmH}])/(mmH*t) + 
    (8*(12*mmH^8*(2*s12^3 - 5*s12^2*t + 6*s12*t^2 + t^3) + 
       4*mmH^6*(37*s12^5 + 27*t^5 + 6*s12^3*t*(-5 + 2*t) + s12^4*(1 + 9*t) + 
         s12*t^3*(8 + 249*t) + s12^2*t^2*(-23 + 370*t)) - 
       mmH^7*(101*s12^4 + s12^3*(4 - 133*t) + 60*t^4 + 
         s12^2*t*(-32 + 131*t) + s12*t^2*(12 + 425*t)) + 
       s12^2*t*(-8*t^7*(2 + t) + 3*s12^2*t^5*(-32 + 13*t) - 
         s12*t^6*(64 + 29*t) + s12^7*(16 + 73*t) + 2*s12^4*t^3*(18 + 217*t) + 
         s12^3*t^4*(-64 + 235*t) + s12^6*t*(68 + 303*t) + 
         s12^5*t^2*(104 + 489*t)) - mmH^5*(81*s12^6 + 84*t^6 + 
         14*s12^5*(-4 + 13*t) - 5*s12^4*t*(56 + 25*t) + 
         3*s12^3*t^2*(-148 + 681*t) + 4*s12^2*t^3*(-2 + 845*t) + 
         s12*t^4*(68 + 1195*t)) + mmH*s12*(4*s12^7*(16 - 3*t)*t + 
         s12^3*(184 - 1025*t)*t^5 + 2*s12^2*(20 - 99*t)*t^6 - 
         16*t^8*(2 + t) - 4*s12*t^7*(16 + 5*t) + 8*s12^8*(4 + 9*t) - 
         5*s12^4*t^4*(-28 + 359*t) - s12^6*t^2*(36 + 787*t) - 
         s12^5*t^3*(88 + 1667*t)) + mmH^3*s12*(10*s12^7 + 
         s12^3*(752 - 3717*t)*t^3 - 8*t^6*(25 + 36*t) + 
         s12^4*t^2*(1204 + 109*t) + s12^6*(220 + 411*t) + 
         2*s12^5*t*(396 + 491*t) - 4*s12^2*t^4*(126 + 1265*t) - 
         s12*t^5*(680 + 2103*t)) + mmH^2*s12*(-s12^8 + t^7*(128 + 73*t) - 
         6*s12^6*t*(72 + 91*t) + 5*s12*t^6*(80 + 99*t) + 
         3*s12^5*t^2*(-188 + 147*t) - s12^7*(132 + 301*t) + 
         8*s12^4*t^3*(-70 + 319*t) + 2*s12^2*t^5*(204 + 1061*t) + 
         s12^3*t^4*(-160 + 3709*t)) + mmH^4*(s12^7 + 24*t^7 - 
         s12^6*(176 + 109*t) + 2*s12^4*t^2*(-482 + 467*t) - 
         s12^5*t*(632 + 635*t) + s12*t^5*(152 + 783*t) + 
         s12^2*t^4*(412 + 3727*t) + s12^3*t^3*(-248 + 4859*t)))*
      canMINP[54, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*t*
      (s12 + t)^3) + (8*(12*mmH^8*(2*s12^3 - 5*s12^2*t + 6*s12*t^2 + t^3) - 
       2*mmH^7*(55*s12^4 - 25*s12^3*t + 139*s12^2*t^2 + 261*s12*t^3 + 
         42*t^4) + mmH^6*(191*s12^5 + 432*s12^4*t + 1038*s12^3*t^2 + 
         2564*s12^2*t^3 + 1563*s12*t^4 + 228*t^5) + 
       2*mmH*s12*t*(56*s12^8 + 23*s12^7*t + 3*s12^6*(4 - 215*t)*t + 
         4*s12^5*(11 - 457*t)*t^2 + 4*s12^4*(14 - 603*t)*t^3 + 
         s12^3*(32 - 1643*t)*t^4 + s12^2*(20 - 487*t)*t^5 + 
         20*s12*(1 - 2*t)*t^6 + 8*t^7) + s12^2*t^2*(s12 + t)^2*
        (79*s12^5 + 8*t^4 + s12*t^3*(12 + 103*t) + 2*s12^3*t*(-6 + 121*t) + 
         s12^4*(-4 + 185*t) + s12^2*t^2*(-4 + 287*t)) - 
       2*mmH^3*(14*s12^8 + s12^7*(8 - 67*t) + 24*t^8 + 
         6*s12*t^6*(-10 + 71*t) + 2*s12^6*t*(10 + 179*t) + 
         5*s12^4*t^3*(-44 + 1039*t) + s12^2*t^5*(-232 + 2197*t) + 
         s12^5*t^2*(-40 + 2343*t) + 2*s12^3*t^4*(-170 + 2543*t)) - 
       2*mmH^5*(87*s12^6 + 150*t^6 + 4*s12^4*t*(-1 + 269*t) + 
         s12^5*(4 + 453*t) + 6*s12^3*t^2*(-6 + 461*t) + 
         s12*t^4*(-16 + 1205*t) + s12^2*t^3*(-44 + 3111*t)) + 
       mmH^4*(96*s12^7 + 192*t^7 + 40*s12^4*t^2*(-4 + 153*t) + 
         4*s12*t^5*(-25 + 501*t) + s12^6*(20 + 599*t) + 
         2*s12^5*t*(10 + 999*t) + 2*s12^3*t^3*(-200 + 5287*t) + 
         s12^2*t^4*(-340 + 7329*t)) + mmH^2*s12*(s12^8 + s12^7*(4 - 361*t) - 
         3*s12^6*t*(-4 + 69*t) + t^7*(-68 + 145*t) + 
         7*s12^2*t^5*(-60 + 671*t) + 3*s12^5*t^2*(-12 + 997*t) + 
         s12*t^6*(-260 + 1141*t) + 4*s12^4*t^3*(-49 + 1971*t) + 
         s12^3*t^4*(-380 + 8893*t)))*canMINP[54, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) - 
    (8*(4*mmH^8*(2*s12^3 + 17*s12^2*t + 6*s12*t^2 + 3*t^3) + 
       2*s12^2*t*(4*t^7*(3 + t) + s12^7*(-8 + 11*t) + 4*s12^6*t*(-9 + 14*t) + 
         2*s12*t^6*(23 + 36*t) + 2*s12^5*t^2*(-31 + 85*t) + 
         2*s12^2*t^5*(31 + 123*t) + 2*s12^4*t^3*(-17 + 165*t) + 
         s12^3*t^4*(28 + 383*t)) - mmH^7*(39*s12^4 + 84*t^4 + 
         s12*t^2*(-12 + 259*t) + s12^3*(-4 + 393*t) + s12^2*t*(32 + 529*t)) + 
       mmH^6*(81*s12^5 + 228*t^5 + 4*s12^3*t*(30 + 563*t) + 
         s12^4*(-4 + 930*t) + s12*t^3*(-32 + 971*t) + 
         2*s12^2*t^2*(46 + 1001*t)) + mmH^2*s12*(2*s12^8 + 
         4*t^7*(-49 + 18*t) + 3*s12^6*t*(148 + 29*t) + 
         20*s12*t^6*(-33 + 32*t) + 66*s12^5*t^2*(8 + 43*t) - 
         4*s12^7*(-34 + 45*t) + 23*s12^2*t^5*(-36 + 115*t) + 
         2*s12^3*t^4*(-110 + 2883*t) + 2*s12^4*t^3*(182 + 3153*t)) + 
       mmH*s12*(s12^6*(60 - 679*t)*t^2 + s12^5*(176 - 2555*t)*t^3 - 
         770*s12^2*t^7 + 16*t^8*(3 + t) - 8*s12*t^7*(-13 + 6*t) + 
         8*s12^8*(-4 + 9*t) + 2*s12^7*t*(-32 + 53*t) - 
         s12^3*t^5*(120 + 2419*t) - s12^4*t^4*(28 + 3555*t)) - 
       mmH^5*(111*s12^6 + 300*t^6 + 5*s12*t^4*(-20 + 339*t) + 
         10*s12^2*t^3*(-8 + 399*t) + 2*s12^5*(32 + 555*t) + 
         3*s12^3*t^2*(124 + 1837*t) + s12^4*t*(272 + 3915*t)) - 
       mmH^3*(38*s12^8 + 48*t^8 + s12^7*(236 + 133*t) + 
         2*s12*t^6*(-160 + 313*t) + 2*s12^6*t*(416 + 789*t) + 
         s12^2*t^5*(-1144 + 2549*t) + 3*s12^4*t^3*(104 + 2629*t) + 
         2*s12^3*t^4*(-592 + 2865*t) + s12^5*t^2*(1124 + 5611*t)) + 
       mmH^4*(97*s12^7 + 192*t^7 + 2*s12^6*(98 + 373*t) + 
         3*s12*t^5*(-84 + 499*t) + 4*s12^4*t^2*(201 + 1768*t) + 
         2*s12^2*t^4*(-376 + 2199*t) + s12^5*t*(652 + 3411*t) + 
         s12^3*t^3*(-152 + 7259*t)))*canMINP[54, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) + 
    (32*(3*mmH^2 + s12^2 - mmH*(-2 + 5*s12 + t))*canMINP[54, 3, 
       {mmH - s12 - t, t, mmH}])/(mmH*t) - 
    (32*(2*mmH^2 + (s12 + t)^2 - 2*mmH*(-1 + 2*s12 + t))*
      canMINP[54, 3, {t, s12, mmH}])/(mmH*t) + 
    (4*(12*mmH^8*(2*s12^3 - 5*s12^2*t + 6*s12*t^2 + t^3) + 
       mmH*s12*t*(48*s12^8 - s12^7*t + 4*s12^6*(3 - 112*t)*t + 
         s12^5*(88 - 863*t)*t^2 + s12^4*(196 - 999*t)*t^3 + 
         16*s12^3*(5 - 44*t)*t^4 - 16*t^7 - 8*s12*t^6*(5 + t) - 
         s12^2*t^5*(16 + 177*t)) + s12^2*t^2*(44*s12^7 + 183*s12^6*t - 
         36*s12^2*t^4 - 8*t^6 - s12*t^5*(28 + 17*t) + 
         s12^3*t^3*(-40 + 91*t) + 2*s12^5*t*(-2 + 137*t) + 
         s12^4*t^2*(-28 + 209*t)) - mmH^7*(105*s12^4 + s12^3*(4 - 153*t) + 
         40*t^4 + s12^2*t*(-32 + 63*t) + s12*t^2*(12 + 361*t)) - 
       mmH^5*(156*s12^6 + 24*t^6 - s12^4*t*(88 + 101*t) + 
         7*s12^2*t^3*(8 + 351*t) + 2*s12*t^4*(34 + 383*t) + 
         s12^5*(8 + 435*t) + 3*s12^3*t^2*(-84 + 445*t)) + 
       mmH^6*(182*s12^5 + 48*t^5 + 3*s12^4*(4 + 15*t) - 
         s12^3*t*(96 + 175*t) + s12*t^3*(40 + 737*t) + 
         s12^2*t^2*(-68 + 1083*t)) + mmH^2*s12*(4*s12^8 - 163*s12^7*t + 
         t^7*(68 + t) - 12*s12^6*t*(1 + 22*t) + 3*s12^5*t^2*(-32 + 85*t) + 
         2*s12*t^6*(118 + 131*t) + 4*s12^4*t^3*(-85 + 402*t) + 
         2*s12^3*t^4*(-74 + 1379*t) + s12^2*t^5*(276 + 1619*t)) + 
       mmH^4*(70*s12^7 + 4*t^7 + 4*s12^6*(-1 + 83*t) + s12^5*t*(-52 + 87*t) + 
         2*s12*t^5*(50 + 203*t) + s12^4*t^2*(-308 + 857*t) + 
         s12^2*t^4*(320 + 2559*t) + s12^3*t^3*(-40 + 3621*t)) - 
       mmH^3*s12*(19*s12^7 - 4*s12^6*(1 + 20*t) + t^6*(112 + 89*t) + 
         2*s12^4*t^2*(-122 + 123*t) + 24*s12^3*t^3*(-13 + 123*t) - 
         s12^5*t*(40 + 223*t) + 4*s12*t^5*(104 + 329*t) + 
         s12^2*t^4*(344 + 3809*t)))*canMINP[57, 2, {s12, t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^3*t*(s12 + t)^3) + 
    (4*(4*mmH^8*(4*s12^3 + s12^2*t + 12*s12*t^2 + 3*t^3) - 
       mmH^7*(79*s12^4 + 80*t^4 + s12^3*(-4 + 201*t) + 
         s12*t^2*(-12 + 391*t) + s12^2*t*(32 + 433*t)) + 
       s12^2*t^2*(84*s12^7 + 377*s12^6*t + 8*t^6 + 36*s12^2*t^4*(1 + 14*t) + 
         s12*t^5*(28 + 113*t) + 2*s12^5*t*(2 + 395*t) + 
         s12^3*t^3*(40 + 957*t) + s12^4*t^2*(28 + 1063*t)) + 
       mmH^6*(146*s12^5 + 216*t^5 + 5*s12*t^3*(-8 + 251*t) + 
         s12^4*(-12 + 779*t) + s12^3*t*(96 + 1823*t) + 
         s12^2*t^2*(68 + 2373*t)) + mmH^2*s12*(-4*s12^8 - 365*s12^7*t + 
         12*s12^6*(1 - 4*t)*t + t^7*(-68 + 143*t) + 20*s12^4*t^3*
          (17 + 446*t) + 2*s12*t^6*(-118 + 529*t) + s12^5*t^2*(96 + 3833*t) + 
         s12^2*t^5*(-276 + 4277*t) + 2*s12^3*t^4*(74 + 4405*t)) + 
       mmH*s12*t*(112*s12^8 + s12^7*t + s12^2*(16 - 951*t)*t^5 + 
         8*s12*(5 - 11*t)*t^6 + 16*t^7 - 16*s12^3*t^4*(5 + 203*t) - 
         4*s12^6*t*(3 + 386*t) - s12^5*t^2*(88 + 4209*t) - 
         s12^4*t^3*(196 + 5161*t)) - mmH^5*(140*s12^6 + 288*t^6 + 
         2*s12*t^4*(-34 + 1021*t) + s12^5*(-8 + 1093*t) + 
         s12^4*t*(88 + 3389*t) + s12^2*t^3*(-56 + 5263*t) + 
         s12^3*t^2*(252 + 5945*t)) + mmH^4*(74*s12^7 + 188*t^7 + 
         s12^6*(4 + 612*t) + 2*s12*t^5*(-50 + 893*t) + 
         5*s12^3*t^3*(8 + 1951*t) + s12^5*t*(52 + 2953*t) + 
         s12^2*t^4*(-320 + 6193*t) + s12^4*t^2*(308 + 7431*t)) - 
       mmH^3*(13*s12^8 + s12^7*(4 - 152*t) + 48*t^8 + 
         s12*t^6*(-112 + 799*t) + 4*s12^2*t^5*(-104 + 961*t) + 
         s12^6*t*(40 + 1159*t) + 8*s12^4*t^3*(39 + 1351*t) + 
         2*s12^5*t^2*(122 + 3073*t) + s12^3*t^4*(-344 + 9079*t)))*
      canMINP[57, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*(mmH - t)^3*
      t*(s12 + t)^3) - 
    (4*(4*mmH^7*(2*s12^3 + 17*s12^2*t + 6*s12*t^2 + 3*t^3) - 
       2*mmH*s12*(2*s12^8 - 7*s12^6*t^2 + s12^4*(38 - 605*t)*t^3 + 
         2*s12^3*(33 - 290*t)*t^4 + 2*s12^2*(23 - 139*t)*t^5 + 
         4*s12*(6 - 13*t)*t^6 + 8*t^7 + 4*s12^7*(-1 + 5*t) - 
         6*s12^5*t^2*(-5 + 46*t)) + s12^2*t*(12*s12^7 + s12^4*(44 - 205*t)*
          t^2 + s12^3*(16 - 383*t)*t^3 - 8*t^6 + 2*s12^5*t*(18 + 5*t) + 
         s12^6*(8 + 49*t) - 4*s12^2*t^4*(5 + 71*t) - s12*t^5*(28 + 79*t)) - 
       mmH^6*(31*s12^4 + 72*t^4 + s12*t^2*(-12 + 223*t) + 
         s12^3*(-4 + 337*t) + s12^2*t*(32 + 409*t)) + 
       mmH^2*s12*(7*s12^7 + 2*s12^3*(76 - 1219*t)*t^3 + s12^2*(424 - 1823*t)*
          t^4 + 2*s12*(118 - 397*t)*t^5 + (52 - 145*t)*t^6 - 
         2*s12^6*(18 + 23*t) - 22*s12^4*t^2*(4 + 87*t) - 
         s12^5*t*(84 + 655*t)) + 2*mmH^5*(19*s12^5 + 78*t^5 + 
         s12^4*(-2 + 327*t) + s12*t^3*(-10 + 351*t) + 
         2*s12^3*t*(31 + 377*t) + s12^2*t^2*(30 + 671*t)) + 
       2*mmH^3*(-s12^7 + 24*t^7 + 2*s12^6*(13 + 69*t) + 
         s12*t^5*(-38 + 297*t) + 5*s12^4*t^2*(24 + 325*t) + 
         2*s12^5*t*(43 + 415*t) + 2*s12^3*t^3*(-52 + 815*t) + 
         s12^2*t^4*(-154 + 993*t)) - mmH^4*(16*s12^6 + 144*t^6 + 
         8*s12*t^4*(-6 + 119*t) + 7*s12^3*t^2*(32 + 443*t) + 
         s12^5*(24 + 587*t) + 3*s12^2*t^3*(-28 + 771*t) + 
         s12^4*t*(188 + 2263*t)))*canMINP[57, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^2*t*(s12 + t)^3) - 
    (8*s12*(-4 + mmH + t)*canMINP[57, 3, {s12, t, mmH}])/(mmH*t) + 
    (8*s12*(-4 + mmH + t)*canMINP[57, 3, {mmH - s12 - t, t, mmH}])/(mmH*t) - 
    (8*(8*mmH^2 + 5*s12^2 + mmH*(8 - 15*s12 - 12*t) + 4*(-2 + t)*t + 
       2*s12*(-2 + 5*t))*canMINP[57, 3, {t, s12, mmH}])/(mmH*t) - 
    (32*s12*(-mmH + s12 + t)*(s12^3 - 5*s12^2*t - s12*t^2 + 5*t^3 - 
       2*mmH*(s12^2 - 8*s12*t + 3*t^2))*canMIPlanar[12, 2, 
       {s12, mmH - s12 - t, mmH}])/(mmH*t*(s12 + t)^3) - 
    (32*s12*(mmH^3 + 3*mmH^2*(-4*s12 + t) + mmH*(12*s12^2 - 4*s12*t - 
         9*t^2) + t*(12*s12^2 + 16*s12*t + 5*t^2))*canMIPlanar[12, 2, 
       {s12, t, mmH}])/(mmH*(mmH - t)^3) + 
    (32*s12*(mmH^2 + 4*mmH*t - t*(4*s12 + 5*t))*canMIPlanar[12, 2, 
       {mmH - s12 - t, t, mmH}])/(mmH*(mmH - t)^2) + 
    (64*s12^2*(mmH + s12)*(mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 
       2*mmH*(s12 + 3*t))*canMIPlanar[12, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*t) - (32*(-mmH + s12 + t)*canMIPlanar[12, 3, 
       {s12, mmH - s12 - t, mmH}])/t + 32*canMIPlanar[12, 3, {s12, t, mmH}] + 
    (32*t*canMIPlanar[12, 3, {mmH - s12 - t, t, mmH}])/mmH - 
    (64*s12*(-2*mmH^3*s12*(s12^2 - 15*s12*t + 2*t^2) + 
       mmH^4*(s12^2 - 8*s12*t + 3*t^2) + s12*t^2*(9*s12^3 + 16*s12^2*t + 
         9*s12*t^2 + 2*t^3) + mmH^2*(s12^4 - 42*s12^3*t - 12*s12^2*t^2 - 
         8*s12*t^3 - 3*t^4) + 2*mmH*t*(10*s12^4 + 5*s12^3*t + 5*s12^2*t^2 + 
         6*s12*t^3 + 2*t^4))*canMIPlanar[13, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - s12)^3*t*(s12 + t)^3) + 
    (32*(-mmH + s12 + t)*canMIPlanar[13, 3, {s12, mmH - s12 - t, mmH}])/t + 
    (64*(2 + t)*canMIPlanar[13, 4, {mmH - s12 - t, t, mmH}])/(-4 + mmH) - 
    (32*s12^2*(mmH + s12)*(mmH^2 + s12^2 + 6*s12*t + 6*t^2 - 
       2*mmH*(s12 + 3*t))*canMIPlanar[14, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - s12)^3*t) - (32*(mmH - s12 - t)*(mmH + 2*t)*
      canMIPlanar[14, 3, {mmH - s12 - t, t, mmH}])/(mmH*t) - 
    (32*(3*mmH - 2*s12 - t)*canMIPlanar[14, 3, {t, s12, mmH}])/mmH + 
    (32*s12*(3*mmH^5*s12 + s12*t*(2*s12^4 + 5*s12^3*t + 4*t^3 + 
         6*s12*t^2*(1 + t) + 2*s12^2*t*(1 + 3*t)) - 
       mmH^4*(9*s12^2 + 6*t + s12*(-2 + 6*t)) + 
       mmH^3*(11*s12^3 + 20*t^2 - 2*s12^2*(2 + 3*t) + s12*t*(-4 + 15*t)) + 
       mmH^2*(-7*s12^4 + 6*s12*(1 - 3*t)*t^2 - 22*t^3 + s12^2*t*(14 + 17*t) + 
         s12^3*(2 + 20*t)) + mmH*(2*s12^5 - 10*s12^4*t + 8*t^4 + 
         2*s12*t^3*(-4 + 3*t) - 4*s12^2*t^2*(4 + 3*t) - s12^3*t*(4 + 25*t)))*
      canMIPlanar[16, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - s12)^3*(mmH - t)^2*t) - 
    (64*(-mmH + s12 + t)*canMIPlanar[16, 3, {s12, mmH - s12 - t, mmH}])/t + 
    (16*((8 - 3*mmH)*s12 + s12^2 + 4*mmH*t)*canMIPlanar[16, 3, 
       {s12, t, mmH}])/(mmH*t) + 
    (16*(2*mmH^2 + s12^2 - 2*mmH*t - 4*t*(2 + t) - s12*(8 + t))*
      canMIPlanar[16, 3, {mmH - s12 - t, t, mmH}])/(mmH*t) - 
    (16*(8*mmH^2 + 6*s12^2 + mmH*(8 - 17*s12 - 18*t) + 15*s12*t + 
       2*t*(-4 + 3*t))*canMIPlanar[16, 3, {t, s12, mmH}])/(mmH*t) + 
    (32*s12*(2*mmH^4*(s12^2 - 8*s12*t + 3*t^2) + 
       t*(2*s12^5 + 13*s12^4*t + 5*t^5 + 10*s12*t^3*(1 + t) + 
         2*s12^2*t^2*(6 + 7*t) + 2*s12^3*t*(1 + 10*t)) + 
       mmH^2*(s12^4 + 2*s12^2*(4 - 21*t)*t + 2*s12*(21 - 17*t)*t^2 + 
         2*s12^3*(1 + t) + 3*t^3*(-4 + 11*t)) + 
       mmH*(2*s12^5 - 2*s12^4*t + 3*(2 - 7*t)*t^4 - 3*s12*t^3*(12 + t) - 
         s12^3*t*(4 + 7*t) + s12^2*t^2*(-22 + 15*t)) + 
       mmH^3*(-3*s12^3 + (6 - 23*t)*t^2 + s12^2*(2 + 15*t) + 
         s12*t*(-16 + 43*t)))*canMIPlanar[18, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - t)^2*t*(s12 + t)^3) + 
    (32*(-mmH + s12 + t)*canMIPlanar[18, 3, {s12, mmH - s12 - t, mmH}])/t - 
    (16*(mmH - s12)*(s12 + 2*t)*canMIPlanar[18, 3, {s12, t, mmH}])/(mmH*t) + 
    (16*(8*mmH^2 + 5*s12^2 + 9*s12*t + 2*(-4 + t)*t - 
       4*mmH*(-2 + 4*s12 + 3*t))*canMIPlanar[18, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*t) + (16*(4*t*(-2 - 4*mmH + t) + s12*(-8 + 3*mmH + 9*t))*
      canMIPlanar[18, 3, {t, s12, mmH}])/(mmH*t) - 
    (16*(mmH - s12 - t)*(s12*(s12^2 - t^2)^2 + 2*mmH^2*s12*
        (s12^2 - 8*s12*t + 3*t^2) - mmH*(s12^4 + 2*s12^2*(8 - 3*t)*t + t^4 + 
         2*s12*t^2*(-3 + 5*t) - 2*s12^3*(1 + 7*t)))*canMIPlanar[30, 3, 
       {s12, mmH - s12 - t, mmH}])/(mmH*t*(s12 + t)^4) + 
    (16*(mmH^5 - s12*t^2*(2*s12 + t)^2 - mmH^4*(s12 + 4*t) + 
       2*mmH^3*(s12^2 + 3*t^2 - s12*(3 + t)) + 
       mmH^2*(-4*s12^3 - 4*t^3 + 6*s12*t*(2 + t) + 4*s12^2*(7 + 5*t)) - 
       mmH*(-t^4 + 2*s12*t^2*(3 + t) + 8*s12^3*(3 + 2*t) + 
         2*s12^2*t*(14 + 9*t)))*canMIPlanar[30, 3, {s12, t, mmH}])/
     (mmH*(mmH - t)^4) + 
    (16*(mmH^3*(s12 - t) + t^2*(-2*s12^2 - s12*t + t^2) + 
       3*mmH^2*(t^2 + s12*(2 + t)) - mmH*(3*t^3 + 2*s12^2*(2 + t) + 
         3*s12*t*(2 + t)))*canMIPlanar[30, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - t)^3) + (32*s12^2*(mmH^4 - 2*mmH^3*(-1 + s12 + t) + 
       s12^2*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*(-s12^3 + 6*t^2 + 
         2*s12*t*(3 + 2*t) + s12^2*(1 + 3*t)) + 
       2*mmH^2*(s12^2 + (-6 + t)*t - s12*(2 + 3*t)))*
      canMIPlanar[30, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*t) - 
    (16*s12^2*(mmH^4 - 2*mmH^3*(-1 + s12 + t) + 
       s12^2*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*(-s12^3 + 6*t^2 + 
         2*s12*t*(3 + 2*t) + s12^2*(1 + 3*t)) + 
       2*mmH^2*(s12^2 + (-6 + t)*t - s12*(2 + 3*t)))*
      canMIPlanar[34, 3, {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^4*t) - 
    (16*s12^2*(mmH^4 - 2*mmH^3*(-1 + s12 + t) + 
       s12^2*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*(-s12^3 + 6*t^2 + 
         2*s12*t*(3 + 2*t) + s12^2*(1 + 3*t)) + 
       2*mmH^2*(s12^2 + (-6 + t)*t - s12*(2 + 3*t)))*
      canMIPlanar[34, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*t) + 
    (16*((s12 + t)^4*(s12^2 - 3*s12*t - 2*t^2) + 
       2*mmH^3*s12*(s12^2 - 8*s12*t + 3*t^2) + 
       mmH^2*(s12^4 + 2*s12*(3 - 16*t)*t^2 - 5*t^4 - 8*s12^2*t*(2 + t) + 
         s12^3*(2 + 20*t)) + mmH*(-6*s12^5 + s12^4*(2 - 11*t) + 
         t^4*(-4 + 3*t) + 6*s12^3*t*(1 + 3*t) + 2*s12*t^3*(-11 + 14*t) + 
         2*s12^2*t^2*(-7 + 24*t)))*canMIPlanar[34, 3, 
       {mmH - s12 - t, t, mmH}])/(mmH*t*(s12 + t)^4) - 
    (16*(4*mmH^6 + mmH^5*(4 - 8*s12 - 17*t) + t^5*(2*s12 + t) + 
       mmH^3*(4*s12^3 - 6*s12^2*t - 56*s12*t^2 + 2*(12 - 13*t)*t^2) - 
       2*mmH^2*(-22*s12*t^3 + (8 - 7*t)*t^3 - 3*s12^2*t*(4 + 5*t) + 
         s12^3*(4 + 8*t)) - mmH*t*(16*s12*t^3 + 4*s12^3*(4 + 3*t) + 
         t^3*(-4 + 5*t) + 2*s12^2*t*(12 + 13*t)) + 
       mmH^4*(2*s12^2 + 34*s12*t + t*(-16 + 29*t)))*canMIPlanar[34, 3, 
       {t, s12, mmH}])/(mmH*(mmH - t)^4*t) + 
    (32*(-mmH + s12 + t)*canMIPlanar[44, 3, {s12, mmH - s12 - t, mmH}])/t - 
    32*canMIPlanar[44, 3, {s12, t, mmH}] - 
    (32*t*canMIPlanar[44, 3, {mmH - s12 - t, t, mmH}])/mmH - 
    (32*(-mmH + s12 + t)^2*canMIPlanar[47, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*t))*myRoot[4 - mmH, 1/2]*myRoot[-mmH, 1/2])/s12^3 + 
 ((4*I)*((-2*s12^3 + s12^4 + 2*t^3*(1 + t) + s12^2*t*(6 + t) + 
      2*s12*t^2*(3 + 2*t))*canMINP[48, 3, {mmH - s12 - t, t, mmH}] - 
    (s12 + t)^2*(-2*s12 + s12^2 - 2*t*(1 + t))*canMINP[61, 3, 
      {mmH - s12 - t, t, mmH}])*myRoot[-s12 - t, 1/2]*
   myRoot[4 - s12 - t, 1/2])/(s12^3*t*(s12 + t)^3) + 
 ((4*I)*(((s12*(2 - mmH + t)*(s12^2 + (-mmH + s12 + t)^2))/(-mmH + t)^3 - 
      ((-mmH + s12 + t)*(2*mmH^2 + mmH*(2 - 3*s12 - 4*t) + 2*(-1 + t)*t + 
         s12*(4 + 3*t)))/(mmH - t)^2)*canMINP[48, 3, {t, s12, mmH}] - 
    ((s12^2 + 2*(-mmH + t) - 2*(-mmH + s12 + t)^2)*
      canMINP[61, 3, {t, s12, mmH}])/(-mmH + t))*myRoot[-mmH + t, 1/2]*
   myRoot[4 - mmH + t, 1/2])/(s12^3*t) + 
 ((2*I)*((11*mmH*s12 - 8*s12^2 + 10*mmH*t - 7*s12*t)*
     canMINP[55, 2, {s12, t, mmH}] + (-3*mmH*s12 + 2*mmH*t - 5*s12*t)*
     canMINP[55, 2, {mmH - s12 - t, t, mmH}])*myRoot[-t, 1/2]*
   myRoot[-(mmH^2*t) + 4*(mmH - s12)*(s12 + t), 1/2])/
  (s12^3*(-mmH + s12)*t*(s12 + t)) + 
 ((2*I)*(2*(s12^2 + 2*s12*t + 4*t^2 - mmH*(s12 + 4*t))*
     canMINP[45, 2, {mmH - s12 - t, t, mmH}] + 
    (3*mmH*s12 - 3*s12^2 + 4*mmH*t - 6*s12*t - 4*t^2)*
     canMINP[55, 2, {t, s12, mmH}])*myRoot[-s12, 1/2]*
   myRoot[-(mmH^2*s12) + 4*(mmH - t)*(s12 + t), 1/2])/
  (s12^3*t*(-mmH + t)*(s12 + t)) + 
 ((4*I)*((-10*mmH^2 + 6*mmH*s12 + s12^2 + 10*mmH*t - 7*s12*t)*
     canMINP[45, 2, {s12, t, mmH}] + (-2*mmH^2 - 5*s12*(s12 + t) + 
      2*mmH*(5*s12 + t))*canMINP[45, 2, {t, s12, mmH}])*
   myRoot[-mmH + s12 + t, 1/2]*myRoot[-mmH^3 + 4*s12*t - 4*mmH*(s12 + t) + 
     mmH^2*(4 + s12 + t), 1/2])/(s12^3*(-mmH + s12)*(mmH - t)*t)


==> anc/form_factors_tensor_structures/form_factor_2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-8*I)/3)*(-1 + s12)*(-5*s12^5 + 7*s12^4*t + 24*t^4 + mmH^4*(8*s12 + 5*t) + 
    4*s12*t^3*(11 + 8*t) + 2*s12^2*t^2*(11 + 29*t) + s12^3*t*(2 + 35*t) - 
    mmH^3*(23*s12^2 + (2 - 9*t)*t + s12*(2 + 8*t)) + 
    mmH^2*(17*s12^3 + 2*(11 - 15*t)*t^2 + s12*t*(26 + t) + 
      s12^2*(4 + 48*t)) + mmH*(3*s12^4 + 4*t^3*(-11 + 4*t) - 
      4*s12*t^2*(17 + 7*t) - 2*s12^3*(1 + 26*t) - s12^2*t*(26 + 93*t)))*
   canMINP[1, 1, {s12, t, mmH}])/(s12*(-mmH + s12)^3*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^2) - 
 (((8*I)/3)*(5*s12^6 + t^5*(1 + t) + s12^5*(5 + 33*t) + s12^4*t*(26 + 63*t) + 
    4*mmH^4*(s12^2 - 4*s12*t + t^2) + s12*t^3*(-2 + 10*t + 13*t^2) + 
    s12^2*t^2*(8 + 29*t + 35*t^2) + s12^3*t*(-2 + 41*t + 58*t^2) + 
    mmH^3*(-21*s12^3 + s12^2*(-2 + 5*t) + s12*t*(8 + 9*t) - t^2*(2 + 17*t)) + 
    mmH^2*(35*s12^4 + s12^3*(13 + 76*t) + t^2*(-2 + 9*t + 23*t^2) + 
      s12^2*(-2 + 19*t + 46*t^2) + s12*t*(8 + 15*t + 52*t^2)) - 
    mmH*(23*s12^5 + 2*s12^4*(8 + 49*t) + t^3*(-2 + 8*t + 11*t^2) + 
      2*s12*t^2*(3 + 19*t + 29*t^2) + s12^2*t*(6 + 56*t + 95*t^2) + 
      s12^3*(-2 + 54*t + 123*t^2)))*canMINP[1, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((8*I)/3)*(-1 + t)*(-2*s12*t^5 - 5*t^6 + 8*s12^5*(3 + 4*t) + 
    2*s12^2*t^3*(12 + 23*t) + 3*s12^3*t^2*(24 + 31*t) + 
    2*s12^4*t*(36 + 47*t) + mmH^4*(s12^2 + 21*s12*t + 8*t^2) + 
    mmH^3*(17*s12^3 + 17*s12^2*t - 43*s12*t^2 - 19*t^3) + 
    mmH^2*(-34*s12^4 + s12^3*(24 - 53*t) + 9*t^4 + 3*s12*t^2*(8 + 23*t) + 
      s12^2*t*(48 + 41*t)) + mmH*(16*s12^5 + 7*t^5 - 12*s12^4*(4 + t) - 
      15*s12^3*t*(8 + 7*t) - 3*s12*t^3*(8 + 15*t) - 3*s12^2*t^2*(32 + 51*t)))*
   canMINP[1, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*(mmH - t)^3*(s12 + t)^2*
   (-mmH + s12 + t)^2) - 
 ((I/90)*(6*mmH^11*(200*s12^3 + 209*s12^2*t + 52*s12*t^2 + 91*t^3) + 
    mmH^10*(-8453*s12^4 + s12^3*(1484 - 21851*t) + s12^2*(4644 - 18053*t)*t + 
      3*s12*(1596 - 2951*t)*t^2 + 2*(814 - 2051*t)*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(780*s12^4 + 1623*s12^3*t - 130*s12^2*t^2 - 
      1989*s12*t^3 - 1028*t^4) + mmH*s12*t*(-800*s12^10*t + 48*t^9 + 
      2*s12^5*t^4*(4632 + 100480*t - 8271*t^2) + 
      s12^9*(3056 + 8592*t - 618*t^2) + 4*s12*t^8*(86 + 7588*t + 1149*t^2) + 
      s12^4*t^5*(2016 + 170004*t + 4373*t^2) + 
      s12^6*t^3*(23292 + 257932*t + 11633*t^2) + 
      s12^8*t*(14504 + 67436*t + 12561*t^2) + 
      s12^2*t^7*(1228 + 121972*t + 21657*t^2) + 
      s12^7*t^2*(26716 + 191560*t + 30221*t^2) + 
      s12^3*t^6*(1708 + 185880*t + 31767*t^2)) + 
    mmH^8*(-34212*s12^6 - 8*s12^5*(-358 + 14919*t) + 
      s12^4*(10924 + 15896*t - 91319*t^2) + t^4*(652 + 63728*t - 64015*t^2) + 
      2*s12^2*t^2*(17364 + 108652*t - 28735*t^2) + 
      4*s12^3*t*(8356 + 23750*t + 6967*t^2) - 
      4*s12*t^3*(-3220 - 49766*t + 38787*t^2)) + 
    mmH^9*(24067*s12^5 + s12^4*(-2260 + 77503*t) + 
      11*t^3*(-88 - 1540*t + 1869*t^2) + 2*s12^2*t*(-1452 - 29120*t + 
        25937*t^2) + s12*t^2*(-2904 - 53400*t + 46283*t^2) + 
      s12^3*(-968 - 24040*t + 80738*t^2)) + 
    mmH^2*(1600*s12^11*t - 2208*t^10 - 24*s12*t^9*(464 + 1332*t + 383*t^2) + 
      2*s12^9*t*(6112 + 12370*t + 6693*t^2) + 
      2*s12^10*(3056 + 9360*t + 7469*t^2) + 4*s12^6*t^4*
       (-17711 - 344638*t + 19452*t^2) - 2*s12^4*t^6*(11334 + 859616*t + 
        47901*t^2) - s12^8*t^2*(17572 + 207660*t + 54703*t^2) - 
      s12^7*t^3*(68756 + 775552*t + 62137*t^2) - 
      s12^2*t^8*(24372 + 329948*t + 65561*t^2) - 
      2*s12^3*t^7*(14474 + 531342*t + 75499*t^2) + 
      s12^5*t^5*(-34936 - 1771208*t + 83925*t^2)) + 
    mmH^3*(-800*s12^11 - 2*s12^10*(2928 + 9523*t) + 
      s12^5*t^4*(42268 + 4625120*t - 497471*t^2) + 
      4*s12^4*t^5*(21295 + 1293827*t - 21366*t^2) + 
      4*t^9*(3238 - 1704*t + 1149*t^2) - 4*s12^9*(8974 + 31587*t + 
        20520*t^2) - 4*s12^8*t*(31491 + 69805*t + 24870*t^2) - 
      2*s12^7*t^2*(75134 - 180102*t + 38255*t^2) + 
      s12*t^8*(61796 + 150940*t + 74167*t^2) - 
      4*s12^6*t^3*(12603 - 590489*t + 78055*t^2) + 
      2*s12^2*t^7*(60386 + 606722*t + 141691*t^2) + 
      2*s12^3*t^6*(62314 + 1724450*t + 177087*t^2)) + 
    mmH^7*(22438*s12^7 + s12^6*(-23992 + 75494*t) + 
      8*s12^2*t^3*(-9243 - 16438*t + 16131*t^2) + 
      4*t^5*(2604 - 31610*t + 29499*t^2) - 
      s12^5*(45264 + 20628*t + 70213*t^2) - 2*s12^3*t^2*
       (92652 - 99496*t + 248231*t^2) - 2*s12^4*t*(77884 - 73416*t + 
        255973*t^2) + s12*t^4*(11272 - 313468*t + 353101*t^2)) - 
    mmH^5*(8649*s12^9 + s12^8*(64916 + 90661*t) + 
      t^7*(-43136 + 104972*t - 84703*t^2) - 
      3*s12*t^6*(57844 + 43176*t + 153259*t^2) + 
      4*s12^6*t*(118453 + 67619*t + 216807*t^2) + 
      s12^3*t^4*(-5680 - 5136128*t + 305291*t^2) + 
      s12^7*(121712 + 405304*t + 320681*t^2) - 
      2*s12^2*t^5*(120698 + 1068070*t + 338955*t^2) + 
      4*s12^4*t^3*(116192 - 1313048*t + 425381*t^2) + 
      4*s12^5*t^2*(177887 - 521904*t + 430201*t^2)) + 
    mmH^4*(4726*s12^10 + s12^9*(31688 + 64782*t) + 
      t^8*(-32172 + 41064*t - 30263*t^2) - 12*s12^3*t^5*
       (16875 + 482049*t + 22186*t^2) + 4*s12^8*(22329 + 83386*t + 
        53735*t^2) + 4*s12^7*t*(86237 + 142455*t + 98745*t^2) - 
      2*s12*t^7*(71574 + 127716*t + 124427*t^2) - 
      2*s12^2*t^6*(126090 + 1106978*t + 296251*t^2) + 
      4*s12^5*t^3*(88791 - 1235916*t + 324001*t^2) + 
      2*s12^6*t^2*(257910 - 530726*t + 402341*t^2) + 
      s12^4*t^4*(33680 - 7481376*t + 838713*t^2)) + 
    mmH^6*(-317*s12^8 + s12^7*(60988 + 30277*t) + 
      s12*t^5*(-102340 + 169948*t - 511593*t^2) - 
      4*t^6*(7952 - 37187*t + 32505*t^2) - 2*s12^2*t^4*
       (21920 + 434118*t + 207239*t^2) + s12^6*(97488 + 203516*t + 
        272218*t^2) + s12^3*t^3*(261928 - 2116940*t + 755197*t^2) + 
      s12^5*t*(364796 - 241836*t + 999471*t^2) + 
      s12^4*t^2*(502544 - 1611868*t + 1546525*t^2)))*
   canMINP[1, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/45)*(4*s12^3*t^3*(s12 + t)^4*(12*s12^4 + 243*s12^3*t + 286*s12^2*t^2 - 
      9*s12*t^3 - 4*t^4) + 8*mmH^12*(43*s12^3 + s12^2*(20 - 129*t) + 
      t^2*(20 + 43*t) - s12*t*(80 + 129*t)) - 
    2*mmH^9*(7488*s12^6 + s12^5*(-12238 + 11581*t) + 
      2*s12^3*t*(1376 + 60550*t - 61087*t^2) + 
      s12^4*(228 + 14694*t - 55027*t^2) + 2*s12^2*t^2*
       (2844 + 63802*t - 38627*t^2) + s12*t^3*(2112 + 24450*t - 16751*t^2) - 
      t^4*(92 + 8986*t + 2551*t^2)) + 
    mmH^10*(9003*s12^5 + 4*s12^4*(-2233 + 61*t) + 
      2*s12^2*t*(784 + 27316*t - 24273*t^2) + 
      s12*t^2*(1440 + 22848*t - 2747*t^2) + 
      2*t^3*(-176 - 3618*t + 2087*t^2) - 16*s12^3*(14 - 1216*t + 3149*t^2)) + 
    mmH^11*(-2741*s12^4 + 12*s12^3*(74 + 323*t) + 
      t^2*(80 + 888*t - 2385*t^2) + 4*s12*t*(-80 - 666*t + 607*t^2) + 
      2*s12^2*(40 - 1332*t + 5715*t^2)) + mmH*s12*t*(s12 + t)^2*
     (364*s12^9*t + 16*t^8 + 2*s12^3*t^6*(-1026 + 3803*t) + 
      8*s12*t^7*(7 + 6*t + 52*t^2) - 2*s12^6*t^2*(226 + 4074*t + 373*t^2) + 
      2*s12^8*(-8 + 120*t + 671*t^2) + s12^7*t*(-432 - 1408*t + 1139*t^2) + 
      s12^2*t^6*(76 + 312*t + 2621*t^2) + s12^5*t^3*(152 - 24188*t + 
        5323*t^2) + s12^4*t^4*(184 - 20004*t + 7871*t^2)) + 
    mmH^8*(11432*s12^7 + 5*s12^6*(-6316 + 8435*t) + 
      s12^4*t*(11452 + 462780*t - 587057*t^2) + 
      s12^2*t^3*(30008 + 516348*t - 416163*t^2) + 
      4*s12^3*t^2*(8046 + 222784*t - 181015*t^2) + 
      2*s12*t^4*(4222 + 16464*t - 72503*t^2) + 
      t^5*(844 - 23580*t - 28571*t^2) - 2*s12^5*(-838 + 2928*t + 
        65991*t^2)) - mmH^2*(728*s12^12*t - 32*t^11 + 
      32*s12*t^10*(-3 - 3*t + 26*t^2) + s12^11*(32 + 288*t + 6770*t^2) + 
      6*s12^8*t^3*(-8 - 5186*t + 6883*t^2) + 8*s12^3*t^8*
       (35 + 183*t + 7105*t^2) + s12^2*t^9*(28 - 200*t + 10605*t^2) + 
      s12^10*t*(96 + 2920*t + 22043*t^2) + 
      s12^9*t^2*(-28 + 8096*t + 30245*t^2) + 4*s12^4*t^7*
       (146 - 8955*t + 37429*t^2) + 2*s12^7*t^4*(384 - 89716*t + 56377*t^2) + 
      2*s12^6*t^5*(582 - 142484*t + 103957*t^2) + 
      s12^5*t^6*(836 - 179504*t + 224863*t^2)) + 
    mmH^7*(1007*s12^8 + s12^7*(20048 - 15402*t) + 
      t^6*(-1400 + 18512*t + 44411*t^2) + 
      s12^6*(-40 + 58136*t + 109849*t^2) + 8*s12^4*t^2*
       (-4789 - 186070*t + 192016*t^2) + s12*t^5*(-10600 + 24440*t + 
        280647*t^2) + 4*s12^3*t^3*(-16460 - 387068*t + 359569*t^2) + 
      s12^5*t*(-7208 - 421880*t + 787071*t^2) + 
      s12^2*t^4*(-41016 - 513752*t + 799197*t^2)) + 
    mmH^3*(364*s12^12 + s12^11*(-96 + 7378*t) + 8*t^10*(-23 - 4*t + 52*t^2) + 
      s12*t^9*(-812 - 680*t + 10899*t^2) + 8*s12^2*t^8*
       (-199 + 544*t + 11193*t^2) + 4*s12^9*t*(1049 + 6122*t + 21266*t^2) + 
      s12^10*(560 + 1920*t + 39103*t^2) + 4*s12^7*t^3*
       (4594 - 38644*t + 80017*t^2) + 4*s12^3*t^7*(-598 - 2938*t + 
        82827*t^2) + s12^8*t^2*(12656 + 53064*t + 131799*t^2) + 
      s12^6*t^4*(10520 - 605784*t + 660685*t^2) + 
      s12^4*t^6*(-4584 - 255168*t + 667145*t^2) + 
      s12^5*t^5*(-2472 - 659032*t + 834339*t^2)) - 
    mmH^6*(9333*s12^9 + s12^8*(4476 + 36578*t) + 
      4*t^7*(-246 + 2083*t + 8850*t^2) + 2*s12^7*(2080 + 32172*t + 
        57233*t^2) + 6*s12^2*t^5*(-5662 - 37820*t + 164917*t^2) + 
      s12*t^6*(-8508 + 51184*t + 296215*t^2) + 
      2*s12^6*t*(6310 - 62772*t + 323263*t^2) + 
      4*s12^5*t^2*(-555 - 321232*t + 446024*t^2) + 
      2*s12^3*t^4*(-34892 - 716388*t + 965713*t^2) + 
      2*s12^4*t^3*(-27008 - 1129340*t + 1213765*t^2)) - 
    mmH^4*(2678*s12^11 + s12^10*(-764 + 28825*t) + 
      t^9*(-444 - 172*t + 3747*t^2) + 8*s12*t^8*(-287 + 534*t + 7703*t^2) + 
      12*s12^2*t^7*(-572 + 2103*t + 29323*t^2) + 
      4*s12^8*t*(4204 + 20349*t + 48537*t^2) + 
      2*s12^9*(1350 + 4676*t + 50207*t^2) + 4*s12^7*t^2*
       (9784 - 384*t + 120911*t^2) + 2*s12^3*t^6*(-8180 - 85160*t + 
        490889*t^2) + 2*s12^5*t^4*(346 - 694996*t + 875315*t^2) + 
      s12^6*t^3*(37896 - 731256*t + 1172519*t^2) + 
      s12^4*t^5*(-23532 - 923624*t + 1629653*t^2)) + 
    mmH^5*(7578*s12^10 + 2*s12^9*(-626 + 26027*t) + 
      4*t^8*(-158 + 369*t + 3914*t^2) + 4*s12^8*(1324 + 8255*t + 33562*t^2) + 
      4*s12*t^7*(-1211 + 7007*t + 44995*t^2) + 
      5*s12^6*t^2*(8136 - 100312*t + 240111*t^2) + 
      s12^7*t*(25364 + 83216*t + 376995*t^2) + 
      4*s12^5*t^3*(1811 - 442214*t + 564654*t^2) + 
      s12^2*t^6*(-18568 - 5800*t + 762629*t^2) + 
      2*s12^4*t^4*(-22636 - 948688*t + 1234931*t^2) + 
      s12^3*t^5*(-44340 - 711376*t + 1722883*t^2)))*
   canMINP[1, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^4) - 
 ((I/360)*(20*mmH^11*(80*s12^3 + 422*s12^2*t - 239*s12*t^2 + 139*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(2692*s12^4 + 6733*s12^3*t - 594*s12^2*t^2 - 
      427*s12*t^3 + 164*t^4) - mmH^10*(23239*s12^4 + 4*t^3*(569 + 8367*t) + 
      s12*t^2*(3084 + 38713*t) + 3*s12^2*t*(2004 + 45047*t) + 
      s12^3*(5204 + 97935*t)) + mmH*s12*t*(-984*s12^10*t - 656*t^9 + 
      12*s12*t^8*(-246 - 164*t + 795*t^2) + 
      2*s12^9*(11576 + 86504*t + 4015*t^2) + 
      s12^7*t^2*(219452 + 1516696*t + 17413*t^2) + 
      s12^6*t^3*(229484 + 1494476*t + 17801*t^2) + 
      s12^8*t*(110200 + 804036*t + 35441*t^2) + 
      s12^2*t^7*(-5412 - 18148*t + 46737*t^2) + 
      2*s12^5*t^4*(62984 + 394172*t + 48489*t^2) + 
      s12^3*t^6*(-4276 - 32016*t + 128759*t^2) + 
      s12^4*t^5*(27728 + 163700*t + 161725*t^2)) + 
    mmH^8*(-121760*s12^6 + s12^5*(206376 - 162046*t) + 
      2*s12^3*t*(21064 + 109044*t - 641263*t^2) + 
      t^4*(10988 + 44520*t - 460819*t^2) + 
      s12^4*(10380 + 457808*t - 367021*t^2) - 
      8*s12^2*t^2*(-8013 + 11739*t + 222964*t^2) - 
      4*s12*t^3*(-10836 + 4012*t + 377385*t^2)) + 
    mmH^9*(81173*s12^5 + s12^4*(-19996 + 279993*t) + 
      8*s12^3*(-553 - 8026*t + 78546*t^2) + 
      4*s12^2*t*(-3318 - 18466*t + 146159*t^2) + 
      t^3*(-4424 - 5436*t + 177427*t^2) + s12*t^2*(-13272 - 35088*t + 
        390115*t^2)) + mmH^2*(1968*s12^11*t - 1312*t^10 + 
      2*s12^3*t^7*(6174 + 72038*t - 330683*t^2) + 
      s12^2*t^8*(3772 + 25004*t - 163793*t^2) - 
      8*s12*t^9*(328 + 492*t + 2385*t^2) + 
      s12^10*(2528 - 93792*t + 74082*t^2) + 
      4*s12^9*t*(-31568 - 389049*t + 75540*t^2) - 
      2*s12^6*t^4*(570038 + 4864576*t + 110817*t^2) - 
      4*s12^4*t^6*(25219 + 171958*t + 310290*t^2) + 
      s12^7*t^3*(-1186212 - 10560424*t + 614525*t^2) + 
      s12^8*t^2*(-620132 - 6008692*t + 644705*t^2) - 
      s12^5*t^5*(553336 + 4517984*t + 1090807*t^2)) + 
    mmH^3*(-984*s12^11 - 2*s12^10*(19312 + 44295*t) + 
      2*s12^8*t*(159066 + 2684130*t - 1362895*t^2) + 
      4*s12^7*t^2*(374341 + 4478573*t - 1095519*t^2) + 
      s12^9*(-9608 + 413372*t - 806162*t^2) + 
      4*t^9*(1886 + 328*t + 2385*t^2) + s12*t^8*(25748 - 9068*t + 
        185407*t^2) + 2*s12^2*t^7*(16282 - 86994*t + 593891*t^2) - 
      4*s12^6*t^3*(-660713 - 6932575*t + 611383*t^2) + 
      2*s12^3*t^6*(87138 + 472270*t + 1680067*t^2) + 
      s12^5*t^4*(2270396 + 22152224*t + 1939133*t^2) + 
      2*s12^4*t^5*(478542 + 4264050*t + 2186221*t^2)) + 
    mmH^7*(83106*s12^7 - 4*s12^6*(139858 + 141881*t) + 
      s12^5*(3552 - 1035628*t - 2447783*t^2) + 
      2*s12^4*t*(2828 + 403248*t - 776745*t^2) + 
      2*t^5*(-1488 - 44004*t + 325303*t^2) + 8*s12^2*t^3*
       (-2547 + 248238*t + 589151*t^2) + 4*s12^3*t^2*(-1830 + 729844*t + 
        602881*t^2) + s12*t^4*(-13928 + 261212*t + 3109553*t^2)) - 
    mmH^6*(14519*s12^8 - 9*s12^7*(84076 + 138821*t) + 
      s12^5*t*(216884 + 4668044*t - 8797853*t^2) + 
      s12^6*(26672 - 957020*t - 5975830*t^2) + 
      s12^4*t^2*(520896 + 12603180*t - 2339275*t^2) + 
      2*t^6*(8184 - 42046*t + 263537*t^2) + 4*s12^2*t^4*
       (69200 + 1043315*t + 2007818*t^2) + 
      s12*t^5*(79380 + 229092*t + 3619661*t^2) + 
      s12^3*t^3*(544472 + 11594876*t + 6354141*t^2)) + 
    mmH^4*(6478*s12^10 + 32*s12^9*(7131 + 15013*t) + 
      t^8*(-18204 + 5888*t - 68351*t^2) - 2*s12*t^7*(35646 - 59680*t + 
        452267*t^2) + 4*s12^5*t^3*(-768293 - 9450448*t + 559276*t^2) - 
      4*s12^3*t^5*(214285 + 1883845*t + 2046182*t^2) - 
      2*s12^2*t^6*(101362 + 223694*t + 2082429*t^2) + 
      4*s12^6*t^2*(-493681 - 7065465*t + 2473637*t^2) + 
      s12^8*(5508 - 573072*t + 3182302*t^2) + 
      2*s12^7*t*(-241166 - 4739094*t + 4257983*t^2) - 
      s12^4*t^4*(2293792 + 25191376*t + 6485095*t^2)) + 
    mmH^5*(-11855*s12^9 - 3*s12^8*(189332 + 368037*t) + 
      2*s12^6*t*(224846 + 4606762*t - 6305453*t^2) + 
      s12^7*(18736 - 55488*t - 6098711*t^2) + 
      4*s12^5*t^2*(366169 + 6338150*t - 2379088*t^2) + 
      88*s12^4*t^3*(21830 + 326027*t + 28972*t^2) + 
      t^7*(24752 - 40092*t + 249359*t^2) + 
      s12*t^6*(112060 - 84256*t + 2411233*t^2) + 
      2*s12^2*t^5*(207842 + 1479742*t + 3887585*t^2) + 
      s12^3*t^4*(1215696 + 15042440*t + 10132333*t^2)))*
   canMINP[1, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/90)*(mmH^13*(-1 + s12)*(-1 + t)*(-959*t + s12*(-1079 + 959*t)) + 
    480*s12^5*t*(s12 + t)^2*(32*s12^3*(-1 + t) - 2*t^2*(32 + 21*t) + 
      s12^2*t*(-29 + 45*t) + s12*t*(-64 - 39*t + 42*t^2)) + 
    mmH^12*(s12^3*(-7643 + 14326*t - 6683*t^2) + 
      t*(7829 - 4694*t - 3673*t^2) + s12^2*(-5266 + 114*t + 9065*t^2 - 
        3673*t^3) + s12*(9149 - 18509*t + 2312*t^2 + 7346*t^3)) - 
    16*mmH*s12^3*(4480*t^7 + 480*s12^7*(1 - 5*t + 4*t^2) + 
      10*s12*t^5*(-672 + 1763*t + 16*t^2) + 
      s12^6*t*(-3795 + 5989*t + 86*t^2) + s12^2*t^4*(-25920 + 18871*t + 
        4646*t^2 - 4640*t^3) - s12^5*t*(960 + 17537*t - 37981*t^2 + 
        8845*t^3) - s12^3*t^3*(32640 + 5735*t - 26922*t^2 + 13156*t^3) - 
      s12^4*t^2*(14400 + 24718*t - 52028*t^2 + 15527*t^3)) + 
    mmH^11*(3*s12^4*(9761 - 18442*t + 8681*t^2) + 
      t*(-19636 - 14118*t + 31383*t^2 + 4675*t^3) + 
      s12^3*(55145 - 56380*t - 23378*t^2 + 22693*t^3) + 
      s12^2*(2428 + 63010*t - 70575*t^2 - 4924*t^3 + 4675*t^4) - 
      2*s12*(12218 - 7693*t - 33897*t^2 + 24576*t^3 + 4675*t^4)) + 
    8*mmH^2*s12^2*(-7680*t^7 + 1440*s12^8*(1 - 3*t + 2*t^2) + 
      40*s12*t^5*(-384 + 535*t + 1396*t^2) + 
      s12^7*(5190 - 16631*t + 33046*t^2 - 15845*t^3) + 
      2*s12^2*t^4*(-39996 + 47455*t + 94791*t^2 - 14800*t^3) + 
      s12^5*t*(-11280 - 94330*t + 310112*t^2 + 35435*t^3 - 84068*t^4) + 
      s12^6*(1920 - 18692*t + 65453*t^2 + 80812*t^3 - 61099*t^4) - 
      2*s12^3*t^3*(65312 - 18195*t - 161375*t^2 + 45844*t^3 + 9280*t^4) - 
      2*s12^4*t^2*(39596 + 52024*t - 205841*t^2 + 35978*t^3 + 30127*t^4)) - 
    mmH^10*(5*s12^5*(13763 - 26326*t + 12563*t^2) + 
      s12^4*(209704 - 254172*t - 55319*t^2 + 93307*t^3) + 
      t*(-11844 - 104164*t + 54773*t^2 + 54974*t^3 + 3287*t^4) + 
      s12^3*(177391 + 514*t - 274761*t^2 + 24319*t^3 + 26451*t^4) + 
      s12^2*(1258 + 170564*t - 42101*t^2 - 161609*t^3 + 16385*t^4 + 
        3287*t^5) - 2*s12*(8802 + 32811*t - 95464*t^2 + 14075*t^3 + 
        48905*t^4 + 3287*t^5)) - 4*mmH^3*s12*(21120*t^7 + 
      480*s12^9*(3 - 7*t + 4*t^2) - 160*s12*t^5*(48 - 339*t + 430*t^2) + 
      s12^8*(2422 - 1108*t + 36507*t^2 - 31701*t^3) + 
      8*s12^2*t^4*(-7992 + 26915*t + 21777*t^2 + 25020*t^3) + 
      s12^7*(18724 - 78327*t + 416981*t^2 - 110114*t^3 - 105627*t^4) + 
      2*s12^3*t^3*(-82280 + 112847*t + 423261*t^2 + 236794*t^3 - 62320*t^4) + 
      s12^6*(12000 - 116011*t + 380404*t^2 + 1035414*t^3 - 466227*t^4 - 
        139692*t^5) - s12^4*t^2*(182216 + 198053*t - 1369278*t^2 - 
        659076*t^3 + 452758*t^4 + 27840*t^5) - 
      s12^5*t*(61912 + 309778*t - 1244579*t^2 - 1014674*t^3 + 650840*t^4 + 
        95526*t^5)) + mmH^9*(25*s12^6*(3901 - 7538*t + 3637*t^2) + 
      s12^5*(467661 - 648936*t - 46216*t^2 + 215491*t^3) + 
      s12^4*(652786 - 277031*t - 869938*t^2 + 187575*t^3 + 142218*t^4) + 
      2*t*(4264 - 78548*t - 47188*t^2 + 90561*t^3 + 26140*t^4 + 1223*t^5) + 
      s12^3*(407620 + 236599*t - 619467*t^2 - 308284*t^3 + 1085*t^4 + 
        16625*t^5) + s12^2*(70260 + 155994*t + 261782*t^2 - 495889*t^3 - 
        38183*t^4 + 26482*t^5 + 2446*t^6) - 
      s12*(-8528 + 66564*t + 89366*t^2 - 208241*t^3 + 295540*t^4 + 
        95387*t^5 + 4892*t^6)) + 2*mmH^4*(480*s12^10*(-1 + t)^2 - 17920*t^7 + 
      640*s12*t^5*(24 + 133*t + 148*t^2) - 32*s12^2*t^4*
       (-4806 - 16495*t + 2461*t^2 + 5010*t^3) - 
      s12^9*(23792 - 58149*t + 7779*t^2 + 23698*t^3) + 
      s12^8*(-102618 + 154105*t + 562032*t^2 - 408819*t^3 - 75637*t^4) + 
      8*s12^3*t^3*(37360 + 131019*t + 46862*t^2 + 105153*t^3 + 37100*t^4) + 
      2*s12^4*t^2*(-15220 + 159011*t + 746978*t^2 + 1392121*t^3 + 89619*t^4 - 
        97360*t^5) - s12^7*(58446 + 453242*t - 2516231*t^2 - 383478*t^3 + 
        1061086*t^4 + 98963*t^5) - 2*s12^5*t*(106492 + 278361*t - 
        1074081*t^2 - 2290560*t^3 + 305796*t^4 + 376783*t^5 + 9280*t^6) - 
      s12^6*(22096 + 590886*t - 960542*t^2 - 5080920*t^3 + 554032*t^4 + 
        1226329*t^5 + 66064*t^6)) + 
    mmH^6*(s12^9*(-6533 + 12826*t - 6293*t^2) - 
      16*t^4*(-6084 + 14369*t + 17223*t^2 + 2520*t^3) - 
      s12^8*(208604 - 406344*t + 140743*t^2 + 53877*t^3) + 
      s12^7*(-1065861 + 1523332*t + 857249*t^2 - 1020047*t^3 - 120807*t^4) + 
      16*s12*t^3*(43280 + 23524*t + 33949*t^2 + 39427*t^3 + 5280*t^4) - 
      8*s12^2*t^2*(-94460 - 239387*t - 307875*t^2 - 30199*t^3 + 60008*t^4 + 
        4540*t^5) - s12^6*(1662450 + 69082*t - 6335453*t^2 + 763445*t^3 + 
        1811289*t^4 + 128715*t^5) + 8*s12^3*t*(-50940 + 64281*t + 
        314713*t^2 + 76404*t^3 + 175192*t^4 + 81688*t^5 + 1200*t^6) - 
      2*s12^5*(754066 + 871617*t - 2531406*t^2 - 3601027*t^3 + 778775*t^4 + 
        700667*t^5 + 36212*t^6) + s12^4*(-568064 - 1847236*t + 1397412*t^2 + 
        3810767*t^3 + 4333786*t^4 + 134785*t^5 - 427160*t^6 - 17440*t^7)) - 
    mmH^8*(3*s12^7*(26843 - 52246*t + 25403*t^2) + 
      s12^6*(631530 - 998762*t + 89273*t^2 + 264759*t^3) + 
      s12^5*(1272313 - 830721*t - 1796660*t^2 + 750336*t^3 + 304982*t^4) + 
      4*t^2*(-13004 - 72063*t + 44204*t^2 + 57943*t^3 + 8559*t^4 + 280*t^5) + 
      s12^4*(1265888 + 202153*t - 2122980*t^2 - 997739*t^3 + 429324*t^4 + 
        130590*t^5) - 4*s12*t*(-16172 + 149707*t + 12861*t^2 + 74782*t^3 + 
        107684*t^4 + 15675*t^5 + 560*t^6) + 
      s12^3*(607636 + 666888*t - 730118*t^2 - 850896*t^3 - 389272*t^4 - 
        87806*t^5 + 9544*t^6) + 2*s12^2*(58352 + 75690*t + 60798*t^2 - 
        360051*t^3 - 199574*t^4 + 75764*t^5 + 9460*t^6 + 560*t^7)) + 
    mmH^7*(13*s12^8*(2741 - 5362*t + 2621*t^2) + 
      s12^7*(498327 - 883080*t + 204974*t^2 + 171139*t^3) + 
      8*t^3*(-17816 - 6877*t + 49939*t^2 + 19004*t^3 + 1400*t^4) + 
      s12^6*(1510448 - 1501224*t - 1886303*t^2 + 1286538*t^3 + 285543*t^4) - 
      4*s12*t^2*(80936 + 241503*t + 37476*t^2 + 199112*t^3 + 74008*t^4 + 
        5320*t^5) + 2*s12^5*(948122 + 162060*t - 2482372*t^2 - 509742*t^3 + 
        780618*t^4 + 110045*t^5) + 4*s12^2*t*(53440 - 195530*t - 299767*t^2 - 
        351087*t^3 + 80760*t^4 + 33451*t^5 + 1680*t^6) + 
      s12^4*(1394568 + 1192108*t - 2388014*t^2 - 3420803*t^3 - 841495*t^4 + 
        534196*t^5 + 73076*t^6) + 2*s12^3*(197488 + 493050*t - 317558*t^2 - 
        711535*t^3 - 311546*t^4 - 382295*t^5 - 32560*t^6 + 1680*t^7)) + 
    mmH^5*(160*t^5*(-96 + 1111*t + 392*t^2) + 
      s12^9*(34090 - 72073*t + 31210*t^2 + 6293*t^3) - 
      16*s12*t^4*(21456 + 2875*t + 36624*t^2 + 10960*t^3) + 
      16*s12^2*t^3*(-74440 - 114141*t - 88573*t^2 + 41883*t^3 + 9620*t^4) + 
      s12^8*(394098 - 748564*t - 81887*t^2 + 365563*t^3 + 19804*t^4) - 
      8*s12^3*t^2*(89760 + 278767*t + 265431*t^2 + 107172*t^3 + 207323*t^4 + 
        22580*t^5) + s12^7*(853572 - 420217*t - 3980499*t^2 + 1675524*t^3 + 
        855301*t^4 + 25877*t^5) + s12^6*(791284 + 1703858*t - 7059838*t^2 - 
        5265883*t^3 + 3634575*t^4 + 933642*t^5 + 17006*t^6) + 
      2*s12^4*t*(251560 + 109580*t - 1201536*t^2 - 2665919*t^3 - 
        1700492*t^4 + 342207*t^5 + 67360*t^6) + 
      s12^5*(358096 + 1889140*t - 1498126*t^2 - 9989931*t^3 - 3964020*t^4 + 
        2890057*t^5 + 542620*t^6 + 4640*t^7)))*canMINP[1, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/6)*(48*mmH^8*(-1 + t)*(s12^2 - 4*s12*t + t^2) - 
    48*mmH^7*(4*s12^3*(-1 + t) + s12^2*(-3 + 15*t - 11*t^2) - 
      4*s12*t*(-3 + 4*t^2) + t^2*(-3 - t + 5*t^2)) - 
    4*t*(s12 + t)^4*(23*t^4 + s12^3*(-83 + 35*t) + 
      s12*t*(-64 - 71*t + 49*t^2) + s12^2*(-64 - 122*t + 61*t^2)) + 
    4*mmH*(s12 + t)^3*(s12^4*(-67 - 12*t + 3*t^2) - 
      t^3*(64 + 39*t - 73*t^2 + t^3) + s12*t^2*(-256 - 331*t + 135*t^2 + 
        8*t^3) + s12^3*(-64 - 395*t + 21*t^2 + 16*t^3) + 
      s12^2*t*(-256 - 588*t + 95*t^2 + 22*t^3)) + 
    2*mmH^6*(s12^4*(-153 + 157*t) - 4*s12^3*(66 - 129*t + 41*t^2) + 
      4*s12*t*(48 + 150*t - 207*t^2 - 137*t^3) - 
      6*s12^2*(8 - 140*t - 39*t^2 + 187*t^3) + 
      t^2*(-48 - 216*t + 183*t^2 + 253*t^3)) + 
    mmH^4*(8*s12^6*(-8 + 13*t) + s12^5*(-280 + 398*t + 461*t^2) + 
      2*s12^2*t^2*(1872 + 1864*t - 3416*t^2 - 647*t^3) + 
      s12^4*(-40 + 1264*t + 1504*t^2 - 107*t^3) + 
      s12*t^3*(1616 - 776*t - 1946*t^2 + 289*t^3) + 
      t^4*(8 + 192*t + 1152*t^2 + 385*t^3) - 
      2*s12^3*t*(-760 - 3120*t + 1346*t^2 + 831*t^3)) + 
    mmH^5*(s12^5*(221 - 253*t) + s12^4*(696 - 795*t - 295*t^2) + 
      t^3*(288 + 288*t - 1031*t^2 - 579*t^3) + 
      s12*t^2*(-864 - 312*t + 3033*t^2 + 503*t^3) + 
      2*s12^3*(144 - 900*t - 595*t^2 + 915*t^3) + 
      2*s12^2*t*(-432 - 2268*t + 1945*t^2 + 1477*t^3)) + 
    mmH^2*(s12 + t)^2*(s12^5*(92 + 15*t + 21*t^2) + 
      s12^4*(760 + 452*t + 184*t^2 + 61*t^3) + 
      t^3*(512 + 552*t - 240*t^2 + 152*t^3 + 25*t^4) + 
      2*s12^3*(256 + 1460*t + 758*t^2 - 85*t^3 + 41*t^4) + 
      2*s12^2*t*(768 + 2368*t + 326*t^2 - 340*t^3 + 45*t^4) + 
      s12*t^2*(1536 + 2552*t - 744*t^2 - 189*t^3 + 73*t^4)) - 
    mmH^3*(s12^7*(-5 + 21*t) + s12^6*(124 + 122*t + 207*t^2) + 
      s12^5*(644 + 1156*t + 956*t^2 + 433*t^3) + 
      s12^3*t*(1024 + 8168*t + 6432*t^2 - 3989*t^3 - 17*t^4) + 
      t^4*(256 + 596*t + 152*t^2 + 635*t^3 + 145*t^4) + 
      s12^4*(256 + 3428*t + 5272*t^2 - 61*t^3 + 227*t^4) + 
      s12^2*t^2*(1536 + 8072*t + 1204*t^2 - 3976*t^3 + 253*t^4) + 
      s12*t^3*(1024 + 3284*t - 836*t^2 - 242*t^3 + 395*t^4)))*
   canMINP[1, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/18)*(mmH^12*(-1 + s12)*(85*s12*(-1 + t) - 109*t) - 
    48*s12*t^4*(s12 + t)^2*(2*s12^3*(-1 + t) - 32*t^3 + 
      s12^2*(-64 + 33*t + 13*t^2) + s12*t*(-64 + 3*t + 32*t^2)) + 
    mmH^11*(-545*s12^3*(-1 + t) - t*(655 + 853*t) + 
      s12^2*(274 + 980*t - 661*t^2) + s12*(-391 + 268*t + 1514*t^2)) + 
    8*mmH*t^2*(96*t^7 + s12^6*t*(4432 + 1273*t - 3881*t^2) + 
      32*s12^7*(28 + t - 29*t^2) - 3*s12*t^5*(64 + 301*t + 128*t^2) + 
      s12^5*t*(-1536 + 8090*t + 5466*t^2 - 5155*t^3) + 
      s12^4*t^2*(-5760 + 6754*t + 8833*t^2 - 2398*t^3) + 
      s12^3*t^3*(-7104 + 1391*t + 6211*t^2 + 92*t^3) + 
      s12^2*t^4*(-3072 - 1808*t + 1219*t^2 + 288*t^3)) + 
    mmH^10*(1517*s12^4*(-1 + t) + t*(188 + 4690*t + 3407*t^2) + 
      s12^3*(-4653 - 457*t + 3593*t^2) + s12^2*(1200 - 8686*t - 4551*t^2 + 
        2759*t^3) - 2*s12*(386 - 1843*t + 2058*t^2 + 3083*t^3)) + 
    mmH^9*(-1963*s12^5*(-1 + t) + s12^4*(15082 - 4668*t - 8499*t^2) + 
      s12^3*(12313 + 28047*t - 1194*t^2 - 15321*t^3) - 
      3*t*(-1532 + 516*t + 5659*t^2 + 2685*t^3) + 
      s12^2*(-3074 + 16218*t + 37837*t^2 + 17762*t^3 - 6855*t^4) + 
      2*s12*(2874 - 1105*t - 5535*t^2 + 7916*t^3 + 7455*t^4)) + 
    4*mmH^2*t*(-6*t^6*(64 + 181*t + 32*t^2) + 
      32*s12^7*(20 - 322*t + 215*t^2 + 87*t^3) + 
      s12*t^5*(312 + 2711*t + 3545*t^2 + 480*t^3) + 
      2*s12^6*t*(-4920 - 21948*t + 15125*t^2 + 5839*t^3) + 
      s12^2*t^4*(15920 + 4102*t - 11635*t^2 - 4441*t^3 - 288*t^4) + 
      s12^3*t^3*(33656 - 16807*t - 62052*t^2 - 8767*t^3 + 1238*t^4) + 
      3*s12^5*t*(1536 - 12264*t - 29349*t^2 + 13349*t^3 + 5342*t^4) + 
      s12^4*t^2*(23040 - 44256*t - 102169*t^2 + 11910*t^3 + 8658*t^4)) - 
    2*mmH^3*(-2*t^6*(3528 + 3509*t + 413*t^2 + 48*t^3) + 
      32*s12^7*(-112 + 88*t - 714*t^2 + 651*t^3 + 87*t^4) + 
      s12*t^5*(-15928 - 5492*t + 18622*t^2 + 1681*t^3 + 192*t^4) + 
      s12^6*t*(-19776 - 90456*t - 30648*t^2 + 98439*t^3 + 11689*t^4) - 
      s12^2*t^4*(-28440 + 10066*t + 66768*t^2 + 50394*t^3 + 3163*t^4 + 
        96*t^5) + s12^3*t^3*(77248 - 67616*t - 315372*t^2 - 126661*t^3 + 
        15061*t^4 + 1828*t^5) + s12^4*t^2*(46080 - 119248*t - 471284*t^2 - 
        86251*t^3 + 93289*t^4 + 9402*t^5) + 
      s12^5*t*(6144 - 75536*t - 328872*t^2 - 11925*t^3 + 154549*t^4 + 
        16383*t^5)) + mmH^8*(1130*s12^6*(-1 + t) + 
      s12^5*(-19798 + 9325*t + 9367*t^2) + 
      s12^4*(-51348 - 34520*t + 22507*t^2 + 34820*t^3) + 
      t*(-6832 - 25336*t + 7624*t^2 + 36690*t^3 + 11395*t^4) + 
      s12^3*(-10286 - 105395*t - 87222*t^2 + 11642*t^3 + 34871*t^4) + 
      s12^2*(-5956 - 13270*t - 65196*t^2 - 124463*t^3 - 35837*t^4 + 
        10075*t^5) - s12*(6832 + 32524*t - 7796*t^2 - 33087*t^3 + 38124*t^4 + 
        21470*t^5)) + mmH^7*(-224*s12^7*(-1 + t) - 
      2*s12^6*(-5625 + 3277*t + 2236*t^2) + 
      s12^5*(70538 + 11886*t - 29664*t^2 - 37374*t^3) + 
      s12^4*(69256 + 194006*t + 91322*t^2 - 112948*t^3 - 65622*t^4) + 
      t^2*(35296 + 59724*t - 20196*t^2 - 47673*t^3 - 9419*t^4) + 
      s12^3*(-192 + 145408*t + 278252*t^2 + 247436*t^3 - 63003*t^4 - 
        41171*t^5) + s12*t*(48816 + 98128*t - 34456*t^2 - 60469*t^3 + 
        59860*t^4 + 17974*t^5) + s12^2*(13520 + 39252*t + 68652*t^2 + 
        157120*t^3 + 264210*t^4 + 31624*t^5 - 8555*t^6)) + 
    mmH^5*(-32*s12^7*(-252 + 136*t + 7*t^2 + 109*t^3) + 
      s12^6*(62664 + 23384*t + 42604*t^2 - 96340*t^3 - 17048*t^4) + 
      t^4*(81280 + 64300*t - 19492*t^2 - 13943*t^3 - 777*t^4) + 
      s12^5*(53776 + 258688*t + 355988*t^2 - 87012*t^3 - 283885*t^4 - 
        29319*t^5) + 2*s12*t^3*(87152 + 80086*t - 62189*t^2 - 3466*t^3 + 
        12796*t^4 + 753*t^5) + s12^4*(-9216 + 146640*t + 595048*t^2 + 
        857044*t^3 - 111442*t^4 - 273756*t^5 - 22055*t^6) + 
      s12^3*t*(-17792 + 161960*t + 576768*t^2 + 996225*t^3 + 158495*t^4 - 
        95524*t^5 - 7203*t^6) + s12^2*t^2*(84448 + 157320*t + 102686*t^2 + 
        463138*t^3 + 171145*t^4 - 3822*t^5 - 729*t^6)) + 
    mmH^4*(2*t^5*(-23960 - 17508*t + 2192*t^2 + 907*t^3) + 
      32*s12^7*(-392 + 200*t - 490*t^2 + 653*t^3 + 29*t^4) - 
      s12*t^4*(116016 + 79636*t - 83084*t^2 + 2689*t^3 + 3973*t^4) + 
      s12^2*t^3*(-25280 - 96404*t - 168230*t^2 - 310780*t^3 - 45047*t^4 + 
        1334*t^5) + 2*s12^6*(-17872 - 30592*t - 88248*t^2 + 63540*t^3 + 
        50503*t^4 + 1949*t^5) + s12^3*t^2*(85824 - 178392*t - 785982*t^2 - 
        756895*t^3 + 24236*t^4 + 32044*t^5 + 729*t^6) + 
      s12^4*t*(46080 - 234128*t - 948216*t^2 - 762508*t^3 + 330008*t^4 + 
        116857*t^5 + 3322*t^6) + s12^5*(3072 - 142128*t - 449112*t^2 - 
        478144*t^3 + 420706*t^4 + 167761*t^5 + 5563*t^6)) + 
    mmH^6*(224*s12^7*(-10 + 7*t + 3*t^2) + 
      4*s12^6*(-10094 + 1812*t + 2903*t^2 + 4651*t^3) + 
      t^3*(-74400 - 78728*t + 28156*t^2 + 35862*t^3 + 4193*t^4) + 
      2*s12^5*(-52622 - 68822*t - 31946*t^2 + 82577*t^3 + 26863*t^4) - 
      2*s12*t^2*(65920 + 84014*t - 48536*t^2 - 23110*t^3 + 27520*t^4 + 
        4037*t^5) + s12^4*(-24800 - 321988*t - 431816*t^2 - 140616*t^3 + 
        272329*t^4 + 56517*t^5) + s12^2*t*(-57984 - 119216*t - 81976*t^2 - 
        347028*t^3 - 300444*t^4 - 7597*t^5 + 3881*t^6) + 
      s12^3*(-544 - 57948*t - 360772*t^2 - 641378*t^3 - 341169*t^4 + 
        119603*t^5 + 25047*t^6)))*canMINP[1, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((I/36)*(6*mmH^5 - 3*mmH^4*(12 + 7*s12 + 7*t) - 
    12*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH^3*(27*s12^2 - 3*s12*(-8 + t) + 4*(12 + 523*t + 251*t^2)) + 
    mmH*(3*s12^4 - 12*t^2*(4 + 5*t) - 3*s12^3*(8 + 15*t) + 
      7*s12*t^2*(208 + 107*t) + s12^2*(144 + 2020*t + 941*t^2)) - 
    mmH^2*(15*s12^3 - 3*s12^2*(16 + 23*t) + t^2*(1420 + 701*t) + 
      s12*(144 + 4100*t + 1945*t^2)))*canMINP[1, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) + 
 ((I/12)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[1, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/36)*(6*mmH^5 - 3*mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(48 + 2092*s12 + 1004*s12^2 + 24*t - 3*s12*t + 27*t^2) - 
    12*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) - 
    mmH^2*(701*s12^3 + s12*(4100 - 69*t)*t + 5*s12^2*(284 + 389*t) + 
      3*t*(48 - 16*t + 5*t^2)) + mmH*(-5*s12*t^2*(-404 + 9*t) + 
      s12^3*(-60 + 749*t) + 3*t^2*(48 - 8*t + t^2) + 
      s12^2*(-48 + 1456*t + 941*t^2)))*canMINP[1, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((2*I)*(-1 + s12)*(-5*s12^5 + 7*s12^4*t + 24*t^4 + mmH^4*(8*s12 + 5*t) + 
    4*s12*t^3*(11 + 8*t) + 2*s12^2*t^2*(11 + 29*t) + s12^3*t*(2 + 35*t) - 
    mmH^3*(23*s12^2 + (2 - 9*t)*t + s12*(2 + 8*t)) + 
    mmH^2*(17*s12^3 + 2*(11 - 15*t)*t^2 + s12*t*(26 + t) + 
      s12^2*(4 + 48*t)) + mmH*(3*s12^4 + 4*t^3*(-11 + 4*t) - 
      4*s12*t^2*(17 + 7*t) - 2*s12^3*(1 + 26*t) - s12^2*t*(26 + 93*t)))*
   canMINP[2, 1, {s12, t, mmH}])/(s12*(-mmH + s12)^3*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^2) - ((2*I)*(5*s12^6 + t^5*(1 + t) + s12^5*(5 + 33*t) + 
    s12^4*t*(26 + 63*t) + 4*mmH^4*(s12^2 - 4*s12*t + t^2) + 
    s12*t^3*(-2 + 10*t + 13*t^2) + s12^2*t^2*(8 + 29*t + 35*t^2) + 
    s12^3*t*(-2 + 41*t + 58*t^2) + mmH^3*(-21*s12^3 + s12^2*(-2 + 5*t) + 
      s12*t*(8 + 9*t) - t^2*(2 + 17*t)) + 
    mmH^2*(35*s12^4 + s12^3*(13 + 76*t) + t^2*(-2 + 9*t + 23*t^2) + 
      s12^2*(-2 + 19*t + 46*t^2) + s12*t*(8 + 15*t + 52*t^2)) - 
    mmH*(23*s12^5 + 2*s12^4*(8 + 49*t) + t^3*(-2 + 8*t + 11*t^2) + 
      2*s12*t^2*(3 + 19*t + 29*t^2) + s12^2*t*(6 + 56*t + 95*t^2) + 
      s12^3*(-2 + 54*t + 123*t^2)))*canMINP[2, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((2*I)*(-1 + t)*(-2*s12*t^5 - 5*t^6 + 8*s12^5*(3 + 4*t) + 
    2*s12^2*t^3*(12 + 23*t) + 3*s12^3*t^2*(24 + 31*t) + 
    2*s12^4*t*(36 + 47*t) + mmH^4*(s12^2 + 21*s12*t + 8*t^2) + 
    mmH^3*(17*s12^3 + 17*s12^2*t - 43*s12*t^2 - 19*t^3) + 
    mmH^2*(-34*s12^4 + s12^3*(24 - 53*t) + 9*t^4 + 3*s12*t^2*(8 + 23*t) + 
      s12^2*t*(48 + 41*t)) + mmH*(16*s12^5 + 7*t^5 - 12*s12^4*(4 + t) - 
      15*s12^3*t*(8 + 7*t) - 3*s12*t^3*(8 + 15*t) - 3*s12^2*t^2*(32 + 51*t)))*
   canMINP[2, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*(mmH - t)^3*(s12 + t)^2*
   (-mmH + s12 + t)^2) + 
 ((I/1080)*(18*mmH^11*(600*s12^3 + 1133*s12^2*t + 24*s12*t^2 + 467*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(7980*s12^4 + 17763*s12^3*t - 3850*s12^2*t^2 - 
      27849*s12*t^3 - 14948*t^4) + mmH^10*(-64373*s12^4 + 
      s12^3*(20204 - 220211*t) + s12^2*(72324 - 164933*t)*t + 
      2*(14494 - 27251*t)*t^3 - 9*s12*t^2*(-9012 + 7717*t)) + 
    mmH^9*(131167*s12^5 + s12^4*(-41380 + 302563*t) - 
      2*s12^3*(2404 + 190100*t + 61121*t^2) - 
      2*s12^2*t*(7212 + 436400*t + 196813*t^2) + 
      s12*t^2*(-14424 - 770520*t + 207683*t^2) + 
      t^3*(-4808 - 236540*t + 237399*t^2)) + 
    mmH*s12*t*(-28400*s12^10*t + 52848*t^9 + 
      s12^6*t^3*(220332 + 2149852*t - 560227*t^2) + 
      2*s12^5*t^4*(78312 + 902560*t - 393921*t^2) + 
      s12^4*t^5*(287376 + 2267844*t - 271147*t^2) + 
      s12^7*t^2*(243676 + 1599640*t - 217459*t^2) + 
      s12^8*t*(132344 + 516956*t - 191919*t^2) + 
      s12^9*(28016 + 48912*t - 130518*t^2) + 
      4*s12*t^8*(64526 + 122548*t + 10689*t^2) + 
      s12^2*t^7*(511708 + 1980292*t + 208797*t^2) + 
      s12^3*t^6*(518188 + 2971080*t + 250167*t^2)) + 
    mmH^8*(-30432*s12^6 + 4*s12^5*(-4 + 184947*t) + 
      t^4*(-25268 + 813968*t - 683515*t^2) + 
      4*s12*t^3*(1180 + 691646*t - 83817*t^2) + 
      8*s12^3*t*(27038 + 216175*t + 956756*t^2) + 
      2*s12^2*t^2*(82884 + 1696252*t + 2253005*t^2) + 
      s12^4*(80524 + 289496*t + 4243081*t^2)) + 
    mmH^2*(56800*s12^11*t - 34848*t^10 - 24*s12*t^9*(19984 + 17572*t + 
        3563*t^2) + 2*s12^10*(28016 + 95760*t + 256739*t^2) - 
      2*s12^3*t^7*(1511234 + 7875342*t + 304159*t^2) - 
      s12^2*t^8*(1773732 + 4813868*t + 484061*t^2) + 
      2*s12^9*t*(56032 + 224650*t + 720363*t^2) + 
      2*s12^4*t^6*(-1381254 - 12207056*t + 833259*t^2) + 
      4*s12^6*t^4*(-240491 - 3352498*t + 1612827*t^2) + 
      s12^8*t^2*(-161092 - 1116780*t + 2299037*t^2) + 
      s12^7*t^3*(-659396 - 5967712*t + 3986243*t^2) + 
      s12^5*t^5*(-1588696 - 21872408*t + 5650485*t^2)) + 
    mmH^3*(-28400*s12^11 - 2*s12^10*(20208 + 281533*t) + 
      s12^5*t^4*(2810428 + 53183360*t - 26255531*t^2) + 
      4*s12^6*t^3*(21297 + 5616929*t - 5503690*t^2) + 
      4*s12^4*t^5*(1539295 + 16752347*t - 4142031*t^2) + 
      2*s12^3*t^6*(3766834 + 23657090*t - 1786233*t^2) + 
      4*t^9*(50878 - 23064*t + 10689*t^2) + 2*s12^2*t^7*
       (2554346 + 8364002*t + 527011*t^2) + 
      s12*t^8*(1710356 + 1964620*t + 557107*t^2) - 
      4*s12^9*(82114 + 291567*t + 708195*t^2) - 
      4*s12^8*t*(287451 + 783085*t + 1717275*t^2) - 
      2*s12^7*t^2*(660614 - 822102*t + 6401885*t^2)) - 
    mmH^7*(308882*s12^7 + s12^6*(31192 + 2828866*t) + 
      s12*t^4*(-591352 + 4464508*t - 788641*t^2) - 
      8*t^5*(25692 - 197245*t + 149832*t^2) + 
      4*s12^2*t^3*(-40554 + 903356*t + 2920533*t^2) + 
      s12^5*(378624 - 285132*t + 12312853*t^2) + 
      2*s12^4*t*(580564 - 622776*t + 13592773*t^2) + 
      2*s12^3*t^2*(503052 - 101176*t + 14385101*t^2)) - 
    mmH^5*(454749*s12^9 + s12^8*(350756 + 3835921*t) + 
      t^7*(-674096 + 1351292*t - 803263*t^2) - 
      3*s12*t^6*(1176564 + 447576*t + 711499*t^2) + 
      2*s12^2*t^5*(-3559058 - 12528790*t + 4237395*t^2) + 
      4*s12^6*t*(1034353 + 217859*t + 9284817*t^2) + 
      s12^7*(1100912 + 2833384*t + 14381921*t^2) + 
      4*s12^5*t^2*(1308287 - 5929524*t + 17009641*t^2) + 
      4*s12^4*t^3*(94172 - 14697248*t + 19000541*t^2) + 
      s12^3*t^4*(-6082480 - 59045648*t + 43837871*t^2)) + 
    mmH^4*(180106*s12^10 + 2*s12^9*(99364 + 1019361*t) + 
      t^8*(-502332 + 542184*t - 281843*t^2) + 
      2*s12^2*t^6*(-4009170 - 14322338*t + 656609*t^2) - 
      2*s12*t^7*(1612254 + 1617036*t + 749567*t^2) + 
      12*s12^3*t^5*(-827695 - 6080169*t + 1723384*t^2) + 
      4*s12^8*(203769 + 697366*t + 2014670*t^2) + 
      4*s12^7*t*(778337 + 1338495*t + 4944690*t^2) + 
      4*s12^5*t^3*(214371 - 13645896*t + 14362771*t^2) + 
      2*s12^6*t^2*(2124270 - 5288486*t + 19661201*t^2) + 
      s12^4*t^4*(-5728960 - 89336976*t + 49834053*t^2)) + 
    mmH^6*(564763*s12^8 + s12^7*(244828 + 4289797*t) + 
      s12*t^5*(-2170420 + 2735788*t - 1698993*t^2) - 
      4*t^6*(128972 - 468227*t + 317655*t^2) + 
      2*s12^2*t^4*(-1503200 - 3897918*t + 7131571*t^2) + 
      2*s12^6*(430584 + 375958*t + 8513729*t^2) + 
      s12^5*t*(2993036 - 4031676*t + 42905571*t^2) + 
      s12^3*t^3*(-294392 - 21090860*t + 48577057*t^2) + 
      s12^4*t^2*(3189344 - 16970908*t + 63523825*t^2)))*
   canMINP[2, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/540)*(4*s12^3*t^3*(s12 + t)^4*(732*s12^4 + 3903*s12^3*t + 
      4486*s12^2*t^2 - 549*s12*t^3 - 244*t^4) + 
    16*mmH^12*(599*s12^3 + s12*(680 - 1797*t)*t + t^2*(-170 + 599*t) - 
      s12^2*(170 + 1797*t)) + mmH*s12*t*(s12 + t)^2*
     (12004*s12^9*t + 976*t^8 + 4*s12^3*t^6*(-2643 + 17299*t) + 
      8*s12*t^7*(427 + 366*t + 442*t^2) + 
      4*s12^8*(-244 + 3660*t + 12553*t^2) + 4*s12^6*t^2*
       (-1943 - 28377*t + 13426*t^2) + s12^2*t^6*(4636 + 19032*t + 
        25721*t^2) + s12^7*t*(-6552 + 9632*t + 72959*t^2) + 
      s12^4*t^4*(10144 - 327444*t + 83411*t^2) + 
      s12^5*t^3*(-4288 - 409268*t + 86713*t^2)) + 
    mmH^11*(-68441*s12^4 + 108*s12^3*(436 + 997*t) + 
      t^2*(-1360 + 47088*t - 66525*t^2) + 4*s12*t*(1360 - 35316*t + 
        24637*t^2) + 2*s12^2*(-680 - 70632*t + 170595*t^2)) - 
    2*mmH^9*(128418*s12^6 + s12^5*(-221458 + 93871*t) + 
      s12^4*(19608 + 348594*t - 1488757*t^2) + 
      2*s12^3*t*(176 + 1350790*t - 1448677*t^2) + 
      s12*t^3*(-7488 + 396870*t - 3701*t^2) + 
      t^4*(15688 - 205366*t + 87059*t^2) - 4*s12^2*t^2*
       (14688 - 683441*t + 383476*t^2)) + 
    mmH^10*(193353*s12^5 - 4*s12^4*(53743 + 17039*t) + 
      s12^3*(11296 + 486976*t - 1392884*t^2) + 
      s12*t^2*(-24480 + 510528*t - 65477*t^2) + 
      2*t^3*(4864 - 101598*t + 85847*t^2) - 
      2*s12^2*t*(11456 - 740476*t + 684273*t^2)) - 
    mmH^2*(24008*s12^12*t - 1952*t^11 + 32*s12*t^10*(-183 - 183*t + 
        221*t^2) + 32*s12^11*(61 + 549*t + 7135*t^2) + 
      s12^2*t^9*(1708 - 12200*t + 97785*t^2) + 
      2*s12^3*t^8*(8540 + 14652*t + 257155*t^2) + 
      4*s12^4*t^7*(11216 - 155985*t + 340639*t^2) + 
      6*s12^8*t^3*(-6228 - 24086*t + 348623*t^2) + 
      s12^10*t*(5856 + 163000*t + 826943*t^2) + 
      2*s12^7*t^4*(-20496 - 1487596*t + 1296217*t^2) + 
      2*s12^6*t^5*(28902 - 2526884*t + 1398757*t^2) + 
      s12^9*t^2*(-1708 + 467096*t + 1564835*t^2) + 
      s12^5*t^6*(100436 - 3204344*t + 2293573*t^2)) + 
    mmH^8*(92402*s12^7 + 5*s12^6*(-90076 + 12839*t) + 
      s12^4*t*(118852 + 9998700*t - 12937637*t^2) + 
      s12^2*t^3*(-181912 + 10044108*t - 5092503*t^2) + 
      s12^5*(62636 + 401304*t - 4258152*t^2) + 
      4*s12*t^4*(22031 + 102342*t - 141109*t^2) + 
      t^5*(54484 - 460140*t - 46391*t^2) - 2*s12^3*t^2*
       (79668 - 9209768*t + 6641075*t^2)) + 
    mmH^3*(12004*s12^12 + 4*s12^11*(-1464 + 59227*t) + 
      8*t^10*(-1403 - 244*t + 442*t^2) + s12*t^9*(-49532 - 41480*t + 
        100119*t^2) + 2*s12^2*t^8*(-48556 - 41864*t + 400167*t^2) + 
      4*s12^3*t^7*(-24538 - 167938*t + 723777*t^2) + 
      4*s12^9*t*(19439 + 147032*t + 888716*t^2) + 
      s12^10*(14360 + 54240*t + 1332763*t^2) + 
      2*s12^7*t^3*(70388 - 1526708*t + 4427939*t^2) + 
      s12^8*t^2*(156056 + 1104744*t + 6097479*t^2) + 
      s12^4*t^6*(103536 - 5367528*t + 6272525*t^2) + 
      s12^5*t^5*(306048 - 12821032*t + 9675699*t^2) + 
      s12^6*t^4*(203120 - 11711184*t + 10799935*t^2)) + 
    mmH^5*(235038*s12^10 + 2*s12^9*(-55526 + 929927*t) + 
      4*t^8*(-9638 - 681*t + 36059*t^2) + 4*s12*t^7*(-60581 + 40367*t + 
        378550*t^2) + 2*s12^8*(35948 - 56150*t + 3051359*t^2) + 
      8*s12^4*t^4*(96656 - 4906222*t + 3751949*t^2) + 
      5*s12^6*t^2*(95136 - 2801416*t + 5514315*t^2) + 
      s12^2*t^6*(-529888 - 1391320*t + 6241049*t^2) + 
      4*s12^5*t^3*(189881 - 9532784*t + 9153144*t^2) + 
      s12^7*t*(292244 - 1028944*t + 14201925*t^2) + 
      s12^3*t^5*(-89700 - 15653536*t + 16121653*t^2)) - 
    mmH^6*(336723*s12^9 + 2*s12^8*(-41622 + 998689*t) + 
      4*t^7*(-11616 + 22933*t + 73740*t^2) + 6*s12^2*t^5*
       (-61222 - 879660*t + 1343217*t^2) + s12*t^6*(-293868 + 519304*t + 
        2225845*t^2) + s12^7*(41120 - 67416*t + 6438706*t^2) + 
      4*s12^5*t^2*(49665 - 7273762*t + 8562629*t^2) + 
      2*s12^6*t*(36550 - 2902212*t + 9100483*t^2) + 
      2*s12^3*t^4*(185188 - 14551188*t + 10511953*t^2) + 
      2*s12^4*t^3*(328492 - 23368460*t + 17861545*t^2)) + 
    mmH^7*(202427*s12^8 + 8*s12^7*(21151 + 120456*t) + 
      t^6*(-57200 + 294152*t + 288071*t^2) + 
      s12*t^5*(-232960 + 339080*t + 1725747*t^2) + 
      s12^6*(-30640 - 47584*t + 5343619*t^2) + 
      4*s12^4*t^2*(21412 - 7800710*t + 6925127*t^2) + 
      s12^2*t^4*(3024 - 9968912*t + 7192287*t^2) + 
      2*s12^3*t^3*(217280 - 15527116*t + 9928343*t^2) + 
      s12^5*t*(-151808 - 10379240*t + 18180831*t^2)) - 
    mmH^4*(82808*s12^11 + s12^10*(-42524 + 926245*t) + 
      t^9*(-27084 - 10492*t + 35127*t^2) + 12*s12^2*t^7*
       (-28472 - 19777*t + 249943*t^2) + 2*s12*t^8*(-70028 - 29304*t + 
        277217*t^2) + 4*s12^8*t*(59734 + 192129*t + 2145147*t^2) + 
      s12^9*(45900 + 4912*t + 3762994*t^2) + 2*s12^3*t^6*
       (-137060 - 2363120*t + 4302479*t^2) + 4*s12^5*t^4*
       (170093 - 7134368*t + 5980000*t^2) + 2*s12^7*t^2*
       (222128 - 965808*t + 7696627*t^2) + s12^4*t^5*(352908 - 19348424*t + 
        16930433*t^2) + s12^6*t^3*(533256 - 16362456*t + 22846739*t^2)))*
   canMINP[2, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^4) + 
 ((I/2160)*(20*mmH^11*(1135*s12^3 + 1216*s12^2*t + 608*s12*t^2 + 527*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(21236*s12^4 + 47729*s12^3*t + 78*s12^2*t^2 - 
      5231*s12*t^3 + 52*t^4) - mmH^10*(202127*s12^4 + 76*t^3*(163 + 1404*t) + 
      21*s12^2*t*(-1844 + 30773*t) + s12*t^2*(-13428 + 245909*t) + 
      s12^3*(-12908 + 430275*t)) + mmH*s12*t*(-312*s12^10*t - 208*t^9 + 
      s12^6*t^3*(1918012 + 8745388*t - 811907*t^2) + 
      s12^7*t^2*(1879756 + 9679928*t - 344791*t^2) + 
      2*s12^5*t^4*(495352 + 2091076*t - 291723*t^2) + 
      s12^4*t^5*(199984 + 1008820*t - 104575*t^2) + 
      12*s12*t^8*(-78 - 52*t + 835*t^2) + s12^2*t^7*(-1716 + 19756*t + 
        20901*t^2) + 2*s12^9*(96088 + 593992*t + 31115*t^2) + 
      s12^3*t^6*(-5828 + 122112*t + 80707*t^2) + 
      s12^8*t*(939800 + 5397588*t + 120613*t^2)) + 
    mmH^9*(636889*s12^5 + s12^4*(-343628 + 1142469*t) + 
      8*s12^2*t*(-9447 - 121819*t + 142436*t^2) + 
      4*s12^3*(-6298 - 248776*t + 337851*t^2) + 
      t^3*(-25192 - 15228*t + 537971*t^2) + 
      s12*t^2*(-75576 - 338304*t + 831635*t^2)) + 
    mmH^3*(-312*s12^11 - 14*s12^10*(18128 + 41445*t) + 
      s12^5*t^4*(18258508 + 131813152*t - 23508311*t^2) + 
      2*s12^8*t*(1531698 + 17190090*t - 11979215*t^2) + 
      4*s12^6*t^3*(5509429 + 42122675*t - 11614559*t^2) + 
      4*s12^7*t^2*(3254513 + 27947209*t - 11505282*t^2) + 
      s12^9*(23576 + 2701996*t - 6298786*t^2) + 
      2*s12^4*t^5*(3637446 + 25472970*t - 1190077*t^2) + 
      4*t^9*(598 + 104*t + 2505*t^2) + s12*t^8*(8164 - 89404*t + 
        210731*t^2) + 2*s12^2*t^7*(-8254 - 315642*t + 832813*t^2) + 
      2*s12^3*t^6*(526794 + 3358790*t + 1958201*t^2)) + 
    mmH^8*(-979480*s12^6 + 2*s12^5*(860724 + 192881*t) + 
      t^4*(79324 + 181800*t - 1350167*t^2) - 
      16*s12*t^3*(-18507 - 8641*t + 163770*t^2) + 
      4*s12^2*t^2*(103098 + 311946*t + 485051*t^2) + 
      2*s12^3*t*(126872 + 2214132*t + 3797911*t^2) + 
      s12^4*(58140 + 4858384*t + 6866227*t^2)) - 
    mmH^6*(326767*s12^8 - 3*s12^7*(1683844 + 3384819*t) + 
      s12^5*t*(1831492 + 16476652*t - 112378549*t^2) + 
      s12^4*t^2*(4154208 + 60072300*t - 99406955*t^2) + 
      s12^6*(243376 - 9720700*t - 57225050*t^2) + 
      s12^3*t^3*(3875416 + 59721148*t - 36002787*t^2) + 
      2*t^6*(-16008 - 176798*t + 648991*t^2) + 
      4*s12^2*t^4*(341320 + 5730235*t + 1492234*t^2) + 
      s12*t^5*(23940 + 1772676*t + 7824193*t^2)) + 
    mmH^2*(624*s12^11*t - 416*t^10 + 2*s12^3*t^7*(10902 + 86734*t - 
        353089*t^2) + s12^2*t^8*(1196 + 53692*t - 137029*t^2) - 
      8*s12*t^9*(104 + 156*t + 2505*t^2) - 4*s12^4*t^6*
       (189887 + 1198754*t + 147090*t^2) + 
      s12^10*(-416 - 635616*t + 515946*t^2) + 
      4*s12^9*t*(-288784 - 2604957*t + 668610*t^2) + 
      s12^5*t^5*(-4316408 - 26508112*t + 2720809*t^2) + 
      2*s12^6*t^4*(-4675774 - 29220008*t + 3951549*t^2) + 
      s12^8*t^2*(-5385556 - 39134276*t + 7032145*t^2) + 
      s12^7*t^3*(-10045716 - 66195512*t + 10335025*t^2)) + 
    mmH^7*(796758*s12^7 - 4*s12^6*(990314 + 1447663*t) + 
      s12^5*(41376 - 10099004*t - 32582179*t^2) - 
      4*s12^2*t^3*(68742 - 2215668*t + 663709*t^2) + 
      2*t^5*(-42864 - 184452*t + 898079*t^2) + 
      s12*t^4*(-276904 + 1519756*t + 6170809*t^2) - 
      4*s12^3*t^2*(5190 - 2378492*t + 7790407*t^2) - 
      2*s12^4*t*(-52204 + 1798896*t + 25063455*t^2)) + 
    mmH^5*(50285*s12^9 - 3*s12^8*(1239396 + 2786641*t) + 
      2*s12^6*t*(2021158 + 23966186*t - 63738829*t^2) + 
      s12^7*(278768 - 2403984*t - 52401043*t^2) + 
      s12^3*t^4*(8548848 + 85048120*t - 11309851*t^2) + 
      8*s12^4*t^3*(1887590 + 19911311*t - 10384259*t^2) + 
      t^7*(3376 - 176796*t + 494767*t^2) + 
      s12*t^6*(77900 - 47888*t + 5020049*t^2) + 
      2*s12^2*t^5*(962746 + 8847326*t + 5786455*t^2) - 
      4*s12^5*t^2*(-3041597 - 34606570*t + 37050854*t^2)) + 
    mmH^4*(2054*s12^10 + 8*s12^9*(186372 + 431681*t) + 
      t^8*(-5772 + 37504*t - 94603*t^2) - 2*s12*t^7*(2358 - 289040*t + 
        767461*t^2) - 4*s12^3*t^5*(1440785 + 11203625*t + 1325521*t^2) - 
      2*s12^2*t^6*(302906 + 1685062*t + 3472767*t^2) + 
      2*s12^8*(-66438 - 1593048*t + 12978883*t^2) + 
      4*s12^5*t^3*(-6273409 - 55243664*t + 22069118*t^2) + 
      s12^4*t^4*(-17810336 - 146771408*t + 28875265*t^2) + 
      4*s12^6*t^2*(-4225133 - 41725845*t + 29040331*t^2) + 
      2*s12^7*t*(-2296918 - 28236702*t + 38973919*t^2)))*
   canMINP[2, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/216)*(mmH^13*(-1 + s12)*(-1 + t)*(-179*t + s12*(-395 + 179*t)) + 
    864*s12^5*t*(s12 + t)^2*(32*s12^3*(-1 + t) - 2*t^2*(32 + 9*t) + 
      s12^2*t*(-17 + 33*t) + s12*t*(-64 - 3*t + 18*t^2)) + 
    mmH^12*(s12^3*(-1415 + 1102*t + 313*t^2) + t*(1957 + 3160*t + 1453*t^2) + 
      s12^2*(-7260 + 8636*t - 2397*t^2 + 1453*t^3) - 
      s12*(-4333 + 7353*t + 1076*t^2 + 2906*t^3)) - 
    16*mmH*s12^3*(-3008*t^7 + 864*s12^7*(1 - 5*t + 4*t^2) - 
      3*s12^6*t*(2169 - 4036*t + 499*t^2) + 
      2*s12*t^5*(-6048 - 8897*t + 2216*t^2) - 
      s12^2*t^4*(46656 + 34621*t - 14612*t^2 + 1424*t^3) + 
      s12^3*t^3*(-58752 - 34963*t + 27998*t^2 + 1598*t^3) - 
      s12^4*t^2*(25920 + 30434*t - 57529*t^2 + 2633*t^3) - 
      3*s12^5*t*(576 + 7559*t - 18713*t^2 + 3536*t^3)) + 
    16*mmH^2*s12^2*(-11040*t^7 + 1296*s12^8*(1 - 3*t + 2*t^2) + 
      4*s12*t^5*(-3456 - 16495*t + 2690*t^2) + 
      s12^7*(4347 - 13656*t + 28910*t^2 - 14417*t^3) + 
      s12^2*t^4*(-70656 - 138231*t + 29112*t^2 + 3128*t^3) + 
      s12^6*(1728 - 23696*t + 66889*t^2 + 51090*t^3 - 33636*t^4) + 
      s12^5*t*(-19040 - 102010*t + 218013*t^2 + 29822*t^3 - 13961*t^4) + 
      s12^4*t^2*(-98592 - 160994*t + 135835*t^2 + 39518*t^3 - 182*t^4) - 
      2*s12^3*t^3*(67328 + 88727*t - 16994*t^2 - 14289*t^3 + 1424*t^4)) + 
    mmH^11*(s12^4*(10211 - 14590*t + 4379*t^2) - 
      s12^3*(-38929 + 16734*t + 17290*t^2 + 8361*t^3) - 
      t*(13728 + 49620*t + 29867*t^2 + 9697*t^3) + 
      s12^2*(48660 - 39202*t + 38483*t^2 + 7854*t^3 - 9697*t^4) + 
      2*s12*(-11184 + 13080*t + 5941*t^2 + 15187*t^3 + 9697*t^4)) + 
    mmH^10*(-5*s12^5*(8731 - 15302*t + 6571*t^2) + 
      s12^4*(-142504 + 50180*t + 115679*t^2 - 11691*t^3) + 
      t*(37796 + 245596*t + 208957*t^2 + 105146*t^3 + 15071*t^4) + 
      s12^3*(-334871 + 133396*t - 32489*t^2 + 98523*t^3 + 44519*t^4) + 
      s12*(48164 + 47304*t + 57302*t^2 - 41060*t^3 - 151904*t^4 - 
        30142*t^5) + s12^2*(-114704 - 58618*t - 180233*t^2 - 256363*t^3 + 
        2239*t^4 + 15071*t^5)) - 4*mmH^3*s12*(13056*t^7 + 
      864*s12^9*(3 - 7*t + 4*t^2) - 32*s12*t^5*(432 + 4452*t + 3947*t^2) + 
      s12^8*(1704 + 2302*t + 58340*t^2 - 51330*t^3) + 
      8*s12^2*t^4*(-11712 - 74081*t - 61197*t^2 + 17814*t^3) - 
      2*s12^3*t^3*(259744 + 616547*t + 454070*t^2 - 259346*t^3 + 10360*t^4) - 
      2*s12^7*(8194 + 56300*t - 328317*t^2 + 86299*t^3 + 53424*t^4) - 
      s12^5*t*(379392 + 1378876*t - 1112387*t^2 - 1009638*t^3 + 20068*t^4 + 
        5820*t^5) - s12^4*t^2*(805056 + 1700001*t + 367918*t^2 - 793306*t^3 - 
        56784*t^4 + 8544*t^5) - s12^6*(13952 + 541725*t - 600277*t^2 - 
        1356404*t^3 + 348106*t^4 + 49338*t^5)) + 
    2*mmH^4*(864*s12^10*(-1 + t)^2 + 12032*t^7 + 
      64*s12*t^5*(432 + 2653*t + 283*t^2) - 16*s12^2*t^4*
       (-21312 - 11104*t + 69077*t^2 + 15402*t^3) - 
      s12^9*(40796 - 95892*t + 14671*t^2 + 35241*t^3) + 
      s12^8*(-268864 + 332544*t + 761524*t^2 - 535051*t^3 - 69972*t^4) + 
      8*s12^3*t^3*(14912 - 91877*t - 475356*t^2 - 26597*t^3 + 34670*t^4) - 
      2*s12^4*t^2*(786240 + 1866517*t + 2641188*t^2 - 253632*t^3 - 
        534264*t^4 + 27688*t^5) - s12^7*(568298 + 1070878*t - 3648836*t^2 - 
        580128*t^3 + 800447*t^4 + 34757*t^5) + 
      s12^6*(-357120 - 3336720*t + 199770*t^2 + 5676196*t^3 + 461460*t^4 - 
        232157*t^5 - 6586*t^6) - 2*s12^5*t*(867776 + 2535092*t + 812673*t^2 - 
        1191364*t^3 - 746178*t^4 + 10535*t^5 + 2848*t^6)) + 
    mmH^9*(45*s12^6*(1933 - 3602*t + 1669*t^2) + 
      s12^5*(398591 - 360972*t - 162634*t^2 + 103415*t^3) - 
      s12^4*(-990776 + 83479*t + 629722*t^2 + 254451*t^3 + 25282*t^4) + 
      s12^3*(1038160 + 248641*t + 445631*t^2 + 174506*t^3 - 392465*t^4 - 
        63951*t^5) - 2*t*(15872 + 241788*t + 340298*t^2 + 216063*t^3 + 
        68222*t^4 + 3879*t^5) + s12^2*(119936 + 262824*t + 532680*t^2 + 
        1133259*t^3 + 629185*t^4 - 23606*t^5 - 7758*t^6) + 
      s12*(-31744 - 280056*t - 799716*t^2 - 451507*t^3 + 244590*t^4 + 
        224001*t^5 + 15516*t^6)) + 
    mmH^7*(s12^8*(44745 - 86682*t + 41937*t^2) + 
      s12^7*(621219 - 1051010*t + 262178*t^2 + 152061*t^3) - 
      8*t^3*(57184 + 90943*t + 75774*t^2 + 25056*t^3 + 940*t^4) + 
      s12^6*(2282796 - 1578668*t - 2117101*t^2 + 880704*t^3 + 145651*t^4) + 
      4*s12*t^2*(-332352 - 928267*t - 697652*t^2 - 90094*t^3 + 65258*t^4 + 
        3572*t^5) + 2*s12^5*(2217488 + 1022093*t - 2607972*t^2 - 
        1087319*t^3 + 83216*t^4 + 15705*t^5) + 
      s12^4*(3709808 + 5993024*t + 1441956*t^2 - 594173*t^3 - 2723399*t^4 - 
        685308*t^5 - 5668*t^6) - 4*s12^2*t*(9472 + 520132*t + 282425*t^2 - 
        929877*t^3 - 788478*t^4 - 64055*t^5 + 1128*t^6) + 
      s12^3*(834048 + 3179668*t + 3859628*t^2 + 7180794*t^3 + 3858500*t^4 - 
        1336518*t^5 - 309632*t^6 - 2256*t^7)) + 
    mmH^8*(s12^7*(-88205 + 168634*t - 80429*t^2) - 
      s12^6*(669956 - 922356*t + 41727*t^2 + 186913*t^3) + 
      s12^5*(-1862313 + 411735*t + 1912668*t^2 - 119390*t^3 - 91370*t^4) + 
      4*t^2*(80064 + 243095*t + 208858*t^2 + 111052*t^3 + 16426*t^4 + 
        188*t^5) + s12^4*(-2915872 - 1228911*t + 976726*t^2 + 1327825*t^3 + 
        631774*t^4 + 44710*t^5) - 4*s12*t*(-58176 - 497752*t - 568515*t^2 - 
        186642*t^3 + 106398*t^4 + 29109*t^5 + 376*t^6) + 
      2*s12^3*(-708366 - 1059158*t - 956942*t^2 - 1394144*t^3 + 191517*t^4 + 
        288137*t^5 + 14868*t^6) + 2*s12^2*(-43776 - 15884*t - 13718*t^2 - 
        793115*t^3 - 1409002*t^4 - 327774*t^5 + 10498*t^6 + 376*t^7)) + 
    mmH^5*(-32*t^5*(864 + 3841*t + 1316*t^2) + 
      16*s12*t^4*(-43968 - 71151*t - 25854*t^2 + 2252*t^3) + 
      s12^9*(51928 - 108165*t + 46744*t^2 + 8629*t^3) + 
      16*s12^2*t^3*(-140960 - 201533*t + 137514*t^2 + 173219*t^3 + 
        12266*t^4) + s12^8*(654600 - 1169576*t - 23519*t^2 + 435461*t^3 + 
        16656*t^4) + s12^7*(2160016 - 813363*t - 5067009*t^2 + 1657382*t^3 + 
        612287*t^4 + 8845*t^5) - 8*s12^3*t^2*(-63552 - 130329*t - 
        1153073*t^2 - 866034*t^3 + 159761*t^4 + 29666*t^5) + 
      s12^6*(3296256 + 6126136*t - 9174496*t^2 - 6536139*t^3 + 1463559*t^4 + 
        234274*t^5 + 2242*t^6) + 2*s12^4*t*(1901056 + 4620516*t + 
        5582090*t^2 + 2815177*t^3 - 2384054*t^4 - 462759*t^5 + 22864*t^6) + 
      s12^5*(1714176 + 10435200*t + 5457708*t^2 - 6297351*t^3 - 5529338*t^4 - 
        908547*t^5 + 59844*t^6 + 1424*t^7)) - 
    mmH^6*(s12^9*(9061 - 17690*t + 8629*t^2) - 
      16*t^4*(12288 + 18737*t + 16350*t^2 + 1692*t^3) + 
      s12^8*(292280 - 558412*t + 201923*t^2 + 58593*t^3) + 
      16*s12*t^3*(-111040 - 175313*t - 104298*t^2 + 3657*t^3 + 2694*t^4) + 
      s12^7*(1692021 - 2117350*t - 895743*t^2 + 975313*t^3 + 80477*t^4) + 
      8*s12^2*t^2*(-205440 - 559191*t - 63715*t^2 + 616722*t^3 + 179841*t^4 + 
        2626*t^5) + s12^6*(4056400 + 813724*t - 7694627*t^2 - 104243*t^3 + 
        899717*t^4 + 36085*t^5) - 8*s12^3*t*(-216832 - 337970*t - 
        816211*t^2 - 1388737*t^3 - 120708*t^4 + 133368*t^5 + 5436*t^6) + 
      2*s12^5*(2371058 + 4228256*t - 2013831*t^2 - 3621410*t^3 - 788098*t^4 + 
        4253*t^5 + 6012*t^6) + s12^4*(1798144 + 8531628*t + 7638356*t^2 + 
        5861999*t^3 - 2401106*t^4 - 3000311*t^5 - 161168*t^6 + 6448*t^7)))*
   canMINP[2, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*
   (s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/8)*(2*mmH^6*(3 + t)*(s12 + t) + mmH^5*(s12^2*(-43 + 11*t) + 
      t*(-96 + t - 3*t^2) + s12*(-72 - 66*t + 8*t^2)) - 
    4*t*(11*t^5 + s12^4*(-71 + 23*t) + s12*t^2*(-64 - 59*t + 48*t^2) + 
      s12^3*(-64 - 193*t + 72*t^2) + s12^2*t*(-128 - 181*t + 86*t^2)) + 
    mmH^4*(-8*s12^3*(-7 + 2*t) + s12^2*(272 + 134*t - 43*t^2) + 
      s12*(248 + 472*t + 70*t^2 - 26*t^3) + t*(296 + 168*t - 48*t^2 + t^3)) + 
    4*mmH*(s12^4*(-55 - 30*t + 9*t^2) + t^3*(-64 - 27*t + 37*t^2 + 5*t^3) + 
      s12*t^2*(-256 - 295*t + 81*t^2 + 20*t^3) + 
      s12^3*(-64 - 359*t - 33*t^2 + 28*t^3) + 
      s12^2*t*(-256 - 564*t + 41*t^2 + 34*t^3)) + 
    mmH^2*(s12^4*(116 + 15*t - 3*t^2) + s12*t*(1024 + 2000*t + 192*t^2 - 
        173*t^3) + s12^3*(664 + 672*t - 47*t^2 - 8*t^3) + 
      s12^2*(512 + 2160*t + 868*t^2 - 171*t^3 - 6*t^4) + 
      t^2*(512 + 456*t - 168*t^2 - 64*t^3 + t^4)) + 
    mmH^3*(s12^4*(-19 + 3*t) + s12^3*(-316 - 89*t + 24*t^2) + 
      s12^2*(-692 - 928*t - 56*t^2 + 38*t^3) - 
      t*(256 + 644*t + 8*t^2 - 85*t^3 + t^4) + 
      s12*(-256 - 1304*t - 724*t^2 + 83*t^3 + 16*t^4)))*
   canMINP[2, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/216)*(3*mmH^12*(-1 + s12)*(335*s12*(-1 + t) - 263*t) + 
    432*s12*t^4*(s12 + t)^2*(2*s12^3*(-1 + t) - 32*t^3 + 
      s12^2*(-64 + 33*t + 13*t^2) + s12*t*(-64 + 3*t + 32*t^2)) + 
    mmH^11*(-3605*s12^3*(-1 + t) - 3*t*(2681 + 2291*t) + 
      s12^2*(9832 + 1942*t - 8601*t^2) + s12*(-10419 + 9274*t + 15474*t^2)) + 
    8*mmH*t^2*(-864*t^7 + 16*s12^7*(188 - 277*t + 89*t^2) + 
      27*s12*t^5*(64 + 301*t + 128*t^2) + 8*s12^6*t*(1934 - 3017*t + 
        1281*t^2) + s12^2*t^4*(27648 + 13816*t - 10463*t^2 - 2592*t^3) + 
      s12^3*t^3*(63936 + 141*t - 43741*t^2 - 1336*t^3) + 
      2*s12^4*t^2*(25920 + 2559*t - 29490*t^2 + 6194*t^3) + 
      2*s12^5*t*(6912 + 11133*t - 24431*t^2 + 9978*t^3)) + 
    mmH^10*(3345*s12^4*(-1 + t) + 3*s12^3*(-15441 + 7163*t + 7163*t^2) + 
      t*(26488 + 60194*t + 18765*t^2) + s12*(35128 + 23222*t - 116920*t^2 - 
        43362*t^3) + s12^2*(-28628 - 93186*t + 38693*t^2 + 24597*t^3)) - 
    mmH^9*(647*s12^5*(-1 + t) + s12^4*(-58842 + 45972*t + 11791*t^2) + 
      t*(37932 + 160700*t + 156927*t^2 + 18345*t^3) + 
      s12^3*(-183933 - 146887*t + 231486*t^2 + 31077*t^3) - 
      2*s12*(-24150 - 69734*t + 90111*t^2 + 191301*t^3 + 23745*t^4) + 
      s12^2*(-46372 - 345762*t - 249477*t^2 + 206262*t^3 + 29145*t^4)) - 
    4*mmH^2*t*(-54*t^6*(64 + 181*t + 32*t^2) + 
      16*s12^7*(1568 - 1810*t - 25*t^2 + 267*t^3) + 
      s12*t^5*(16128 + 35263*t + 32413*t^2 + 4320*t^3) + 
      4*s12^6*t*(35940 - 43636*t + 4431*t^2 + 7501*t^3) + 
      s12^2*t^4*(191680 + 111668*t - 78437*t^2 - 36233*t^3 - 2592*t^4) + 
      s12^3*t^3*(337984 + 155241*t - 371108*t^2 - 75551*t^3 + 6898*t^4) + 
      2*s12^4*t^2*(103680 + 137501*t - 244458*t^2 + 406*t^3 + 21090*t^4) + 
      2*s12^5*t*(20736 + 145396*t - 191946*t^2 + 27141*t^3 + 29211*t^4)) + 
    mmH^8*(654*s12^6*(-1 + t) + s12^5*(-32780 + 33943*t - 2033*t^2) - 
      s12^4*(256054 + 45244*t - 302933*t^2 + 37998*t^3) + 
      s12^3*(-338124 - 956329*t + 251436*t^2 + 609098*t^3 - 15287*t^4) + 
      t*(25088 + 184632*t + 359816*t^2 + 170862*t^3 - 4425*t^4) + 
      s12*(25088 + 161200*t + 13328*t^2 - 873595*t^3 - 543926*t^4 - 
        3030*t^5) + s12^2*(-70920 - 575076*t - 1290752*t^2 - 3291*t^3 + 
        409951*t^4 + 7455*t^5)) + 
    2*mmH^3*(-2*t^6*(18432 + 15805*t + 4225*t^2 + 432*t^3) + 
      16*s12^7*(752 + 4516*t - 7122*t^2 + 1587*t^3 + 267*t^4) + 
      s12*t^5*(78208 + 190472*t + 161606*t^2 + 20897*t^3 + 1728*t^4) + 
      8*s12^6*t*(35832 - 960*t - 54324*t^2 + 23619*t^3 + 3631*t^4) - 
      s12^2*t^4*(-731520 - 834616*t + 214498*t^2 + 324506*t^3 + 26255*t^4 + 
        864*t^5) + s12^3*t^3*(975872 + 1401062*t - 1215380*t^2 - 927263*t^3 + 
        35551*t^4 + 9488*t^5) + 4*s12^5*t*(13824 + 247268*t - 144368*t^2 - 
        167740*t^3 + 105407*t^4 + 13785*t^5) + 
      2*s12^4*t^2*(207360 + 790208*t - 619016*t^2 - 447561*t^3 + 159581*t^4 + 
        20358*t^5)) + mmH^6*(752*s12^7*(-10 + 7*t + 3*t^2) - 
      4*s12^6*(22556 - 3660*t - 25691*t^2 + 9239*t^3) + 
      t^3*(238080 + 264424*t + 100776*t^2 - 73338*t^3 - 15897*t^4) - 
      2*s12^5*(160440 + 275452*t - 486088*t^2 + 50301*t^3 + 69417*t^4) + 
      2*s12*t^2*(-2560 - 337622*t - 863310*t^2 - 612584*t^3 + 6696*t^4 + 
        14493*t^5) - s12^4*(317576 + 2146288*t + 276324*t^2 - 2401776*t^3 + 
        269519*t^4 + 156611*t^5) + s12^3*(-135424 - 1745556*t - 4413048*t^2 + 
        441842*t^3 + 3157693*t^4 + 114341*t^5 - 68661*t^6) - 
      s12^2*t*(378624 + 2208416*t + 3948356*t^2 + 594824*t^3 - 1454464*t^4 - 
        144159*t^5 + 13089*t^6)) + mmH^7*(-752*s12^7*(-1 + t) - 
      8*s12^6*(-2118 + 1859*t + 165*t^2) + 
      2*s12^5*(87160 - 16084*t - 97925*t^2 + 37493*t^3) + 
      t^2*(-118784 - 335164*t - 351276*t^2 - 38281*t^3 + 22221*t^4) + 
      2*s12^4*(220560 + 482106*t - 472248*t^2 - 176448*t^3 + 72125*t^4) + 
      s12*t*(-63744 - 10552*t + 811284*t^2 + 1512835*t^3 + 317198*t^4 - 
        36666*t^5) + s12^3*(323724 + 1894232*t + 1657892*t^2 - 1884988*t^3 - 
        612815*t^4 + 74841*t^5) + s12^2*(55040 + 661136*t + 2210052*t^2 + 
        1909368*t^3 - 907764*t^4 - 377518*t^5 + 14445*t^6)) - 
    mmH^4*(2*t^5*(-90880 - 16532*t + 9812*t^2 + 4427*t^3) + 
      s12*t^4*(231936 + 935624*t + 814360*t^2 + 77547*t^3 - 17585*t^4) + 
      16*s12^7*(2632 + 3764*t - 8626*t^2 + 2141*t^3 + 89*t^4) + 
      s12^2*t^3*(1640960 + 3433816*t + 846380*t^2 - 1524680*t^3 - 
        293949*t^4 + 4534*t^5) + 2*s12^6*(60592 + 360656*t - 418288*t^2 - 
        67920*t^3 + 113959*t^4 + 4673*t^5) + 
      s12^3*t^2*(1614336 + 4832984*t + 34332*t^2 - 4471739*t^3 - 445058*t^4 + 
        118816*t^5 + 3333*t^6) + s12^4*t*(414720 + 3451872*t + 923808*t^2 - 
        4552122*t^3 + 349556*t^4 + 403877*t^5 + 12544*t^6) + 
      s12^5*(27648 + 1150544*t + 1356304*t^2 - 2859936*t^3 + 467532*t^4 + 
        486589*t^5 + 17133*t^6)) + 
    mmH^5*(16*s12^7*(1692 - 62*t - 2033*t^2 + 403*t^3) + 
      t^4*(-266240 - 77988*t + 54508*t^2 + 56115*t^3 + 3765*t^4) + 
      8*s12^6*(22312 + 30288*t - 67852*t^2 + 16035*t^3 + 5055*t^4) + 
      2*s12*t^3*(84992 + 608718*t + 799750*t^2 + 222968*t^3 - 41833*t^4 - 
        3549*t^5) + s12^5*(210192 + 1516912*t - 940336*t^2 - 1101488*t^3 + 
        644699*t^4 + 83661*t^5) + s12^2*t^2*(1074688 + 3745280*t + 
        3298516*t^2 - 1340790*t^3 - 961339*t^4 - 3698*t^5 + 3333*t^6) + 
      s12^3*t*(721408 + 4056448*t + 4173848*t^2 - 4242595*t^3 - 2113273*t^4 + 
        195608*t^5 + 25633*t^6) + s12^4*(82944 + 1638736*t + 3608352*t^2 - 
        3309152*t^3 - 1584398*t^4 + 691244*t^5 + 71349*t^6)))*
   canMINP[2, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12*(-1 + t) - t)*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/432)*(54*mmH^5 - 27*mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(432 + 243*s12^2 - 27*s12*(-8 + t) + 5332*t + 2288*t^2) - 
    108*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(27*s12^4 - 108*t^2*(4 + 5*t) - 27*s12^3*(8 + 15*t) + 
      s12*t^2*(4792 + 2585*t) + s12^2*(1296 + 4684*t + 1721*t^2)) - 
    mmH^2*(135*s12^3 - 27*s12^2*(16 + 23*t) + t^2*(4468 + 2153*t) + 
      s12*(1296 + 9908*t + 4009*t^2)))*canMINP[2, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) + 
 ((I/16)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[2, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/432)*(54*mmH^5 - 27*mmH^4*(12 + 7*s12 + 7*t) - 
    108*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) - 
    mmH^2*(2153*s12^3 + s12*(9908 - 621*t)*t + s12^2*(4468 + 4009*t) + 
      27*t*(48 - 16*t + 5*t^2)) + mmH^3*(2288*s12^2 + s12*(5332 - 27*t) + 
      27*(16 + 8*t + 9*t^2)) + mmH*(s12*(4684 - 405*t)*t^2 + 
      5*s12^3*(-108 + 517*t) + 27*t^2*(48 - 8*t + t^2) + 
      s12^2*(-432 + 4792*t + 1721*t^2)))*canMINP[2, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((I/3)*(6*mmH^11*(2*s12^2 + t^2) + 12*s12^3*t^3*(s12 + t)^3*
     (4*s12^3 + 23*s12^2*t + 23*s12*t^2 + 8*t^3) + 
    mmH^10*(-324*s12^3 + s12^2*(24 - 460*t) + t^2*(-30 + 203*t) + 
      s12*t*(-6 + 211*t)) + mmH^6*(984*s12^7 - 6*s12^6*(294 + 395*t) + 
      s12^5*(4248 + 3498*t - 16577*t^2) + s12*t^4*(-6276 + 16782*t - 
        14425*t^2) + s12^2*t^3*(-1788 + 33342*t - 10271*t^2) + 
      2*s12^4*t*(5688 + 12342*t - 8801*t^2) + 
      t^5*(-2628 + 4098*t - 4589*t^2) + 2*s12^3*t^2*(4494 + 20040*t - 
        1975*t^2)) - mmH*s12*t*(84*s12^9*t + s12^4*(13110 - 1099*t)*t^5 + 
      96*t^8 + s12^3*t^5*(300 + 8778*t - 1573*t^2) + 
      6*s12^2*t^6*(76 + 490*t - 143*t^2) - 24*s12*t^7*(-14 - 16*t + 7*t^2) + 
      18*s12^8*(-8 - 8*t + 23*t^2) - 4*s12^5*t^3*(102 - 2487*t + 41*t^2) + 
      3*s12^7*t*(-172 - 22*t + 225*t^2) + s12^6*t^2*(-696 + 3138*t + 
        397*t^2)) + mmH^2*(168*s12^10*t - 192*t^9 + 
      s12^5*t^4*(-1092 + 37854*t - 3875*t^2) + 
      2*s12^3*t^6*(792 + 9312*t - 3551*t^2) + 
      3*s12^4*t^5*(284 + 12930*t - 2745*t^2) + 
      6*s12^2*t^7*(124 + 546*t - 427*t^2) - 48*s12*t^8*(4 + 2*t + 7*t^2) + 
      s12^6*t^3*(-2220 + 16578*t + 127*t^2) + 6*s12^9*(48 + 96*t + 199*t^2) + 
      4*s12^7*t^2*(-279 + 648*t + 658*t^2) + 
      3*s12^8*t*(96 + 302*t + 957*t^2)) + 
    mmH^8*(-1650*s12^5 - s12^4*(222 + 7247*t) + 
      s12^3*(420 + 828*t - 7076*t^2) - 4*t^3*(33 - 315*t + 124*t^2) + 
      12*s12*t^2*(13 + 298*t + 134*t^2) + 
      s12^2*t*(708 + 3366*t + 1201*t^2)) + 
    mmH^9*(1206*s12^4 + 21*s12^3*(-2 + 139*t) - t^2*(24 + 162*t + 529*t^2) + 
      s12^2*(-24 - 246*t + 827*t^2) - s12*t*(48 + 366*t + 1343*t^2)) - 
    mmH^3*(84*s12^10 + 6*s12^9*(-16 + 215*t) + 
      2*s12^4*t^4*(54 + 37350*t - 7547*t^2) - 24*t^8*(46 - 8*t + 7*t^2) + 
      3*s12^6*t^2*(792 + 6566*t + 161*t^2) - 20*s12^5*t^3*
       (36 - 2595*t + 274*t^2) - 6*s12*t^7*(444 - 158*t + 473*t^2) + 
      6*s12^7*t*(680 + 1258*t + 895*t^2) - 12*s12^2*t^6*
       (110 - 1179*t + 1009*t^2) + 3*s12^8*(556 + 830*t + 1533*t^2) - 
      8*s12^3*t^5*(-129 - 6366*t + 2566*t^2)) + 
    mmH^4*(510*s12^9 + 9*s12^8*(-70 + 397*t) + 
      2*s12^5*t^2*(5538 + 25692*t - 4441*t^2) + 
      4*s12^4*t^3*(1131 + 20520*t - 3248*t^2) + 
      s12^6*t*(11340 + 21234*t - 1985*t^2) - 6*t^7*(444 - 200*t + 189*t^2) - 
      12*s12^3*t^4*(90 - 6099*t + 2179*t^2) - 
      8*s12^2*t^5*(798 - 3960*t + 3203*t^2) - 
      2*s12*t^6*(3624 - 3264*t + 4889*t^2) + 
      s12^7*(4068 + 4464*t + 5560*t^2)) - 
    mmH^5*(1170*s12^8 + s12^7*(-1518 + 3409*t) + 
      s12^5*t*(15384 + 31002*t - 16289*t^2) + 
      3*s12^3*t^3*(1216 + 22218*t - 4715*t^2) + 
      s12^6*(5424 + 4746*t - 4031*t^2) + t^6*(-3492 + 3042*t - 3199*t^2) + 
      4*s12^4*t^2*(3825 + 15567*t - 2924*t^2) - 
      3*s12*t^5*(3160 - 4878*t + 5607*t^2) - 2*s12^2*t^4*
       (3840 - 20358*t + 13009*t^2)) + 
    mmH^7*(516*s12^6 + 4*s12^5*(255 + 2029*t) + 
      12*s12*t^3*(130 - 903*t + 367*t^2) + 4*t^4*(261 - 783*t + 793*t^2) + 
      6*s12^3*t*(-724 - 1898*t + 1025*t^2) - 
      s12^2*t^2*(1920 + 16194*t + 1417*t^2) + 
      s12^4*(-1908 - 1878*t + 16507*t^2)))*canMINP[3, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) + 
 ((I/2)*(16*mmH^12*(s12^2 - 4*s12*t + t^2) - 4*s12^3*t^3*(s12 + t)^3*
     (4*s12^4 + 3*s12^3*t + 16*s12^2*t^2 + 13*s12*t^3 + 20*t^4) - 
    4*mmH^11*(33*s12^3 + s12^2*(16 - 77*t) + 4*t^2*(4 + 7*t) - 
      2*s12*t*(32 + 35*t)) + mmH^10*(475*s12^4 + s12^3*(296 - 107*t) + 
      s12*t^2*(-1448 + 75*t) + 2*t^3*(164 + 225*t) - 
      s12^2*t*(1480 + 1341*t)) + mmH^9*(-1077*s12^5 - s12^4*(636 + 2369*t) + 
      s12*t^2*(24 + 3896*t - 3015*t^2) + t^3*(8 - 516*t - 1175*t^2) + 
      4*s12^3*(2 + 914*t + 45*t^2) - 8*s12^2*t*(-3 - 1280*t + 70*t^2)) - 
    mmH*s12*t*(s12 + t)^2*(16*s12^8*t - 16*t^7 + 
      4*s12*t^6*(-10 + 132*t + 7*t^2) + 2*s12^7*(8 + 168*t + 57*t^2) + 
      s12^2*t^5*(-36 + 1208*t + 155*t^2) + 3*s12^5*t^2*
       (12 + 308*t + 181*t^2) + 2*s12^4*t^3*(-6 - 84*t + 241*t^2) + 
      s12^3*t^4*(-28 + 804*t + 355*t^2) + s12^6*t*(48 + 976*t + 371*t^2)) + 
    mmH^7*(-1822*s12^7 + s12^6*(568 - 11420*t) + 
      s12^5*(312 + 2712*t - 25547*t^2) + 2*s12^4*t*(568 + 11684*t - 
        15473*t^2) + s12*t^4*(-160 + 8440*t - 13123*t^2) + 
      4*s12^3*t^2*(354 + 11788*t - 8473*t^2) - 
      2*t^5*(60 - 1116*t + 1073*t^2) - 8*s12^2*t^3*(-69 - 3729*t + 
        3698*t^2)) + mmH^8*(1700*s12^6 + 12*s12^5*(47 + 626*t) + 
      8*s12^2*t^2*(-33 - 3262*t + 1517*t^2) + t^4*(-4 - 292*t + 1973*t^2) + 
      2*s12^3*t*(-128 - 12256*t + 4201*t^2) + 
      2*s12*t^3*(-48 - 3370*t + 4427*t^2) + 
      s12^4*(-84 - 4300*t + 9535*t^2)) + 
    mmH^2*(32*s12^11*t + 32*t^10 + 8*s12*t^9*(8 + 60*t + 7*t^2) + 
      s12^10*(-32 + 96*t + 274*t^2) + s12^2*t^8*(-92 + 5512*t + 483*t^2) + 
      4*s12^3*t^7*(-111 + 4620*t + 560*t^2) + 
      2*s12^9*t*(-32 + 1300*t + 897*t^2) + 4*s12^4*t^6*
       (-167 + 7062*t + 1588*t^2) + s12^8*t^2*(92 + 11304*t + 6225*t^2) + 
      2*s12^6*t^4*(30 + 10844*t + 7101*t^2) + 
      s12^5*t^5*(-456 + 24968*t + 11543*t^2) + 
      s12^7*t^3*(292 + 20320*t + 11871*t^2)) - 
    mmH^3*(16*s12^11 + 2*s12^10*(-80 + 127*t) + 4*t^9*(46 - 56*t + 7*t^2) + 
      8*s12^9*(-24 - 16*t + 265*t^2) + s12*t^8*(628 + 1800*t + 477*t^2) + 
      4*s12^2*t^7*(145 + 4738*t + 743*t^2) + 
      4*s12^8*t*(-173 + 2002*t + 2596*t^2) + 4*s12^3*t^6*
       (-115 + 13768*t + 2846*t^2) + 4*s12^4*t^5*(-347 + 19214*t + 
        6778*t^2) + 2*s12^7*t^2*(-486 + 16440*t + 13549*t^2) + 
      2*s12^6*t^3*(-478 + 28636*t + 20771*t^2) + 
      s12^5*t^4*(-1276 + 70696*t + 41245*t^2)) - 
    mmH^5*(521*s12^9 + 5*s12^8*(-404 + 1013*t) + 
      t^7*(568 - 2924*t + 715*t^2) + s12*t^6*(1924 - 2680*t + 6217*t^2) + 
      4*s12^2*t^5*(453 + 5708*t + 6431*t^2) + 
      8*s12^4*t^3*(-587 + 6064*t + 10464*t^2) + 
      4*s12^6*t*(-741 + 3496*t + 13994*t^2) + 
      4*s12^5*t^2*(-1305 + 9314*t + 20476*t^2) + 
      s12^7*(-704 - 3008*t + 23205*t^2) + s12^3*t^4*(-1280 + 50352*t + 
        59153*t^2)) + mmH^4*(126*s12^10 + 2*s12^9*(-462 + 731*t) + 
      t^8*(444 - 1252*t + 205*t^2) + 4*s12*t^7*(399 + 367*t + 535*t^2) + 
      12*s12^8*(-41 - 139*t + 781*t^2) + 4*s12^2*t^6*
       (445 + 7776*t + 2766*t^2) + 4*s12^7*t*(-501 + 3550*t + 8057*t^2) + 
      2*s12^3*t^5*(-134 + 40848*t + 16905*t^2) + 
      4*s12^5*t^3*(-959 + 21290*t + 19110*t^2) + 
      2*s12^6*t^2*(-1766 + 26476*t + 31163*t^2) + 
      s12^4*t^4*(-2712 + 100464*t + 63083*t^2)) + 
    mmH^6*(1251*s12^8 + s12^7*(-1984 + 9965*t) + 
      4*t^6*(98 - 896*t + 383*t^2) + 11*s12^3*t^3*(-216 - 1736*t + 
        5477*t^2) + 4*s12^6*(-152 - 602*t + 8143*t^2) + 
      s12*t^5*(1108 - 7232*t + 11491*t^2) + 2*s12^2*t^4*
       (160 - 3368*t + 18101*t^2) + s12^5*t*(-2476 - 2056*t + 55625*t^2) + 
      s12^4*t^2*(-3848 - 17640*t + 65387*t^2)))*
   canMINP[3, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/2)*(-4*s12^3*t^3*(s12 + t)^4*(12*s12^3 + 21*s12^2*t + 11*s12*t^2 - 
      12*t^3) + 12*mmH^11*(s12^3 + 3*s12^2*t - s12*t^2 + t^3) + 
    mmH^10*(-225*s12^4 + s12^3*(120 - 783*t) + s12^2*(356 - 535*t)*t + 
      4*(29 - 5*t)*t^3 + s12*t^2*(352 + 3*t)) - mmH*s12*t*(s12 + t)^2*
     (120*s12^8*t + 112*t^7 + s12^3*t^4*(92 - 1160*t - 747*t^2) + 
      s12^2*t^5*(252 - 928*t - 461*t^2) - 4*s12*t^6*(-70 + 108*t + 25*t^2) + 
      s12^6*t*(-200 - 2460*t + 261*t^2) - 2*s12^4*t^3*
       (26 + 1260*t + 307*t^2) + s12^7*(-80 - 592*t + 398*t^2) - 
      s12^5*t^2*(180 + 3724*t + 421*t^2)) + 
    mmH^9*(747*s12^5 + s12^4*(-440 + 3657*t) + 
      24*s12^2*t*(1 - 173*t + 131*t^2) + t^3*(8 - 944*t + 247*t^2) + 
      8*s12^3*(1 - 283*t + 692*t^2) + s12*t^2*(24 - 3272*t + 957*t^2)) + 
    mmH^2*(240*s12^11*t - 224*t^10 + s12^5*t^5*(616 - 45056*t - 17153*t^2) + 
      s12^2*t^8*(644 - 6224*t - 1765*t^2) - 8*s12*t^9*(56 + 108*t + 25*t^2) + 
      2*s12^10*(80 - 16*t + 991*t^2) + 4*s12^9*t*(80 - 1151*t + 1364*t^2) - 
      4*s12^3*t^7*(-673 + 4346*t + 1646*t^2) - 
      s12^7*t^3*(1868 + 49428*t + 4003*t^2) + 
      s12^8*t^2*(-460 - 23356*t + 4943*t^2) - 
      2*s12^4*t^6*(-1462 + 15058*t + 6695*t^2) - 
      2*s12^6*t^4*(866 + 28804*t + 7007*t^2)) - 
    mmH^8*(704*s12^6 + s12^5*(-688 + 6958*t) + 
      t^4*(268 - 3140*t + 1311*t^2) + 2*s12*t^3*(320 - 5658*t + 2621*t^2) + 
      4*s12^3*t*(-56 - 2731*t + 4968*t^2) + 2*s12^2*t^2*
       (156 - 7906*t + 5873*t^2) + s12^4*(-164 - 3976*t + 18311*t^2)) + 
    mmH^4*(754*s12^10 + 16*s12^9*(9 + 422*t) + 
      s12^4*t^4*(416 - 174200*t - 83777*t^2) + 
      t^8*(-3108 + 1756*t - 683*t^2) - 4*s12*t^7*(2897 + 501*t + 1711*t^2) + 
      2*s12^7*t*(4166 - 15726*t + 2439*t^2) - 12*s12^6*t^2*
       (-999 + 8905*t + 3657*t^2) - 4*s12^2*t^6*(4023 + 9000*t + 6611*t^2) + 
      2*s12^8*(1110 - 1204*t + 8525*t^2) - 6*s12^3*t^5*
       (1586 + 17804*t + 9529*t^2) - 4*s12^5*t^3*(-2049 + 44394*t + 
        21149*t^2)) + mmH^7*(-694*s12^7 + s12^6*(-672 + 4324*t) + 
      2*t^5*(672 - 2904*t + 1427*t^2) + 4*s12^4*t*(-682 - 873*t + 
        12559*t^2) + s12*t^4*(4184 - 19848*t + 12817*t^2) + 
      2*s12^2*t^3*(1764 - 12190*t + 14077*t^2) + 
      2*s12^3*t^2*(-540 - 6402*t + 22853*t^2) + 
      s12^5*(-960 - 1700*t + 27451*t^2)) + 
    mmH^3*(-120*s12^11 - 2*s12^10*(16 + 1049*t) + 
      s12^9*(-920 + 612*t - 9182*t^2) + 4*t^9*(322 - 72*t + 25*t^2) + 
      4*s12^7*t^2*(-857 + 16551*t + 674*t^2) + 
      s12*t^8*(4396 + 3200*t + 1787*t^2) + 4*s12^2*t^7*
       (1171 + 5618*t + 2410*t^2) + 4*s12^3*t^6*(87 + 14994*t + 6550*t^2) - 
      2*s12^8*t*(1570 - 8042*t + 6915*t^2) + 4*s12^6*t^3*
       (-213 + 30837*t + 8440*t^2) + 4*s12^4*t^5*(-487 + 25840*t + 
        10991*t^2) + s12^5*t^4*(-364 + 134952*t + 50107*t^2)) + 
    mmH^6*(2079*s12^8 + s12^7*(520 + 4573*t) + 
      s12^4*t^2*(8752 - 42112*t - 88033*t^2) + 
      s12^5*t*(8020 - 20548*t - 62725*t^2) + 
      s12*t^5*(-11132 + 18880*t - 17549*t^2) - 
      2*t^6*(1560 - 3286*t + 1609*t^2) - 2*s12^6*(-1128 + 1266*t + 
        7607*t^2) - 2*s12^2*t^4*(6712 - 3676*t + 21623*t^2) - 
      s12^3*t^3*(2424 + 29572*t + 71931*t^2)) + 
    mmH^5*(-1849*s12^9 - s12^8*(328 + 9743*t) + 
      s12^7*(-2928 + 3992*t - 8645*t^2) + t^7*(4080 - 4544*t + 2019*t^2) + 
      4*s12^6*t*(-2783 + 9074*t + 8334*t^2) + 
      s12*t^6*(15316 - 7760*t + 14283*t^2) + 2*s12^2*t^5*
       (10726 + 12166*t + 21331*t^2) + 2*s12^5*t^2*(-7922 + 51002*t + 
        45279*t^2) + 2*s12^4*t^3*(-3472 + 69474*t + 52055*t^2) + 
      s12^3*t^4*(10912 + 96468*t + 78229*t^2)))*canMINP[3, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/15)*(93*mmH^10*(-1 + s12)*(-1 + t) + 240*s12^4*(s12 - 10*t)*t*
     (s12 + t)^2 + 8*mmH*s12^2*(2*s12^3*(1081 - 802*t)*t^2 + 
      s12^2*(7223 - 1592*t)*t^3 + 30*s12*(229 - 12*t)*t^4 + 2400*t^5 + 
      2*s12^4*t*(-288 + 215*t) + s12^5*(15 + 802*t)) - 
    3*mmH^9*(219 + 216*s12^2*(-1 + t) - 245*t - 196*t^2 + 
      s12*(67 - 41*t + 196*t^2)) + mmH^8*(918 + 1073*s12^3*(-1 + t) - 
      3137*t - 4754*t^2 - 1277*t^3 + 2*s12^2*(-647 + 1019*t + 1716*t^2) + 
      s12*(4779 - 2752*t + 1310*t^2 + 1277*t^3)) - 
    4*mmH^2*s12*(-3360*t^5 + 60*s12*t^4*(49 + 110*t) + 
      s12^6*(-817 + 2238*t) + 8*s12^5*(-183 + 596*t + 24*t^2) + 
      s12^3*t*(-816 + 2204*t + 6133*t^2 - 5496*t^3) - 
      2*s12^2*t^2*(-792 - 7022*t - 6235*t^2 + 540*t^3) - 
      2*s12^4*(960 + 4813*t - 2471*t^2 + 3231*t^3)) + 
    2*mmH^7*(264 + 164*s12^4*(-1 + t) + 4755*t + 7433*t^2 + 4467*t^3 + 
      451*t^4 + s12^3*(856 - 1751*t - 3538*t^2) - 
      s12^2*(6915 + 1950*t + 7146*t^2 + 3115*t^3) + 
      s12*(-6027 + 6815*t + 2787*t^2 - 2233*t^3 - 451*t^4)) + 
    2*mmH^3*(960*t^5 - 360*s12*t^4*(47 + 20*t) + s12^7*(-1421 + 2010*t) - 
      2*s12^6*(4207 - 7832*t + 213*t^2) + 12*s12^2*t^2*
       (792 - 684*t + 779*t^2 + 420*t^3) - s12^5*(16341 + 2514*t + 1426*t^2 + 
        6972*t^3) - 2*s12^3*t*(-336 + 2999*t - 8580*t^2 + 2551*t^3 + 
        540*t^4) - s12^4*(16464 + 43543*t - 2172*t^2 + 26111*t^3 + 
        5616*t^4)) + mmH^6*(-2337*s12^5*(-1 + t) + 
      s12^4*(6085 - 5577*t + 6516*t^2) + 2*s12^3*(13205 + 8195*t + 
        14994*t^2 + 5514*t^3) - 4*t*(2784 + 5083*t + 5043*t^2 + 1427*t^3 + 
        30*t^4) + s12^2*(45048 + 4320*t + 21518*t^2 + 26844*t^3 + 3666*t^4) + 
      2*s12*(4152 - 19814*t - 18039*t^2 + 1958*t^3 + 1923*t^4 + 60*t^5)) + 
    mmH^4*(-589*s12^7*(-1 + t) - 240*t^4*(29 + 10*t) + 
      4*s12^6*(2743 - 3620*t + 77*t^2) + 8*s12*t^2*(-2376 - 332*t + 
        4079*t^2 + 600*t^3) + s12^5*(34311 - 32526*t + 9390*t^2 + 2399*t^3) + 
      4*s12^2*t*(-5904 - 11329*t + 6208*t^2 + 1467*t^3 + 30*t^4) + 
      s12^4*(71010 + 63777*t + 26412*t^2 + 41969*t^3 + 1862*t^4) + 
      2*s12^3*(26088 + 27642*t + 17895*t^2 + 25662*t^3 + 9977*t^4 + 
        180*t^5)) + mmH^5*(2080*s12^6*(-1 + t) + 
      s12^5*(-14525 + 17471*t - 2592*t^2) + 
      8*t^2*(792 + 1673*t + 1411*t^2 + 120*t^3) - 
      s12^4*(37453 + 323*t + 26132*t^2 + 8474*t^3) - 
      4*s12*t*(-7536 - 17771*t - 316*t^2 + 2985*t^3 + 180*t^4) - 
      2*s12^3*(39108 + 30453*t + 22565*t^2 + 24563*t^3 + 2313*t^4) - 
      2*s12^2*(17880 - 13892*t + 1297*t^2 + 18900*t^3 + 6735*t^4 + 240*t^5)))*
   canMINP[3, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((I/3)*(24*s12*t*(s12 + t)^3*(5*s12^2 + 6*s12*t + 5*t^2) + 
    2*mmH^5*(-1 + s12)*(-1 + t)*(11*s12^3 + t^2*(-24 + 11*t) + 
      3*s12^2*(-8 + 11*t) + 3*s12*t*(32 + 11*t)) - 
    4*mmH*(s12 + t)^2*(123*s12^2*(-2 + t)*t^2 - 15*t^4 + 
      3*s12^4*(-5 + 19*t) + s12*t^3*(34 + 65*t) + s12^3*t*(2 + 115*t)) - 
    mmH^4*(19*s12^5*(-1 + t) + t^3*(108 - 45*t + 5*t^2) + 
      s12^4*(-21 - 3*t + 52*t^2) + s12*t^2*(324 - 924*t + 69*t^2 - 5*t^3) + 
      2*s12^2*t*(162 - 291*t + 367*t^2 + 2*t^3) + 
      2*s12^3*(54 - 438*t + 343*t^2 + 21*t^3)) + 
    2*mmH^2*(s12^6*(-42 + 61*t) + t^4*(64 - 3*t - 50*t^2) + 
      s12^5*(29 - 186*t + 245*t^2) + s12*t^3*(256 + 325*t - 106*t^2 + 
        77*t^3) + 2*s12^3*t*(128 - 33*t - 694*t^2 + 239*t^3) + 
      s12^2*t^2*(384 - 130*t - 702*t^2 + 293*t^3) + 
      s12^4*(64 + 421*t - 886*t^2 + 446*t^3)) + 
    mmH^3*(-19*s12^6*(-1 + t) + s12^5*(-87 + 172*t - 79*t^2) + 
      s12^4*(6 - 643*t + 709*t^2 - 150*t^3) + 
      t^3*(128 - 26*t - 15*t^2 + 27*t^3) + s12^2*t*(384 - 972*t + 1026*t^2 + 
        493*t^3 - 103*t^4) + s12*t^2*(384 - 1104*t - 427*t^2 + 76*t^3 - 
        27*t^4) - 2*s12^3*(-64 + 520*t - 441*t^2 - 500*t^3 + 83*t^4)))*
   canMINP[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12 + t)^3) + 
 (I*(15*mmH^9*(-1 + s12) + 24*s12*(2*s12 - t)*t^3*(s12 + t)^2 + 
    4*mmH*t*(-3*t^5 + 8*s12^5*(-20 + 3*t) + 13*s12^3*t^2*(-36 + 5*t) + 
      6*s12^2*t^3*(-19 + 8*t) + s12*t^4*(27 + 11*t) + 
      4*s12^4*t*(-121 + 13*t)) + mmH^8*(119 - 48*s12^2 + 96*t - 
      s12*(89 + 96*t)) + mmH^7*(-278 + 35*s12^3 - 649*t - 243*t^2 + 
      6*s12^2*(61 + 44*t) + s12*(67 + 505*t + 243*t^2)) - 
    2*mmH^2*(16*s12^5*(4 - 16*t + 3*t^2) - t^4*(48 + 75*t + 8*t^2) + 
      4*s12^4*t*(-178 - 178*t + 33*t^2) + 2*s12^2*t^3*
       (-39 + 166*t + 54*t^2) + s12^3*t^2*(-1280 - 378*t + 175*t^2) + 
      s12*t^3*(-16 + 325*t + 180*t^2 + 17*t^3)) - 
    2*mmH^6*(-88 + 5*s12^4 - 623*t - 705*t^2 - 156*t^3 + 
      s12^3*(155 + 103*t) + s12^2*(375 + 742*t + 282*t^2) + 
      s12*(-87 + 319*t + 582*t^2 + 156*t^3)) + 
    mmH^3*(8*s12^5*(20 - 4*t + 3*t^2) - t^3*(464 + 790*t + 225*t^2 + 9*t^3) + 
      2*s12^2*t^2*(894 + 963*t + 517*t^2 + 30*t^3) + 
      2*s12^4*(232 - 584*t + 44*t^2 + 37*t^3) + 
      s12^3*t*(-16 - 1356*t + 768*t^2 + 101*t^3) + 
      s12*t^2*(-96 + 1560*t + 1253*t^2 + 285*t^3 + 9*t^4)) - 
    mmH^4*(32*s12^5*(2 + t) + 2*s12^4*(232 - 20*t + 79*t^2) + 
      6*s12^2*t*(306 + 563*t + 362*t^2 + 50*t^3) - 
      t^2*(816 + 1868*t + 871*t^2 + 72*t^3) + 
      s12^3*(552 + 420*t + 796*t^2 + 338*t^3) + 
      s12*t*(-96 + 1308*t + 2106*t^2 + 889*t^3 + 72*t^4)) + 
    mmH^5*(8*s12^5 + 2*s12^4*(68 + 47*t) + 8*s12^3*(95 + 86*t + 51*t^2) - 
      3*t*(208 + 728*t + 514*t^2 + 71*t^3) + 
      s12^2*(348 + 2674*t + 2472*t^2 + 588*t^3) + 
      s12*(-32 + 140*t + 1740*t^2 + 1386*t^3 + 213*t^4)))*
   canMINP[3, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - t)^3*(mmH - s12 - t)^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(-2*s12*(2*s12^2 + t*(2 + t) + s12*(6 + 4*t)) + 
    mmH*(2*s12^2 + 7*t*(2 + t) + s12*(6 + 4*t)))*
   canMINP[3, 4, {s12, t, mmH}])/(s12*(-mmH + 2*s12)*(-mmH + s12 + t)^3) - 
 (((4*I)/3)*(mmH*(7*s12^2 + 2*t*(3 + t) + 2*s12*(7 + 2*t)) - 
    2*t*(s12^2 + 2*t*(3 + t) + s12*(2 + 4*t)))*canMINP[3, 4, {t, s12, mmH}])/
  (s12*(mmH - 2*t)*(-mmH + s12 + t)^3) + 
 ((4*I)*(5*s12^4 - 6*t^3*(1 + t) + s12^3*(5 + 6*t) - 3*s12*t^2*(5 + 7*t) + 
    mmH^3*(4*s12 + 9*t) + s12^2*(t - 14*t^2) + 
    mmH*(-6*s12^3 + 3*t^2*(5 + 7*t) + s12^2*(-1 + 12*t) + 
      2*s12*t*(7 + 22*t)) - mmH^2*(3*s12^2 + 3*t*(3 + 8*t) + s12*(4 + 27*t)))*
   canMINP[4, 1, {s12, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^2) - 
 ((4*I)*(-1 + s12)*(5*s12^4 + 15*s12^3*t + 24*s12^2*t^2 + 3*s12*t^3 + t^4 + 
    mmH^2*(5*s12^2 + 18*s12*t + t^2) - 
    2*mmH*(5*s12^3 + 17*s12^2*t + 13*s12*t^2 + t^3))*
   canMINP[4, 1, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)*
   (s12 + t)^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(-6*s12^4 + 5*t^3*(1 + t) + mmH^3*(9*s12 + 4*t) + s12*t^2*(1 + 6*t) - 
    3*s12^3*(2 + 7*t) - s12^2*t*(15 + 14*t) - 
    mmH^2*(24*s12^2 + 9*s12*(1 + 3*t) + t*(4 + 3*t)) + 
    mmH*(21*s12^3 - t^2*(1 + 6*t) + 2*s12*t*(7 + 6*t) + s12^2*(15 + 44*t)))*
   canMINP[4, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^2) + 
 ((I/6)*(6*mmH^11*(8*s12^3 - 71*s12^2*t + 44*s12*t^2 - 21*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(180*s12^4 + 317*s12^3*t - 6*s12^2*t^2 - 
      263*s12*t^3 - 156*t^4) + mmH^10*(725*s12^4 - s12*t^2*(76 + 1633*t) + 
      3*s12^3*(84 + 1675*t) + 4*t^2*(4 - 23*t + 15*t^2) + 
      s12^2*(-16 + 268*t + 2319*t^2)) + 
    mmH*s12*t*(608*s12^10*t + 432*t^9 + s12^4*t^5*(1328 + 18092*t - 
        8979*t^2) + s12^3*t^6*(3356 + 14336*t - 8589*t^2) + 
      s12^2*t^7*(3564 + 2612*t - 4139*t^2) - 
      36*s12*t^8*(-54 + 12*t + 23*t^2) + s12^7*t^2*(-4452 - 20920*t + 
        173*t^2) + 2*s12^9*(-264 + 72*t + 1337*t^2) - 
      2*s12^5*t^4*(736 + 2436*t + 3019*t^2) + 
      s12^8*t*(-2424 - 4916*t + 3717*t^2) - 
      s12^6*t^3*(4052 + 27532*t + 3815*t^2)) - 
    mmH^9*(2683*s12^5 + s12^4*(1316 + 18191*t) + 
      s12*t^2*(8 - 3520*t + 707*t^2) + t^3*(56 - 1292*t + 1263*t^2) + 
      2*s12^2*t*(-76 - 924*t + 3593*t^2) + 
      2*s12^3*(-52 + 848*t + 13353*t^2)) + 
    mmH^7*(6986*s12^7 + 2*s12^6*(-1324 + 5239*t) + 
      s12*t^4*(-14968 + 24996*t - 100139*t^2) + 
      2*s12^3*t^2*(9252 + 21928*t - 97143*t^2) + 
      2*s12^4*t*(10964 + 10752*t - 79293*t^2) + 
      s12^5*(6928 - 308*t - 56481*t^2) - 8*t^5*(650 - 905*t + 2716*t^2) - 
      4*s12^2*t^3*(1566 - 10612*t + 44817*t^2)) + 
    mmH^2*(-1216*s12^11*t + 864*t^10 + s12^8*t^2*(3036 - 14492*t - 
        25655*t^2) + 72*s12*t^9*(24 + 52*t + 23*t^2) - 
      6*s12^10*(176 + 720*t + 1707*t^2) + 30*s12^4*t^6*
       (-354 + 100*t + 2489*t^2) + 3*s12^2*t^8*(-828 + 5644*t + 4841*t^2) + 
      s12^7*t^3*(12236 + 21056*t + 6297*t^2) - 
      4*s12^9*t*(528 + 4383*t + 6809*t^2) + 4*s12^6*t^4*
       (3021 + 8108*t + 9918*t^2) + 4*s12^3*t^7*(-2573 + 5413*t + 
        11789*t^2) + s12^5*t^5*(264 + 4632*t + 66599*t^2)) + 
    mmH^8*(1068*s12^6 + s12^5*(2656 + 22958*t) + 
      6*s12*t^3*(280 - 2836*t + 5091*t^2) + 
      8*s12^3*t*(-438 - 617*t + 9157*t^2) + t^4*(1036 - 4496*t + 9185*t^2) + 
      2*s12^2*t^2*(-684 - 10308*t + 22657*t^2) + 
      s12^4*(-1492 + 5816*t + 72345*t^2)) - 
    mmH^6*(13027*s12^8 + s12^7*(-1100 + 61507*t) + 
      s12^3*t^3*(14232 + 22076*t - 425549*t^2) + 
      s12^4*t^2*(70528 + 110260*t - 309733*t^2) + 
      s12*t^5*(-42716 + 2004*t - 154103*t^2) + 
      s12^5*t*(56804 + 102780*t - 98487*t^2) - 
      2*t^6*(6040 - 3094*t + 12639*t^2) + 
      4*s12^6*(3896 + 7227*t + 16027*t^2) - 4*s12^2*t^4*
       (11428 + 4899*t + 89257*t^2)) + 
    mmH^3*(608*s12^11 + 6*s12^10*(48 + 1909*t) + 
      2*s12^6*t^3*(3082 + 32450*t - 35623*t^2) - 
      12*t^9*(414 + 8*t + 69*t^2) - 12*s12^2*t^7*(1517 + 6549*t + 7114*t^2) + 
      4*s12^7*t^2*(5937 + 31275*t + 13912*t^2) - 
      s12*t^8*(16956 + 18916*t + 15909*t^2) + 
      2*s12^8*t*(10554 + 44526*t + 50159*t^2) - 
      4*s12^3*t^6*(611 + 31767*t + 51273*t^2) + 
      s12^9*(6120 + 22996*t + 54490*t^2) - 2*s12^4*t^5*
       (-2126 + 51122*t + 130609*t^2) - s12^5*t^4*(2116 + 28800*t + 
        195769*t^2)) + mmH^4*(-3886*s12^10 - 4*s12^9*(202 + 10283*t) + 
      4*s12^6*t^2*(-20581 - 67483*t + 1164*t^2) + 
      t^8*(11988 - 296*t + 5525*t^2) + 4*s12*t^7*(11197 + 9310*t + 
        15726*t^2) + 4*s12^2*t^6*(15739 + 38503*t + 61302*t^2) - 
      2*s12^8*(7470 + 25276*t + 67183*t^2) + 4*s12^5*t^3*
       (-14049 - 32160*t + 68587*t^2) - 2*s12^7*t*(28310 + 94666*t + 
        82743*t^2) + 2*s12^3*t^5*(18990 + 118546*t + 229799*t^2) + 
      s12^4*t^4*(-7728 + 122320*t + 474247*t^2)) + 
    mmH^5*(10161*s12^9 + s12^8*(476 + 72557*t) + 
      t^7*(-15760 + 2636*t - 16103*t^2) + 2*s12^6*t*(38190 + 101054*t + 
        42759*t^2) - 3*s12*t^6*(19804 + 10496*t + 43695*t^2) - 
      4*s12^5*t^2*(-27837 - 62426*t + 49620*t^2) - 
      8*s12^4*t^3*(-7802 - 6617*t + 60642*t^2) - 
      4*s12^2*t^5*(20607 + 33867*t + 97829*t^2) + 
      s12^7*(19936 + 56704*t + 161877*t^2) - 
      s12^3*t^4*(31264 + 152232*t + 580409*t^2)))*
   canMINP[4, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/6)*(mmH^11*(8*s12^3 + 98*s12^2*t - 80*s12*t^2 + 22*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(60*s12^4 + 119*s12^3*t - 26*s12^2*t^2 - 
      141*s12*t^3 - 84*t^4) + mmH^10*(337*s12^4 + s12^2*(452 - 461*t)*t + 
      s12*(580 - 973*t)*t^2 + 4*(71 - 159*t)*t^3 - 3*s12^3*(-52 + 89*t)) + 
    mmH*s12*t*(-176*s12^10*t - 144*t^9 + s12^8*t*(696 - 340*t - 1367*t^2) + 
      s12^7*t^2*(1284 + 3552*t - 223*t^2) + 12*s12*t^8*
       (-54 + 108*t + 17*t^2) - 2*s12^9*(-72 + 216*t + 419*t^2) + 
      2*s12^5*t^4*(176 + 500*t + 1085*t^2) + 
      s12^2*t^7*(-1172 + 3900*t + 1113*t^2) + 
      s12^6*t^3*(1116 + 6364*t + 1325*t^2) + 
      s12^3*t^6*(-1068 + 2040*t + 2399*t^2) + 
      s12^4*t^5*(-432 - 2468*t + 2817*t^2)) + 
    mmH^9*(-1623*s12^5 + s12^4*(852 - 1603*t) + 
      s12^3*(48 + 648*t + 2146*t^2) + t^3*(48 - 2356*t + 2633*t^2) + 
      2*s12^2*t*(72 - 1808*t + 3277*t^2) + 
      s12*t^2*(144 - 5768*t + 7829*t^2)) + 
    mmH^2*(352*s12^11*t - 288*t^10 + s12^5*t^5*(192 - 33872*t - 19353*t^2) + 
      s12^2*t^8*(780 - 16084*t - 3369*t^2) + 
      s12^7*t^3*(-3276 + 3488*t - 2243*t^2) - 
      24*s12*t^9*(24 + 84*t + 17*t^2) + 2*s12^10*(144 + 720*t + 1475*t^2) + 
      4*s12^9*t*(144 + 2145*t + 2035*t^2) - 4*s12^3*t^7*
       (-803 + 10213*t + 2646*t^2) - 4*s12^6*t^4*(781 + 3974*t + 3227*t^2) + 
      s12^8*t^2*(-828 + 14308*t + 7925*t^2) - 
      2*s12^4*t^6*(-1650 + 24220*t + 9107*t^2)) + 
    mmH^8*(3388*s12^6 + s12^5*(-5360 + 9014*t) + 
      t^4*(-484 + 7528*t - 5083*t^2) + s12^4*(228 - 15112*t + 1625*t^2) - 
      4*s12^3*t*(-50 + 1428*t + 4113*t^2) - 
      2*s12*t^3*(612 - 12032*t + 11245*t^2) - 
      2*s12^2*t^2*(384 - 10288*t + 15889*t^2)) + 
    mmH^7*(-4518*s12^7 + s12^6*(10040 - 20070*t) + 
      s12^5*(-1872 + 40156*t - 20553*t^2) + 4*t^5*(484 - 3190*t + 1539*t^2) + 
      2*s12^4*t*(-2616 + 26284*t + 7271*t^2) + 
      4*s12^2*t^3*(1272 - 13414*t + 18371*t^2) + 
      2*s12^3*t^2*(-1264 + 1596*t + 31155*t^2) + 
      s12*t^4*(6192 - 47156*t + 35721*t^2)) + 
    mmH^4*(1130*s12^10 + 20*s12^9*(-46 + 573*t) + 
      s12^4*t^4*(432 - 181952*t - 116057*t^2) + 
      t^8*(-4012 + 2912*t - 1287*t^2) + 4*s12^6*t^2*(6173 + 3849*t + 
        1178*t^2) - 4*s12*t^7*(3795 + 2252*t + 3119*t^2) - 
      4*s12^2*t^6*(5517 + 19663*t + 11913*t^2) - 
      4*s12^5*t^3*(-4149 + 20636*t + 17275*t^2) + 
      2*s12^7*t*(8310 + 16006*t + 25277*t^2) + 
      s12^8*(4284 + 8376*t + 38746*t^2) - 2*s12^3*t^5*
       (7354 + 86730*t + 49463*t^2)) + 
    mmH^3*(-176*s12^11 + s12^10*(96 - 3242*t) + 
      12*t^9*(138 - 40*t + 17*t^2) - 12*s12^7*t^2*(607 + 3475*t + 1310*t^2) + 
      s12*t^8*(5700 + 8564*t + 3543*t^2) + 4*s12^2*t^7*
       (1605 + 13907*t + 4311*t^2) - 2*s12^9*(852 + 3494*t + 7639*t^2) + 
      2*s12^6*t^3*(-1338 + 1898*t + 10639*t^2) + 
      4*s12^3*t^6*(405 + 31459*t + 10646*t^2) - 
      2*s12^8*t*(3018 + 15418*t + 14413*t^2) + 
      2*s12^4*t^5*(-450 + 72282*t + 31123*t^2) + 
      s12^5*t^4*(132 + 87056*t + 53759*t^2)) + 
    mmH^6*(4409*s12^8 + 3*s12^7*(-2972 + 8763*t) + 
      s12^4*t^2*(17928 - 78852*t - 65699*t^2) + 
      s12*t^5*(-15372 + 44364*t - 36557*t^2) - 
      2*t^6*(2088 - 6446*t + 2713*t^2) + s12^5*t*(16140 - 80644*t + 
        12615*t^2) - 4*s12^2*t^4*(4686 - 11423*t + 24647*t^2) + 
      s12^6*(4608 - 41108*t + 46768*t^2) - 
      s12^3*t^3*(1152 + 16180*t + 123763*t^2)) + 
    mmH^5*(-2955*s12^9 + s12^8*(4052 - 22031*t) + 
      s12^7*(-5880 + 12136*t - 55687*t^2) + t^7*(5320 - 8020*t + 3417*t^2) + 
      4*s12^5*t^2*(-8013 + 18070*t + 8106*t^2) + 
      8*s12^4*t^3*(-1890 + 15237*t + 15053*t^2) + 
      4*s12^2*t^5*(7449 + 7091*t + 21066*t^2) - 
      2*s12^6*t*(11278 - 13750*t + 22669*t^2) + 
      s12*t^6*(20460 - 13624*t + 25891*t^2) + 
      s12^3*t^4*(14912 + 103000*t + 141831*t^2)))*
   canMINP[4, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/3)*(3*mmH^10*(3*s12^3 + 34*s12^2*t - 13*s12*t^2 + 4*t^3) - 
    4*s12^3*t^2*(s12 + t)^3*(12*s12^4 + 19*s12^3*t - 18*s12^2*t^2 - 
      49*s12*t^3 - 36*t^4) - mmH*s12*t*(48*s12^10 + 48*t^8 + 
      10*s12^9*(48 + 37*t) + 3*s12^8*t*(640 + 351*t) + 
      s12^7*t^2*(3236 + 1185*t) + s12^2*t^6*(396 - 2780*t + t^2) + 
      4*s12*t^7*(54 - 180*t + 5*t^2) + 2*s12^5*t^3*(4 + 674*t + 11*t^2) + 
      s12^3*t^5*(352 - 3944*t + 27*t^2) + s12^4*t^4*(136 - 1900*t + 41*t^2) + 
      s12^6*t^2*(-4 + 3160*t + 481*t^2)) + 
    mmH^9*(75*s12^4 - 4*s12*t^2*(107 + 117*t) - 2*s12^3*(94 + 191*t) - 
      2*t^2*(-4 + 60*t + 149*t^2) - s12^2*(8 + 496*t + 627*t^2)) + 
    mmH^3*(-262*s12^10 + s12^9*(1144 - 1481*t) - 12*s12^8*t*(95 + 288*t) + 
      s12^4*t^4*(624 + 50288*t - 17351*t^2) + 
      s12^3*t^5*(1460 + 52204*t - 12393*t^2) + 
      s12^7*t*(12 - 16420*t - 3757*t^2) + 4*s12^5*t^3*
       (61 + 1349*t - 3072*t^2) + 3*s12^2*t^6*(736 + 7264*t - 1305*t^2) + 
      s12*t^7*(1644 + 2660*t - 455*t^2) - 4*t^8*(-114 + 72*t + 5*t^2) - 
      6*s12^6*t^2*(-12 + 4278*t + 895*t^2)) + 
    mmH^2*(48*s12^11 - 96*t^9 + 8*s12^10*(-24 + 61*t) + 
      2*s12^9*t*(858 + 1103*t) + 3*s12^8*t^2*(3216 + 1387*t) + 
      8*s12*t^8*(-30 - 108*t + 5*t^2) + s12^2*t^7*(60 - 7428*t + 301*t^2) + 
      4*s12^5*t^4*(53 - 3283*t + 742*t^2) + 
      s12^3*t^6*(664 - 21800*t + 1603*t^2) + 
      s12^6*t^3*(-8 + 10064*t + 2441*t^2) + 
      s12^4*t^5*(668 - 28644*t + 3281*t^2) + 
      s12^7*t^2*(-12 + 17528*t + 3663*t^2)) + 
    mmH^8*(-486*s12^5 + s12^4*(548 - 347*t) + t^3*(-68 + 592*t + 1267*t^2) + 
      2*s12^2*t*(-38 + 1738*t + 2073*t^2) + s12^3*(4 + 2264*t + 2341*t^2) + 
      s12*t^2*(-148 + 2352*t + 3787*t^2)) + 
    mmH^7*(944*s12^6 + s12^5*(16 + 3279*t) + 
      s12^2*t^2*(968 - 9884*t - 16101*t^2) + 
      s12*t^3*(848 - 6304*t - 10287*t^2) - 5*s12^4*(-8 + 380*t + 117*t^2) - 
      4*t^4*(-60 + 388*t + 557*t^2) - 2*s12^3*t*(-200 + 3524*t + 5481*t^2)) + 
    mmH^5*(-117*s12^8 + 4*s12^7*(877 + 630*t) + 
      s12^2*t^4*(6040 + 4468*t - 32035*t^2) + 
      2*s12^4*t^2*(1028 + 1190*t - 14701*t^2) + 
      4*s12^3*t^3*(1246 + 2409*t - 11658*t^2) + 
      4*s12^5*t*(97 + 742*t - 16*t^2) - 2*t^6*(-448 + 1292*t + 395*t^2) - 
      2*s12*t^5*(-1826 + 2124*t + 4663*t^2) + 
      s12^6*(32 + 7600*t + 8842*t^2)) + 
    mmH^6*(-683*s12^7 - 8*s12^6*(253 + 645*t) + 
      12*s12^4*t*(-53 + 119*t + 841*t^2) + 2*t^5*(-280 + 1296*t + 951*t^2) - 
      2*s12^5*(32 + 1906*t + 3309*t^2) + 4*s12^3*t^2*
       (-575 + 2356*t + 7806*t^2) + 4*s12^2*t^3*(-865 + 3007*t + 7893*t^2) + 
      s12*t^4*(-2292 + 8412*t + 13619*t^2)) + 
    mmH^4*(472*s12^9 + s12^8*(-2812 + 1029*t) + 
      s12^6*t*(-88 + 8344*t - 2107*t^2) + t^7*(-876 + 1360*t + 155*t^2) - 
      2*s12^7*(2 + 1876*t + 847*t^2) + s12*t^6*(-3416 - 1580*t + 3129*t^2) + 
      8*s12^4*t^3*(-300 - 3494*t + 4301*t^2) + 
      2*s12^5*t^2*(-322 + 3866*t + 6841*t^2) + 
      s12^2*t^5*(-5516 - 24676*t + 16577*t^2) + 
      s12^3*t^4*(-4816 - 48136*t + 35049*t^2)))*canMINP[4, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/30)*(227*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) + 
    40*s12*(12*s12 - 25*t)*t*(s12 + t)^2 + 
    4*mmH*(-125*t^4 + s12*t^3*(1213 + 323*t) + s12^4*(60 + 407*t) + 
      s12^2*t^2*(2687 + 746*t) + s12^3*t*(1409 + 830*t)) - 
    mmH^4*(799*s12^3*(-1 + t) - 2*t*(-521 + 513*t + 165*t^2) + 
      s12^2*(-1083 + 268*t + 1129*t^2) + 3*s12*(414 - 703*t + 179*t^2 + 
        110*t^3)) - 2*mmH^2*(s12^4*(-467 + 901*t) + 
      t^2*(744 - 659*t - 198*t^2) + s12^3*(-1974 + 3201*t + 1552*t^2) + 
      s12*t*(184 - 1162*t + 2660*t^2 + 341*t^3) + 
      s12^2*(-560 - 2077*t + 6526*t^2 + 992*t^3)) + 
    mmH^3*(434*s12^4*(-1 + t) + s12^3*(-2892 + 3483*t + 727*t^2) - 
      t*(184 - 144*t + 1441*t^2 + 143*t^3) + 
      s12^2*(-2060 - 1449*t + 6097*t^2 + 436*t^3) + 
      s12*(-184 - 1916*t - 798*t^2 + 2037*t^3 + 143*t^4)))*
   canMINP[4, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12 + t)) - 
 ((I/6)*(5*mmH^5*(-1 + s12)*(-1 + t) + 8*s12*t*(12*s12^2 + 25*s12*t + 
      13*t^2) - 4*mmH*(-13*t^3 + 6*s12^3*(-2 + 7*t) + s12*t^2*(26 + 23*t) + 
      s12^2*t*(21 + 55*t)) + mmH^4*(7*s12^2*(-1 + t) + 
      s12*(-1 + 13*t - 18*t^2) + 2*(7 - 13*t + 9*t^2)) + 
    mmH^3*(32 - 16*s12^3*(-1 + t) - 16*t + 13*t^2 - 5*t^3 + 
      s12^2*(36 - 53*t - 5*t^2) + s12*(-10 - 13*t + 20*t^2 + 5*t^3)) + 
    2*mmH^2*(s12^3*(-30 + 46*t) + t*(16 - 35*t - 10*t^2) + 
      5*s12^2*(-6 + 12*t + 7*t^2) + s12*(16 - 29*t + 42*t^2 + 5*t^3)))*
   canMINP[4, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) - 
 ((I/6)*(33*mmH^4*(-1 + s12)*(s12 + t) + 4*s12*(25*s12 - 12*t)*(s12 + t)^2 - 
    2*mmH*(147*s12^4 + 12*t^3 + 231*s12^3*(1 + t) + 104*s12^2*t*(5 + t) + 
      s12*t^2*(301 + 20*t)) - mmH^3*(66*s12^3 - 3*t*(58 + 45*t) + 
      3*s12^2*(56 + 67*t) + s12*(-134 + 73*t + 135*t^2)) + 
    mmH^2*(105*s12^4 + s12^3*(249 + 176*t) - 2*t*(-68 + 83*t + 16*t^2) + 
      s12^2*(182 + 682*t + 103*t^2) + s12*(136 + 96*t + 401*t^2 + 32*t^3)))*
   canMINP[4, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - s12 - t)^3*(s12 + t)) - 
 ((I/3)*(s12^2 + 4*t*(2 + t) + s12*(3 + 2*t))*canMINP[4, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - ((I/3)*(4*s12^2 + t*(3 + t) + 2*s12*(4 + t))*
   canMINP[4, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((I/4)*(mmH^11*(16*s12^3 - 143*s12^2*t + 86*s12*t^2 - 43*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(60*s12^4 + 107*s12^3*t - 2*s12^2*t^2 - 
      89*s12*t^3 - 52*t^4) + mmH^10*(333*s12^4 - 453*s12*t^3 + 
      4*t^3*(-4 + 5*t) + 3*s12^2*t*(32 + 349*t) + s12^3*(80 + 1949*t)) + 
    mmH^9*(-1369*s12^5 - s12^4*(492 + 7919*t) + 
      s12^3*(8 - 816*t - 11591*t^2) + s12^2*t*(24 + 184*t - 4073*t^2) + 
      4*s12*t^2*(6 + 212*t - 143*t^2) + 4*t^3*(2 + 85*t - 97*t^2)) + 
    mmH*s12*t*(196*s12^10*t + 144*t^9 + s12^4*t^5*(448 + 5900*t - 3023*t^2) + 
      s12^3*t^6*(1124 + 4760*t - 2805*t^2) + 
      s12^2*t^7*(1188 + 868*t - 1345*t^2) - 
      4*s12*t^8*(-162 + 36*t + 67*t^2) + 4*s12^9*(-44 + 12*t + 215*t^2) - 
      s12^7*t^2*(1484 + 7068*t + 299*t^2) - 4*s12^5*t^4*
       (124 + 483*t + 576*t^2) + s12^8*t*(-808 - 1640*t + 1105*t^2) - 
      s12^6*t^3*(1356 + 9464*t + 1749*t^2)) + 
    mmH^7*(1202*s12^7 - s12^6*(1224 + 4213*t) + 
      s12^3*t^2*(5976 + 6460*t - 81469*t^2) + 
      s12*t^4*(-4744 + 6100*t - 32969*t^2) + 
      4*s12^4*t*(1766 + 291*t - 19706*t^2) - 3*t^5*(560 - 696*t + 2325*t^2) - 
      4*s12^5*(-564 + 592*t + 9751*t^2) - 4*s12^2*t^3*
       (474 - 2041*t + 15989*t^2)) + mmH^2*(-392*s12^11*t + 288*t^10 + 
      s12^8*t^2*(1012 - 4632*t - 6417*t^2) + 
      8*s12*t^9*(72 + 156*t + 67*t^2) - 4*s12^10*(88 + 360*t + 825*t^2) - 
      2*s12^9*t*(352 + 2936*t + 4211*t^2) + 
      s12^2*t^8*(-828 + 5684*t + 4713*t^2) + 
      s12^7*t^3*(4100 + 8184*t + 5795*t^2) + 4*s12^5*t^5*
       (22 + 881*t + 5874*t^2) + 3*s12^4*t^6*(-1196 + 652*t + 8237*t^2) + 
      s12^3*t^7*(-3452 + 7476*t + 15359*t^2) + 
      s12^6*t^4*(4076 + 12992*t + 16569*t^2)) + 
    mmH^8*(1366*s12^6 + 4*s12^5*(281 + 3209*t) + 
      t^4*(292 - 1264*t + 2923*t^2) + 3*s12*t^3*(144 - 1480*t + 3501*t^2) + 
      s12^2*t^2*(-456 - 4420*t + 19053*t^2) + 
      s12^3*t*(-1040 + 740*t + 33961*t^2) + 
      s12^4*(-444 + 3108*t + 34342*t^2)) + 
    mmH^3*(196*s12^11 + 12*s12^10*(8 + 307*t) + 
      s12^6*t^3*(1916 + 15920*t - 37767*t^2) - 4*t^9*(414 + 8*t + 67*t^2) + 
      12*s12^9*(170 + 642*t + 1417*t^2) + 2*s12^7*t^2*
       (3942 + 19816*t + 3575*t^2) - s12*t^8*(5652 + 6356*t + 5151*t^2) + 
      4*s12^8*t*(1759 + 7374*t + 7103*t^2) - 
      s12^2*t^7*(6036 + 26700*t + 27733*t^2) - 
      2*s12^5*t^4*(406 + 8572*t + 37055*t^2) - 
      2*s12^4*t^5*(-762 + 19766*t + 44407*t^2) - 
      s12^3*t^6*(676 + 44588*t + 67287*t^2)) + 
    mmH^6*(-3639*s12^8 + s12^7*(552 - 13927*t) + 
      s12^6*(-5168 - 7488*t + 1479*t^2) + 2*t^6*(2000 - 904*t + 4069*t^2) + 
      4*s12^2*t^4*(3704 + 3595*t + 30055*t^2) + 
      2*s12^5*t*(-9350 - 13174*t + 36059*t^2) + 
      4*s12^3*t^3*(-1186 + 1711*t + 39326*t^2) + 
      s12*t^5*(14004 + 1560*t + 50141*t^2) + 2*s12^4*t^2*
       (-11544 - 11238*t + 69431*t^2)) + 
    mmH^5*(3139*s12^9 + s12^8*(148 + 20951*t) + 
      2*s12^5*t^2*(18358 + 34606*t - 54459*t^2) + 
      4*s12^6*t*(6337 + 15445*t - 1579*t^2) - 
      2*t^7*(2624 - 386*t + 2595*t^2) - 2*s12*t^6*(9846 + 5880*t + 
        21245*t^2) + s12^7*(6640 + 17976*t + 38749*t^2) - 
      4*s12^3*t^4*(2532 + 16165*t + 50041*t^2) - 
      2*s12^4*t^3*(-10256 + 462*t + 94583*t^2) - 
      s12^2*t^5*(27076 + 51008*t + 128811*t^2)) + 
    mmH^4*(-1244*s12^10 - 2*s12^9*(142 + 6413*t) + 
      t^8*(3996 - 80*t + 1783*t^2) - 4*s12^7*t*(4713 + 15298*t + 9305*t^2) - 
      4*s12^8*(1245 + 4193*t + 9752*t^2) + 2*s12^6*t^2*
       (-13630 - 41172*t + 15593*t^2) + s12*t^7*(14908 + 12800*t + 
        20369*t^2) + 8*s12^4*t^4*(-322 + 6809*t + 21160*t^2) + 
      2*s12^5*t^3*(-9206 - 14516*t + 58987*t^2) + 
      s12^2*t^6*(20804 + 53764*t + 79951*t^2) + 
      s12^3*t^5*(12340 + 86748*t + 153267*t^2)))*
   canMINP[5, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/4)*(3*mmH^11*t*(17*s12^2 - 10*s12*t + 5*t^2) + 
    mmH^10*(157*s12^4 + s12^3*(12 - 71*t) + s12^2*(100 - 133*t)*t + 
      s12*(164 - 297*t)*t^2 + 4*(19 - 62*t)*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(20*s12^4 + 41*s12^3*t - 10*s12^2*t^2 - 
      47*s12*t^3 - 28*t^4) + mmH*s12*t*(-52*s12^10*t - 48*t^9 + 
      s12^8*t*(232 - 112*t - 347*t^2) + 4*s12*t^8*(-54 + 108*t + 17*t^2) + 
      s12^7*t^2*(428 + 1176*t + 49*t^2) - 4*s12^9*(-12 + 36*t + 59*t^2) + 
      4*s12^5*t^4*(22 + 25*t + 173*t^2) + s12^2*t^7*(-396 + 1292*t + 
        371*t^2) + s12^6*t^3*(364 + 2008*t + 491*t^2) + 
      s12^3*t^6*(-380 + 628*t + 795*t^2) + 
      s12^4*t^5*(-184 - 996*t + 905*t^2)) + 
    mmH^9*(-701*s12^5 + s12^4*(432 - 959*t) + s12^3*(8 + 504*t + 279*t^2) + 
      6*s12*t^2*(4 - 292*t + 423*t^2) + 2*t^3*(4 - 348*t + 473*t^2) + 
      s12^2*t*(24 - 984*t + 1745*t^2)) + 
    mmH^8*(1366*s12^6 + 4*s12^5*(-491 + 1033*t) + 
      s12*t^3*(-264 + 7592*t - 7415*t^2) + 
      s12^3*t*(200 - 2316*t - 3537*t^2) + t^4*(-124 + 2336*t - 1761*t^2) + 
      4*s12^4*(27 - 1391*t + 595*t^2) - 3*s12^2*t^2*
       (16 - 2180*t + 3127*t^2)) + mmH^2*(104*s12^11*t - 96*t^10 + 
      s12^4*t^6*(1340 - 15576*t - 5939*t^2) + 
      s12^3*t^7*(1172 - 13508*t - 3515*t^2) + 
      s12^7*t^3*(-1060 + 1772*t - 1241*t^2) + 
      s12^2*t^8*(276 - 5348*t - 1123*t^2) - 8*s12*t^9*(24 + 84*t + 17*t^2) + 
      s12^10*(96 + 480*t + 860*t^2) + 2*s12^9*t*(96 + 1444*t + 1141*t^2) + 
      s12^8*t^2*(-276 + 4928*t + 1951*t^2) - 2*s12^5*t^5*
       (-168 + 5000*t + 3081*t^2) - s12^6*t^4*(892 + 4004*t + 4273*t^2)) + 
    mmH^3*(-52*s12^11 + s12^10*(32 - 964*t) + 4*t^9*(138 - 40*t + 17*t^2) - 
      4*s12^9*(142 + 592*t + 1121*t^2) + s12*t^8*(1884 + 2852*t + 1181*t^2) - 
      2*s12^7*t^2*(1238 + 7572*t + 1965*t^2) - 
      4*s12^8*t*(503 + 2650*t + 2069*t^2) + 4*s12^5*t^4*
       (-173 + 6234*t + 4246*t^2) + s12^2*t^7*(1980 + 18484*t + 5737*t^2) + 
      s12^6*t^3*(-1196 - 1824*t + 7283*t^2) + 
      2*s12^4*t^5*(-590 + 22818*t + 9979*t^2) + 
      s12^3*t^6*(-4 + 41292*t + 14011*t^2)) + 
    mmH^7*(-1646*s12^7 + s12^6*(3376 - 7891*t) + 
      4*s12^4*t*(-508 + 4325*t + 169*t^2) + t^5*(576 - 4080*t + 2087*t^2) - 
      2*s12^5*(336 - 6804*t + 4975*t^2) + 4*s12^2*t^3*
       (252 - 4449*t + 5738*t^2) + s12*t^4*(1712 - 15124*t + 11867*t^2) + 
      s12^3*t^2*(-1488 + 316*t + 16977*t^2)) + 
    mmH^6*(1449*s12^8 + s12^7*(-2876 + 9117*t) + 
      s12*t^5*(-4676 + 14316*t - 12179*t^2) - 
      2*t^6*(664 - 2102*t + 909*t^2) - 8*s12^4*t^2*(-869 + 2848*t + 
        2053*t^2) + 4*s12^5*t*(1421 - 6322*t + 2141*t^2) - 
      8*s12^2*t^4*(635 - 1930*t + 3974*t^2) + 
      s12^6*(1568 - 13292*t + 17701*t^2) - 2*s12^3*t^3*
       (-552 + 1292*t + 18625*t^2)) + 
    mmH^5*(-913*s12^9 + s12^8*(1280 - 6981*t) + 
      s12^7*(-1968 + 3488*t - 18379*t^2) + 4*t^7*(436 - 662*t + 285*t^2) + 
      6*s12^5*t^2*(-1910 + 3158*t + 1203*t^2) + 
      4*s12*t^6*(1627 - 1086*t + 2157*t^2) - 
      4*s12^6*t*(1919 - 1775*t + 4131*t^2) + 2*s12^4*t^3*
       (-3364 + 17050*t + 17833*t^2) + 2*s12^3*t^4*(1540 + 15474*t + 
        22397*t^2) + s12^2*t^5*(8820 + 9208*t + 27663*t^2)) + 
    mmH^4*(340*s12^10 + s12^9*(-292 + 3462*t) + 
      t^8*(-1332 + 968*t - 429*t^2) + 2*s12^6*t^2*(4270 + 4388*t + 823*t^2) + 
      4*s12^8*(357 + 761*t + 2952*t^2) + 4*s12^7*t*(1393 + 2970*t + 
        3897*t^2) - s12*t^7*(4948 + 3032*t + 4157*t^2) - 
      2*s12^5*t^3*(-3278 + 10524*t + 10495*t^2) - 
      s12^2*t^6*(6764 + 26076*t + 15787*t^2) - 
      2*s12^4*t^4*(-888 + 27492*t + 18155*t^2) - 
      s12^3*t^5*(3532 + 55780*t + 32059*t^2)))*
   canMINP[5, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/4)*(mmH^10*(7*s12^3 + 70*s12^2*t - 25*s12*t^2 + 8*t^3) - 
    8*s12^3*t^2*(s12 + t)^3*(4*s12^4 + 7*s12^3*t - 6*s12^2*t^2 - 17*s12*t^3 - 
      12*t^4) + mmH^9*(50*s12^4 - 5*s12^3*(28 + 69*t) - 2*t^3*(38 + 145*t) - 
      2*s12^2*t*(178 + 345*t) - s12*t^2*(292 + 585*t)) - 
    4*mmH*s12*t*(6*s12^10 + 8*t^8 + 161*s12^8*t*(2 + t) + s12^9*(80 + 53*t) + 
      s12^5*t^4*(299 + 123*t) + s12^7*t^2*(548 + 205*t) + 
      s12*t^7*(36 - 120*t + 5*t^2) + s12^2*t^6*(66 - 463*t + 8*t^2) + 
      3*s12^4*t^4*(8 - 83*t + 32*t^2) + s12^3*t^5*(60 - 635*t + 38*t^2) + 
      s12^6*t^2*(-2 + 562*t + 153*t^2)) + 
    mmH^8*(-357*s12^5 + 3*s12^4*(152 + 35*t) + 4*t^3*(-6 + 113*t + 307*t^2) + 
      4*s12^3*(-6 + 455*t + 787*t^2) + 3*s12*t^2*(-24 + 604*t + 1369*t^2) + 
      3*s12^2*t*(-24 + 908*t + 1727*t^2)) + 
    mmH^7*(768*s12^6 + 8*s12^5*(-28 + 229*t) + 
      s12^3*t*(368 - 6840*t - 15263*t^2) + 
      s12*t^3*(464 - 5128*t - 10459*t^2) + s12^4*(80 - 2408*t - 4002*t^2) - 
      64*t^4*(-2 + 19*t + 33*t^2) - 8*s12^2*t^2*(-78 + 1071*t + 2318*t^2)) + 
    mmH^2*(24*s12^11 - 64*t^9 + 8*s12^10*(-16 + 29*t) + 
      7*s12^9*t*(168 + 167*t) + s12^8*t^2*(6656 + 2565*t) + 
      8*s12*t^8*(-20 - 72*t + 5*t^2) + 4*s12^2*t^7*(10 - 1245*t + 77*t^2) + 
      2*s12^3*t^6*(232 - 7168*t + 847*t^2) + 4*s12^4*t^5*
       (122 - 4505*t + 1047*t^2) + 2*s12^5*t^4*(68 - 3422*t + 2659*t^2) + 
      s12^7*t^2*(-24 + 12500*t + 3447*t^2) + 
      s12^6*t^3*(-48 + 8392*t + 4495*t^2)) - 
    mmH^3*(116*s12^10 + 4*s12^8*t*(260 + 359*t) + s12^9*(-744 + 566*t) + 
      4*t^8*(-76 + 48*t + 5*t^2) + 4*s12*t^7*(-274 - 453*t + 106*t^2) + 
      2*s12^2*t^6*(-720 - 7156*t + 1831*t^2) + 
      4*s12^3*t^5*(-214 - 8233*t + 3166*t^2) + 
      s12^7*t*(-24 + 12364*t + 3241*t^2) + 2*s12^6*t^2*
       (-72 + 10440*t + 4783*t^2) + 2*s12^4*t^4*(-176 - 14444*t + 
        10483*t^2) + s12^5*t^3*(-264 + 2036*t + 18871*t^2)) + 
    mmH^4*(137*s12^9 - s12^8*(1768 + 231*t) + 4*t^7*(-146 + 223*t + 37*t^2) + 
      6*s12*t^6*(-376 - 156*t + 475*t^2) - 2*s12^7*(4 + 746*t + 899*t^2) + 
      12*s12^2*t^5*(-294 - 1229*t + 1315*t^2) + 
      s12^6*t*(-144 + 9512*t + 3807*t^2) + 2*s12^3*t^4*
       (-1504 - 13164*t + 18453*t^2) + 2*s12^4*t^3*(-832 - 4712*t + 
        21587*t^2) + s12^5*t^2*(-648 + 13220*t + 24967*t^2)) + 
    mmH^5*(210*s12^8 + s12^7*(2084 + 2639*t) + 
      s12^5*t*(440 - 3872*t - 11651*t^2) - 2*t^6*(-296 + 874*t + 365*t^2) - 
      8*s12*t^5*(-293 + 455*t + 1086*t^2) + 4*s12^6*(12 + 791*t + 1103*t^2) - 
      4*s12^4*t^2*(-400 + 1943*t + 10531*t^2) - 
      2*s12^2*t^4*(-1888 + 454*t + 15919*t^2) - 
      2*s12^3*t^3*(-1616 + 918*t + 26185*t^2)) + 
    mmH^6*(-723*s12^7 - 128*s12^6*(8 + 29*t) + 
      8*t^5*(-44 + 236*t + 221*t^2) - 2*s12^5*(48 + 272*t + 283*t^2) + 
      4*s12*t^4*(-346 + 1737*t + 3296*t^2) + 
      s12^4*t*(-616 + 5796*t + 19823*t^2) + 
      s12^2*t^3*(-2136 + 12044*t + 33415*t^2) + 
      s12^3*t^2*(-1624 + 12300*t + 38823*t^2)))*canMINP[5, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/40)*(53*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) + 
    40*s12*(8*s12 - 11*t)*t*(s12 + t)^2 - 
    4*mmH*(3*s12*(31 - 369*t)*t^3 + 55*t^4 - s12^2*t^2*(953 + 964*t) + 
      s12^4*(-40 + 1337*t) + s12^3*t*(-1031 + 1480*t)) + 
    mmH^4*(-321*s12^3*(-1 + t) + s12^2*(-123 + 208*t - 611*t^2) + 
      2*t*(-279 + 397*t + 145*t^2) + s12*(-638 + 671*t + 257*t^2 - 
        290*t^3)) + 2*mmH^2*(s12^4*(-1297 + 2281*t) + 
      t^2*(2184 + 2161*t + 1052*t^2) + s12^3*(-674 - 4759*t + 2612*t^2) + 
      3*s12*t*(168 + 886*t + 140*t^2 - 613*t^3) - 
      s12^2*(1680 + 337*t + 4094*t^2 + 1508*t^3)) + 
    mmH^3*(-984*s12^4*(-1 + t) + s12^3*(-1458 + 4097*t - 1157*t^2) + 
      s12^2*(2420 - 2221*t + 4363*t^2 + 614*t^3) - 
      t*(-504 + 3184*t + 1589*t^2 + 787*t^3) + 
      s12*(504 - 764*t - 2672*t^2 + 463*t^3 + 787*t^4)))*
   canMINP[5, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12 + t)) - 
 ((I/8)*(29*mmH^5*(-1 + s12)*(-1 + t) - 
    8*s12*t*(8*s12^2 + 11*s12*t + 3*t^2) - 
    4*mmH*(3*t^3 + 8*s12^3*(1 + 3*t) + s12^2*t*(-31 + 7*t) + 
      s12*t^2*(-22 + 63*t)) + mmH^4*(-37*s12^2*(-1 + t) + 
      s12*(183 - 197*t - 12*t^2) + 2*(-97 + 104*t + 6*t^2)) + 
    mmH^3*(256 - 24*s12^3*(-1 + t) - 192*t - 273*t^2 + 53*t^3 + 
      s12^2*(-308 + 347*t - 29*t^2) + s12*(-178 + 103*t + 262*t^2 - 
        53*t^3)) + 2*mmH^2*(8*s12^3*(-4 + 7*t) + t*(128 + 161*t - 66*t^2) + 
      s12^2*(170 - 304*t + 47*t^2) + s12*(128 + 7*t - 260*t^2 + 119*t^3)))*
   canMINP[5, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((I/8)*(47*mmH^4*(-1 + s12)*(s12 + t) + 4*s12*(11*s12 - 8*t)*(s12 + t)^2 + 
    2*mmH*(115*s12^4 - 8*t^3 + 4*s12^2*t*(-59 + 25*t) + 
      s12*t^2*(-103 + 32*t) + 3*s12^3*(-47 + 61*t)) - 
    mmH^3*(58*s12^3 - t*(346 + 137*t) + s12^2*(268 + 195*t) + 
      s12*(-330 + 147*t + 137*t^2)) - 
    mmH^2*(77*s12^4 + s12^3*(-443 + 148*t) + 2*t*(196 + 245*t - 12*t^2) + 
      s12^2*(-18 - 1082*t + 95*t^2) + s12*(392 + 440*t - 663*t^2 + 24*t^3)))*
   canMINP[5, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - s12 - t)^3*(s12 + t)) - 
 ((I/4)*(8*s12^2 + 15*t*(2 + t) + 8*s12*(3 + 2*t))*
   canMINP[5, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((I/4)*(15*s12^2 + 8*t*(3 + t) + 2*s12*(15 + 8*t))*
   canMINP[5, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((4*I)*(-1 + mmH)*(mmH^7*(8*s12 + 13*t) + 
    mmH*(-45*s12^5*t^2 - 305*s12^3*t^4 + 2*s12^2*(13 - 81*t)*t^4 - 16*t^6 - 
      48*s12*t^6 + 16*s12^6*(1 + 2*t) - 13*s12^4*t^2*(2 + 21*t)) + 
    mmH^4*(11*s12^4 + 2*s12*(37 - 29*t)*t^2 + (68 - 107*t)*t^3 + 
      2*s12^3*(-34 + 5*t) + 2*s12^2*t*(-37 + 24*t)) + 
    2*s12*t*(-4*t^5 + s12*t^4*(-7 + 4*t) + s12^5*(4 + 8*t) + 
      2*s12^2*t^3*(-1 + 11*t) + 2*s12^3*t^2*(1 + 17*t) + 
      s12^4*t*(7 + 24*t)) + mmH^5*(s12^3 + 189*s12*t^2 + 11*t^2*(-2 + 11*t) + 
      s12^2*(22 + 54*t)) - mmH^6*(15*s12^2 + t*(-2 + 65*t) + 
      s12*(2 + 80*t)) - mmH^3*(5*s12^5 + 504*s12^2*t^3 + 2*(47 - 23*t)*t^4 + 
      8*s12^3*t*(-17 + 28*t) - s12^4*(94 + 65*t) + s12*t^3*(136 + 179*t)) + 
    mmH^2*(2*(31 - 4*t)*t^5 + 24*s12*t^4*(3 + 7*t) + 3*s12^4*t*(-24 + 43*t) - 
      2*s12^5*(31 + 47*t) + 2*s12^3*t^2*(-8 + 285*t) + 
      s12^2*t^3*(16 + 523*t)))*canMINP[6, 1, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((4*I)*(-1 + mmH)*(4*mmH^5*(s12^2 - 4*s12*t + t^2) - 
    2*s12*t*(s12^4*(-1 + 4*t) + t^4*(1 + 6*t) + 2*s12^2*t^2*(2 + 11*t) + 
      s12^3*t*(-1 + 14*t) + s12*t^3*(5 + 18*t)) + 
    mmH*(10*s12*t^4*(1 + 4*t) + t^5*(2 + 7*t) + s12^5*(2 + 15*t) + 
      2*s12^4*t*(5 + 26*t) + s12^2*t^3*(36 + 49*t) + s12^3*t^2*(24 + 53*t)) + 
    mmH^4*(s12^3 + (2 - 7*t)*t^2 + s12^2*(2 + 51*t) + s12*t*(-8 + 67*t)) + 
    mmH^2*(s12^5 - 24*s12*t^3 - 9*t^5 - 2*s12^4*(2 + t) + 
      s12^3*t*(-16 + 43*t) + s12^2*t^2*(-48 + 79*t)) - 
    mmH^3*(6*s12^4 + 53*s12^3*t + (4 - 5*t)*t^3 + s12*t^2*(-20 + 87*t) + 
      s12^2*t*(-12 + 163*t)))*canMINP[6, 1, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - t)^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((4*I)*(-1 + mmH)*(mmH^7*(13*s12 + 8*t) + 
    2*s12*t*(4*s12^5*(-1 + t) + 4*t^5 + 8*s12^4*t*(-1 + 2*t) + 
      2*s12*t^4*(3 + 4*t) + 3*s12^2*t^3*(1 + 6*t) + s12^3*t^2*(-1 + 22*t)) - 
    mmH^4*(111*s12^4 + (58 - 7*t)*t^3 + 16*s12^2*t*(-6 + 5*t) + 
      6*s12^3*(-13 + 21*t) + 2*s12*t^2*(26 + 29*t)) - 
    mmH^6*(69*s12^2 + t*(2 + 19*t) + s12*(-2 + 88*t)) + 
    mmH^3*(46*s12^5 + (86 - 5*t)*t^4 - 160*s12^3*t*(1 + 2*t) - 
      8*s12^2*t^2*(4 + 5*t) + 7*s12*t^3*(16 + 15*t) - s12^4*(102 + 139*t)) - 
    mmH*(146*s12^5*t^2 - 16*t^6 - 32*s12*t^6 + 16*s12^6*(1 + 3*t) + 
      11*s12^4*t^2*(-2 + 19*t) + s12^2*t^4*(30 + 29*t) + 
      s12^3*t^3*(8 + 177*t)) + mmH^5*(129*s12^3 + 9*t^2*(2 + t) + 
      2*s12*t*(-4 + 47*t) + s12^2*(-26 + 229*t)) + 
    mmH^2*(-8*s12^6 - 60*t^5 + s12^2*t^3*(4 + 21*t) + 4*s12^5*(16 + 41*t) - 
      2*s12*t^4*(31 + 49*t) + 2*s12^3*t^2*(18 + 181*t) + 
      s12^4*t*(82 + 415*t)))*canMINP[6, 1, {t, s12, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((I/120)*(12*mmH^11*(40*s12^3 + 352*s12^2*t - 49*s12*t^2 + 143*t^3) - 
    12*s12^3*t^3*(s12 + t)^3*(980*s12^4 + 2501*s12^3*t + 1770*s12^2*t^2 - 
      223*s12*t^3 - 556*t^4) + mmH^10*(-4503*s12^4 + s12^3*(804 - 33331*t) + 
      9*s12*(1052 - 637*t)*t^2 + 4*(957 - 2158*t)*t^3 - 
      9*s12^2*t*(-716 + 2657*t)) + 
    mmH^9*(9717*s12^5 + 3*s12^4*(-4660 + 19971*t) + 
      12*s12^2*t*(-42 - 10690*t + 137*t^2) + 
      8*s12^3*(-21 - 9120*t + 8176*t^2) + 3*s12*t^2*(-168 - 31200*t + 
        14321*t^2) + t^3*(-168 - 24300*t + 32339*t^2)) + 
    mmH*s12*t*(-3000*s12^10*t + 10608*t^9 + 
      s12^9*(2736 + 7632*t - 3258*t^2) + 12*s12*t^8*(4322 + 4796*t + 
        363*t^2) + 6*s12^5*t^4*(3704 + 185500*t + 2023*t^2) + 
      3*s12^2*t^7*(34036 + 83484*t + 6799*t^2) + 
      3*s12^8*t*(4248 + 45492*t + 10127*t^2) + 
      s12^4*t^5*(54816 + 815964*t + 11753*t^2) + 
      s12^3*t^6*(102108 + 515400*t + 31507*t^2) + 
      s12^6*t^3*(22092 + 1053972*t + 68773*t^2) + 
      s12^7*t^2*(23436 + 563280*t + 83561*t^2)) + 
    mmH^3*(-3000*s12^11 - 6*s12^10*(2576 + 11241*t) + 
      3*s12^5*t^4*(169636 + 2876080*t - 61897*t^2) + 
      4*s12^6*t^3*(15897 + 1057029*t - 32470*t^2) + 
      12*t^9*(1986 + 152*t + 363*t^2) + 6*s12^4*t^5*(186370 + 1577858*t + 
        11821*t^2) + 3*s12*t^8*(87452 + 98580*t + 22689*t^2) - 
      12*s12^7*t^2*(10089 - 31097*t + 29730*t^2) + 
      6*s12^2*t^7*(144302 + 353054*t + 44127*t^2) - 
      6*s12^9*(5316 + 43018*t + 55445*t^2) - 
      6*s12^8*t*(18474 + 110350*t + 96235*t^2) + 
      2*s12^3*t^6*(671154 + 3049410*t + 184657*t^2)) + 
    mmH^8*(3048*s12^6 + s12^5*(70224 + 56158*t) + 
      t^4*(-4068 + 60288*t - 88735*t^2) + 8*s12^2*t^2*
       (801 + 66963*t + 16025*t^2) - 8*s12*t^3*(750 - 34803*t + 22946*t^2) + 
      2*s12^3*t*(7272 + 271740*t + 195529*t^2) + 
      s12^4*(6204 + 296136*t + 213071*t^2)) + 
    mmH^2*(6000*s12^11*t - 4128*t^10 - 24*s12*t^9*(3424 + 2212*t + 363*t^2) + 
      18*s12^10*(304 + 2000*t + 2901*t^2) + 12*s12^9*t*
       (912 + 7175*t + 6953*t^2) - 3*s12^2*t^8*(108684 + 192596*t + 
        19887*t^2) - 4*s12^4*t^6*(131007 + 921798*t + 28828*t^2) - 
      s12^5*t^5*(279576 + 4434288*t + 29015*t^2) - 
      2*s12^3*t^7*(285234 + 1002822*t + 70649*t^2) - 
      2*s12^6*t^4*(62022 + 1852536*t + 78221*t^2) - 
      s12^8*t^2*(15732 + 380700*t + 81323*t^2) - 
      s12^7*t^3*(67236 + 1907832*t + 272947*t^2)) + 
    mmH^4*(18486*s12^10 + 12*s12^9*(7034 + 22191*t) - 
      3*t^8*(19284 + 1352*t + 9601*t^2) - 4*s12^3*t^5*(422805 + 2310867*t + 
        98653*t^2) - 2*s12*t^7*(227214 + 332316*t + 120797*t^2) - 
      2*s12^2*t^6*(630930 + 1933218*t + 308431*t^2) + 
      4*s12^5*t^3*(-37149 - 1638516*t + 419036*t^2) + 
      4*s12^6*t^2*(90375 - 86883*t + 498128*t^2) + 
      2*s12^8*(39258 + 385212*t + 522605*t^2) + 
      s12^4*t^4*(-1119120 - 11252016*t + 746833*t^2) + 
      2*s12^7*t*(147714 + 839070*t + 929605*t^2)) - 
    mmH^7*(39102*s12^7 + 4*s12^6*(43218 + 89489*t) + 
      s12*t^4*(-82632 + 257868*t - 448741*t^2) + 
      8*s12^2*t^3*(-8577 + 67968*t + 4124*t^2) - 
      2*t^5*(12168 - 37380*t + 74243*t^2) + 4*s12^3*t^2*
       (11646 + 245412*t + 343183*t^2) + 2*s12^4*t*(45084 + 581304*t + 
        889753*t^2) + s12^5*(33264 + 714468*t + 1095163*t^2)) + 
    mmH^6*(62313*s12^8 + 3*s12^7*(80156 + 199499*t) - 
      12*s12^2*t^4*(39160 + 100063*t + 39989*t^2) - 
      2*t^6*(29184 - 23154*t + 73675*t^2) - 
      3*s12*t^5*(93020 + 74964*t + 206011*t^2) + 
      2*s12^6*(39864 + 581178*t + 968549*t^2) + 
      3*s12^5*t*(85412 + 592628*t + 1109787*t^2) + 
      3*s12^4*t^2*(62128 + 141524*t + 1132885*t^2) + 
      s12^3*t^3*(-239352 - 1360980*t + 1448927*t^2)) + 
    mmH^5*(-47439*s12^9 - s12^8*(193596 + 532351*t) + 
      s12^3*t^4*(1097040 + 6780888*t - 353611*t^2) + 
      t^7*(76416 - 9132*t + 86623*t^2) - 8*s12^4*t^3*(-39024 - 671679*t + 
        327698*t^2) + 2*s12^2*t^5*(532818 + 1799490*t + 405055*t^2) + 
      s12*t^6*(466572 + 710448*t + 498457*t^2) - 
      4*s12^5*t^2*(95787 - 88614*t + 943316*t^2) - 
      2*s12^6*t*(189186 + 1074858*t + 1650259*t^2) - 
      s12^7*(104592 + 1225824*t + 1857671*t^2)))*
   canMINP[6, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/20)*(4*s12^3*t^3*(s12 + t)^4*(84*s12^4 + 151*s12^3*t + 72*s12^2*t^2 - 
      223*s12*t^3 - 28*t^4) + 16*mmH^12*(13*s12^3 + s12*(80 - 39*t)*t + 
      t^2*(-20 + 13*t) - s12^2*(20 + 39*t)) - 
    4*mmH^11*(328*s12^4 - 4*s12^3*(191 + 162*t) + 
      s12^2*(40 + 2292*t - 1995*t^2) - 2*s12*t*(80 - 1146*t + 337*t^2) + 
      t^2*(40 - 764*t + 345*t^2)) + mmH*s12*t*(s12 + t)^2*
     (248*s12^9*t + 112*t^8 + s12^2*t^6*(532 + 4744*t - 253*t^2) - 
      4*s12*t^7*(-98 - 84*t + 27*t^2) + 14*s12^8*(-8 + 120*t + 71*t^2) + 
      2*s12^3*t^5*(80 + 6898*t + 301*t^2) + 2*s12^6*t^2*
       (-302 + 1902*t + 829*t^2) + s12^7*t*(-464 + 4704*t + 1493*t^2) + 
      s12^4*t^4*(728 + 5852*t + 2497*t^2) + 
      s12^5*t^3*(-456 - 2756*t + 3381*t^2)) + 
    mmH^10*(2961*s12^5 - 8*s12^4*(1433 + 554*t) + 
      s12^3*(992 + 23392*t - 34568*t^2) - 3*s12*t^2*(960 - 7712*t + 
        1123*t^2) + 2*t^3*(488 - 5796*t + 1899*t^2) - 
      2*s12^2*t*(1432 - 38632*t + 17171*t^2)) - 
    mmH^2*(496*s12^12*t - 224*t^11 + s12^3*t^8*(2600 + 40568*t - 2425*t^2) + 
      s12^2*t^9*(196 + 2440*t - 1745*t^2) - 24*s12*t^10*(28 + 28*t + 9*t^2) + 
      8*s12^4*t^7*(721 + 14305*t + 1224*t^2) + 
      4*s12^10*t*(168 + 5530*t + 4129*t^2) + 
      s12^11*(224 + 2016*t + 4490*t^2) + 8*s12^8*t^3*(-482 + 18661*t + 
        7252*t^2) + s12^9*t^2*(-196 + 85072*t + 34935*t^2) + 
      s12^5*t^6*(9532 + 124512*t + 45051*t^2) + 
      s12^6*t^5*(4388 + 89184*t + 81533*t^2) + 
      s12^7*t^4*(-4544 + 125976*t + 82773*t^2)) + 
    mmH^9*(-2107*s12^6 + s12^5*(21612 + 8606*t) + 
      t^4*(-2552 + 24684*t - 4801*t^2) + 2*s12*t^3*(1896 - 7330*t + 
        627*t^2) + 4*s12^3*t*(908 - 60570*t + 36859*t^2) + 
      s12^2*t^2*(16448 - 236136*t + 79271*t^2) + 
      s12^4*(-2632 - 23876*t + 84933*t^2)) + 
    mmH^3*(248*s12^12 + s12^11*(-672 + 4846*t) + 
      s12^2*t^8*(-10184 + 24544*t - 4867*t^2) - 
      4*t^10*(322 + 56*t + 27*t^2) - s12*t^9*(5684 + 2200*t + 1747*t^2) + 
      4*s12^3*t^7*(-1906 + 37314*t + 2329*t^2) + 
      2*s12^10*(680 + 4080*t + 13763*t^2) + 
      4*s12^9*t*(1583 + 22034*t + 20122*t^2) + 
      4*s12^4*t^6*(3278 + 61326*t + 21405*t^2) + 
      8*s12^7*t^3*(899 + 47591*t + 33307*t^2) + 
      2*s12^8*t^2*(5176 + 142404*t + 81339*t^2) + 
      s12^5*t^5*(30056 + 179536*t + 227353*t^2) + 
      s12^6*t^4*(15960 + 232192*t + 315615*t^2)) - 
    mmH^8*(3076*s12^7 + 20*s12^6*(1029 + 1319*t) + 
      t^5*(-3828 + 33100*t - 1583*t^2) + 3*s12*t^4*(-716 + 16248*t + 
        1909*t^2) + 2*s12^2*t^3*(16252 - 165498*t + 60723*t^2) + 
      s12^5*(-3412 - 1848*t + 150619*t^2) + 2*s12^3*t^2*
       (16636 - 365176*t + 168705*t^2) + s12^4*t*(-964 - 394620*t + 
        350589*t^2)) + mmH^7*(8674*s12^8 + s12^7*(5656 + 54906*t) + 
      2*t^6*(-2060 + 14052*t + 1131*t^2) + 
      s12*t^5*(-13880 + 124160*t + 17449*t^2) + 
      4*s12^3*t^3*(19100 - 247946*t + 119263*t^2) + 
      s12^2*t^4*(22728 - 145824*t + 137119*t^2) + 
      s12^6*(-1160 + 13552*t + 213283*t^2) + 2*s12^4*t^2*
       (18508 - 550380*t + 364643*t^2) + s12^5*t*(-2296 - 342960*t + 
        541217*t^2)) - mmH^6*(9431*s12^9 + 32*s12^8*(-244 + 2073*t) + 
      4*t^7*(-1062 + 3416*t + 495*t^2) + s12*t^6*(-23236 + 124288*t + 
        18035*t^2) + s12^2*t^5*(-16924 + 155280*t + 110089*t^2) + 
      s12^7*(2880 + 8728*t + 232037*t^2) + 4*s12^5*t^2*
       (9275 - 195564*t + 240133*t^2) + s12^3*t^4*(69912 - 546472*t + 
        437597*t^2) + 2*s12^4*t^3*(49384 - 635760*t + 448445*t^2) + 
      s12^6*t*(9060 - 93008*t + 582337*t^2)) - 
    mmH^4*(1846*s12^11 + 4*s12^10*(-987 + 5105*t) + 
      s12*t^8*(-15432 + 8824*t - 2507*t^2) - 3*t^9*(1036 + 188*t + 157*t^2) + 
      4*s12^2*t^7*(-8292 + 28483*t + 1593*t^2) + 
      2*s12^3*t^6*(-10060 + 137040*t + 42753*t^2) + 
      2*s12^9*(1770 + 5472*t + 44749*t^2) + 
      4*s12^8*t*(4228 + 41153*t + 58264*t^2) + 
      6*s12^7*t^2*(5072 + 64568*t + 76283*t^2) + 
      s12^4*t^5*(43596 + 125712*t + 322201*t^2) + 
      2*s12^6*t^3*(21516 + 112864*t + 332939*t^2) + 
      s12^5*t^4*(68844 - 57704*t + 615415*t^2)) + 
    mmH^5*(5681*s12^10 + s12^9*(-9044 + 47738*t) + 
      t^8*(-4264 + 2492*t - 53*t^2) + 4*s12*t^7*(-5897 + 14659*t + 
        1345*t^2) + 40*s12^6*t^2*(1013 - 549*t + 20509*t^2) + 
      s12^2*t^6*(-43976 + 229960*t + 51733*t^2) + 
      2*s12^8*(2416 + 3250*t + 88933*t^2) + 4*s12^5*t^3*
       (21017 - 151758*t + 247008*t^2) + s12^3*t^5*(10500 + 90208*t + 
        256521*t^2) + s12^7*t*(20348 + 126752*t + 443305*t^2) + 
      s12^4*t^4*(98056 - 557472*t + 685389*t^2)))*
   canMINP[6, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^4) - 
 ((I/40)*(20*mmH^11*(38*s12^3 + 26*s12^2*t + 43*s12*t^2 + 7*t^3) + 
    mmH^10*(-4987*s12^4 + s12^3*(1788 - 9675*t) + s12^2*(2804 - 11673*t)*t + 
      s12*(1828 - 6749*t)*t^2 + 28*(29 - 43*t)*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(276*s12^4 + 289*s12^3*t - 922*s12^2*t^2 - 
      1271*s12*t^3 - 588*t^4) + mmH^9*(13769*s12^5 + 
      s12^4*(-10828 + 33469*t) + 8*s12^3*(-29 - 4118*t + 4233*t^2) + 
      t^3*(-232 - 9868*t + 7511*t^2) + 4*s12^2*t*(-174 - 10818*t + 
        7837*t^2) + s12*t^2*(-696 - 31024*t + 20855*t^2)) + 
    mmH^8*(-19600*s12^6 + s12^5*(29448 - 43398*t) + 
      t^4*(284 + 39560*t - 23647*t^2) + 4*s12*t^3*(628 + 34244*t - 
        13935*t^2) - 8*s12^2*t^2*(-729 - 25073*t + 2087*t^2) + 
      s12^4*(1660 + 110544*t + 10567*t^2) + 
      2*s12^3*t*(2632 + 92132*t + 22001*t^2)) + 
    mmH*s12*t*(-312*s12^10*t - 208*t^9 + s12^9*(4656 + 22544*t - 810*t^2) + 
      4*s12*t^8*(-234 + 804*t + 205*t^2) + 
      s12^8*t*(23000 + 106708*t + 373*t^2) + 
      s12^7*t^2*(45676 + 214328*t + 3049*t^2) + 
      s12^2*t^7*(-1716 + 30796*t + 7461*t^2) + 
      3*s12^3*t^6*(-556 + 34864*t + 8209*t^2) + 
      s12^6*t^3*(45532 + 262748*t + 11533*t^2) + 
      2*s12^5*t^4*(11272 + 124636*t + 14277*t^2) + 
      s12^4*t^5*(3664 + 193700*t + 37185*t^2)) + 
    mmH^2*(624*s12^11*t - 416*t^10 + s12^2*t^8*(1196 - 6628*t - 13989*t^2) - 
      8*s12*t^9*(104 - 324*t + 205*t^2) + 
      2*s12^10*(432 - 5488*t + 5173*t^2) + s12^7*t^3*(-229876 - 1333672*t + 
        6785*t^2) + 4*s12^9*t*(-5904 - 47197*t + 8840*t^2) - 
      2*s12^3*t^7*(-2582 + 51426*t + 32979*t^2) - 
      4*s12^4*t^6*(2927 + 99894*t + 38310*t^2) + 
      s12^8*t^2*(-120756 - 733636*t + 50205*t^2) - 
      2*s12^6*t^4*(106734 + 696208*t + 51281*t^2) - 
      s12^5*t^5*(95128 + 920512*t + 182971*t^2)) + 
    mmH^4*(2054*s12^10 + 16*s12^9*(646 + 3133*t) + 
      t^8*(-5772 + 27584*t - 6123*t^2) - 2*s12*t^7*(10678 - 85440*t + 
        25211*t^2) + 4*s12^5*t^3*(-120649 - 952304*t + 68968*t^2) - 
      4*s12^3*t^5*(37025 + 110425*t + 78256*t^2) - 
      2*s12^2*t^6*(22586 - 146298*t + 89637*t^2) + 
      6*s12^7*t*(-6946 - 168794*t + 101633*t^2) + 
      2*s12^8*(5802 - 52328*t + 131723*t^2) + 
      4*s12^6*t^2*(-69413 - 718285*t + 172981*t^2) - 
      s12^4*t^4*(376736 + 2424848*t + 193915*t^2)) + 
    mmH^7*(13538*s12^7 - 4*s12^6*(11674 + 193*t) + 
      24*s12^2*t^3*(83 - 17302*t + 1026*t^2) + 
      2*t^5*(816 - 40532*t + 19739*t^2) - 4*s12^3*t^2*
       (3150 + 77708*t + 70447*t^2) + s12*t^4*(5816 - 303924*t + 
        118989*t^2) - s12^5*(5664 + 161244*t + 195139*t^2) - 
      2*s12^4*t*(8036 + 116496*t + 206745*t^2)) + 
    mmH^3*(-312*s12^11 - 2*s12^10*(816 + 5795*t) + 
      2*s12^8*t*(23458 + 308330*t - 111955*t^2) + 
      s12^9*(-4904 + 56236*t - 82186*t^2) + 4*s12^6*t^3*
       (116829 + 802795*t - 16699*t^2) + 4*t^9*(598 - 1176*t + 205*t^2) - 
      28*s12^7*t^2*(-9199 - 72327*t + 9951*t^2) + 
      s12*t^8*(8164 - 38364*t + 12651*t^2) + 2*s12^2*t^7*
       (4226 - 36762*t + 35683*t^2) + 6*s12^3*t^6*(4238 + 32130*t + 
        35977*t^2) + 2*s12^4*t^5*(79366 + 626970*t + 173053*t^2) + 
      s12^5*t^4*(397548 + 2766112*t + 249569*t^2)) + 
    mmH^5*(-3675*s12^9 - s12^8*(28908 + 91243*t) + 
      2*s12^6*t*(3078 + 414466*t - 467969*t^2) + 
      s12^7*(-14992 + 56736*t - 434963*t^2) + 
      t^7*(7536 - 69356*t + 20387*t^2) - 8*s12^4*t^3*(-32690 - 257281*t + 
        59904*t^2) + s12^3*t^4*(199248 + 548040*t + 84569*t^2) + 
      s12*t^6*(31340 - 352768*t + 116829*t^2) + 
      2*s12^2*t^5*(43466 - 232954*t + 118745*t^2) - 
      4*s12^5*t^2*(-36637 - 517750*t + 253784*t^2)) + 
    mmH^6*(-1547*s12^8 + s12^7*(46492 + 71937*t) + 
      s12*t^5*(-24740 + 413804*t - 155633*t^2) - 
      2*t^6*(2712 - 48518*t + 18681*t^2) - 4*s12^2*t^4*
       (14400 - 126345*t + 36134*t^2) + 2*s12^6*(5832 + 41750*t + 
        202595*t^2) + s12^3*t^3*(-66936 - 55948*t + 283927*t^2) + 
      s12^4*t^2*(-21248 - 457980*t + 830095*t^2) + 
      s12^5*t*(19068 - 176412*t + 860249*t^2)))*canMINP[6, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/5)*(72*mmH^9*(-1 + s12)*(s12 + t) + 
    20*s12^5*(8*s12^4 + 33*s12^3*t + 35*t^4 + s12^2*t*(-32 + 69*t) + 
      s12*t^2*(-32 + 79*t)) - 2*mmH*s12^3*(40*s12^6 + 480*t^5 + 
      98*s12^5*(5 + t) - 5*s12*t^4*(-425 + 72*t) + 
      s12^3*t*(-1760 + 2533*t - 1186*t^2) + 
      s12^2*t^2*(-1440 + 3277*t - 1148*t^2) + 
      s12^4*(-320 + 1391*t - 340*t^2)) - 
    3*mmH^8*(149*s12^3 - t*(124 + 89*t) + s12^2*(-5 + 238*t) + 
      s12*(-104 - 74*t + 89*t^2)) + 
    mmH^7*(1147*s12^4 + s12^3*(1177 + 2512*t) - 2*t*(208 + 843*t + 199*t^2) + 
      s12^2*(-678 + 2140*t + 1763*t^2) + s12*(-416 - 2424*t + 385*t^2 + 
        398*t^3)) - mmH^2*s12^2*(-480*t^5 + 20*s12*t^4*(-221 + 74*t) + 
      s12^6*(-396 + 79*t) + s12^5*(-1282 + 453*t + 697*t^2) + 
      s12^2*t^2*(4704 - 8080*t + 6561*t^2 + 360*t^3) + 
      s12^3*t*(7584 - 4702*t + 9919*t^2 + 1323*t^3) + 
      s12^4*(2880 - 1964*t + 5687*t^2 + 1581*t^3)) - 
    mmH^6*(1558*s12^5 + s12^4*(3342 + 5387*t) - 
      t^2*(416 + 2464*t + 323*t^2) + s12^3*(1446 + 7217*t + 5839*t^2) + 
      s12*t*(-1760 - 4202*t + 879*t^2 + 323*t^3) + 
      s12^2*(-1344 - 52*t + 4957*t^2 + 2333*t^3)) + 
    2*mmH^5*(591*s12^6 - 5*t^4*(163 + 12*t) + 7*s12^5*(267 + 482*t) + 
      s12^4*(2992 + 5316*t + 5873*t^2) + s12*t^2*(-672 - 245*t + 312*t^2 + 
        60*t^3) + s12^2*t*(-960 + 3223*t + 994*t^2 + 826*t^3) + 
      s12^3*(-288 + 5825*t + 4129*t^2 + 3856*t^3)) + 
    mmH^3*s12*(79*s12^7 - 760*s12*(-5 + t)*t^4 + 1440*t^5 + 
      s12^6*(-267 + 1172*t) + s12^5*(2042 + 4640*t + 4723*t^2) + 
      4*s12^2*t^2*(704 + 885*t + 436*t^2 + 290*t^3) + 
      2*s12^3*t*(3760 + 3593*t + 5639*t^2 + 2546*t^3) + 
      s12^4*(4704 + 7748*t + 13741*t^2 + 7562*t^3)) - 
    mmH^4*(475*s12^7 - 480*t^5 + 40*s12*t^4*(76 + 7*t) + 
      s12^6*(1565 + 4324*t) + s12^5*(6676 + 9696*t + 11429*t^2) + 
      2*s12^2*t^2*(-288 + 5030*t - 787*t^2 + 220*t^3) + 
      2*s12^3*t*(1120 + 8582*t + 1261*t^2 + 2549*t^3) + 
      s12^4*(2816 + 17240*t + 12687*t^2 + 12238*t^3)))*
   canMINP[6, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12*(mmH - t)*(mmH - s12 - t)^3*(s12 + t)) - 
 (I*(3*mmH^7*(-1 + s12)*(-1 + t)*(s12 + t) - 
    8*s12^2*t^2*(7*s12^3 + 8*(-4 + t)*t^2 + 2*s12^2*(-16 + 9*t) + 
      s12*t*(-64 + 19*t)) + 4*mmH*s12*t*(4*(-8 + t)*t^3 + s12^4*(-1 + 5*t) + 
      s12*t^2*(-160 - 59*t + 2*t^2) + s12^2*t*(-160 - 141*t + 21*t^2) + 
      s12^3*(-32 - 71*t + 24*t^2)) + mmH^5*(5*s12^4*(-1 + t) + 
      t^2*(60 - 61*t + 5*t^2) + s12^3*(-43 + 25*t + 20*t^2) + 
      s12*t*(118 - 154*t + 43*t^2 - 5*t^3) + 
      2*s12^2*(33 - 92*t + 30*t^2 + 5*t^3)) - 
    mmH^6*(13*s12^3*(-1 + t) - 2*t*(-13 + 8*t + 4*t^2) + 
      s12^2*(1 - 24*t + 21*t^2) + s12*(14 - 15*t - 7*t^2 + 8*t^3)) + 
    mmH^4*(5*s12^5*(-1 + t) + s12^4*(29 - 26*t + 3*t^2) - 
      2*t^3*(41 - 13*t + 5*t^2) + 2*s12*t^2*(-62 + 119*t - 9*t^2 + 5*t^3) + 
      s12^3*(-106 + 279*t - 105*t^2 + 6*t^3) + 
      2*s12^2*t*(-44 + 247*t - 52*t^2 + 9*t^3)) + 
    2*mmH^2*(-2*s12*(-88 + t)*t^4 + 4*t^4*(-16 + 3*t) + 
      s12^5*(6 + 4*t + 7*t^2) + s12^3*t^2*(616 + 12*t + 11*t^2) + 
      s12^4*(-64 + 181*t + 2*t^2 + 2*t^3) + 
      s12^2*t^2*(128 + 581*t - 4*t^2 + 16*t^3)) - 
    mmH^3*(-8*t^3*(16 + 3*t + 2*t^2) + s12^5*(-12 + 17*t + 5*t^2) + 
      s12^4*(-42 + 121*t - 27*t^2 + 8*t^3) + 
      2*s12*t^2*(-64 + 174*t + 49*t^2 + 13*t^3) + 
      s12^2*t*(-128 + 816*t + 317*t^2 + 9*t^3 + 10*t^4) + 
      s12^3*(-128 + 362*t + 384*t^2 - 53*t^3 + 13*t^4)))*
   canMINP[6, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*
   (s12 + t)) - (I*(16*mmH^9*(-1 + s12)*(s12 + t) + 
    4*s12*t^4*(29*s12^4 + 61*s12^3*t + 8*t^4 + s12*t^2*(-32 + 27*t) + 
      s12^2*t*(-32 + 51*t)) + mmH^8*(-59*s12^3 + t*(80 + 99*t) - 
      s12^2*(57 + 158*t) + s12*(92 + 54*t - 99*t^2)) + 
    2*mmH*t^2*(8*t^6 + 24*s12^6*(-4 + 3*t) + 2*s12^5*t*(-212 + 113*t) + 
      s12^4*t^2*(-539 + 244*t) + s12^2*t^3*(352 - 185*t - 8*t^2) + 
      s12*t^4*(32 - 79*t - 8*t^2) + s12^3*t^2*(320 - 309*t + 90*t^2)) - 
    mmH^2*t*(2*t^5*(-32 + 53*t) + s12*t^4*(224 - 120*t - 87*t^2) + 
      8*s12^6*(-24 + 46*t + 9*t^2) + s12^5*t*(-1176 + 1464*t + 259*t^2) + 
      s12^4*t^2*(-1296 + 2105*t + 309*t^2) + 
      s12^2*t^3*(1568 + 66*t + 111*t^2 + 19*t^3) + 
      s12^3*t^2*(1280 + 4*t + 1207*t^2 + 141*t^3)) + 
    mmH^7*(78*s12^4 + s12^3*(398 + 375*t) + 3*s12^2*(-50 + 231*t + 184*t^2) - 
      t*(96 + 406*t + 255*t^2) + s12*(-96 - 616*t + 4*t^2 + 255*t^3)) + 
    mmH^3*(t^5*(-352 + 178*t - 19*t^2) + 8*s12^6*(24 + 10*t + 29*t^2) + 
      4*s12^5*t*(52 + 264*t + 249*t^2) + 2*s12^4*t^2*
       (406 + 1446*t + 741*t^2) + s12*t^4*(160 + 404*t - 224*t^2 + 19*t^3) + 
      s12^2*t^3*(1792 + 2038*t + 629*t^2 + 252*t^3) + 
      s12^3*t^2*(1280 + 2692*t + 2762*t^2 + 951*t^3)) - 
    mmH^6*(59*s12^5 + s12^4*(593 + 453*t) - 2*t^2*(224 + 391*t + 175*t^2) + 
      s12^3*(244 + 1943*t + 1203*t^2) + s12*t*(-416 - 1064*t + 21*t^2 + 
        350*t^3) + s12^2*(32 + 58*t + 1745*t^2 + 1159*t^3)) + 
    2*mmH^5*(12*s12^6 + 2*s12^5*(103 + 77*t) - t^3*(416 + 326*t + 135*t^2) + 
      s12^4*(333 + 842*t + 752*t^2) + s12*t^2*(-320 - 175*t - 102*t^2 + 
        135*t^3) + s12^2*t*(160 + 993*t + 903*t^2 + 714*t^3) + 
      s12^3*(64 + 1163*t + 1518*t^2 + 1189*t^3)) - 
    mmH^4*(8*s12^6*(18 + 11*t) - 3*t^4*(256 + 36*t + 37*t^2) + 
      s12^5*(556 + 552*t + 986*t^2) + 2*s12^4*t*(1066 + 1039*t + 1199*t^2) + 
      s12*t^3*(-320 + 588*t - 336*t^2 + 111*t^3) + 
      s12^2*t^2*(1088 + 3488*t + 1199*t^2 + 912*t^3) + 
      s12^3*t*(640 + 4452*t + 3130*t^2 + 2301*t^3)))*
   canMINP[6, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)) - 
 ((4*I)*(s12*(s12^2 + t*(2 + t) + s12*(5 + 3*t)) - 
    mmH*(s12^2 + 2*t*(2 + t) + s12*(5 + 3*t)))*canMINP[6, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12)*(-mmH + s12 + t)^3) - 
 ((4*I)*(-(t*(s12^2 + t*(5 + t) + s12*(2 + 3*t))) + 
    mmH*(2*s12^2 + t*(5 + t) + s12*(4 + 3*t)))*canMINP[6, 4, {t, s12, mmH}])/
  (s12*(mmH - t)*(-mmH + s12 + t)^3) + 
 ((I/120)*(12*mmH^11*(100*s12^3 + 22*s12^2*t + 191*s12*t^2 + 53*t^3) - 
    12*s12^3*t^3*(s12 + t)^3*(300*s12^4 + 891*s12^3*t + 870*s12^2*t^2 + 
      47*s12*t^3 - 196*t^4) + mmH^10*(-11853*s12^4 + s12^3*(4044 - 24121*t) + 
      3*s12*(2796 - 7661*t)*t^2 + 4*(597 - 1093*t)*t^3 - 
      9*s12^2*t*(-1116 + 3527*t)) + 
    mmH^8*(-76512*s12^6 + s12^5*(35784 - 418082*t) + 
      s12^4*(3204 + 90816*t - 981439*t^2) + 
      2*s12^3*t*(5832 + 48720*t - 654791*t^2) + 
      4*s12^2*t^2*(3942 + 28836*t - 232235*t^2) + 
      8*s12*t^3*(1170 + 15123*t - 34856*t^2) + 
      t^4*(2052 + 48048*t - 16165*t^2)) + 
    mmH^9*(42207*s12^5 + 3*s12^4*(-4580 + 54821*t) + 
      36*s12^2*t*(-34 - 2350*t + 6939*t^2) + 
      t^3*(-408 - 16380*t + 11549*t^2) + 3*s12*t^2*(-408 - 20000*t + 
        33491*t^2) + 8*s12^3*(-51 - 6840*t + 34096*t^2)) + 
    mmH*s12*t*(600*s12^10*t - 10032*t^9 + s12^3*t^6*(-94332 + 236880*t - 
        11603*t^2) + 12*s12*t^8*(-4058 + 1236*t + 33*t^2) - 
      3*s12^2*t^7*(31684 - 27524*t + 1091*t^2) + 
      6*s12^9*(56 + 1992*t + 1527*t^2) + s12^4*t^5*(-49104 + 465204*t + 
        3563*t^2) + 6*s12^5*t^4*(-1896 + 105440*t + 9783*t^2) + 
      3*s12^8*t*(568 + 30692*t + 13697*t^2) + 
      s12^7*t^2*(3156 + 305040*t + 88211*t^2) + 
      s12^6*t^3*(1572 + 561492*t + 102883*t^2)) - 
    mmH^2*(1200*s12^11*t - 672*t^10 + 24*s12*t^9*(-2576 + 1372*t + 33*t^2) + 
      6*s12^10*(-112 - 720*t + 1447*t^2) + 3*s12^2*t^8*
       (-91516 + 93356*t + 6397*t^2) + 12*s12^9*t*(-112 + 5185*t + 
        6672*t^2) + 2*s12^3*t^7*(-249786 + 497082*t + 40019*t^2) + 
      4*s12^4*t^6*(-115863 + 517488*t + 54403*t^2) + 
      s12^8*t^2*(1932 + 511260*t + 318293*t^2) + 
      2*s12^6*t^4*(-22638 + 1317816*t + 348911*t^2) + 
      s12^5*t^5*(-223224 + 2849088*t + 472445*t^2) + 
      s12^7*t^3*(3276 + 1554192*t + 626197*t^2)) + 
    mmH^3*(600*s12^11 + 6*s12^10*(-1776 + 689*t) + 
      12*t^9*(-314 - 248*t + 33*t^2) + 6*s12^9*(-676 - 12178*t + 6975*t^2) + 
      3*s12*t^8*(-53388 + 63820*t + 8339*t^2) + 
      6*s12^2*t^7*(-108118 + 221274*t + 37457*t^2) + 
      6*s12^8*t*(-2454 + 19210*t + 58285*t^2) + 
      12*s12^7*t^2*(-2099 + 132077*t + 101625*t^2) + 
      6*s12^4*t^5*(-155410 + 1112478*t + 304511*t^2) + 
      2*s12^3*t^6*(-545706 + 1961310*t + 420907*t^2) + 
      4*s12^6*t^3*(-24093 + 1154229*t + 565835*t^2) + 
      3*s12^5*t^4*(-138404 + 2365040*t + 847733*t^2)) + 
    mmH^7*(79638*s12^7 + s12^6*(-96072 + 521644*t) + 
      2*t^5*(-2592 - 39540*t + 7373*t^2) + 8*s12^3*t^2*
       (-12033 + 120369*t + 441541*t^2) + s12*t^4*(-36408 - 2628*t + 
        498631*t^2) + 4*s12^2*t^3*(-21906 + 153654*t + 512867*t^2) + 
      2*s12^4*t*(-24684 + 185436*t + 1582847*t^2) + 
      s12^5*(-9504 - 149988*t + 1658507*t^2)) - 
    mmH^4*(4614*s12^10 + 48*s12^9*(-1306 + 461*t) + 
      3*t^8*(-2916 - 6088*t + 851*t^2) + 2*s12*t^7*(-113286 + 229476*t + 
        69887*t^2) + 2*s12^8*(-5238 - 140592*t + 95035*t^2) + 
      2*s12^2*t^6*(-415530 + 1490358*t + 493201*t^2) + 
      2*s12^7*t*(-22854 + 113370*t + 557615*t^2) + 
      4*s12^3*t^5*(-320265 + 1923477*t + 766303*t^2) + 
      4*s12^6*t^2*(-33525 + 855483*t + 815077*t^2) + 
      4*s12^5*t^3*(-109161 + 2134116*t + 1345354*t^2) + 
      s12^4*t^4*(-1005600 + 10750176*t + 5276357*t^2)) + 
    mmH^5*(19251*s12^9 + s12^8*(-142956 + 120359*t) + 
      t^7*(-11184 - 50172*t + 6673*t^2) + s12*t^6*(-191148 + 568128*t + 
        369547*t^2) + s12^7*(-15792 - 452784*t + 684739*t^2) + 
      2*s12^2*t^5*(-314202 + 1830210*t + 1095355*t^2) + 
      2*s12^6*t*(-42006 + 303642*t + 1319891*t^2) + 
      4*s12^5*t^2*(-69837 + 1194024*t + 1477849*t^2) + 
      4*s12^4*t^3*(-162372 + 2251908*t + 1908629*t^2) + 
      s12^3*t^4*(-886800 + 8190768*t + 5596739*t^2)) - 
    mmH^6*(49917*s12^8 + 3*s12^7*(-53636 + 115111*t) + 
      2*t^6*(-4536 - 39954*t + 5455*t^2) + 3*s12*t^5*(-33740 + 111484*t + 
        184521*t^2) + 12*s12^2*t^4*(-24440 + 199793*t + 229259*t^2) + 
      2*s12^6*(-7704 - 172098*t + 724411*t^2) + 
      3*s12^5*t*(-30092 + 279212*t + 1295643*t^2) + 
      3*s12^4*t^2*(-84128 + 1185236*t + 2097625*t^2) + 
      s12^3*t^3*(-378648 + 4517940*t + 5762623*t^2)))*
   canMINP[7, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/20)*(4*s12^3*t^3*(s12 + t)^4*(36*s12^4 + 69*s12^3*t - 42*s12^2*t^2 + 
      53*s12*t^3 - 12*t^4) + 32*mmH^12*(11*s12^3 + s12*(40 - 33*t)*t + 
      t^2*(-10 + 11*t) - s12^2*(10 + 33*t)) - 
    4*mmH^11*(547*s12^4 - 4*s12^3*(109 + 288*t) + 
      s12^2*(40 + 1308*t - 3495*t^2) + 2*t^2*(20 - 218*t + 285*t^2) - 
      2*s12*t*(80 - 654*t + 613*t^2)) - mmH*s12*t*(s12 + t)^2*
     (8*s12^9*t - 48*t^8 + 2*s12^3*t^6*(858 + 821*t) + 
      s12^5*t^3*(304 - 976*t - 699*t^2) + s12^7*t*(136 - 1796*t - 467*t^2) + 
      12*s12*t^7*(-14 - 12*t + 11*t^2) - 6*s12^8*(-8 + 120*t + 21*t^2) + 
      s12^2*t^6*(-228 + 324*t + 607*t^2) - 2*s12^6*t^2*
       (-98 + 478*t + 611*t^2) + s12^4*t^4*(-592 + 152*t + 1037*t^2)) + 
    mmH^10*(5509*s12^5 - 2*s12^4*(1698 + 3199*t) + 
      s12^3*(928 + 6528*t - 56192*t^2) + s12*t^2*(-2880 + 5824*t - 
        5301*t^2) + 4*t^3*(236 - 937*t + 1688*t^2) - 
      2*s12^2*t*(1448 - 13588*t + 28169*t^2)) + 
    mmH^2*(16*s12^12*t + 96*t^11 + s12^7*t^4*(2016 - 60504*t - 18337*t^2) - 
      2*s12^10*t*(144 + 4250*t + 7*t^2) + 24*s12*t^10*(12 + 12*t + 11*t^2) + 
      s12^11*(-96 - 864*t + 90*t^2) - 3*s12^9*t^2*(-28 + 9416*t + 1185*t^2) + 
      s12^2*t^9*(-84 + 2460*t + 2875*t^2) + 
      s12^6*t^5*(-4612 - 39056*t + 6343*t^2) - 
      2*s12^8*t^3*(-1012 + 25766*t + 7357*t^2) + 
      s12^3*t^8*(-840 + 11128*t + 14065*t^2) + 
      2*s12^4*t^7*(-1336 + 9530*t + 16771*t^2) + 
      s12^5*t^6*(-6988 + 632*t + 35521*t^2)) - 
    mmH^3*(8*s12^12 + 6*s12^11*(48 + 61*t) + 12*t^10*(46 + 8*t + 11*t^2) + 
      12*s12^9*t*(-179 - 1932*t + 554*t^2) + 
      4*s12^10*(-130 - 595*t + 724*t^2) + 
      s12*t^9*(2436 + 3260*t + 2993*t^2) - 2*s12^8*t^2*
       (1044 + 38276*t + 4761*t^2) - 8*s12^7*t^3*(-89 + 18434*t + 6043*t^2) + 
      4*s12^3*t^7*(974 + 13534*t + 20259*t^2) + 
      s12^2*t^8*(4776 + 21824*t + 22923*t^2) - 
      s12^6*t^4*(11200 + 163148*t + 26785*t^2) + 
      4*s12^4*t^6*(-3112 + 8456*t + 33045*t^2) + 
      s12^5*t^5*(-26784 - 73364*t + 79133*t^2)) + 
    mmH^9*(-7403*s12^6 - 2*s12^5*(-734 + 543*t) + 
      t^4*(-2288 + 3436*t - 12369*t^2) + 2*s12*t^3*(2184 + 1190*t - 
        7667*t^2) + 4*s12^3*t*(1132 - 12530*t + 49461*t^2) + 
      s12^2*t^2*(17232 - 46184*t + 94759*t^2) + 
      s12^4*(-2208 - 3524*t + 106437*t^2)) + 
    mmH^8*(6096*s12^7 + 10*s12^6*(524 + 1469*t) + 
      s12^4*t*(-1604 + 57800*t - 338391*t^2) + 
      s12^5*(2708 + 15032*t - 101171*t^2) - 4*s12^2*t^3*
       (9034 - 7946*t + 8511*t^2) + t^5*(3052 + 600*t + 15697*t^2) + 
      s12*t^4*(-508 - 4936*t + 59137*t^2) - 2*s12^3*t^2*
       (18444 - 48424*t + 153055*t^2)) + 
    mmH^4*(166*s12^11 + s12^10*(2032 + 2990*t) + 
      t^9*(1332 + 816*t + 989*t^2) + 3*s12*t^8*(2296 + 4768*t + 5201*t^2) + 
      4*s12^8*t*(-1122 - 2567*t + 5659*t^2) + 
      2*s12^9*(-570 + 2712*t + 8099*t^2) + s12^5*t^4*(-55436 - 181264*t + 
        20585*t^2) - 2*s12^7*t^2*(2544 + 45016*t + 22051*t^2) + 
      4*s12^2*t^7*(3968 + 15833*t + 22378*t^2) - 
      4*s12^6*t^3*(4182 + 50013*t + 28343*t^2) + 
      2*s12^3*t^6*(1340 + 44920*t + 112143*t^2) + 
      s12^4*t^5*(-48084 - 19508*t + 229981*t^2)) - 
    mmH^7*(3674*s12^8 + 22*s12^7*(508 + 1023*t) + 
      s12^5*t*(2624 + 74940*t - 306803*t^2) + 
      s12^6*(1600 + 44772*t - 31557*t^2) + 2*t^6*(1360 + 2452*t + 7091*t^2) - 
      4*s12^3*t^3*(20800 - 18104*t + 39987*t^2) + 
      3*s12^2*t^4*(-10944 + 5292*t + 42173*t^2) + 
      s12*t^5*(7360 + 12540*t + 91989*t^2) - 2*s12^4*t^2*
       (19472 - 52760*t + 232537*t^2)) + 
    mmH^6*(1941*s12^9 + 2*s12^8*(5486 + 9663*t) + 
      s12^6*t*(1340 + 87712*t - 130413*t^2) + 
      2*t^7*(1096 + 2702*t + 4465*t^2) + s12^7*(-160 + 55928*t + 29767*t^2) + 
      s12*t^6*(12404 + 32328*t + 82785*t^2) - 
      4*s12^5*t^2*(5655 - 14446*t + 95887*t^2) - 
      2*s12^4*t^3*(47116 - 13700*t + 120655*t^2) + 
      s12^3*t^4*(-83768 + 24648*t + 158687*t^2) + 
      s12^2*t^5*(-3444 + 46880*t + 233099*t^2)) - 
    mmH^5*(791*s12^10 + 6*s12^9*(1046 + 1703*t) + 
      s12^7*t*(-3292 + 47212*t + 845*t^2) + t^8*(1896 + 2932*t + 3757*t^2) + 
      4*s12*t^7*(2863 + 7609*t + 11505*t^2) - 10*s12^6*t^2*
       (952 + 2814*t + 17483*t^2) + 2*s12^8*(-604 + 16090*t + 18353*t^2) - 
      4*s12^5*t^3*(14483 + 28148*t + 50362*t^2) + 
      s12^4*t^4*(-96784 - 63712*t + 111579*t^2) + 
      s12^2*t^6*(18704 + 82340*t + 193213*t^2) + 
      s12^3*t^5*(-33300 + 54268*t + 315581*t^2)))*
   canMINP[7, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^4) + 
 ((I/40)*(60*mmH^11*(10*s12^3 - 8*s12^2*t + 21*s12*t^2 - t^3) + 
    mmH^10*(-3317*s12^4 + s12^3*(1388 - 1025*t) + s12^2*(2204 - 8063*t)*t + 
      7*s12*(124 - 1417*t)*t^2 + 4*(13 - 251*t)*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(316*s12^4 + 479*s12^3*t - 482*s12^2*t^2 - 
      941*s12*t^3 - 468*t^4) + mmH*s12*t*(888*s12^10*t + 592*t^9 + 
      s12^7*t^2*(-37724 + 25008*t - 661*t^2) + 
      3*s12^2*t^7*(1628 + 10212*t - 203*t^2) + 
      4*s12*t^8*(666 + 924*t - 145*t^2) + s12^8*t*(-19000 + 12588*t + 
        563*t^2) + s12^9*(-3824 + 3504*t + 2170*t^2) + 
      s12^3*t^6*(4532 + 96832*t + 5837*t^2) + 
      s12^6*t^3*(-37468 + 63428*t + 10163*t^2) + 
      2*s12^5*t^4*(-9128 + 65656*t + 11577*t^2) + 
      s12^4*t^5*(-1616 + 153700*t + 18915*t^2)) + 
    mmH^9*(10079*s12^5 + 3*s12^4*(-2756 + 9053*t) + 
      t^3*(-232 + 692*t + 4421*t^2) + 8*s12^3*(-29 - 2478*t + 6888*t^2) + 
      4*s12^2*t*(-174 - 3538*t + 20647*t^2) + 
      s12*t^2*(-696 - 1904*t + 39385*t^2)) - 
    mmH^2*(1776*s12^11*t - 1184*t^10 + s12^2*t^8*(3404 - 412*t - 10561*t^2) - 
      8*s12*t^9*(296 + 684*t + 145*t^2) + 4*s12^4*t^6*
       (97 + 96664*t + 6915*t^2) - 2*s12^3*t^7*(-6918 - 56666*t + 8601*t^2) + 
      2*s12^10*(368 + 6928*t + 9677*t^2) + 
      4*s12^9*t*(-4816 + 22947*t + 16120*t^2) + 
      2*s12^6*t^4*(-87286 + 309208*t + 79551*t^2) + 
      s12^8*t^2*(-98884 + 256156*t + 109725*t^2) + 
      s12^5*t^5*(-73832 + 621152*t + 117901*t^2) + 
      s12^7*t^3*(-188484 + 453872*t + 138045*t^2)) - 
    mmH^8*(21440*s12^6 + 2*s12^5*(-10084 + 63129*t) + 
      t^4*(-2084 - 2640*t + 5037*t^2) + 8*s12*t^3*(-764 + 1093*t + 
        8065*t^2) + 4*s12^2*t^2*(-1458 + 4764*t + 62489*t^2) + 
      2*s12^3*t*(-832 - 10672*t + 185579*t^2) + 
      s12^4*(140 - 49184*t + 279743*t^2)) + 
    mmH^3*(888*s12^11 + s12^10*(-32 + 23030*t) - 
      4*t^9*(1702 + 936*t + 145*t^2) - s12*t^8*(23236 + 45884*t + 
        13679*t^2) - 2*s12^2*t^7*(12674 + 35682*t + 33417*t^2) - 
      2*s12^3*t^6*(12826 - 122030*t + 46609*t^2) + 
      2*s12^4*t^5*(-63254 + 510810*t + 48013*t^2) + 
      2*s12^9*(2148 + 40458*t + 76877*t^2) + 4*s12^7*t^2*
       (-51957 + 281519*t + 178853*t^2) + 4*s12^6*t^3*
       (-95041 + 425645*t + 184621*t^2) + 2*s12^8*t*(-18442 + 226270*t + 
        223375*t^2) + s12^5*t^4*(-323292 + 1696432*t + 476119*t^2)) + 
    mmH^4*(-5846*s12^10 - 16*s12^9*(-106 + 6697*t) + 
      s12^4*t^4*(329824 - 1999808*t - 490805*t^2) + 
      t^8*(16428 + 20664*t + 3727*t^2) + 2*s12*t^7*(30822 + 70300*t + 
        26549*t^2) + 4*s12^3*t^5*(42865 - 137365*t + 37799*t^2) + 
      2*s12^2*t^6*(51274 + 85578*t + 93603*t^2) - 
      2*s12^8*(5298 + 96528*t + 281827*t^2) - 
      4*s12^5*t^3*(-98981 + 716164*t + 363862*t^2) - 
      4*s12^6*t^2*(-54937 + 570875*t + 464469*t^2) - 
      2*s12^7*t*(-14462 + 506362*t + 687351*t^2)) + 
    mmH^7*(31198*s12^7 + 84*s12^6*(-314 + 3357*t) - 
      2*t^5*(3984 + 11012*t + 1231*t^2) + s12*t^4*(-30664 - 15684*t + 
        18519*t^2) + 4*s12^2*t^3*(-10062 + 41158*t + 69951*t^2) + 
      8*s12^3*t^2*(-2055 + 40841*t + 104989*t^2) + 
      2*s12^4*t*(2524 + 90284*t + 552615*t^2) + 
      s12^5*(3936 - 14244*t + 789331*t^2)) + 
    mmH^5*(17315*s12^9 + s12^8*(-8588 + 256767*t) - 
      t^7*(21664 + 44556*t + 9303*t^2) - s12*t^6*(86540 + 200848*t + 
        95541*t^2) - 2*s12^2*t^5*(84154 + 36614*t + 110125*t^2) + 
      s12^3*t^4*(-243792 + 1017440*t + 164139*t^2) + 
      4*s12^4*t^3*(-61940 + 597832*t + 349527*t^2) + 
      4*s12^5*t^2*(-30113 + 605940*t + 613531*t^2) + 
      s12^7*(14208 + 232256*t + 1108227*t^2) + 
      2*s12^6*t*(578 + 603826*t + 1116271*t^2)) - 
    mmH^6*(29477*s12^8 + s12^7*(-20012 + 352253*t) + 
      4*s12^2*t^4*(-31740 + 41075*t + 3499*t^2) - 
      2*t^6*(8488 + 23138*t + 5149*t^2) - s12*t^5*(70420 + 126124*t + 
        70237*t^2) + 2*s12^6*(5368 + 61790*t + 618875*t^2) + 
      s12^3*t^3*(-117384 + 966228*t + 762143*t^2) + 
      s12^4*t^2*(-39952 + 1326300*t + 1830835*t^2) + 
      s12^5*t*(14652 + 747812*t + 2048961*t^2)))*
   canMINP[7, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 (I*(7*mmH^12*(-1 + s12)*(-1 + t)*(s12 + t) + 8*s12^6*t*(s12 + t)^2*
     (8*s12^2 + 11*s12*t + t*(16 + 3*t)) - 
    4*mmH*s12^3*(-160*t^7 + 8*s12^7*(-1 + 3*t) + 4*s12*t^6*(-157 + 30*t) + 
      s12^6*t*(91 + 261*t) + 7*s12^4*t^2*(32 + 40*t + 169*t^2) + 
      s12^2*t^4*(144 - 829*t + 540*t^2) + s12^5*t*(16 + 319*t + 785*t^2) + 
      s12^3*t^3*(352 - 301*t + 1055*t^2)) + 
    mmH^11*(-63*s12^3*(-1 + t) + s12^2*(43 + 59*t - 84*t^2) + 
      t*(-56 + 17*t + 21*t^2) + s12*(-62 + 60*t + 23*t^2 - 21*t^3)) + 
    2*mmH^2*s12^2*(-672*t^7 + 8*s12^8*(-2 + 3*t) + 4*s12*t^6*(-961 + 70*t) + 
      s12^7*(-118 + 480*t + 599*t^2) + 2*s12^2*t^4*(360 - 3383*t + 1004*t^2 + 
        180*t^3) + 2*s12^3*t^3*(912 - 1892*t + 3045*t^2 + 830*t^3) + 
      3*s12^4*t^2*(336 + 292*t + 3284*t^2 + 1081*t^3) + 
      s12^6*(-32 + 132*t + 3686*t^2 + 2129*t^3) + 
      s12^5*t*(-128 + 1316*t + 8680*t^2 + 3497*t^3)) + 
    mmH^10*(293*s12^4*(-1 + t) + s12^3*(-484 - 80*t + 466*t^2) + 
      t*(137 + 240*t - 108*t^2 - 7*t^3) + 2*s12^2*(-54 - 295*t + 146*t^2 + 
        90*t^3) + s12*(155 + 114*t - 256*t^2 + 90*t^3 + 7*t^4)) - 
    mmH^3*s12*(8*s12^9*(-1 + t) + 960*t^7 - 8*s12*t^6*(167 + 362*t) + 
      s12^8*(-596 + 1025*t + 523*t^2) + 8*s12^2*t^4*(320 - 1227*t - 
        1262*t^2 + 240*t^3) + s12^7*(-1204 + 1722*t + 9493*t^2 + 2035*t^3) + 
      4*s12^3*t^3*(1664 - 1447*t - 1530*t^2 + 2653*t^3 + 90*t^4) + 
      s12^4*t^2*(1952 + 6181*t + 18508*t^2 + 25295*t^3 + 1700*t^4) + 
      s12^5*t*(-3040 + 2542*t + 32856*t^2 + 33575*t^3 + 3333*t^4) + 
      s12^6*(-896 - 3183*t + 17746*t^2 + 25432*t^3 + 3513*t^4)) - 
    mmH^9*(761*s12^5*(-1 + t) + s12^4*(-1973 + 171*t + 1748*t^2) + 
      2*s12^3*(-962 - 885*t + 722*t^2 + 555*t^3) + 
      t*(104 + 894*t + 316*t^2 - 69*t^3 + 17*t^4) + 
      2*s12^2*(-157 - 826*t + 261*t^2 + 317*t^3 + 53*t^4) + 
      s12*(104 + 526*t + 504*t^2 + 376*t^3 + 127*t^4 - 17*t^5)) + 
    mmH^8*(1129*s12^6*(-1 + t) + 2*s12^5*(-2259 + 689*t + 1851*t^2) + 
      s12^4*(-6470 - 3973*t + 5840*t^2 + 4109*t^3) + 
      t^2*(712 + 1559*t + 176*t^2 + 33*t^3 + 6*t^4) + 
      s12^3*(-4433 - 6498*t + 2826*t^2 + 2328*t^3 + 1553*t^4) + 
      2*s12*t*(148 + 1623*t + 1455*t^2 + 839*t^3 - 9*t^4 - 3*t^5) + 
      s12^2*(-416 - 2710*t + 2406*t^2 + 4010*t^3 - 1017*t^4 + 11*t^5)) + 
    mmH^4*(-64*t^7 + 8*s12*t^6*(441 + 122*t) + 
      s12^9*(-397 + 476*t + 79*t^2) - 16*s12^2*t^4*(-180 - 515*t + 494*t^2 + 
        113*t^3) + s12^8*(-3142 + 3404*t + 4567*t^2 + 329*t^3) + 
      2*s12^3*t^3*(4672 + 8577*t - 13042*t^2 - 381*t^3 + 590*t^4) + 
      s12^7*(-4735 - 3050*t + 26502*t^2 + 12932*t^3 + 591*t^4) + 
      s12^4*t^2*(1800 + 23835*t - 11486*t^2 + 18805*t^3 + 6364*t^4 + 
        60*t^5) + 2*s12^5*t*(-4220 + 1910*t + 11273*t^2 + 25118*t^3 + 
        7269*t^4 + 145*t^5) + s12^6*(-3776 - 12460*t + 17016*t^2 + 
        55178*t^3 + 18195*t^4 + 571*t^5)) - 
    mmH^7*(953*s12^7*(-1 + t) + s12^6*(-6137 + 3351*t + 4244*t^2) + 
      s12^5*(-11422 - 5395*t + 15252*t^2 + 7061*t^3) - 
      2*t^3*(-512 - 423*t + 42*t^2 + 7*t^3 + 2*t^4) + 
      2*s12^4*(-6042 - 6629*t + 3072*t^2 + 7195*t^3 + 2652*t^4) + 
      s12*t^2*(3136 + 6797*t + 6202*t^2 + 1851*t^3 - 26*t^4 + 4*t^5) + 
      s12^2*t*(-1232 + 4280*t + 16780*t^2 + 207*t^3 - 2649*t^4 + 28*t^5) + 
      s12^3*(-3344 - 13503*t + 8448*t^2 + 3660*t^3 + 833*t^4 + 1558*t^5)) - 
    mmH^5*(79*s12^9*(-1 + t) - 8*t^6*(39 + 10*t) + 
      s12^8*(-2111 + 2145*t + 756*t^2) + 4*s12*t^4*(432 + 1375*t + 960*t^2 + 
        68*t^3) + 4*s12^7*(-2034 + 796*t + 3557*t^2 + 554*t^3) - 
      2*s12^2*t^3*(-4416 - 11361*t + 352*t^2 + 3515*t^3 + 154*t^4) + 
      2*s12^6*(-5711 - 6650*t + 16297*t^2 + 15537*t^3 + 1623*t^4) + 
      2*s12^3*t^2*(1904 + 17467*t - 1961*t^2 - 6617*t^3 + 1523*t^4 + 
        110*t^5) + s12^4*t*(-10616 + 6768*t + 13708*t^2 + 14191*t^3 + 
        16803*t^4 + 1188*t^5) + s12^5*(-7320 - 22804*t + 8130*t^2 + 
        47380*t^3 + 32519*t^4 + 2675*t^5)) + 
    mmH^6*(427*s12^8*(-1 + t) + s12^7*(-4880 + 3856*t + 2578*t^2) - 
      4*t^4*(-104 + 51*t + 52*t^2 + 8*t^3) + 
      2*s12^6*(-6132 - 956*t + 10366*t^2 + 2895*t^3) + 
      2*s12*t^3*(2336 + 3427*t + 3304*t^2 + 505*t^3 + 10*t^4) + 
      s12^5*(-15807 - 17862*t + 18466*t^2 + 32762*t^3 + 6505*t^4) + 
      2*s12^2*t^2*(2568 + 10595*t + 8563*t^2 - 3978*t^3 - 825*t^4 + 10*t^5) + 
      2*s12^3*t*(-3160 + 2923*t + 12280*t^2 - 5502*t^3 + 916*t^4 + 466*t^5) + 
      s12^4*(-7200 - 23895*t + 8838*t^2 + 13366*t^3 + 19821*t^4 + 3778*t^5)))*
   canMINP[7, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12 + t)*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (I*(-4*s12^2*t^2*(s12 + t)^5*(16 + s12 + 3*t) + 4*mmH^9*(-1 + s12)*(-1 + t)*
     (s12^2 - 4*s12*t + t^2) - 2*mmH*s12*t*(s12 + t)^4*
     ((-16 + t)*t^2 + 7*s12^3*(1 + 4*t) + s12^2*(-16 - 23*t + 12*t^2) + 
      s12*t*(-64 - 37*t + 36*t^2)) - 4*mmH^8*(4*s12^4*(-1 + t) + t^2 + t^3 - 
      4*t^4 + s12^3*(1 + 13*t - 12*t^2) + s12^2*(1 - 3*t + 4*t^2 - 12*t^3) + 
      s12*t*(-4 - 3*t + 13*t^2 + 4*t^3)) + 
    4*mmH^7*(9*s12^5*(-1 + t) + t^3 - 2*t^4 - 9*t^5 + 2*s12^4*(-1 + 5*t) + 
      s12^2*t*(-3 + 10*t - 33*t^2) + s12^3*(1 + 30*t - 33*t^2 - 24*t^3) + 
      s12*t^2*(-3 + 30*t + 10*t^2 + 9*t^3)) - 
    mmH^6*(41*s12^6*(-1 + t) - 3*t^4*(-16 + 33*t + 11*t^2) + 
      s12^5*(-85 + 44*t + 101*t^2) + 2*s12^3*t*(133 - 231*t - 147*t^2 + 
        t^3) + s12^4*(42 - 67*t - 13*t^2 + 18*t^3) + 
      s12*t^3*(278 - 109*t + 82*t^2 + 33*t^3) + 
      s12^2*t^2*(334 - 490*t + 39*t^2 + 77*t^3)) + 
    mmH^2*(s12 + t)^2*(2*t^5*(16 + t) + s12*t^4*(144 + 63*t + 41*t^2) + 
      s12^6*(-6 + 43*t + 47*t^2) + s12^2*t^3*(272 - 36*t + 15*t^2 + 69*t^3) + 
      2*s12^3*t^2*(136 - 28*t - 23*t^2 + 87*t^3) + 
      2*s12^4*t*(72 + 8*t - 29*t^2 + 94*t^3) + 
      s12^5*(32 + 65*t + 5*t^2 + 130*t^3)) + 
    mmH^4*(9*s12^8*(-1 + t) + t^6*(194 + 51*t - 15*t^2) + 
      s12^7*(63 - 93*t + 38*t^2) + s12*t^5*(744 + 60*t - 91*t^2 + 15*t^3) + 
      2*s12^2*t^4*(723 - 48*t - 202*t^2 + 38*t^3) + 
      2*s12^6*(90 + 61*t - 233*t^2 + 55*t^3) + 
      s12^3*t^3*(1890 + 275*t - 729*t^2 + 188*t^3) + 
      s12^5*t*(718 + 18*t - 823*t^2 + 223*t^3) + 
      s12^4*t^2*(1436 + 339*t - 842*t^2 + 269*t^3)) + 
    mmH^5*(8*s12^7*(-1 + t) + s12^6*(-173 + 179*t + 40*t^2) - 
      s12^5*(37 + 506*t - 677*t^2 + 2*t^3) + 
      t^4*(112 - 37*t - 183*t^2 + 6*t^3) + s12^4*(112 - 17*t - 1185*t^2 + 
        752*t^3 - 96*t^4) + s12^2*t^2*(672 - 154*t - 1187*t^2 + 743*t^3 - 
        16*t^4) + s12*t^3*(448 - 17*t - 522*t^2 + 229*t^3 - 6*t^4) - 
      2*s12^3*t*(-224 + 77*t + 946*t^2 - 391*t^3 + 36*t^4)) - 
    mmH^3*(t^6*(144 + 111*t - 41*t^2) + s12^8*(-33 + 42*t + 9*t^2) + 
      2*s12*t^5*(344 + 259*t - 98*t^2 + 28*t^3) + 
      s12^7*(95 - 158*t + 135*t^2 + 46*t^3) + 
      s12^2*t^4*(1456 + 1076*t - 708*t^2 + 233*t^3 + 15*t^4) + 
      s12^3*t^3*(1824 + 1615*t - 1294*t^2 + 467*t^3 + 70*t^4) + 
      2*s12^5*t*(344 + 526*t - 592*t^2 + 223*t^3 + 78*t^4) + 
      s12^6*(144 + 478*t - 612*t^2 + 257*t^3 + 109*t^4) + 
      s12^4*t^2*(1456 + 1615*t - 1438*t^2 + 572*t^3 + 139*t^4)))*
   canMINP[7, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*
   (s12 + t)^4) + (I*(3*mmH^11*(-1 + s12)*(s12 + t) - 
    4*s12*t^4*(s12 + t)^2*(2*s12^3 + 3*s12^2*t - 8*t^3 - s12*t*(16 + 7*t)) - 
    mmH^10*(s12^3 + 3*s12^2*(9 + 2*t) - t*(34 + 5*t) + 
      s12*(-40 + 16*t + 5*t^2)) - 2*mmH*t^2*(-8*t^7 + 40*s12^7*(-4 + 3*t) + 
      2*s12^6*t*(-312 + 343*t) + 2*s12^5*t^2*(-471 + 670*t) + 
      s12*t^5*(16 + 83*t + 16*t^2) + 4*s12^2*t^4*(60 + 68*t + 31*t^2) + 
      s12^3*t^3*(384 + 89*t + 528*t^2) + 2*s12^4*t^2*
       (80 - 285*t + 597*t^2)) - mmH^9*(47*s12^4 + s12^3*(-44 + 96*t) + 
      3*t*(41 + 59*t - 21*t^2) + 4*s12^2*(2 - 43*t + 28*t^2) + 
      s12*(141 + 233*t - 173*t^2 + 63*t^3)) + 
    mmH^2*t*(-2*t^6*(16 + 53*t + 4*t^2) + 16*s12^7*(-52 + 35*t + 15*t^2) + 
      8*s12^6*t*(-558 + 556*t + 171*t^2) + 
      s12^5*t^2*(-8568 + 11038*t + 2697*t^2) + 
      s12*t^5*(288 + 515*t + 259*t^2 + 8*t^3) + 
      s12^2*t^4*(1808 + 1888*t + 1888*t^2 + 187*t^3) + 
      s12^3*t^3*(2128 - 447*t + 6567*t^2 + 1031*t^3) + 
      s12^4*t^2*(640 - 6650*t + 12096*t^2 + 2421*t^3)) + 
    mmH^8*(89*s12^5 + s12^4*(249 + 430*t) + s12^3*(-38 - 70*t + 962*t^2) + 
      t*(136 + 726*t + 258*t^2 - 285*t^3) + 
      s12^2*(340 + 326*t - 724*t^2 + 906*t^3) + 
      s12*(136 + 1156*t + 724*t^2 - 678*t^3 + 285*t^4)) - 
    mmH^3*(-(t^6*(64 + 163*t + 127*t^2)) + s12^7*(64 - 752*t + 800*t^2 + 
        60*t^3) + 2*s12*t^5*(652 + 1011*t + 215*t^2 + 85*t^3) + 
      4*s12^6*t*(-728 + 174*t + 1336*t^2 + 85*t^3) + 
      s12^5*t^2*(-10920 + 10748*t + 12443*t^2 + 675*t^3) + 
      s12^2*t^4*(4120 + 5502*t + 4604*t^2 + 1772*t^3 + 43*t^4) + 
      s12^3*t^3*(3392 - 919*t + 13823*t^2 + 7031*t^3 + 261*t^4) + 
      s12^4*t^2*(640 - 12144*t + 19076*t^2 + 13328*t^3 + 613*t^4)) - 
    mmH^7*(48*s12^6 + s12^5*(511 + 555*t) + s12^4*(488 + 1072*t + 2483*t^2) + 
      t^2*(608 + 1775*t - 153*t^2 - 515*t^3) + 
      s12^3*(393 + 215*t + 755*t^2 + 3849*t^3) + 
      s12*t*(1016 + 4724*t + 360*t^2 - 1125*t^3 + 515*t^4) + 
      2*s12^2*(204 + 1599*t + 96*t^2 - 202*t^3 + 1194*t^4)) + 
    mmH^6*(4*s12^7 + 4*s12^6*(70 + 61*t) + s12^5*(938 + 1405*t + 2678*t^2) + 
      t^3*(1040 + 2258*t - 850*t^2 - 477*t^3) + 
      s12^4*(430 + 260*t + 5867*t^2 + 6576*t^3) + 
      s12*t^2*(2864 + 9655*t - 1545*t^2 - 588*t^3 + 477*t^4) + 
      2*s12^2*t*(1080 + 5396*t - 1084*t^2 + 1658*t^3 + 1459*t^4) + 
      3*s12^3*(112 + 1287*t - 743*t^2 + 2717*t^3 + 2193*t^4)) + 
    mmH^4*(4*s12^7*(20 - 32*t + 55*t^2) + t^5*(200 + 322*t - 538*t^2 - 
        43*t^3) + 4*s12^6*(78 - 464*t + 996*t^2 + 351*t^3) + 
      s12^5*t*(-3004 - 776*t + 17322*t^2 + 3233*t^3) + 
      s12*t^4*(3112 + 6114*t - 614*t^2 + 538*t^3 + 43*t^4) + 
      2*s12^2*t^3*(2880 + 6092*t + 1609*t^2 + 2744*t^3 + 243*t^4) + 
      2*s12^3*t^2*(1584 + 1647*t + 4458*t^2 + 8860*t^3 + 950*t^4) + 
      s12^4*t*(320 - 6288*t + 6812*t^2 + 26023*t^3 + 3506*t^4)) - 
    mmH^5*(4*s12^7*(8 + 5*t) + 4*s12^6*(131 + 72*t + 315*t^2) + 
      t^4*(800 + 1481*t - 1001*t^2 - 225*t^3) + 
      s12^5*(484 - 932*t + 7750*t^2 + 4914*t^3) + 
      s12*t^3*(4048 + 10419*t - 2191*t^2 + 389*t^3 + 225*t^4) + 
      4*s12^2*t^2*(1196 + 4013*t - 447*t^2 + 1761*t^3 + 441*t^4) + 
      2*s12^3*t*(800 + 3638*t - 1011*t^2 + 9545*t^3 + 2617*t^4) + 
      s12^4*(64 + 772*t - 2784*t^2 + 20160*t^3 + 7369*t^4)))*
   canMINP[7, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 (((2*I)/3)*(mmH^3*(9*s12^2 - 26*t*(2 + t) + 3*s12*(11 + 7*t)) + 
    mmH^2*(-18*s12^3 + 55*t^2*(2 + t) - 6*s12^2*(11 + 10*t) + 
      s12*t*(44 + 13*t)) + s12*t*(-9*s12^3 + 32*t^2*(2 + t) - 
      3*s12^2*(11 + 10*t) + s12*t*(43 + 17*t)) + 
    mmH*(9*s12^4 - 29*t^3*(2 + t) - 3*s12*t^2*(53 + 25*t) + 
      s12^2*t*(41 + 43*t) + s12^3*(33 + 48*t)))*canMINP[7, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)*(-mmH + s12 + t)^4) + 
 (((2*I)/3)*(mmH^3*(26*s12^2 + s12*(52 - 21*t) - 3*t*(11 + 3*t)) + 
    mmH^2*(-55*s12^3 + 6*t^2*(11 + 3*t) - s12^2*(110 + 13*t) + 
      4*s12*t*(-11 + 15*t)) + s12*t*(-32*s12^3 + 3*t^2*(11 + 3*t) - 
      s12^2*(64 + 17*t) + s12*t*(-43 + 30*t)) + 
    mmH*(29*s12^4 + s12^2*(159 - 43*t)*t - 3*t^3*(11 + 3*t) - 
      s12*t^2*(41 + 48*t) + s12^3*(58 + 75*t)))*canMINP[7, 4, {t, s12, mmH}])/
  ((mmH - s12)*s12*(mmH - t)*(-mmH + s12 + t)^4) + 
 (((8*I)/3)*(-1 + t)*(6*t^5 + mmH^4*(4*s12 + t) + s12*t^3*(-2 + 3*t) - 
    8*s12^4*(3 + 4*t) - s12^2*t^2*(22 + 25*t) - s12^3*t*(44 + 57*t) + 
    mmH^3*(-19*s12^2 + s12*(2 - 30*t) + (2 - 5*t)*t) + 
    mmH^2*(31*s12^3 + s12*t*(-26 + 11*t) + t^2*(-4 + 13*t) + 
      s12^2*(-22 + 29*t)) + mmH*(-16*s12^4 + (2 - 15*t)*t^3 + 
      2*s12*t^2*(13 + 6*t) + s12^3*(44 + 26*t) + s12^2*t*(68 + 63*t)))*
   canMINP[8, 1, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*(s12 + t)*
   (-mmH + s12 + t)^2) - 
 (((8*I)/3)*(-1 + t)*(16*s12^2*t^3 + t^5 + s12*t^3*(-2 + 3*t) + 
    s12^4*(4 + 5*t) + s12^3*t*(6 + 7*t) - mmH^3*(s12^2 + 18*s12*t + 5*t^2) + 
    mmH^2*(-2*s12^3 + t^2*(-2 + 7*t) + 4*s12*t*(-1 + 8*t) + 
      s12^2*(-2 + 11*t)) + mmH*(3*s12^4 + s12*(2 - 25*t)*t^2 + 
      (2 - 3*t)*t^3 + s12^3*(-2 + 3*t) - 2*s12^2*t*(1 + 17*t)))*
   canMINP[8, 1, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*
   (s12 + t)^2*(-mmH + s12 + t)^2) + 
 (((8*I)/3)*(-1 + s12)*(6*s12^6 + 5*s12^5*t - 24*t^5 - 32*s12*t^4*(2 + t) - 
    2*s12^4*t*(2 + 9*t) + mmH^4*s12*(s12 + 13*t) - 5*s12^2*t^3*(12 + 17*t) - 
    2*s12^3*t^2*(12 + 41*t) + mmH^2*(5*s12^4 + 12*s12*t^2*(-4 + 3*t) + 
      4*s12^3*(-2 + 7*t) + 4*s12^2*t*(-9 + 8*t) + t^3*(-20 + 27*t)) - 
    mmH^3*(s12^3 + t^2*(-4 + 11*t) + s12*t*(-8 + 33*t) + s12^2*(-4 + 47*t)) + 
    mmH*(-11*s12^5 + 8*(5 - 2*t)*t^4 + s12^4*(4 + t) + 2*s12*t^3*(52 + 5*t) + 
      s12^3*t*(32 + 67*t) + s12^2*t^2*(92 + 105*t)))*
   canMINP[8, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)*(s12 + t)^2*
   (-mmH + s12 + t)^2) - ((I/3)*(-8*s12^2*(4*s12 - t)*t^3*(s12 + t)^4 + 
    4*mmH^9*(2*s12^2 + t^2) - mmH^8*(43*s12^3 + 95*s12^2*t + 53*s12*t^2 + 
      37*t^3) + 4*mmH*t*(6*t^9 + s12*t^7*(-4 + 23*t) + 
      s12^3*t^5*(77 + 47*t) + 4*s12^7*(2 + 6*t + 3*t^2) + 
      5*s12^5*t^2*(8 + 55*t + 20*t^2) + s12^2*t^5*(-2 - 4*t + 35*t^2) + 
      s12^6*t*(30 + 137*t + 55*t^2) + s12^4*t^3*(20 + 239*t + 86*t^2)) + 
    mmH^6*(-65*s12^5 + s12^4*(156 - 424*t) + 
      s12*t^2*(216 + 136*t - 1359*t^2) + 2*s12^2*t*(132 + 226*t - 795*t^2) - 
      8*s12^3*(-13 - 58*t + 142*t^2) - 2*t^3*(-28 + 4*t + 243*t^2)) + 
    mmH^7*(81*s12^4 + 4*s12^3*(-9 + 88*t) + 4*s12*t*(-8 - 9*t + 98*t^2) + 
      t^2*(-16 + 177*t^2) + 2*s12^2*(-8 - 36*t + 249*t^2)) - 
    mmH^3*(16*s12^7*(4 + 3*t) + s12^2*t^4*(232 - 1116*t - 2979*t^2) + 
      s12^4*t^2*(792 - 64*t - 2919*t^2) + t^6*(8 + 16*t - 485*t^2) + 
      4*s12^5*t*(180 + 376*t - 263*t^2) + s12^6*(248 + 852*t + 19*t^2) - 
      4*s12*t^5*(-20 + 37*t + 438*t^2) - 4*s12^3*t^3*
       (-120 + 433*t + 893*t^2)) + mmH^4*(40*t^5 - 801*t^7 + 
      s12^6*(212 + 91*t) + s12^3*t^2*(1312 + 976*t - 4047*t^2) + 
      s12*t^4*(264 - 264*t - 2803*t^2) + 2*s12^4*t*(564 + 1184*t - 
        1065*t^2) + s12^5*(376 + 1448*t - 286*t^2) - 
      4*s12^2*t^3*(-196 + 105*t + 1077*t^2)) + 
    mmH^2*(4*(2 - 41*t)*t^8 + 64*s12^7*(1 + 3*t) + 
      s12^2*t^5*(40 - 376*t - 1019*t^2) + s12*t^6*(16 + 32*t - 601*t^2) + 
      s12^6*t*(128 + 212*t - 311*t^2) - 2*s12^3*t^4*(20 + 832*t + 719*t^2) - 
      2*s12^4*t^3*(68 + 1142*t + 891*t^2) - 
      s12^5*t^2*(8 + 1000*t + 1225*t^2)) + 
    mmH^5*(19*s12^6 + 4*s12^5*(-67 + 31*t) + 12*s12*t^3*(-32 + 215*t^2) + 
      4*s12^4*(-70 - 295*t + 248*t^2) + 2*t^4*(-36 + 8*t + 399*t^2) + 
      4*s12^3*t*(-200 - 397*t + 638*t^2) + 
      s12^2*t^2*(-832 - 692*t + 3387*t^2)))*canMINP[8, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) - 
 ((I/3)*(8*s12^3*(s12 - t)*t^3*(s12 + t)^3 + 
    mmH^8*(7*s12^3 - 14*s12^2*t + 23*s12*t^2 - 4*t^3) + 
    mmH^7*(-42*s12^4 + s12^3*(12 - 29*t) + 4*s12^2*t*(1 + 6*t) + 
      4*t^3*(-5 + 11*t) - s12*t^2*(28 + 41*t)) + 
    mmH^6*(74*s12^5 + s12^2*(76 - 185*t)*t^2 + s12*(148 - 219*t)*t^3 + 
      8*(9 - 20*t)*t^4 - s12^3*t*(4 + 31*t) + s12^4*(-4 + 217*t)) + 
    4*mmH*t*(7*s12*t^8 + t^9 + s12^6*t*(-4 + 2*t - 5*t^2) - 
      s12^7*(2 + 3*t + t^2) + s12^5*t^2*(2 + 37*t + 6*t^2) + 
      2*s12^3*t^4*(4 + 17*t + 17*t^2) + s12^2*t^5*(2 + 5*t + 24*t^2) + 
      s12^4*t^3*(10 + 61*t + 26*t^2)) + 
    mmH^2*(-32*t^9 + s12^7*(-8 - 16*t + 3*t^2) - 
      8*s12*t^6*(2 + 2*t + 29*t^2) - s12^5*t^2*(80 + 468*t + 47*t^2) + 
      s12^6*t*(-32 - 116*t + 61*t^2) - 4*s12^2*t^5*(20 + 50*t + 149*t^2) - 
      4*s12^3*t^4*(38 + 159*t + 170*t^2) - 
      s12^4*t^3*(144 + 820*t + 437*t^2)) + 
    mmH^5*(-50*s12^6 - s12^5*(40 + 301*t) - 4*s12^4*(-4 + 5*t + 60*t^2) + 
      4*t^4*(2 - 20*t + 69*t^2) + 4*s12^3*t*(14 + 17*t + 135*t^2) + 
      2*s12^2*t^2*(36 - 22*t + 437*t^2) + s12*t^3*(40 - 172*t + 813*t^2)) + 
    mmH^3*(-2*s12^7*(6 + 5*t) + s12^5*t*(144 + 404*t - 99*t^2) - 
      16*s12^6*(-2 - t + 8*t^2) + 4*t^6*(2 + t + 31*t^2) + 
      4*s12*t^5*(16 + 14*t + 181*t^2) + 2*s12^4*t^2*(140 + 536*t + 331*t^2) + 
      4*s12^2*t^4*(48 + 115*t + 352*t^2) + 
      s12^3*t^3*(304 + 1104*t + 1355*t^2)) + 
    mmH^4*(11*s12^7 + s12^6*(44 + 137*t) - 8*s12^4*t*(20 + 49*t + 33*t^2) - 
      4*t^5*(4 - 6*t + 63*t^2) - 4*s12*t^4*(22 - 3*t + 274*t^2) + 
      s12^5*(-40 + 20*t + 349*t^2) - 2*s12^3*t^2*(128 + 352*t + 649*t^2) - 
      s12^2*t^3*(208 + 348*t + 1607*t^2)))*
   canMINP[8, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/3)*(12*mmH^9*s12*(s12^2 - s12*t + 2*t^2) + 8*s12^3*t^2*(s12 + t)^3*
     (s12^3 - 3*s12^2*t - 6*s12*t^2 - 4*t^3) - 
    mmH^8*(81*s12^4 + 2*s12^3*(-8 + 3*t) + t^3*(16 + 11*t) + 
      8*s12^2*t*(-2 + 21*t) + 2*s12*t^2*(8 + 55*t)) + 
    mmH^6*(-638*s12^6 + s12^5*(200 - 1741*t) + 
      s12^4*(48 + 576*t - 2273*t^2) + 2*s12^3*t*(116 + 338*t - 1057*t^2) + 
      4*s12^2*t^2*(102 + 135*t - 209*t^2) + s12*t^3*(312 + 356*t - 165*t^2) + 
      t^4*(88 + 116*t - 33*t^2)) + 4*mmH*s12*(6*s12^10 + 29*s12^9*t + 8*t^8 + 
      12*s12*t^7*(3 + 2*t) + 2*s12^7*t^2*(-4 + 39*t) + s12^8*t*(-4 + 61*t) + 
      s12^6*t^3*(79 + 111*t) + s12^2*t^6*(66 + 145*t + 12*t^2) + 
      s12^3*t^5*(62 + 362*t + 61*t^2) + 2*s12^4*t^4*(15 + 234*t + 64*t^2) + 
      2*s12^5*t^3*(3 + 155*t + 75*t^2)) + 
    mmH^4*(-861*s12^8 + s12^7*(96 - 3768*t) + 4*t^6*(86 + 55*t) + 
      s12^5*t*(152 + 76*t - 6735*t^2) + s12^6*(16 + 272*t - 6491*t^2) + 
      s12^4*t^2*(648 + 756*t - 4265*t^2) - 16*s12^3*t^3*
       (-96 - 197*t + 59*t^2) + s12*t^5*(1320 + 1700*t + 123*t^2) + 
      s12^2*t^4*(2000 + 3776*t + 245*t^2)) + 
    mmH^7*(285*s12^5 + s12^4*(-96 + 409*t) + t^3*(-16 + 12*t + 33*t^2) + 
      3*s12*t^2*(-16 + 12*t + 71*t^2) + 2*s12^3*(-8 - 90*t + 349*t^2) + 
      2*s12^2*t*(-24 - 30*t + 353*t^2)) - 
    mmH^2*(164*s12^10 - 64*t^8 - 192*s12*t^7*(1 + t) + 
      16*s12^8*t*(-4 + 103*t) - 4*s12^2*t^6*(26 + 121*t) + 
      s12^9*(-8 + 789*t) + s12^7*t^2*(248 + 2189*t) + 
      16*s12^6*t^2*(2 + 117*t + 164*t^2) + 
      s12^3*t^5*(232 + 428*t + 247*t^2) + 4*s12^4*t^4*
       (90 + 689*t + 286*t^2) + s12^5*t^3*(184 + 3604*t + 2307*t^2)) + 
    mmH^5*(926*s12^7 + 6*s12^6*(-32 + 575*t) + t^5*(-240 - 268*t + 11*t^2) - 
      s12*t^4*(904 + 1320*t + 37*t^2) + 4*s12^2*t^3*(-330 - 570*t + 49*t^2) + 
      8*s12^3*t^2*(-117 - 244*t + 259*t^2) + 
      s12^4*t*(-328 - 1196*t + 4571*t^2) + s12^5*(-48 - 664*t + 5027*t^2)) + 
    mmH^3*(497*s12^9 - 16*t^7*(15 + 4*t) + s12^8*(-32 + 2341*t) + 
      s12^7*t*(-68 + 4587*t) - 4*s12*t^6*(226 + 237*t + 12*t^2) - 
      s12^2*t^5*(1288 + 2572*t + 131*t^2) + 
      s12^3*t^4*(-848 - 1832*t + 457*t^2) + 
      s12^4*t^3*(-256 + 1412*t + 2587*t^2) + 
      s12^5*t^2*(-40 + 2384*t + 5007*t^2) + s12^6*t*(-8 + 792*t + 5559*t^2)))*
   canMINP[8, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/15)*(2*mmH^9*(-1 + s12)*(-1 + t)*(-41*t + s12*(-46 + 41*t)) + 
    160*s12^3*t*(8*s12^4*(-1 + t) + 2*s12^3*t*(-9 + 8*t) + 
      s12^2*t^2*(-29 + 17*t) - t^3*(16 + 17*t) + 
      s12*t^2*(-16 - 20*t + 17*t^2)) + 
    mmH^8*(s12^3*(-358 + 666*t - 308*t^2) + t*(486 - 303*t - 217*t^2) + 
      s12^2*(-443 + 355*t + 325*t^2 - 217*t^3) + 
      2*s12*(283 - 636*t + 143*t^2 + 217*t^3)) - 
    4*mmH*s12*(320*t^6 + 160*s12^6*(1 - 4*t + 3*t^2) - 
      20*s12*t^4*(48 - 19*t + 12*t^2) + s12^5*t*(-360 - t + 541*t^2) + 
      s12^4*t^2*(-1152 + 7*t + 1044*t^2) - 2*s12^2*t^3*
       (640 + 232*t + 747*t^2 + 40*t^3) + 2*s12^3*t^2*
       (-160 - 1058*t - 667*t^2 + 757*t^3)) + 
    mmH^7*(6*s12^4*(109 - 203*t + 94*t^2) - 
      t*(1000 + 448*t - 1461*t^2 + 37*t^3) + 
      s12^3*(2207 - 3010*t + 117*t^2 + 586*t^3) + 
      s12^2*(759 + 1574*t - 3435*t^2 + 923*t^3 - 37*t^4) + 
      s12*(-1160 + 1591*t + 2595*t^2 - 2970*t^3 + 74*t^4)) + 
    2*mmH^2*(-320*t^6 + 40*s12*t^5*(27 + 34*t) + 
      160*s12^7*(2 - 5*t + 3*t^2) + s12^6*(720 - 2121*t + 2207*t^2 - 
        266*t^3) - 2*s12^2*t^3*(276 - 768*t + 961*t^2 + 400*t^3) + 
      s12^5*t*(668 - 787*t + 1992*t^2 + 1052*t^3) - 
      2*s12^3*t^2*(476 - 283*t + 2595*t^2 + 275*t^3 + 120*t^4) + 
      2*s12^4*t*(-200 + 593*t - 2244*t^2 - 276*t^3 + 1176*t^4)) + 
    mmH^6*(-14*s12^5*(43 - 81*t + 38*t^2) - 
      s12^4*(3464 - 5459*t + 1100*t^2 + 715*t^3) + 
      s12^3*(-6158 + 4826*t + 6053*t^2 - 3409*t^3 + 66*t^4) + 
      2*t*(316 + 988*t - 849*t^2 - 199*t^3 + 66*t^4) + 
      s12*(632 + 294*t - 5389*t^2 + 4011*t^3 + 1032*t^4 - 264*t^5) + 
      s12^2*(-570 - 6063*t + 5098*t^2 + 1819*t^3 - 700*t^4 + 132*t^5)) - 
    mmH^3*(160*s12^7*(-1 + t)^2 - 160*t^4*(-8 + 7*t + 5*t^2) + 
      s12^6*(722 - 1617*t + 2170*t^2 - 875*t^3) + 
      8*s12*t^3*(364 - 11*t + 580*t^2 + 260*t^3) + 
      2*s12^2*t^2*(420 + 1768*t + 3358*t^2 - 3855*t^3 - 520*t^4) + 
      s12^5*(-2056 + 3380*t + 4623*t^2 - 457*t^3 + 332*t^4) - 
      2*s12^3*t*(1436 - 529*t - 3108*t^2 + 6707*t^3 - 1694*t^4 + 120*t^5) + 
      2*s12^4*(-1040 - 803*t + 7098*t^2 - 2940*t^3 + 721*t^4 + 761*t^5)) - 
    mmH^4*(4*t^3*(-364 - 26*t + 93*t^2 + 80*t^3) + 
      s12^6*(427 - 888*t + 227*t^2 + 194*t^3) + 
      s12^5*(3418 - 5396*t - 1829*t^2 + 2011*t^3 + 8*t^4) - 
      4*s12*t^2*(568 + 275*t + 1072*t^2 + 351*t^3 + 170*t^4) + 
      2*s12^2*t*(1356 + 1908*t - 6347*t^2 + 625*t^3 + 1562*t^4 + 160*t^5) - 
      s12^4*(-8762 + 7823*t + 13603*t^2 - 5130*t^3 + 572*t^4 + 172*t^5) + 
      s12^3*(3528 + 8286*t - 17713*t^2 + 1843*t^3 + 5230*t^4 - 2000*t^5 + 
        40*t^6)) + mmH^5*(2*s12^6*(107 - 204*t + 97*t^2) + 
      s12^5*(2379 - 4268*t + 1209*t^2 + 540*t^3) + 
      s12^4*(8333 - 10459*t - 3605*t^2 + 3188*t^3 - 21*t^4) + 
      2*t^2*(-404 - 780*t + 616*t^2 - 179*t^3 + 20*t^4) + 
      s12^3*(7636 + 1225*t - 18864*t^2 + 6573*t^3 + 386*t^4 - 304*t^5) + 
      2*s12*t*(4 - 601*t + 432*t^2 - 2283*t^3 + 358*t^4 - 40*t^5) + 
      s12^2*(816 + 5890*t + 2610*t^2 - 11169*t^3 + 3253*t^4 - 54*t^5 + 
        40*t^6)))*canMINP[8, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) + 
 (((2*I)/3)*(mmH^6*(s12 + t)*(-1 + 2*t) - 
    4*t*(6*s12^4*(-2 + t) + t^4*(-8 + 3*t) + s12*t^3*(-33 + 13*t) + 
      s12^3*t*(-39 + 19*t) + s12^2*t^2*(-52 + 23*t)) - 
    2*mmH^5*(2*s12^2 + t*(-1 + 5*t + 3*t^2) + s12*(-4 + 10*t + 3*t^2)) + 
    2*mmH*(14*s12*t^3*(-13 - t + t^2) + t^4*(-58 - 2*t + 3*t^2) + 
      s12^4*(-16 - 10*t + 7*t^2) + 2*s12^3*t*(-51 - 10*t + 11*t^2) + 
      2*s12^2*t^2*(-103 - 11*t + 13*t^2)) + 
    mmH^4*(s12^3*(9 - 4*t) + s12^2*(6 + 45*t - 6*t^2) + 
      2*t^2*(15 + 17*t + 3*t^2) + 4*s12*(-3 + 11*t + 20*t^2 + t^3)) + 
    2*mmH^3*(s12^4*(-2 + t) + s12^3*(-17 - 11*t + 5*t^2) + 
      s12*t*(-18 - 126*t - 37*t^2 + t^3) - t^2*(20 + 50*t + 14*t^2 + t^3) + 
      s12^2*(-2 - 80*t - 30*t^2 + 6*t^3)) - 
    mmH^2*(t^3*(-124 - 84*t + t^2) + 2*s12^4*(-10 + t + t^2) + 
      s12*t^2*(-280 - 280*t + 13*t^2 + 2*t^3) + 
      s12^3*(-48 - 134*t + 23*t^2 + 6*t^3) + 
      s12^2*t*(-192 - 298*t + 33*t^2 + 6*t^3)))*
   canMINP[8, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/3)*(mmH^8*(-1 + s12)*(13*s12*(-1 + t) - 15*t) - 
    16*s12*t^2*(13*s12^4*(-1 + t) - 8*t^4 + s12*t^3*(-13 + 8*t) + 
      s12^3*(-16 - 7*t + 8*t^2) + s12^2*t*(-16 - 15*t + 11*t^2)) + 
    mmH^7*(-44*s12^3*(-1 + t) - 2*t*(49 + 29*t) + 
      s12^2*(55 + 39*t - 48*t^2) + s12*(-82 + 107*t + 106*t^2)) - 
    2*mmH*(-32*t^6 + 12*s12*t^5*(11 + 8*t) + 
      s12^5*t*(-48 + 113*t - 145*t^2) + 16*s12^6*(-4 + 3*t + t^2) + 
      s12^4*t*(256 - 112*t + 131*t^2 - 62*t^3) + 
      2*s12^3*t^2*(160 + 52*t - 25*t^2 - 32*t^3) - 
      4*s12^2*t^3*(-16 - 35*t + 28*t^2 + 16*t^3)) + 
    mmH^6*(17*s12^4*(-1 + t) + t*(188 + 344*t + 89*t^2) + 
      s12^3*(-313 + 183*t + 115*t^2) + s12*(156 + 89*t - 494*t^2 - 160*t^3) + 
      s12^2*(21 - 573*t + 15*t^2 + 71*t^3)) + 
    mmH^2*(-8*t^5*(23 + 4*t) + 32*s12^6*(-5 + 4*t + t^2) + 
      8*s12*t^3*(-7 - 8*t + 65*t^2 + 8*t^3) - 
      s12^5*(240 - 260*t + 91*t^2 + 121*t^3) + 
      s12^4*(256 - 656*t + 420*t^2 + 189*t^3 - 20*t^4) + 
      2*s12^3*t*(256 - 385*t + 92*t^2 - 61*t^3 + 4*t^4) - 
      2*s12^2*t^2*(-100 + 217*t + 113*t^2 + 204*t^3 + 16*t^4)) + 
    mmH^5*(6*s12^5*(-1 + t) + s12^4*(212 - 181*t - 39*t^2) + 
      s12^3*(535 + 398*t - 582*t^2 - 112*t^3) - 
      2*t*(36 + 296*t + 197*t^2 + 32*t^3) + 
      s12^2*(-154 + 905*t + 984*t^2 - 63*t^3 - 50*t^4) + 
      s12*(-72 - 514*t + 502*t^2 + 605*t^3 + 114*t^4)) + 
    mmH^4*(8*s12^6*(-1 + t) + s12^5*(-31 + 43*t - 20*t^2) + 
      2*t^2*(72 + 282*t + 58*t^2 + 9*t^3) + 
      s12^4*(-520 + 189*t + 313*t^2 + 27*t^3) + 
      s12*t*(88 + 352*t - 807*t^2 - 157*t^3 - 32*t^4) + 
      s12^3*(-82 - 1742*t + 461*t^2 + 447*t^3 + 55*t^4) + 
      s12^2*(-56 + 130*t - 2131*t^2 - 621*t^3 - 42*t^4 + 14*t^5)) + 
    mmH^3*(-8*s12^6*(-8 + 7*t + t^2) + 8*t^3*(-9 - 5*t + 8*t^2) + 
      2*s12*t^2*(20 + 103*t - 15*t^2 - 69*t^3) + 
      2*s12^5*(103 - 132*t + 58*t^2 + 7*t^3) + 
      s12^4*(192 + 682*t - 778*t^2 - 95*t^3 - 5*t^4) + 
      s12^2*t*(-16 + 530*t + 1335*t^2 + 435*t^3 + 96*t^4) - 
      s12^3*(128 - 756*t - 1131*t^2 + 552*t^3 + 100*t^4 + 14*t^5)))*
   canMINP[8, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) + 
 ((I/12)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) - 
    mmH^2*(5*s12^3 + s12^2*(48 + 9*t) - t^2*(28 + 17*t) + 
      s12*(48 + 12*t - 29*t^2)) + mmH*(s12^4 - s12*t^2*(16 + t) + 
      s12^3*(24 + t) - 4*t^2*(4 + 5*t) + s12^2*(48 + 12*t - 17*t^2)) + 
    mmH^3*(9*s12^2 + 5*s12*(8 + 3*t) + 4*(4 + t - 3*t^2)))*
   canMINP[8, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) - 
 ((I/12)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[8, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/12)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^3*(16 - 12*s12^2 + 40*t + 9*t^2 + s12*(4 + 15*t)) + 
    mmH^2*(17*s12^3 - 3*s12*t*(4 + 3*t) + s12^2*(28 + 29*t) - 
      t*(48 + 48*t + 5*t^2)) + mmH*(s12*t^2*(12 + t) - s12^3*(20 + t) + 
      t^2*(48 + 24*t + t^2) - s12^2*(16 + 16*t + 17*t^2)))*
   canMINP[8, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) + 
 ((2*I)*(-1 + t)*(6*t^5 + mmH^4*(4*s12 + t) + s12*t^3*(-2 + 3*t) - 
    8*s12^4*(3 + 4*t) - s12^2*t^2*(22 + 25*t) - s12^3*t*(44 + 57*t) + 
    mmH^3*(-19*s12^2 + s12*(2 - 30*t) + (2 - 5*t)*t) + 
    mmH^2*(31*s12^3 + s12*t*(-26 + 11*t) + t^2*(-4 + 13*t) + 
      s12^2*(-22 + 29*t)) + mmH*(-16*s12^4 + (2 - 15*t)*t^3 + 
      2*s12*t^2*(13 + 6*t) + s12^3*(44 + 26*t) + s12^2*t*(68 + 63*t)))*
   canMINP[9, 1, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*(s12 + t)*
   (-mmH + s12 + t)^2) - 
 ((2*I)*(-1 + t)*(16*s12^2*t^3 + t^5 + s12*t^3*(-2 + 3*t) + s12^4*(4 + 5*t) + 
    s12^3*t*(6 + 7*t) - mmH^3*(s12^2 + 18*s12*t + 5*t^2) + 
    mmH^2*(-2*s12^3 + t^2*(-2 + 7*t) + 4*s12*t*(-1 + 8*t) + 
      s12^2*(-2 + 11*t)) + mmH*(3*s12^4 + s12*(2 - 25*t)*t^2 + 
      (2 - 3*t)*t^3 + s12^3*(-2 + 3*t) - 2*s12^2*t*(1 + 17*t)))*
   canMINP[9, 1, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*
   (s12 + t)^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(-1 + s12)*(6*s12^6 + 5*s12^5*t - 24*t^5 - 32*s12*t^4*(2 + t) - 
    2*s12^4*t*(2 + 9*t) + mmH^4*s12*(s12 + 13*t) - 5*s12^2*t^3*(12 + 17*t) - 
    2*s12^3*t^2*(12 + 41*t) + mmH^2*(5*s12^4 + 12*s12*t^2*(-4 + 3*t) + 
      4*s12^3*(-2 + 7*t) + 4*s12^2*t*(-9 + 8*t) + t^3*(-20 + 27*t)) - 
    mmH^3*(s12^3 + t^2*(-4 + 11*t) + s12*t*(-8 + 33*t) + s12^2*(-4 + 47*t)) + 
    mmH*(-11*s12^5 + 8*(5 - 2*t)*t^4 + s12^4*(4 + t) + 2*s12*t^3*(52 + 5*t) + 
      s12^3*t*(32 + 67*t) + s12^2*t^2*(92 + 105*t)))*
   canMINP[9, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)*(s12 + t)^2*
   (-mmH + s12 + t)^2) - ((I/4)*(-8*s12^2*(4*s12 - t)*t^3*(s12 + t)^4 + 
    4*mmH^9*(2*s12^2 + t^2) - mmH^8*(43*s12^3 + 95*s12^2*t + 53*s12*t^2 + 
      37*t^3) + 4*mmH*t*(6*t^9 + s12*t^7*(-4 + 23*t) + 
      s12^3*t^5*(77 + 47*t) + 4*s12^7*(2 + 6*t + 3*t^2) + 
      5*s12^5*t^2*(8 + 55*t + 20*t^2) + s12^2*t^5*(-2 - 4*t + 35*t^2) + 
      s12^6*t*(30 + 137*t + 55*t^2) + s12^4*t^3*(20 + 239*t + 86*t^2)) + 
    mmH^6*(-65*s12^5 + s12^4*(156 - 424*t) + 
      s12*t^2*(216 + 136*t - 1359*t^2) + 2*s12^2*t*(132 + 226*t - 795*t^2) - 
      8*s12^3*(-13 - 58*t + 142*t^2) - 2*t^3*(-28 + 4*t + 243*t^2)) + 
    mmH^7*(81*s12^4 + 4*s12^3*(-9 + 88*t) + 4*s12*t*(-8 - 9*t + 98*t^2) + 
      t^2*(-16 + 177*t^2) + 2*s12^2*(-8 - 36*t + 249*t^2)) - 
    mmH^3*(16*s12^7*(4 + 3*t) + s12^2*t^4*(232 - 1116*t - 2979*t^2) + 
      s12^4*t^2*(792 - 64*t - 2919*t^2) + t^6*(8 + 16*t - 485*t^2) + 
      4*s12^5*t*(180 + 376*t - 263*t^2) + s12^6*(248 + 852*t + 19*t^2) - 
      4*s12*t^5*(-20 + 37*t + 438*t^2) - 4*s12^3*t^3*
       (-120 + 433*t + 893*t^2)) + mmH^4*(40*t^5 - 801*t^7 + 
      s12^6*(212 + 91*t) + s12^3*t^2*(1312 + 976*t - 4047*t^2) + 
      s12*t^4*(264 - 264*t - 2803*t^2) + 2*s12^4*t*(564 + 1184*t - 
        1065*t^2) + s12^5*(376 + 1448*t - 286*t^2) - 
      4*s12^2*t^3*(-196 + 105*t + 1077*t^2)) + 
    mmH^2*(4*(2 - 41*t)*t^8 + 64*s12^7*(1 + 3*t) + 
      s12^2*t^5*(40 - 376*t - 1019*t^2) + s12*t^6*(16 + 32*t - 601*t^2) + 
      s12^6*t*(128 + 212*t - 311*t^2) - 2*s12^3*t^4*(20 + 832*t + 719*t^2) - 
      2*s12^4*t^3*(68 + 1142*t + 891*t^2) - 
      s12^5*t^2*(8 + 1000*t + 1225*t^2)) + 
    mmH^5*(19*s12^6 + 4*s12^5*(-67 + 31*t) + 12*s12*t^3*(-32 + 215*t^2) + 
      4*s12^4*(-70 - 295*t + 248*t^2) + 2*t^4*(-36 + 8*t + 399*t^2) + 
      4*s12^3*t*(-200 - 397*t + 638*t^2) + 
      s12^2*t^2*(-832 - 692*t + 3387*t^2)))*canMINP[9, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) - 
 ((I/4)*(8*s12^3*(s12 - t)*t^3*(s12 + t)^3 + 
    mmH^8*(7*s12^3 - 14*s12^2*t + 23*s12*t^2 - 4*t^3) + 
    mmH^7*(-42*s12^4 + s12^3*(12 - 29*t) + 4*s12^2*t*(1 + 6*t) + 
      4*t^3*(-5 + 11*t) - s12*t^2*(28 + 41*t)) + 
    mmH^6*(74*s12^5 + s12^2*(76 - 185*t)*t^2 + s12*(148 - 219*t)*t^3 + 
      8*(9 - 20*t)*t^4 - s12^3*t*(4 + 31*t) + s12^4*(-4 + 217*t)) + 
    4*mmH*t*(7*s12*t^8 + t^9 + s12^6*t*(-4 + 2*t - 5*t^2) - 
      s12^7*(2 + 3*t + t^2) + s12^5*t^2*(2 + 37*t + 6*t^2) + 
      2*s12^3*t^4*(4 + 17*t + 17*t^2) + s12^2*t^5*(2 + 5*t + 24*t^2) + 
      s12^4*t^3*(10 + 61*t + 26*t^2)) + 
    mmH^2*(-32*t^9 + s12^7*(-8 - 16*t + 3*t^2) - 
      8*s12*t^6*(2 + 2*t + 29*t^2) - s12^5*t^2*(80 + 468*t + 47*t^2) + 
      s12^6*t*(-32 - 116*t + 61*t^2) - 4*s12^2*t^5*(20 + 50*t + 149*t^2) - 
      4*s12^3*t^4*(38 + 159*t + 170*t^2) - 
      s12^4*t^3*(144 + 820*t + 437*t^2)) + 
    mmH^5*(-50*s12^6 - s12^5*(40 + 301*t) - 4*s12^4*(-4 + 5*t + 60*t^2) + 
      4*t^4*(2 - 20*t + 69*t^2) + 4*s12^3*t*(14 + 17*t + 135*t^2) + 
      2*s12^2*t^2*(36 - 22*t + 437*t^2) + s12*t^3*(40 - 172*t + 813*t^2)) + 
    mmH^3*(-2*s12^7*(6 + 5*t) + s12^5*t*(144 + 404*t - 99*t^2) - 
      16*s12^6*(-2 - t + 8*t^2) + 4*t^6*(2 + t + 31*t^2) + 
      4*s12*t^5*(16 + 14*t + 181*t^2) + 2*s12^4*t^2*(140 + 536*t + 331*t^2) + 
      4*s12^2*t^4*(48 + 115*t + 352*t^2) + 
      s12^3*t^3*(304 + 1104*t + 1355*t^2)) + 
    mmH^4*(11*s12^7 + s12^6*(44 + 137*t) - 8*s12^4*t*(20 + 49*t + 33*t^2) - 
      4*t^5*(4 - 6*t + 63*t^2) - 4*s12*t^4*(22 - 3*t + 274*t^2) + 
      s12^5*(-40 + 20*t + 349*t^2) - 2*s12^3*t^2*(128 + 352*t + 649*t^2) - 
      s12^2*t^3*(208 + 348*t + 1607*t^2)))*
   canMINP[9, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/4)*(12*mmH^9*s12*(s12^2 - s12*t + 2*t^2) + 8*s12^3*t^2*(s12 + t)^3*
     (s12^3 - 3*s12^2*t - 6*s12*t^2 - 4*t^3) - 
    mmH^8*(81*s12^4 + 2*s12^3*(-8 + 3*t) + t^3*(16 + 11*t) + 
      8*s12^2*t*(-2 + 21*t) + 2*s12*t^2*(8 + 55*t)) + 
    mmH^6*(-638*s12^6 + s12^5*(200 - 1741*t) + 
      s12^4*(48 + 576*t - 2273*t^2) + 2*s12^3*t*(116 + 338*t - 1057*t^2) + 
      4*s12^2*t^2*(102 + 135*t - 209*t^2) + s12*t^3*(312 + 356*t - 165*t^2) + 
      t^4*(88 + 116*t - 33*t^2)) + 4*mmH*s12*(6*s12^10 + 29*s12^9*t + 8*t^8 + 
      12*s12*t^7*(3 + 2*t) + 2*s12^7*t^2*(-4 + 39*t) + s12^8*t*(-4 + 61*t) + 
      s12^6*t^3*(79 + 111*t) + s12^2*t^6*(66 + 145*t + 12*t^2) + 
      s12^3*t^5*(62 + 362*t + 61*t^2) + 2*s12^4*t^4*(15 + 234*t + 64*t^2) + 
      2*s12^5*t^3*(3 + 155*t + 75*t^2)) + 
    mmH^4*(-861*s12^8 + s12^7*(96 - 3768*t) + 4*t^6*(86 + 55*t) + 
      s12^5*t*(152 + 76*t - 6735*t^2) + s12^6*(16 + 272*t - 6491*t^2) + 
      s12^4*t^2*(648 + 756*t - 4265*t^2) - 16*s12^3*t^3*
       (-96 - 197*t + 59*t^2) + s12*t^5*(1320 + 1700*t + 123*t^2) + 
      s12^2*t^4*(2000 + 3776*t + 245*t^2)) + 
    mmH^7*(285*s12^5 + s12^4*(-96 + 409*t) + t^3*(-16 + 12*t + 33*t^2) + 
      3*s12*t^2*(-16 + 12*t + 71*t^2) + 2*s12^3*(-8 - 90*t + 349*t^2) + 
      2*s12^2*t*(-24 - 30*t + 353*t^2)) - 
    mmH^2*(164*s12^10 - 64*t^8 - 192*s12*t^7*(1 + t) + 
      16*s12^8*t*(-4 + 103*t) - 4*s12^2*t^6*(26 + 121*t) + 
      s12^9*(-8 + 789*t) + s12^7*t^2*(248 + 2189*t) + 
      16*s12^6*t^2*(2 + 117*t + 164*t^2) + 
      s12^3*t^5*(232 + 428*t + 247*t^2) + 4*s12^4*t^4*
       (90 + 689*t + 286*t^2) + s12^5*t^3*(184 + 3604*t + 2307*t^2)) + 
    mmH^5*(926*s12^7 + 6*s12^6*(-32 + 575*t) + t^5*(-240 - 268*t + 11*t^2) - 
      s12*t^4*(904 + 1320*t + 37*t^2) + 4*s12^2*t^3*(-330 - 570*t + 49*t^2) + 
      8*s12^3*t^2*(-117 - 244*t + 259*t^2) + 
      s12^4*t*(-328 - 1196*t + 4571*t^2) + s12^5*(-48 - 664*t + 5027*t^2)) + 
    mmH^3*(497*s12^9 - 16*t^7*(15 + 4*t) + s12^8*(-32 + 2341*t) + 
      s12^7*t*(-68 + 4587*t) - 4*s12*t^6*(226 + 237*t + 12*t^2) - 
      s12^2*t^5*(1288 + 2572*t + 131*t^2) + 
      s12^3*t^4*(-848 - 1832*t + 457*t^2) + 
      s12^4*t^3*(-256 + 1412*t + 2587*t^2) + 
      s12^5*t^2*(-40 + 2384*t + 5007*t^2) + s12^6*t*(-8 + 792*t + 5559*t^2)))*
   canMINP[9, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/40)*(2*mmH^9*(-1 + s12)*(-1 + t)*(-77*t + s12*(-87 + 77*t)) + 
    80*s12^3*t*(32*s12^4*(-1 + t) + s12^3*t*(-71 + 63*t) + 
      s12^2*t^2*(-115 + 68*t) - t^3*(64 + 69*t) + 
      s12*t^2*(-64 - 81*t + 69*t^2)) + 
    mmH^8*(s12^3*(-671 + 1242*t - 571*t^2) + t*(852 - 511*t - 429*t^2) + 
      s12^2*(-791 + 590*t + 670*t^2 - 429*t^3) + 
      2*s12*(506 - 1117*t + 206*t^2 + 429*t^3)) - 
    8*mmH*s12*(320*t^6 + 160*s12^6*(1 - 4*t + 3*t^2) - 
      5*s12*t^4*(192 - 73*t + 48*t^2) + 2*s12^4*t^2*(-551 - 79*t + 552*t^2) + 
      s12^5*t*(-355 - 66*t + 601*t^2) - s12^2*t^3*(1280 + 514*t + 1419*t^2 + 
        80*t^3) + s12^3*t^2*(-320 - 2106*t - 1299*t^2 + 1454*t^3)) + 
    mmH^7*(3*s12^4*(391 - 722*t + 331*t^2) - 
      2*t*(820 + 458*t - 1356*t^2 + 7*t^3) + 
      s12^3*(4039 - 5570*t + 254*t^2 + 1077*t^3) - 
      2*s12^2*(-669 - 1454*t + 3245*t^2 - 878*t^3 + 7*t^4) + 
      s12*(-1960 + 2622*t + 4955*t^2 - 5545*t^3 + 28*t^4)) + 
    4*mmH^2*(-320*t^6 + 40*s12*t^5*(27 + 34*t) + 
      160*s12^7*(2 - 5*t + 3*t^2) + s12^6*(710 - 2166*t + 2052*t^2 - 
        56*t^3) - s12^2*t^3*(552 - 1431*t + 1747*t^2 + 800*t^3) + 
      s12^5*t*(863 - 1322*t + 1877*t^2 + 1232*t^3) - 
      s12^3*t^2*(792 - 531*t + 5135*t^2 + 535*t^3 + 240*t^4) + 
      s12^4*t*(-240 + 1301*t - 5058*t^2 - 317*t^3 + 2162*t^4)) + 
    mmH^6*(-7*s12^5*(147 - 274*t + 127*t^2) - 
      s12^4*(6213 - 9843*t + 2090*t^2 + 1180*t^3) + 
      s12^3*(-11116 + 9217*t + 10831*t^2 - 6318*t^3 + 72*t^4) + 
      t*(944 + 3532*t - 2976*t^2 - 941*t^3 + 209*t^4) + 
      s12*(944 + 548*t - 9678*t^2 + 7367*t^3 + 2359*t^4 - 418*t^5) + 
      s12^2*(-1080 - 10726*t + 9896*t^2 + 3243*t^3 - 1490*t^4 + 209*t^5)) - 
    2*mmH^3*(160*s12^7*(-1 + t)^2 - 20*t^4*(-64 + 55*t + 40*t^2) + 
      s12^6*(852 - 2022*t + 2225*t^2 - 655*t^3) + 
      4*s12*t^3*(728 - 17*t + 1150*t^2 + 520*t^3) + 
      s12^2*t^2*(1320 + 3456*t + 6526*t^2 - 7055*t^3 - 1040*t^4) + 
      s12^5*(-1826 + 3470*t + 3003*t^2 + 298*t^3 + 512*t^4) + 
      s12^3*t*(-2072 + 1648*t + 5436*t^2 - 13074*t^3 + 2933*t^4 - 240*t^5) + 
      s12^4*(-1760 - 546*t + 12546*t^2 - 6810*t^3 + 1907*t^4 + 1342*t^5)) + 
    mmH^5*(s12^6*(353 - 666*t + 313*t^2) + s12^5*(4023 - 7106*t + 1958*t^2 + 
        845*t^3) + 2*t^2*(-648 - 1580*t + 1222*t^2 - 233*t^3 + 40*t^4) - 
      2*s12^4*(-7513 + 9904*t + 2610*t^2 - 2623*t^3 + 51*t^4) + 
      s12^3*(13532 + 1270*t - 34803*t^2 + 12901*t^3 + 952*t^4 - 498*t^5) - 
      2*s12*t*(-168 + 1352*t - 764*t^2 + 4541*t^3 - 466*t^4 + 80*t^5) + 
      2*s12^2*(816 + 5050*t + 1830*t^2 - 10449*t^3 + 3123*t^4 + 16*t^5 + 
        40*t^6)) + mmH^4*(4*t^3*(728 + 87*t - 251*t^2 - 160*t^3) - 
      s12^6*(564 - 1121*t + 164*t^2 + 313*t^3) + 
      s12^5*(-5836 + 9227*t + 2843*t^2 - 2852*t^3 + 44*t^4) + 
      4*s12*t^2*(1136 + 555*t + 2069*t^2 + 832*t^3 + 340*t^4) + 
      s12^4*(-15704 + 16466*t + 22101*t^2 - 9350*t^3 + 1534*t^4 + 289*t^5) - 
      s12^2*t*(4464 + 5872*t - 24648*t^2 + 2185*t^3 + 5843*t^4 + 640*t^5) - 
      s12^3*(6096 + 13832*t - 34226*t^2 + 5181*t^3 + 10345*t^4 - 3390*t^5 + 
        80*t^6)))*canMINP[9, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) + 
 ((I/8)*(mmH^6*(s12 + t)*(-5 + 9*t) - 
    4*t*(79*s12^3*(-2 + t)*t + 4*t^4*(-8 + 3*t) + 19*s12^2*t^2*(-11 + 5*t) + 
      s12^4*(-49 + 25*t) + s12*t^3*(-132 + 53*t)) - 
    mmH^5*(s12^2*(11 + 5*t) + t*(-20 + 50*t + 27*t^2) + 
      s12*(-44 + 85*t + 32*t^2)) + 4*mmH*(t^4*(-116 - 9*t + 6*t^2) + 
      s12^4*(-33 - 20*t + 15*t^2) + s12*t^3*(-360 - 38*t + 29*t^2) + 
      s12^3*t*(-205 - 40*t + 47*t^2) + s12^2*t^2*(-408 - 49*t + 55*t^2)) + 
    mmH^2*(s12^4*(84 - 11*t - 9*t^2) + 4*t^3*(119 + 99*t + 2*t^2) + 
      s12^2*t*(720 + 1236*t - 115*t^2 - 27*t^3) + 
      s12^3*(188 + 540*t - 94*t^2 - 27*t^3) - 
      3*s12*t^2*(-352 - 408*t + 8*t^2 + 3*t^3)) + 
    mmH^3*(s12^4*(-17 + 9*t) + s12^3*(-128 - 95*t + 40*t^2) + 
      4*s12*t*(-19 - 263*t - 94*t^2 + t^3) - 
      t^2*(120 + 448*t + 148*t^2 + 9*t^3) + 
      2*s12^2*(6 - 314*t - 145*t^2 + 22*t^3)) + 
    mmH^4*(s12^3*(33 - 13*t) - 4*s12^2*t*(-49 + 3*t) + 
      2*s12*(-34 + 74*t + 187*t^2 + 14*t^3) + 
      t*(-20 + 116*t + 171*t^2 + 27*t^3)))*
   canMINP[9, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/8)*(4*mmH^8*(-1 + s12)*(6*s12*(-1 + t) - 7*t) - 
    8*s12*t^2*(53*s12^4*(-1 + t) - 32*t^4 + s12*t^3*(-51 + 32*t) + 
      s12^3*(-64 - 29*t + 32*t^2) + s12^2*t*(-64 - 59*t + 43*t^2)) + 
    mmH^7*(-87*s12^3*(-1 + t) - t*(172 + 107*t) + 
      s12^2*(91 + 87*t - 87*t^2) + 2*s12*(-70 + 90*t + 97*t^2)) - 
    4*mmH*(-32*t^6 + s12*t^5*(131 + 96*t) + 16*s12^6*(-4 + 3*t + t^2) - 
      4*s12^5*t*(11 - 24*t + 33*t^2) + s12^4*t*(256 - 101*t + 123*t^2 - 
        74*t^3) + s12^3*t^2*(320 + 117*t - 39*t^2 - 69*t^3) + 
      s12^2*t^3*(64 + 145*t - 106*t^2 - 64*t^3)) + 
    mmH^6*(46*s12^4*(-1 + t) + t*(304 + 588*t + 159*t^2) + 
      s12^3*(-584 + 331*t + 211*t^2) + s12*(240 + 154*t - 840*t^2 - 
        282*t^3) + s12^2*(46 - 1041*t + t^2 + 123*t^3)) + 
    2*mmH^2*(-2*t^5*(91 + 16*t) + 32*s12^6*(-5 + 4*t + t^2) - 
      4*s12^5*(59 - 51*t + 16*t^2 + 24*t^3) + 
      2*s12*t^3*(-44 - 44*t + 261*t^2 + 32*t^3) + 
      s12^4*(256 - 624*t + 390*t^2 + 138*t^3 - 44*t^4) + 
      s12^3*t*(512 - 702*t + 272*t^2 - 163*t^3 - 5*t^4) - 
      s12^2*t^2*(-168 + 388*t + 118*t^2 + 399*t^3 + 32*t^4)) + 
    mmH^5*(s12^5*(-1 + t) + s12^4*(453 - 368*t - 90*t^2) + 
      s12^3*(986 + 743*t - 1028*t^2 - 182*t^3) - 
      t*(80 + 956*t + 648*t^2 + 109*t^3) + s12^2*(-224 + 1618*t + 1730*t^2 - 
        91*t^3 - 81*t^4) + s12*(-80 - 780*t + 892*t^2 + 993*t^3 + 190*t^4)) + 
    mmH^4*(16*s12^6*(-1 + t) - 2*s12^5*(56 - 57*t + 9*t^2) + 
      2*s12^4*(-518 + 157*t + 313*t^2 + 21*t^3) + 
      t^2*(160 + 892*t + 156*t^2 + 29*t^3) - 
      2*s12*t*(8 - 192*t + 705*t^2 + 89*t^3 + 25*t^4) + 
      s12^3*(-156 - 3204*t + 860*t^2 + 705*t^3 + 79*t^4) + 
      s12^2*(-176 + 120*t - 3722*t^2 - 987*t^3 - 113*t^4 + 21*t^5)) + 
    mmH^3*(-16*s12^6*(-8 + 7*t + t^2) + 4*t^3*(-20 - t + 35*t^2) + 
      s12*t^2*(272 + 600*t - 156*t^2 - 307*t^3) + 
      s12^5*(464 - 480*t + 143*t^2 + 17*t^3) + 
      s12^4*(356 + 1388*t - 1467*t^2 - 124*t^3 + 2*t^4) + 
      s12^2*t*(96 + 1052*t + 2126*t^2 + 749*t^3 + 204*t^4) - 
      s12^3*(256 - 1428*t - 1926*t^2 + 969*t^3 + 85*t^4 + 21*t^5)))*
   canMINP[9, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) + 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH^3*(9*s12^2 + 5*s12*(8 + 3*t) + 4*(4 + 17*t + 5*t^2)) + 
    mmH*(s12^4 + s12^3*(24 + t) - 4*t^2*(4 + 5*t) + s12*t^2*(48 + 31*t) + 
      s12^2*(48 + 76*t + 15*t^2)) - mmH^2*(5*s12^3 + 3*t^2*(12 + 5*t) + 
      s12^2*(48 + 9*t) + s12*(48 + 140*t + 35*t^2)))*
   canMINP[9, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) - 
 ((I/16)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[9, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^3*(16 + 20*s12^2 + 40*t + 9*t^2 + s12*(68 + 15*t)) - 
    mmH^2*(15*s12^3 + s12*t*(140 + 9*t) + s12^2*(36 + 35*t) + 
      t*(48 + 48*t + 5*t^2)) + mmH*(s12*t^2*(76 + t) + s12^3*(-20 + 31*t) + 
      t^2*(48 + 24*t + t^2) + s12^2*(-16 + 48*t + 15*t^2)))*
   canMINP[9, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((4*I)*(mmH^3 + 3*s12^3 + mmH^2*(2 + s12 - 46*t) + s12^2*(2 - 6*t) + 
    24*t^2 + 20*s12*t*(1 + t) + mmH*(-5*s12^2 + 4*t*(-5 + 7*t) + 
      s12*(-4 + 52*t)))*canMINP[10, 1, {s12, t, mmH}])/
  ((mmH - s12)^3*(-mmH + s12 + t)^2) + 
 ((4*I)*(-2 - 4*mmH + 3*s12 + 3*t)*(s12^2 - 4*s12*t + t^2)*
   canMINP[10, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(s12 + t)^3*(-mmH + s12 + t)) - 
 ((16*I)*t*(-11*mmH^2 + t*(6 + t) + s12*(6 + 5*t) + mmH*(-6 + 7*s12 + 10*t))*
   canMINP[10, 1, {t, s12, mmH}])/((mmH - t)^3*(-mmH + s12 + t)^2) + 
 ((I/6)*(12*mmH^11*(8*s12^3 + 20*s12^2*t - 5*s12*t^2 + 7*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(108*s12^4 + 219*s12^3*t - 10*s12^2*t^2 - 
      225*s12*t^3 - 116*t^4) + mmH^10*(-731*s12^4 + s12^3*(20 - 2807*t) + 
      s12^2*(252 - 1949*t)*t + 4*(41 - 136*t)*t^3 - 9*s12*t^2*(-44 + 57*t)) + 
    mmH^9*(1969*s12^5 + s12^4*(500 + 6877*t) + 
      4*s12^2*t*(-78 - 1042*t + 79*t^2) + 8*s12^3*(-13 - 62*t + 682*t^2) + 
      t^3*(-104 - 1676*t + 2703*t^2) + s12*t^2*(-312 - 4848*t + 3623*t^2)) + 
    mmH*s12*t*(-200*s12^10*t + 432*t^9 + 2*s12^5*t^4*
       (816 + 10204*t - 2163*t^2) + s12^6*t^3*(2844 + 27508*t - 1975*t^2) + 
      s12^9*(368 + 528*t - 690*t^2) + s12^8*t*(1736 + 5996*t - 63*t^2) + 
      4*s12*t^8*(530 + 916*t + 141*t^2) + s12^4*t^5*(2304 + 16860*t + 
        293*t^2) + s12^7*t^2*(3196 + 19600*t + 965*t^2) + 
      s12^2*t^7*(4204 + 14308*t + 2793*t^2) + 
      s12^3*t^6*(4204 + 20472*t + 4335*t^2)) + 
    mmH^8*(-2040*s12^6 - 2*s12^5*(872 + 1833*t) + 
      t^4*(28 + 6272*t - 8515*t^2) - 8*s12*t^3*(-164 - 2563*t + 1710*t^2) + 
      8*s12^2*t^2*(471 + 2719*t + 2438*t^2) + 
      s12^4*(1228 - 4120*t + 13579*t^2) + 2*s12^3*t*(1856 + 2572*t + 
        20129*t^2)) + mmH^2*(400*s12^11*t - 288*t^10 - 
      24*s12*t^9*(164 + 132*t + 47*t^2) - 4*s12^4*t^6*
       (5559 + 44182*t + 1374*t^2) + 4*s12^9*t*(368 + 1841*t + 1941*t^2) + 
      s12^10*(736 + 2592*t + 3538*t^2) + s12^8*t^2*(-2116 - 9420*t + 
        7241*t^2) - s12^2*t^8*(14532 + 35180*t + 7625*t^2) - 
      2*s12^3*t^7*(12290 + 56478*t + 8389*t^2) + 
      s12^7*t^3*(-8468 - 63928*t + 14993*t^2) + 
      2*s12^6*t^4*(-5374 - 63368*t + 17295*t^2) + 
      s12^5*t^5*(-13672 - 172784*t + 26901*t^2)) + 
    mmH^3*(-200*s12^11 - 2*s12^10*(240 + 2047*t) + 
      s12^5*t^4*(22588 + 418352*t - 150287*t^2) + 
      2*s12^4*t^5*(24614 + 248158*t - 33789*t^2) + 
      4*t^9*(418 - 168*t + 141*t^2) + s12*t^8*(13988 + 14188*t + 8551*t^2) - 
      2*s12^9*(2156 + 7878*t + 9615*t^2) + 2*s12^3*t^6*
       (30250 + 169658*t + 10509*t^2) + 2*s12^2*t^7*(20738 + 59666*t + 
        14737*t^2) - 4*s12^7*t^2*(4399 + 1425*t + 16504*t^2) - 
      2*s12^8*t*(7542 + 23090*t + 19689*t^2) - 
      4*s12^6*t^3*(531 - 45521*t + 31216*t^2)) - 
    mmH^7*(470*s12^7 + 4*s12^6*(-278 + 2605*t) + 
      s12*t^4*(-2344 + 36604*t - 34081*t^2) + 
      8*s12^2*t^3*(783 + 3976*t + 5343*t^2) - 
      2*t^5*(672 - 6244*t + 7767*t^2) + 4*s12^3*t^2*(4854 - 380*t + 
        43657*t^2) + s12^5*(5232 - 7500*t + 65047*t^2) + 
      2*s12^4*t*(8692 - 7800*t + 83353*t^2)) - 
    mmH^5*(2979*s12^9 + s12^8*(4076 + 25483*t) + 
      t^7*(-5408 + 10508*t - 10603*t^2) - 2*s12^2*t^5*
       (26690 + 84322*t + 13407*t^2) - 3*s12*t^6*(9268 + 1408*t + 
        16455*t^2) + 8*s12^4*t^3*(3940 - 50485*t + 59023*t^2) + 
      s12^7*(14480 + 38992*t + 92171*t^2) + 4*s12^5*t^2*
       (19223 - 31506*t + 110590*t^2) + 2*s12^6*t*(27698 + 26458*t + 
        118527*t^2) + s12^3*t^4*(-35440 - 413768*t + 208007*t^2)) + 
    mmH^4*(1246*s12^10 + 4*s12^9*(590 + 3627*t) + 
      t^8*(-4092 + 4104*t - 3719*t^2) + 36*s12^3*t^5*(-2133 - 14551*t + 
        1535*t^2) - 2*s12*t^7*(13038 + 10668*t + 13817*t^2) - 
      2*s12^2*t^6*(31986 + 100010*t + 24235*t^2) + 
      2*s12^8*(5346 + 18668*t + 26773*t^2) + 4*s12^6*t^2*
       (14619 - 7855*t + 60394*t^2) + 2*s12^7*t*(20506 + 43734*t + 
        60597*t^2) + 4*s12^5*t^3*(6495 - 97932*t + 89368*t^2) + 
      s12^4*t^4*(-36976 - 657072*t + 276237*t^2)) + 
    mmH^6*(3109*s12^8 + s12^7*(2308 + 24445*t) + 
      s12*t^5*(-15556 + 26644*t - 52605*t^2) + 
      4*s12^2*t^4*(-3916 - 10617*t + 5969*t^2) - 
      2*t^6*(1984 - 7402*t + 8355*t^2) + 2*s12^6*(5736 + 5842*t + 
        51269*t^2) + s12^5*t*(41612 - 13236*t + 274725*t^2) + 
      s12^3*t^3*(18136 - 135044*t + 277339*t^2) + 
      s12^4*t^2*(52352 - 103348*t + 411667*t^2)))*
   canMINP[10, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/3)*(4*s12^3*t^3*(s12 + t)^5*(12*s12^3 + 33*s12^2*t - 5*s12*t^2 - 
      4*t^3) + 16*mmH^12*(5*s12^3 + s12*(8 - 15*t)*t + t^2*(-2 + 5*t) - 
      s12^2*(2 + 15*t)) - 4*mmH^11*(140*s12^4 - 12*s12^3*(9 + 20*t) + 
      s12^2*(4 + 324*t - 729*t^2) - 2*s12*t*(8 - 162*t + 107*t^2) + 
      t^2*(4 - 108*t + 135*t^2)) + mmH*s12*t*(s12 + t)^2*
     (64*s12^9*t + 16*t^8 + 4*s12*t^7*(14 + 12*t + 5*t^2) + 
      2*s12^6*t^2*(-58 - 246*t + 83*t^2) + 2*s12^8*(-8 + 120*t + 131*t^2) + 
      s12^2*t^6*(76 + 312*t + 185*t^2) + 2*s12^3*t^5*(12 + 234*t + 311*t^2) + 
      s12^7*t*(-96 + 416*t + 335*t^2) + s12^5*t^3*(-40 - 2564*t + 751*t^2) + 
      s12^4*t^4*(112 - 1692*t + 779*t^2)) + 
    mmH^10*(1575*s12^5 - 4*s12^4*(466 + 209*t) + 
      s12*t^2*(-288 + 4272*t - 863*t^2) + 2*t^3*(52 - 876*t + 659*t^2) - 
      8*s12^3*(-14 - 506*t + 1537*t^2) - 2*s12^2*t*(140 - 6352*t + 
        6033*t^2)) - mmH^2*(128*s12^12*t - 32*t^11 + 
      8*s12*t^10*(-12 - 12*t + 5*t^2) + 8*s12^10*t*(12 + 371*t + 514*t^2) + 
      2*s12^11*(16 + 144*t + 595*t^2) + s12^2*t^9*(28 - 200*t + 645*t^2) + 
      12*s12^8*t^3*(-40 + 1110*t + 853*t^2) + 
      4*s12^4*t^7*(212 + 222*t + 2935*t^2) + 
      s12^3*t^8*(376 + 1224*t + 4025*t^2) + 
      s12^9*t^2*(-28 + 10304*t + 7073*t^2) + 
      s12^7*t^4*(-432 - 2600*t + 17675*t^2) + 
      s12^5*t^6*(1412 - 10976*t + 20461*t^2) + 
      s12^6*t^5*(804 - 18832*t + 23603*t^2)) + 
    mmH^9*(-2181*s12^6 + s12^5*(3668 - 1550*t) + 
      t^4*(-320 + 3500*t - 1063*t^2) + 2*s12*t^3*(108 - 3006*t + 725*t^2) + 
      4*s12^3*t*(34 - 11158*t + 12829*t^2) + 
      s12^4*(-360 - 5508*t + 26195*t^2) + s12^2*t^2*(1416 - 44968*t + 
        28265*t^2)) + mmH^8*(1172*s12^7 + 4*s12^6*(-827 + 646*t) + 
      s12^4*t*(796 + 80676*t - 110927*t^2) + 
      s12^5*(524 + 3720*t - 33333*t^2) + s12*t^4*(860 + 1320*t - 8017*t^2) + 
      t^5*(556 - 4020*t - 1091*t^2) - 2*s12^2*t^3*(1124 - 39006*t + 
        24579*t^2) - 2*s12^3*t^2*(1140 - 73736*t + 59207*t^2)) + 
    mmH^3*(64*s12^12 + 2*s12^11*(-48 + 629*t) + 4*t^10*(-46 - 8*t + 5*t^2) + 
      s12*t^9*(-812 - 680*t + 663*t^2) + 2*s12^10*(112 + 528*t + 3383*t^2) + 
      4*s12^9*t*(293 + 2834*t + 4130*t^2) + 4*s12^3*t^7*
       (-274 - 10*t + 6147*t^2) + s12^2*t^8*(-1448 - 1168*t + 6195*t^2) + 
      8*s12^7*t^3*(335 + 3349*t + 6737*t^2) + 
      4*s12^4*t^6*(402 - 4338*t + 13859*t^2) + 
      2*s12^8*t^2*(1216 + 16788*t + 14265*t^2) + 
      s12^6*t^4*(3416 - 27696*t + 83701*t^2) + 
      s12^5*t^5*(4200 - 48928*t + 83787*t^2)) + 
    mmH^7*(806*s12^8 + s12^7*(392 + 2430*t) + 
      2*t^6*(-316 + 1348*t + 1537*t^2) + s12*t^5*(-2536 + 6320*t + 
        18795*t^2) + s12^6*(-88 - 2560*t + 31585*t^2) + 
      4*s12^3*t^3*(1444 - 58166*t + 44737*t^2) + 
      s12^2*t^4*(216 - 68240*t + 70677*t^2) + 
      2*s12^4*t^2*(1340 - 119452*t + 117841*t^2) + 
      s12^5*t*(-488 - 81056*t + 141651*t^2)) - 
    mmH^6*(1809*s12^9 + 4*s12^8*(-468 + 2267*t) + 
      16*t^7*(-39 + 52*t + 171*t^2) + s12*t^6*(-3612 + 6976*t + 21637*t^2) + 
      3*s12^2*t^5*(-1492 - 8576*t + 25869*t^2) + 
      s12^7*(752 - 3240*t + 30283*t^2) + 4*s12^5*t^2*(1437 - 49732*t + 
        67067*t^2) + s12^6*t*(2564 - 38880*t + 118415*t^2) + 
      2*s12^4*t^3*(5092 - 161384*t + 152839*t^2) + 
      s12^3*t^4*(4760 - 192456*t + 191507*t^2)) - 
    mmH^4*(458*s12^11 + s12^10*(-644 + 4888*t) + 
      t^9*(-444 - 172*t + 243*t^2) + 12*s12^2*t^7*(-400 - 13*t + 2143*t^2) + 
      s12*t^8*(-2200 - 1128*t + 4363*t^2) + 
      2*s12^9*(342 + 320*t + 9107*t^2) + 4*s12^8*t*(904 + 4695*t + 
        9870*t^2) + 2*s12^3*t^6*(-1796 - 8288*t + 38351*t^2) + 
      2*s12^7*t^2*(3728 + 16248*t + 43087*t^2) + 
      2*s12^6*t^3*(4764 - 19920*t + 82267*t^2) + 
      s12^4*t^5*(4644 - 90608*t + 149555*t^2) + 
      s12^5*t^4*(10196 - 128264*t + 198505*t^2)) + 
    mmH^5*(1311*s12^10 + 14*s12^9*(-122 + 677*t) + 
      t^8*(-608 - 132*t + 1181*t^2) + 4*s12*t^7*(-857 + 425*t + 3349*t^2) + 
      2*s12^8*(536 - 950*t + 14015*t^2) + 4*s12^6*t^2*
       (2340 - 14714*t + 46983*t^2) + s12^2*t^6*(-6976 - 1144*t + 
        57359*t^2) + 4*s12^5*t^3*(3269 - 53654*t + 73224*t^2) + 
      s12^7*t*(4892 + 4928*t + 74187*t^2) + 
      s12^3*t^5*(-1356 - 82912*t + 146827*t^2) + 
      s12^4*t^4*(10720 - 230576*t + 260971*t^2)))*
   canMINP[10, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^4) + 
 ((I/24)*(4*mmH^11*(94*s12^3 + 166*s12^2*t - 7*s12*t^2 + 65*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(220*s12^4 + 571*s12^3*t - 78*s12^2*t^2 - 
      61*s12*t^3 - 4*t^4) - mmH^10*(3721*s12^4 + 4*t^3*(119 + 747*t) + 
      3*s12^2*t*(108 + 4865*t) + s12*t^2*(564 + 5695*t) + 
      s12^3*(236 + 10521*t)) + mmH^8*(-19088*s12^6 + 
      s12^5*(25368 - 14626*t) + t^4*(2036 + 3288*t - 43573*t^2) + 
      4*s12*t^3*(2172 + 380*t - 31941*t^2) + 
      2*s12^3*t*(4888 + 29388*t - 1909*t^2) + 
      5*s12^4*(516 + 13744*t + 7849*t^2) - 8*s12^2*t^2*
       (-1731 - 1707*t + 12805*t^2)) + mmH*s12*t*(24*s12^10*t + 16*t^9 + 
      s12^6*t^3*(37556 + 171956*t - 2593*t^2) + 
      12*s12*t^8*(6 + 4*t + 85*t^2) + 2*s12^9*(1928 + 9944*t + 937*t^2) + 
      2*s12^5*t^4*(9560 + 45140*t + 2031*t^2) + 
      s12^7*t^2*(37220 + 176488*t + 2563*t^2) + 
      s12^2*t^7*(132 - 316*t + 5079*t^2) + 
      s12^8*t*(18760 + 93468*t + 6071*t^2) + 
      s12^3*t^6*(20 + 624*t + 13217*t^2) + 
      s12^4*t^5*(3824 + 22220*t + 14155*t^2)) + 
    mmH^9*(12179*s12^5 + s12^4*(-3652 + 31359*t) + 
      8*s12^3*(-79 - 1306*t + 6465*t^2) + 4*s12^2*t*(-474 - 2374*t + 
        12203*t^2) + t^3*(-632 + 444*t + 16237*t^2) + 
      s12*t^2*(-1896 - 2256*t + 34813*t^2)) - 
    mmH^2*(48*s12^11*t - 32*t^10 + s12^7*t^3*(189756 + 1117816*t - 
        110795*t^2) + s12^8*t^2*(99068 + 631660*t - 88415*t^2) + 
      2*s12^6*t^4*(88922 + 512272*t - 18093*t^2) + 
      s12^10*(-800 + 6816*t - 8046*t^2) + 8*s12*t^9*(-8 - 12*t + 255*t^2) - 
      4*s12^9*t*(-4784 - 39135*t + 9312*t^2) + 
      s12^2*t^8*(92 - 3380*t + 17495*t^2) + 4*s12^4*t^6*
       (3637 + 19906*t + 28782*t^2) + 2*s12^3*t^7*(-18 - 5642*t + 
        33713*t^2) + s12^5*t^5*(81928 + 476288*t + 73417*t^2)) + 
    mmH^3*(24*s12^11 - 2*s12^10*(2320 + 4881*t) + 
      2*s12^8*t*(19350 + 239886*t - 186721*t^2) + 
      4*s12^7*t^2*(53779 + 432443*t - 165255*t^2) + 
      4*s12^6*t^3*(97775 + 687097*t - 133105*t^2) + 
      s12^5*t^4*(333284 + 2217056*t - 22789*t^2) + 
      4*t^9*(-46 - 8*t + 255*t^2) + s12*t^8*(-628 - 4340*t + 19801*t^2) - 
      2*s12^9*(2140 - 10930*t + 51607*t^2) + 2*s12^2*t^7*
       (-650 - 13470*t + 60689*t^2) + 2*s12^3*t^6*(9390 + 43330*t + 
        160201*t^2) + 2*s12^4*t^5*(66978 + 427230*t + 173503*t^2)) - 
    mmH^4*(158*s12^10 - 4496*s12^9*(6 + 13*t) + 
      2*s12^7*t*(19202 + 369114*t - 614609*t^2) + 
      4*s12^5*t^3*(101267 + 876880*t - 221608*t^2) + 
      t^8*(-444 - 1472*t + 7385*t^2) + 2*s12*t^7*(-1038 - 10912*t + 
        46697*t^2) + 4*s12^3*t^5*(24475 + 174259*t + 176480*t^2) + 
      2*s12^2*t^6*(3550 + 8258*t + 202791*t^2) - 
      2*s12^8*(4590 + 2184*t + 214313*t^2) + 
      s12^4*t^4*(302944 + 2381872*t + 276361*t^2) - 
      4*s12^6*t^2*(-59719 - 625359*t + 413999*t^2)) - 
    mmH^6*(6905*s12^8 - 3*s12^7*(29052 + 53881*t) + 
      s12^5*t*(-13972 + 155252*t - 1606451*t^2) + 
      s12^4*t^2*(4992 + 849300*t - 1074325*t^2) + 
      2*t^6*(-696 - 5218*t + 26699*t^2) + s12^3*t^3*(17576 + 886340*t + 
        136323*t^2) + 4*s12^2*t^4*(704 + 81293*t + 162302*t^2) + 
      s12*t^5*(-5172 + 6300*t + 343259*t^2) - 
      2*s12^6*(3992 + 101650*t + 446585*t^2)) + 
    mmH^7*(15846*s12^7 - 4*s12^6*(16222 + 19475*t) + 
      2*t^5*(-1200 - 4572*t + 31801*t^2) - 4*s12^3*t^2*
       (7482 - 32668*t + 33473*t^2) + 8*s12^2*t^3*(-3069 + 15450*t + 
        38690*t^2) + s12*t^4*(-11288 + 13508*t + 278015*t^2) - 
      2*s12^4*t*(9676 + 37296*t + 290451*t^2) - 
      s12^5*(5088 + 169204*t + 449105*t^2)) + 
    mmH^5*(1447*s12^9 - 3*s12^8*(22028 + 46419*t) + 
      2*s12^6*t*(6242 + 288118*t - 980003*t^2) + 
      t^7*(-688 - 5988*t + 26225*t^2) - 8*s12^4*t^3*(-25078 - 307027*t + 
        66130*t^2) + s12*t^6*(-2204 - 23488*t + 239551*t^2) + 
      2*s12^2*t^5*(11918 + 118882*t + 353963*t^2) - 
      4*s12^5*t^2*(-31759 - 504194*t + 489820*t^2) + 
      s12^3*t^4*(121968 + 1316312*t + 680323*t^2) - 
      s12^7*(10544 + 111456*t + 853889*t^2)))*canMINP[10, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) + 
 (((4*I)/15)*(24*mmH^12*(-1 + s12)*(-1 + t)*(s12 + t) - 
    360*s12^5*t^2*(s12 + t)^3*(s12 + 2*t) + 4*mmH*s12^3*t*(s12 + t)^2*
     (s12^3*(549 - 1057*t)*t + s12^2*(4443 - 2282*t)*t^2 + 
      10*s12*(825 - 62*t)*t^3 + 4880*t^4 + s12^4*(25 + 427*t)) - 
    mmH^11*(283*s12^3*(-1 + t) + t*(71 - 41*t - 278*t^2) + 
      s12^2*(252 - 565*t + 561*t^2) + s12*(61 + 211*t - 550*t^2 + 278*t^3)) - 
    2*mmH^2*s12^2*(2640*t^7 + 20*s12*t^6*(2137 + 633*t) + 
      s12^6*t*(-1796 + 3894*t - 2275*t^2) + s12^7*(-70 + 412*t + 893*t^2) + 
      s12^5*t*(-1600 + 140*t + 296*t^2 - 14455*t^3) + 
      2*s12^2*t^4*(312 + 55115*t + 16088*t^2 - 930*t^3) - 
      2*s12^3*t^3*(336 - 53842*t - 9791*t^2 + 5473*t^3) - 
      s12^4*t^2*(2896 - 39420*t + 3120*t^2 + 20373*t^3)) + 
    mmH^10*(938*s12^4*(-1 + t) + s12^3*(506 - 2121*t + 3581*t^2) - 
      t*(451 - 100*t + 1827*t^2 + 1120*t^3) + 
      s12^2*(1473 + 107*t - 1725*t^2 + 3763*t^3) + 
      s12*(-481 + 1603*t - 2156*t^2 - 1692*t^3 + 1120*t^4)) + 
    mmH^3*s12*(-11040*t^7 + 40*s12*t^6*(-711 + 271*t) + 
      s12^8*(-724 + 1215*t + 685*t^2) + s12^7*(-3828 + 2342*t + 5089*t^2 - 
        3041*t^3) + 8*s12^2*t^4*(624 + 6220*t + 12971*t^2 + 1010*t^3) + 
      s12^4*t^2*(-24848 + 34991*t + 127624*t^2 - 101361*t^3 - 10966*t^4) - 
      2*s12^3*t^3*(480 - 67205*t - 94878*t^2 + 7147*t^3 + 930*t^4) - 
      s12^6*(3200 + 39073*t - 20782*t^2 + 40942*t^3 + 15383*t^4) - 
      s12^5*t*(22096 + 67384*t - 48512*t^2 + 123803*t^3 + 20763*t^4)) + 
    mmH^9*(-1315*s12^5*(-1 + t) + s12^4*(-527 + 4368*t - 9717*t^2) - 
      s12^3*(7722 - 868*t + 1773*t^2 + 16523*t^3) + 
      t*(1304 + 1666*t + 4359*t^2 + 7779*t^3 + 1612*t^4) - 
      s12^2*(666 + 7039*t - 5540*t^2 + 6314*t^3 + 9733*t^4) + 
      2*s12*(652 + 455*t + 2451*t^2 + 6067*t^3 + 52*t^4 - 806*t^5)) + 
    mmH^4*(-1760*t^7 + 200*s12*t^6*(169 + 57*t) + 
      s12^9*(501 - 588*t - 87*t^2) - 8*s12^2*t^4*(936 - 12515*t - 2196*t^2 + 
        575*t^3) + s12^8*(5778 - 6912*t - 307*t^2 + 597*t^3) + 
      2*s12^3*t^3*(-4800 + 44985*t - 28507*t^2 - 3397*t^3 + 575*t^4) + 
      s12^7*(20119 + 14428*t - 7378*t^2 + 30454*t^3 + 2651*t^4) + 
      s12^4*t^2*(37000 + 117865*t - 104400*t^2 + 89493*t^3 + 26458*t^4 + 
        310*t^5) + 2*s12^5*t*(27708 + 98573*t - 21762*t^2 + 94387*t^3 + 
        39544*t^4 + 908*t^5) + s12^6*(16304 + 125170*t + 6184*t^2 + 
        97122*t^3 + 83953*t^4 + 3473*t^5)) + 
    mmH^5*(87*s12^9*(-1 + t) + 2200*t^6*(4 + t) + 
      s12^8*(-2517 + 3016*t - 295*t^2) - 4*s12*t^4*(-1248 + 3985*t + 
        7588*t^2 + 890*t^3) - s12^7*(18432 - 14444*t + 8465*t^2 + 6309*t^3) - 
      2*s12^2*t^3*(-10560 + 23275*t + 47517*t^2 + 7827*t^3 + 445*t^4) - 
      s12^6*(47496 + 67159*t - 4158*t^2 + 94728*t^3 + 16227*t^4) - 
      2*s12^3*t^2*(7680 + 37200*t + 53820*t^2 + 41051*t^3 + 13986*t^4 + 
        325*t^5) - s12^4*t*(63400 + 183868*t + 102175*t^2 + 182227*t^3 + 
        121280*t^4 + 6114*t^5) - 2*s12^5*(15956 + 89492*t + 52632*t^2 + 
        62546*t^3 + 88679*t^4 + 7882*t^5)) + 
    mmH^8*(700*s12^6*(-1 + t) + s12^5*(1719 - 6560*t + 13471*t^2) + 
      s12^4*(20380 - 2404*t + 15985*t^2 + 34019*t^3) - 
      t^2*(4472 + 6111*t + 17814*t^2 + 10921*t^3 + 856*t^4) + 
      s12^3*(13591 + 29912*t - 22*t^2 + 50046*t^3 + 30943*t^4) + 
      2*s12*t*(-3092 - 9452*t - 16011*t^2 - 7942*t^3 + 1719*t^4 + 428*t^5) + 
      s12^2*(-1712 + 738*t - 4176*t^2 - 1002*t^3 + 32475*t^4 + 10551*t^5)) + 
    mmH^7*(151*s12^7*(-1 + t) + s12^6*(-4280 + 7803*t - 9923*t^2) - 
      s12^5*(32229 - 6952*t + 29381*t^2 + 37246*t^3) + 
      2*t^3*(2208 + 6954*t + 11885*t^2 + 2892*t^3 + 55*t^4) - 
      s12^4*(41442 + 79337*t + 10812*t^2 + 118835*t^3 + 47792*t^4) + 
      s12*t^2*(16208 + 55525*t + 38040*t^2 + 587*t^3 - 2882*t^4 - 110*t^5) - 
      3*s12^2*t*(-800 - 16414*t - 844*t^2 + 14939*t^3 + 13435*t^4 + 
        1538*t^5) - s12^3*(9392 + 33397*t + 59196*t^2 + 61804*t^3 + 
        118783*t^4 + 25124*t^5)) + mmH^6*(-302*s12^8*(-1 + t) + 
      s12^7*(4826 - 6435*t + 3507*t^2) - 4*t^4*(312 + 4013*t + 3136*t^2 + 
        220*t^3) + s12^6*(31537 - 14083*t + 24455*t^2 + 21977*t^3) + 
      2*s12*t^3*(-8160 - 21935*t + 3245*t^2 + 4533*t^3 + 265*t^4) + 
      s12^5*(60063 + 106145*t + 7326*t^2 + 143832*t^3 + 39038*t^4) + 
      2*s12^2*t^2*(-7160 - 34567*t + 36913*t^2 + 30339*t^3 + 8109*t^4 + 
        285*t^5) + 2*s12^3*t*(14680 + 10173*t + 61621*t^2 + 70634*t^3 + 
        49585*t^4 + 4028*t^5) + s12^4*(28608 + 121395*t + 142748*t^2 + 
        116981*t^3 + 196112*t^4 + 28356*t^5)))*canMINP[10, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*(mmH - s12 - t)^3*(s12 + t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((4*I)*(-12*s12*t*(s12 + t)^4*(s12^2 + t^2) + 2*mmH^7*(-1 + s12)*(-1 + t)*
     (s12^2 - 4*s12*t + t^2) + 2*mmH*(s12 + t)^3*
     (-3*t^4 + 24*s12*t^3*(1 + t) + 4*s12^3*t*(6 + 7*t) + 
      2*s12^2*t^2*(-75 + 16*t) + s12^4*(-3 + 20*t)) - 
    2*mmH^6*(3*s12^4*(-1 + t) + s12^3*(11 - 9*t)*t + t^2 - 3*t^4 + 
      s12^2*(1 - 2*t^2 - 9*t^3) + s12*t*(-4 + 11*t^2 + 3*t^3)) + 
    mmH^5*(3*s12^5*(-1 + t) + s12^4*(-29 + 67*t - 26*t^2) + 
      t^3*(16 - 29*t - 3*t^2) + s12^3*(16 + 54*t - 48*t^2 - 58*t^3) + 
      s12*t^2*(-48 + 54*t + 67*t^2 + 3*t^3) - 
      2*s12^2*t*(24 - 35*t + 24*t^2 + 13*t^3)) + 
    2*mmH^4*(t^4*(15 + 9*t + t^2) + s12^5*(10 - 22*t + 7*t^2) - 
      s12*t^3*(-38 + 138*t + 18*t^2 + t^3) + 2*s12^2*t^2*
       (35 - 73*t + 48*t^2 + 2*t^3) + 2*s12^3*t*(19 - 72*t + 114*t^2 + 
        9*t^3) + s12^4*(15 - 135*t + 91*t^2 + 20*t^3)) - 
    mmH^2*(s12 + t)^2*(s12^5*(-17 + 27*t) + t^3*(32 + 5*t - 21*t^2) + 
      s12^4*(5 - 19*t + 70*t^2) + s12*t^2*(96 + 274*t - 23*t^2 + 35*t^3) + 
      2*s12^2*t*(48 - 139*t - 220*t^2 + 43*t^3) + 
      s12^3*(32 + 274*t - 440*t^2 + 94*t^3)) + 
    mmH^3*(5*s12^7*(-1 + t) + 2*s12^6*(5 - 13*t + 12*t^2) - 
      t^4*(32 + 25*t - 8*t^2 + 7*t^3) + s12^5*(-25 + 268*t - 220*t^2 + 
        53*t^3) + s12*t^3*(-128 + 261*t + 260*t^2 - 28*t^3 + 7*t^4) + 
      2*s12^2*t^2*(-96 + 214*t + t^2 - 107*t^3 + 16*t^4) + 
      s12^3*t*(-128 + 428*t - 496*t^2 - 555*t^3 + 63*t^4) + 
      s12^4*(-32 + 261*t + 12*t^2 - 561*t^3 + 72*t^4)))*
   canMINP[10, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12 + t)^4) + 
 (((8*I)/3)*(5*mmH^9*(-1 + s12)*(s12 + t) - 2*s12*t^2*(s12 + t)^2*
     (4*t^3*(1 + 5*t) + s12^3*(-488 + 62*t) + 2*s12*t^2*(-187 + 75*t) + 
      s12^2*t*(-888 + 211*t)) + mmH^8*(-28*s12^3 + 5*t*(5 + 9*t) - 
      s12^2*(15 + 73*t) + s12*(26 + 31*t - 45*t^2)) + 
    mmH^7*(68*s12^4 + s12^3*(191 + 314*t) - 2*t*(3 + 85*t + 81*t^2) + 
      s12^2*(-58 + 258*t + 408*t^2) + 3*s12*(-3 - 79*t - 33*t^2 + 54*t^3)) + 
    mmH*t*(4*t^5*(14 + 13*t - 5*t^2) + 4*s12^6*(-188 - 179*t + 31*t^2) + 
      s12^5*t*(-5408 - 1680*t + 667*t^2) + 
      s12^3*t^3*(-7458 + 1463*t + 1079*t^2) + 
      s12^4*t^2*(-10664 - 411*t + 1270*t^2) + 
      2*s12*t^4*(72 + 352*t + 63*t^2 + 22*t^3) + 
      2*s12^2*t^3*(44 - 399*t + 528*t^2 + 198*t^3)) - 
    mmH^2*(2*t^5*(146 + 129*t - 71*t^2 - 6*t^3) + 
      s12^6*(176 - 524*t + 16*t^2 + 31*t^3) + 
      2*s12^5*t*(-512 - 1434*t + 552*t^2 + 83*t^3) + 
      s12^3*t^3*(-2584 + 295*t + 4084*t^2 + 274*t^3) + 
      s12^4*t^2*(-4580 - 3291*t + 3566*t^2 + 318*t^3) + 
      s12*t^4*(644 + 2914*t + 177*t^2 + 213*t^3 + 12*t^4) + 
      s12^2*t^3*(352 + 3458*t + 1561*t^2 + 1831*t^3 + 103*t^4)) - 
    mmH^6*(56*s12^5 + s12^4*(502 + 535*t) + s12^3*(365 + 1512*t + 1262*t^2) + 
      2*t*(34 + 13*t - 246*t^2 - 155*t^3) + 
      s12^2*(-130 + 220*t + 1189*t^2 + 1093*t^3) + 
      s12*(68 - 122*t - 663*t^2 - 137*t^3 + 310*t^4)) + 
    mmH^3*(5*s12^6*(44 + 8*t + 13*t^2) + 2*t^4*(304 + 253*t - 219*t^2 - 
        40*t^3) + 2*s12^5*(352 + 160*t + 585*t^2 + 253*t^3) + 
      s12^4*t*(1596 + 561*t + 4892*t^2 + 1229*t^3) + 
      s12^3*t^2*(4028 + 2432*t + 6929*t^2 + 1274*t^3) + 
      s12*t^3*(1136 + 4491*t + 79*t^2 + 399*t^3 + 80*t^4) + 
      s12^2*t^2*(528 + 7148*t + 2493*t^2 + 3646*t^3 + 566*t^4)) - 
    mmH^4*(s12^6*(88 + 57*t) + 2*s12^5*(467 + 538*t + 313*t^2) + 
      t^3*(632 + 484*t - 757*t^2 - 225*t^3) + 
      2*s12^3*t*(1304 + 2439*t + 3520*t^2 + 1222*t^3) + 
      s12^4*(800 + 3315*t + 4476*t^2 + 1939*t^3) + 
      s12*t^2*(984 + 2912*t - 336*t^2 + 323*t^3 + 225*t^4) + 
      s12^2*t*(352 + 4284*t + 2939*t^2 + 4101*t^3 + 1299*t^4)) + 
    mmH^5*(11*s12^6 + s12^5*(403 + 330*t) + 
      s12^4*(1154 + 2382*t + 1495*t^2) + t^2*(328 + 216*t - 788*t^2 - 
        345*t^3) + s12^3*(178 + 2717*t + 4437*t^2 + 2420*t^3) + 
      s12*t*(416 + 526*t - 776*t^2 + 29*t^3 + 345*t^4) + 
      s12^2*(88 + 530*t + 1609*t^2 + 2836*t^3 + 1589*t^4)))*
   canMINP[10, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^4*
   (s12 + t)*(-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 (((4*I)/3)*(mmH^3*(6*s12^2 - 43*t*(2 + t) + 6*s12*(3 + 2*t)) + 
    2*t*(-3*s12^4 - 8*t^2*(2 + t) - 3*s12^3*(1 + 3*t) + 
      2*s12*t*(7 + 21*t + 8*t^2) + s12^2*(18 + 41*t + 10*t^2)) + 
    mmH^2*(-12*s12^3 - 12*s12^2*(2 + 3*t) + 2*s12*(18 + 68*t + 25*t^2) + 
      t*(-4 + 172*t + 87*t^2)) + mmH*(6*s12^4 + 6*s12^3*(1 + 5*t) + 
      s12^2*(-36 - 56*t + 11*t^2) - 2*t^2*(-18 + 35*t + 22*t^2) - 
      s12*t*(68 + 242*t + 95*t^2)))*canMINP[10, 4, {s12, t, mmH}])/
  (s12*(-2 - mmH + s12)*(mmH - t)*(-mmH + s12 + t)^4) - 
 (((4*I)/3)*(mmH^3*(43*s12^2 + s12*(86 - 12*t) - 6*t*(3 + t)) + 
    mmH*(44*s12^4 + s12^3*(70 + 95*t) + 2*s12*t*(34 + 28*t - 15*t^2) + 
      s12^2*(-36 + 242*t - 11*t^2) - 6*t^2*(-6 + t + t^2)) - 
    2*s12*(8*s12^3*(-1 + 2*t) + s12*t*(14 + 41*t - 9*t^2) - 
      3*t^2*(-6 + t + t^2) + 2*s12^2*(-8 + 21*t + 5*t^2)) + 
    mmH^2*(-87*s12^3 - 2*s12^2*(86 + 25*t) + 12*t*(-3 + 2*t + t^2) + 
      4*s12*(1 - 34*t + 9*t^2)))*canMINP[10, 4, {t, s12, mmH}])/
  ((mmH - s12)*s12*(2 + mmH - t)*(-mmH + s12 + t)^4) - 
 ((8*I)*(-1 + s12)*(-5*s12^5 + 7*s12^4*t + 24*t^4 + mmH^4*(8*s12 + 5*t) + 
    4*s12*t^3*(11 + 8*t) + 2*s12^2*t^2*(11 + 29*t) + s12^3*t*(2 + 35*t) - 
    mmH^3*(23*s12^2 + (2 - 9*t)*t + s12*(2 + 8*t)) + 
    mmH^2*(17*s12^3 + 2*(11 - 15*t)*t^2 + s12*t*(26 + t) + 
      s12^2*(4 + 48*t)) + mmH*(3*s12^4 + 4*t^3*(-11 + 4*t) - 
      4*s12*t^2*(17 + 7*t) - 2*s12^3*(1 + 26*t) - s12^2*t*(26 + 93*t)))*
   canMINP[11, 1, {s12, t, mmH}])/(s12*(-mmH + s12)^3*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^2) - ((8*I)*(5*s12^6 + t^5*(1 + t) + s12^5*(5 + 33*t) + 
    s12^4*t*(26 + 63*t) + 4*mmH^4*(s12^2 - 4*s12*t + t^2) + 
    s12*t^3*(-2 + 10*t + 13*t^2) + s12^2*t^2*(8 + 29*t + 35*t^2) + 
    s12^3*t*(-2 + 41*t + 58*t^2) + mmH^3*(-21*s12^3 + s12^2*(-2 + 5*t) + 
      s12*t*(8 + 9*t) - t^2*(2 + 17*t)) + 
    mmH^2*(35*s12^4 + s12^3*(13 + 76*t) + t^2*(-2 + 9*t + 23*t^2) + 
      s12^2*(-2 + 19*t + 46*t^2) + s12*t*(8 + 15*t + 52*t^2)) - 
    mmH*(23*s12^5 + 2*s12^4*(8 + 49*t) + t^3*(-2 + 8*t + 11*t^2) + 
      2*s12*t^2*(3 + 19*t + 29*t^2) + s12^2*t*(6 + 56*t + 95*t^2) + 
      s12^3*(-2 + 54*t + 123*t^2)))*canMINP[11, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((8*I)*(-1 + t)*(-2*s12*t^5 - 5*t^6 + 8*s12^5*(3 + 4*t) + 
    2*s12^2*t^3*(12 + 23*t) + 3*s12^3*t^2*(24 + 31*t) + 
    2*s12^4*t*(36 + 47*t) + mmH^4*(s12^2 + 21*s12*t + 8*t^2) + 
    mmH^3*(17*s12^3 + 17*s12^2*t - 43*s12*t^2 - 19*t^3) + 
    mmH^2*(-34*s12^4 + s12^3*(24 - 53*t) + 9*t^4 + 3*s12*t^2*(8 + 23*t) + 
      s12^2*t*(48 + 41*t)) + mmH*(16*s12^5 + 7*t^5 - 12*s12^4*(4 + t) - 
      15*s12^3*t*(8 + 7*t) - 3*s12*t^3*(8 + 15*t) - 3*s12^2*t^2*(32 + 51*t)))*
   canMINP[11, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*(mmH - t)^3*(s12 + t)^2*
   (-mmH + s12 + t)^2) + 
 ((I/120)*(36*mmH^11*(40*s12^3 + 46*s12^2*t + 43*s12*t^2 + 29*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(180*s12^4 + 237*s12^3*t + 250*s12^2*t^2 + 
      489*s12*t^3 + 308*t^4) + mmH^10*(-9517*s12^4 + s12^3*(1036 - 23209*t) + 
      s12^2*(2916 - 27787*t)*t + 4*(223 - 2012*t)*t^3 - 
      3*s12*t^2*(-924 + 7349*t)) + 
    mmH^8*(-62808*s12^6 + s12^5*(20656 - 215118*t) + 
      s12^4*(8756 + 110104*t - 212491*t^2) + 
      t^4*(14228 + 42112*t - 49805*t^2) + 2*s12^3*t*(20248 + 123860*t - 
        37289*t^2) - 8*s12^2*t^2*(-8619 - 36257*t + 12650*t^2) - 
      8*s12*t^3*(-6430 - 21737*t + 17124*t^2)) + 
    mmH*s12*t*(1400*s12^10*t + 1872*t^9 + s12^6*t^3*(5028 + 82748*t - 
        13793*t^2) + s12^4*t^5*(1824 + 208596*t - 8933*t^2) + 
      4*s12*t^8*(2194 + 4892*t + 291*t^2) + 
      s12^2*t^7*(15572 + 98108*t + 6183*t^2) + 
      s12^9*(784 + 2928*t + 7698*t^2) + s12^3*t^6*(11732 + 196920*t + 
        8073*t^2) + s12^7*t^2*(6884 + 47120*t + 13819*t^2) - 
      2*s12^5*t^4*(72 - 70460*t + 13929*t^2) + 
      s12^8*t*(3736 + 18004*t + 18039*t^2)) + 
    mmH^9*(30983*s12^5 + s12^4*(-7220 + 91667*t) + 
      8*s12^3*(-239 - 3760*t + 13769*t^2) + 
      4*s12^2*t*(-1434 - 11810*t + 26399*t^2) + 
      t^3*(-1912 - 8740*t + 26601*t^2) + s12*t^2*(-5736 - 33120*t + 
        81577*t^2)) - mmH^2*(2800*s12^11*t - 6048*t^10 + 
      s12^5*t^5*(-6136 + 830512*t - 227355*t^2) + 
      4*s12^4*t^6*(2013 + 206042*t - 24558*t^2) + 
      14*s12^6*t^4*(254 + 36232*t - 14763*t^2) + 
      s12^7*t^3*(13804 + 214088*t - 13807*t^2) + 
      2*s12^3*t^7*(4726 + 208818*t - 3709*t^2) + 
      24*s12*t^9*(-784 - 372*t + 97*t^2) + s12^2*t^8*(-13332 + 69172*t + 
        7879*t^2) + 2*s12^10*(-784 - 2160*t + 11849*t^2) + 
      4*s12^9*t*(-784 - 895*t + 20229*t^2) + 
      s12^8*t^2*(4508 + 53460*t + 110897*t^2)) + 
    mmH^7*(82742*s12^7 + 4*s12^6*(-8582 + 88639*t) - 
      8*s12^2*t^3*(37197 + 108992*t + 23106*t^2) + 
      2*t^5*(-24648 - 55340*t + 29397*t^2) + 
      s12*t^4*(-191272 - 480932*t + 116639*t^2) - 
      2*s12^4*t*(50996 + 266856*t + 118307*t^2) - 
      4*s12^3*t^2*(59514 + 218108*t + 145187*t^2) + 
      s12^5*(-19536 - 197292*t + 374983*t^2)) + 
    mmH^3*(1400*s12^11 + 2*s12^10*(-912 + 13423*t) + 
      s12^5*t^4*(-70588 + 1357360*t - 989809*t^2) + 
      4*t^9*(-8878 - 2856*t + 291*t^2) + s12*t^8*(-140996 - 101260*t + 
        9353*t^2) - 2*s12^2*t^7*(111266 + 30962*t + 13681*t^2) + 
      4*s12^7*t^2*(-11153 + 14049*t + 39340*t^2) + 
      2*s12^9*(-4612 - 16986*t + 70935*t^2) - 
      4*s12^6*t^3*(11637 - 157471*t + 123890*t^2) - 
      2*s12^3*t^6*(95914 - 288550*t + 142917*t^2) + 
      2*s12^8*t*(-16218 - 41950*t + 154665*t^2) - 
      2*s12^4*t^5*(60110 - 692306*t + 390183*t^2)) + 
    mmH^6*(-70093*s12^8 + s12^7*(37532 - 394717*t) + 
      s12^6*(29712 + 223804*t - 624178*t^2) + 
      s12*t^5*(398020 + 767852*t - 47907*t^2) + 
      2*t^6*(49504 + 82406*t - 22965*t^2) + 4*s12^2*t^4*
       (164200 + 360369*t + 134137*t^2) + s12^5*t*(145924 + 573876*t + 
        250539*t^2) + s12^3*t^3*(602072 + 1477220*t + 1621013*t^2) + 
      s12^4*t^2*(360496 + 1026388*t + 1632005*t^2)) + 
    mmH^5*(36699*s12^9 + s12^8*(-26644 + 276811*t) + 
      3*s12*t^6*(-165684 - 240976*t + 4041*t^2) + 
      t^7*(-120896 - 139108*t + 23837*t^2) - 56*s12^4*t^3*
       (9512 + 9157*t + 47546*t^2) + 2*s12^6*t*(-71494 - 207422*t + 
        131259*t^2) - 2*s12^2*t^5*(420938 + 679450*t + 263115*t^2) - 
      4*s12^5*t^2*(77713 + 100734*t + 368684*t^2) + 
      s12^7*(-32368 - 188576*t + 677171*t^2) - 
      s12^3*t^4*(798160 + 1137848*t + 1878049*t^2)) + 
    mmH^4*(-10846*s12^10 - 4*s12^9*(-2698 + 28923*t) + 
      s12^8*(23004 + 108776*t - 418970*t^2) + 
      2*s12^7*t*(46406 + 124410*t - 261285*t^2) + 
      t^8*(88332 + 62136*t - 7657*t^2) + 2*s12*t^7*(182454 + 192396*t - 
        5983*t^2) + 12*s12^3*t^5*(48635 + 5229*t + 91351*t^2) + 
      4*s12^6*t^2*(42645 - 3257*t + 96662*t^2) + 
      2*s12^2*t^6*(309930 + 327578*t + 115171*t^2) + 
      4*s12^5*t^3*(60009 - 183324*t + 451184*t^2) + 
      s12^4*t^4*(379600 - 839184*t + 2071587*t^2)))*
   canMINP[11, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/60)*(-4*s12^3*t^3*(s12 + t)^4*(12*s12^4 + 33*s12^3*t + 136*s12^2*t^2 - 
      9*s12*t^3 - 4*t^4) + 16*mmH^12*(31*s12^3 + s12*(160 - 93*t)*t + 
      t^2*(-40 + 31*t) - s12^2*(40 + 93*t)) - 
    4*mmH^11*(841*s12^4 - 12*s12^3*(109 + 133*t) + 
      s12^2*(80 + 3924*t - 4725*t^2) + 2*t^2*(40 - 654*t + 405*t^2) - 
      2*s12*t*(160 - 1962*t + 739*t^2)) - mmH*s12*t*(s12 + t)^2*
     (664*s12^9*t + 16*t^8 + 2*s12^3*t^6*(-1146 + 923*t) - 
      4*s12*t^7*(-14 - 12*t + t^2) + s12^2*t^6*(76 + 312*t + 221*t^2) + 
      2*s12^8*(-8 + 120*t + 1871*t^2) + s12^4*t^4*(-1016 - 4764*t + 
        5711*t^2) + 2*s12^6*t^2*(14 - 2334*t + 6107*t^2) + 
      s12^5*t^3*(-568 - 6668*t + 9163*t^2) + 
      s12^7*t*(48 + 32*t + 9179*t^2)) + 
    mmH^10*(9417*s12^5 - 152*s12^4*(109 + 47*t) + 
      s12*t^2*(-5760 + 35232*t - 6433*t^2) + 
      2*t^3*(776 - 8412*t + 4183*t^2) - 8*s12^3*(-148 - 4468*t + 9857*t^2) - 
      2*s12^2*t*(3064 - 59864*t + 38547*t^2)) - 
    mmH^9*(14799*s12^6 + 478*s12^5*(-58 + 31*t) + 
      s12^2*t^2*(-35136 + 334472*t - 142747*t^2) + 
      2*s12*t^3*(-4872 + 13650*t + 3821*t^2) - 
      17*s12^4*(-72 - 1716*t + 8393*t^2) + t^4*(3064 - 28348*t + 10997*t^2) - 
      4*s12^3*t*(3356 - 83930*t + 70523*t^2)) + 
    mmH^3*(-664*s12^12 + s12^11*(96 - 12178*t) + 
      s12^6*t^4*(60760 - 52896*t - 759265*t^2) + 
      s12^5*t^5*(75912 - 77168*t - 494199*t^2) + 
      2*s12^8*t^2*(2312 + 32628*t - 318987*t^2) + 
      8*s12^7*t^3*(2923 + 9047*t - 106031*t^2) + 
      s12^10*(-80 + 480*t - 81838*t^2) + 4*s12^3*t^7*(1678 + 10978*t - 
        13767*t^2) + s12^2*t^8*(1592 + 9088*t - 4599*t^2) + 
      4*t^10*(46 + 8*t + t^2) + s12*t^9*(812 + 680*t + 141*t^2) - 
      8*s12^4*t^6*(-4743 - 3771*t + 27835*t^2) - 
      4*s12^9*t*(-31 - 3058*t + 74366*t^2)) + 
    mmH^7*(-14522*s12^8 - 2*s12^7*(-9356 + 57459*t) + 
      s12^6*(2680 + 77584*t - 209149*t^2) + 
      s12^2*t^4*(83976 - 305728*t - 41217*t^2) + 
      s12*t^5*(2920 + 66880*t - 37047*t^2) - 
      2*t^6*(620 - 8084*t + 1123*t^2) + 4*s12^3*t^3*(46220 - 319402*t + 
        55511*t^2) + s12^5*t*(24488 - 288880*t + 75009*t^2) + 
      2*s12^4*t^2*(57676 - 634460*t + 206111*t^2)) + 
    mmH^8*(15868*s12^7 + 20*s12^6*(-1397 + 3238*t) + 
      s12^4*t*(-20092 + 462780*t - 421813*t^2) + 
      t^5*(2996 - 27660*t + 7631*t^2) + s12*t^4*(-7484 - 23208*t + 
        29701*t^2) - 2*s12^2*t^3*(37564 - 231066*t + 53001*t^2) - 
      s12^5*(716 + 23304*t + 62823*t^2) - 2*s12^3*t^2*
       (42012 - 469432*t + 219085*t^2)) + 
    mmH^5*(-8523*s12^10 + s12^9*(3532 - 94294*t) + 
      s12^7*t*(13276 + 135904*t - 1004295*t^2) + 
      s12^4*t^4*(249512 - 1015744*t - 684367*t^2) + 
      s12^8*(1184 + 44020*t - 438238*t^2) + 
      s12^3*t^5*(130020 - 238304*t - 370663*t^2) + 
      s12^2*t^6*(23128 + 81640*t - 101939*t^2) + 
      4*s12*t^7*(791 + 6523*t - 1675*t^2) + t^8*(632 + 1164*t + 559*t^2) - 
      20*s12^6*t^2*(-3234 + 7970*t + 62241*t^2) - 
      4*s12^5*t^3*(-46249 + 243886*t + 250344*t^2)) + 
    mmH^2*(1328*s12^12*t - 32*t^11 - 8*s12*t^10*(12 + 12*t + t^2) + 
      s12^2*t^9*(28 - 200*t + 225*t^2) + 72*s12^8*t^3*
       (-34 - 523*t + 3744*t^2) + 8*s12^4*t^7*(-437 - 2895*t + 4787*t^2) + 
      s12^3*t^8*(280 - 5496*t + 6005*t^2) + 
      2*s12^11*(16 + 144*t + 6835*t^2) + 8*s12^10*t*(12 + 155*t + 7831*t^2) + 
      s12^5*t^6*(-15964 - 29984*t + 113893*t^2) + 
      s12^9*t^2*(-28 - 7504*t + 165665*t^2) + 
      s12^6*t^5*(-20676 - 32128*t + 212639*t^2) + 
      s12^7*t^4*(-10752 - 49112*t + 285479*t^2)) + 
    mmH^6*(12513*s12^9 + 16*s12^8*(-579 + 7958*t) - 
      4*t^7*(66 + 1412*t + 105*t^2) + s12*t^6*(-2268 - 59456*t + 23245*t^2) + 
      3*s12^2*t^5*(-18284 + 10800*t + 45649*t^2) + 
      2*s12^4*t^3*(-119768 + 801280*t + 83755*t^2) + 
      4*s12^5*t^2*(-26115 + 210428*t + 93719*t^2) + 
      s12^3*t^4*(-208024 + 887784*t + 213791*t^2) + 
      s12^7*(-2560 - 80856*t + 449911*t^2) + 
      s12^6*t*(-22660 - 15504*t + 642971*t^2)) + 
    mmH^4*(3578*s12^11 + s12^10*(-884 + 45040*t) - 
      t^9*(444 + 172*t + 153*t^2) + s12*t^8*(-2296 - 5688*t + 319*t^2) + 
      36*s12^2*t^7*(-204 - 1339*t + 931*t^2) + 
      2*s12^3*t^6*(-22100 - 26960*t + 106079*t^2) + 
      2*s12^9*(-90 - 5824*t + 123947*t^2) + 
      4*s12^8*t*(-956 - 18801*t + 184152*t^2) + 
      s12^4*t^5*(-138252 + 256336*t + 580943*t^2) + 
      2*s12^7*t^2*(-12592 - 57768*t + 626227*t^2) + 
      2*s12^6*t^3*(-43692 + 96912*t + 665047*t^2) + 
      s12^5*t^4*(-165388 + 516328*t + 1009645*t^2)))*
   canMINP[11, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^4) + 
 ((I/120)*(20*mmH^11*(124*s12^3 - 74*s12^2*t + 233*s12*t^2 - t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(268*s12^4 + 487*s12^3*t + 234*s12^2*t^2 + 
      287*s12*t^3 + 236*t^4) - mmH^10*(16859*s12^4 + 4*t^3*(709 + 327*t) + 
      3*s12^2*t*(-956 + 9947*t) + s12^3*(-2876 + 16755*t) + 
      s12*t^2*(2844 + 31733*t)) + mmH*s12*t*(1416*s12^10*t + 944*t^9 + 
      s12^6*t^3*(8764 + 226396*t - 10139*t^2) + 
      12*s12*t^8*(354 + 236*t + 95*t^2) - 2*s12^5*t^4*
       (1496 - 75052*t + 3291*t^2) + 2*s12^9*(856 + 9544*t + 3635*t^2) + 
      s12^7*t^2*(15052 + 211256*t + 5873*t^2) + 
      s12^2*t^7*(7788 + 17452*t + 6477*t^2) + 
      s12^4*t^5*(-2672 + 84580*t + 9545*t^2) + 
      s12^3*t^6*(5404 + 46704*t + 13339*t^2) + 
      s12^8*t*(8600 + 101556*t + 13741*t^2)) + 
    mmH^8*(-85120*s12^6 + s12^5*(68616 - 263846*t) + 
      s12^4*(16860 + 252688*t - 209321*t^2) + 
      2*s12^3*t*(30824 + 155364*t - 97163*t^2) + 
      8*s12^2*t^2*(10473 + 15681*t - 34454*t^2) + 
      t^4*(11068 - 12600*t - 31079*t^2) - 4*s12*t^3*(-12516 + 3452*t + 
        35265*t^2)) + mmH^9*(50113*s12^5 + s12^4*(-20396 + 112053*t) + 
      t^3*(-2344 + 11124*t + 10007*t^2) + 
      8*s12^3*(-293 - 6266*t + 13536*t^2) + 
      4*s12^2*t*(-1758 - 6986*t + 38359*t^2) + 
      s12*t^2*(-7032 + 12912*t + 82535*t^2)) + 
    mmH^2*(-2832*s12^11*t + 1888*t^10 + s12^2*t^8*(-5428 + 11644*t - 
        19213*t^2) + s12^10*(5728 + 7968*t - 12198*t^2) - 
      8*s12*t^9*(-472 - 708*t + 285*t^2) + s12^5*t^5*(34024 - 540064*t + 
        853*t^2) - 4*s12^9*t*(-4592 + 19989*t + 4260*t^2) - 
      4*s12^4*t^6*(-1801 + 50798*t + 18090*t^2) + 
      s12^8*t^2*(15788 - 465572*t + 20365*t^2) - 
      2*s12^3*t^7*(7386 + 17522*t + 29143*t^2) + 
      2*s12^6*t^4*(10082 - 458336*t + 54603*t^2) + 
      s12^7*t^3*(3948 - 916424*t + 104905*t^2)) + 
    mmH^3*(1416*s12^11 + 2*s12^10*(-5552 + 7125*t) + 
      s12^5*t^4*(-214964 + 1523104*t - 299927*t^2) + 
      4*t^9*(-2714 - 472*t + 285*t^2) + 2*s12^9*(-17204 - 46234*t + 
        5899*t^2) + s12*t^8*(-37052 - 41788*t + 21827*t^2) + 
      2*s12^4*t^5*(-69738 + 341610*t + 49121*t^2) + 
      2*s12^2*t^7*(-25678 - 59274*t + 51631*t^2) - 
      2*s12^8*t*(70734 + 3750*t + 59555*t^2) + 
      2*s12^3*t^6*(-35622 + 11030*t + 98687*t^2) - 
      4*s12^7*t^2*(61039 - 179353*t + 109359*t^2) - 
      4*s12^6*t^3*(64667 - 396035*t + 152843*t^2)) + 
    mmH^7*(91146*s12^7 + 4*s12^6*(-35018 + 80579*t) + 
      4*s12^3*t^2*(-89070 - 191356*t + 7661*t^2) + 
      2*t^5*(-12048 - 2964*t + 26123*t^2) + 8*s12^2*t^3*
       (-36567 - 29562*t + 40021*t^2) - 2*s12^4*t*(111332 + 513552*t + 
        116205*t^2) + s12^5*(-55968 - 620348*t + 180917*t^2) + 
      s12*t^4*(-127048 - 23828*t + 211453*t^2)) + 
    mmH^4*(-9322*s12^10 - 416*s12^9*(-147 + 94*t) + 
      2*s12^2*t^6*(104278 + 131306*t - 137889*t^2) + 
      2*s12*t^7*(52794 + 61280*t - 43927*t^2) + 
      t^8*(26196 + 11008*t - 9091*t^2) + s12^8*(88308 + 368688*t + 
        54182*t^2) - 4*s12^3*t^5*(-84775 + 27185*t + 77482*t^2) + 
      s12^4*t^4*(543328 - 964496*t + 259525*t^2) + 
      2*s12^7*t*(189674 + 296706*t + 295123*t^2) + 
      4*s12^5*t^3*(183887 - 264848*t + 303716*t^2) + 
      4*s12^6*t^2*(173299 - 17205*t + 336697*t^2)) + 
    mmH^5*(30605*s12^9 + 9*s12^8*(-15724 + 11461*t) + 
      t^7*(-36368 - 25452*t + 29539*t^2) - 
      s12^7*(125584 + 745728*t + 110971*t^2) - 
      8*s12^4*t^3*(123670 + 34723*t + 123128*t^2) + 
      s12^3*t^4*(-697584 - 74840*t + 152393*t^2) + 
      s12*t^6*(-167860 - 166496*t + 192653*t^2) + 
      2*s12^2*t^5*(-196838 - 129178*t + 207685*t^2) - 
      4*s12^5*t^2*(241291 + 286850*t + 453128*t^2) - 
      2*s12^6*t*(268394 + 715678*t + 538153*t^2)) + 
    mmH^6*(-64459*s12^8 - 3*s12^7*(-60148 + 75917*t) + 
      s12*t^5*(178620 + 107628*t - 250201*t^2) + 
      4*s12^2*t^4*(113360 + 58985*t - 97858*t^2) + 
      2*t^6*(17256 + 13286*t - 25717*t^2) + 
      2*s12^6*(53704 + 438230*t + 535*t^2) + 
      s12^3*t^3*(741128 + 696884*t + 81639*t^2) + 
      s12^5*t*(446876 + 1653476*t + 919993*t^2) + 
      s12^4*t^2*(771264 + 1499460*t + 1032815*t^2)))*
   canMINP[11, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/30)*(mmH^13*(-1 + s12)*(-1 + t)*(-287*t + s12*(-407 + 287*t)) + 
    480*s12^5*t*(s12 + t)^2*(32*s12^3*(-1 + t) - 2*t^2*(32 + 9*t) + 
      s12^2*t*(-17 + 33*t) + s12*t*(-64 - 3*t + 18*t^2)) - 
    mmH^12*(t*(-2077 + 902*t + 1169*t^2) + s12^3*(2939 - 4918*t + 1979*t^2) + 
      s12*(-3397 + 5157*t + 824*t^2 - 2338*t^3) + 
      s12^2*(1458 + 838*t - 3705*t^2 + 1169*t^3)) - 
    16*mmH*s12^3*(1600*t^7 + 480*s12^7*(1 - 5*t + 4*t^2) - 
      10*s12*t^5*(672 - 647*t + 56*t^2) + 3*s12^6*t*(-1205 + 359*t + 
        1606*t^2) + s12^4*t^2*(-14400 - 12374*t + 16264*t^2 + 409*t^3) - 
      s12^2*t^4*(25920 - 6563*t + 1882*t^2 + 1040*t^3) + 
      3*s12^5*t*(-320 - 3927*t + 4871*t^2 + 1405*t^3) - 
      s12^3*t^3*(32640 + 2995*t - 3806*t^2 + 1948*t^3)) + 
    mmH^11*(s12^4*(9779 - 16318*t + 6539*t^2) + 
      t*(-4908 - 7854*t + 8839*t^2 + 1715*t^3) + 
      s12^3*(20545 - 19020*t - 9994*t^2 + 6549*t^3) + 
      s12^2*(-4596 + 27050*t - 22855*t^2 - 2892*t^3 + 1715*t^4) - 
      2*s12*(4854 + 51*t - 15301*t^2 + 6248*t^3 + 1715*t^4)) + 
    8*mmH^2*s12^2*(960*t^7 + 1440*s12^8*(1 - 3*t + 2*t^2) + 
      40*s12*t^5*(-384 + 553*t + 298*t^2) + 2*s12^2*t^4*
       (-42828 + 21795*t + 17583*t^2 - 4360*t^3) + 
      s12^7*(4830 - 20823*t + 16978*t^2 + 4775*t^3) + 
      s12^5*t*(-8080 - 63650*t + 80376*t^2 + 44575*t^3 - 9124*t^4) + 
      s12^6*(1920 - 12436*t - 3571*t^2 + 57516*t^3 - 567*t^4) - 
      2*s12^3*t^3*(71776 + 5545*t - 27385*t^2 + 14232*t^3 + 2080*t^4) - 
      2*s12^4*t^2*(41628 + 39632*t - 46243*t^2 + 6004*t^3 + 5411*t^4)) - 
    mmH^10*(5*s12^5*(3811 - 6422*t + 2611*t^2) + 
      s12^4*(74272 - 82676*t - 18767*t^2 + 20691*t^3) + 
      t*(-2612 - 43252*t + 9509*t^2 + 18742*t^3 + 1471*t^4) + 
      s12^3*(52103 + 22442*t - 115753*t^2 + 9927*t^3 + 8203*t^4) + 
      s12^2*(-26686 + 70372*t + 29627*t^2 - 62177*t^3 + 5465*t^4 + 
        1471*t^5) - 2*s12*(4186 + 20943*t - 40952*t^2 - 8845*t^3 + 
        16205*t^4 + 1471*t^5)) - 4*mmH^3*s12*
     (3840*t^7 + 480*s12^9*(3 - 7*t + 4*t^2) - 
      160*s12*t^5*(48 - 204*t + 7*t^2) + s12^8*(12246 - 36464*t + 30371*t^2 - 
        33*t^3) + 8*s12^2*t^4*(-13656 + 11395*t + 11691*t^2 + 4230*t^3) + 
      s12^7*(15412 - 70291*t + 100293*t^2 + 58438*t^3 - 9591*t^4) - 
      2*s12^3*t^3*(144520 + 36629*t - 122653*t^2 - 23822*t^3 + 15160*t^4) + 
      s12^6*(18400 - 65463*t + 27532*t^2 + 350582*t^3 - 6391*t^4 - 
        19476*t^5) - s12^4*t^2*(233448 + 363609*t - 343214*t^2 - 60808*t^3 + 
        106374*t^4 + 6240*t^5) - s12^5*t*(27576 + 297754*t - 312527*t^2 - 
        264942*t^3 + 110020*t^4 + 18078*t^5)) + 
    mmH^9*(15*s12^6*(1531 - 2622*t + 1091*t^2) + 
      s12^5*(141053 - 170568*t - 22168*t^2 + 39683*t^3) + 
      s12^4*(227978 - 86743*t - 305554*t^2 + 45495*t^3 + 29954*t^4) + 
      2*t*(1672 - 31524*t - 28064*t^2 + 30033*t^3 + 10240*t^4 + 519*t^5) + 
      s12^3*(48940 + 226687*t - 234091*t^2 - 131452*t^3 + 27445*t^4 + 
        6345*t^5) + s12^2*(-21340 - 7278*t + 327966*t^2 - 130977*t^3 - 
        43199*t^4 + 10186*t^5 + 1038*t^6) - 
      s12*(-3344 + 58932*t + 41358*t^2 - 162713*t^3 + 77100*t^4 + 37011*t^5 + 
        2076*t^6)) + 2*mmH^4*(480*s12^10*(-1 + t)^2 - 6400*t^7 + 
      320*s12*t^5*(48 + 5*t + 71*t^2) + s12^9*(7624 - 20643*t + 18293*t^2 - 
        2394*t^3) - 32*s12^2*t^4*(-558 - 2825*t - 3512*t^2 + 285*t^3) + 
      s12^8*(14126 - 103635*t + 198796*t^2 - 8167*t^3 - 9321*t^4) + 
      8*s12^3*t^3*(-22480 - 19103*t + 52416*t^2 + 24739*t^3 + 5150*t^4) - 
      s12^7*(7238 + 187486*t - 555143*t^2 - 387174*t^3 + 114758*t^4 + 
        15119*t^5) - 2*s12^4*t^2*(147300 + 483937*t - 280854*t^2 - 
        235593*t^3 + 32973*t^4 + 22120*t^5) + 
      s12^6*(62832 - 359838*t + 120126*t^2 + 1397140*t^3 + 68484*t^4 - 
        211217*t^5 - 12832*t^6) - 2*s12^5*t*(24716 + 502373*t - 267123*t^2 - 
        496000*t^3 + 115698*t^4 + 81719*t^5 + 2080*t^6)) - 
    mmH^8*(s12^7*(16817 - 29314*t + 12497*t^2) + 
      s12^6*(157610 - 206466*t - 8151*t^2 + 43807*t^3) + 
      s12^5*(425649 - 260553*t - 509700*t^2 + 119168*t^3 + 54806*t^4) + 
      4*t^2*(-4572 - 32219*t + 12932*t^2 + 21779*t^3 + 3347*t^4 + 100*t^5) + 
      s12^4*(320944 + 312249*t - 882700*t^2 - 287707*t^3 + 119252*t^4 + 
        28430*t^5) - 4*s12*t*(-2556 + 66631*t - 25797*t^2 - 4134*t^3 + 
        35802*t^4 + 6135*t^5 + 200*t^6) + 2*s12^3*(13314 + 179552*t + 
        114893*t^2 - 241264*t^3 - 21108*t^4 + 8701*t^5 + 1956*t^6) + 
      2*s12^2*(14256 - 67390*t + 205094*t^2 + 90137*t^3 - 126362*t^4 + 
        4212*t^5 + 3620*t^6 + 200*t^7)) + 
    mmH^7*(3*s12^8*(2283 - 4046*t + 1763*t^2) + 
      s12^7*(102111 - 145400*t + 8102*t^2 + 26547*t^3) + 
      8*t^3*(-7288 - 5101*t + 18327*t^2 + 7092*t^3 + 500*t^4) + 
      s12^6*(429744 - 323312*t - 512839*t^2 + 173274*t^3 + 46759*t^4) - 
      4*s12*t^2*(28488 + 78499*t - 42712*t^2 + 48976*t^3 + 25444*t^4 + 
        1900*t^5) + 2*s12^5*(298766 + 101900*t - 793776*t^2 - 186446*t^3 + 
        141314*t^4 + 21045*t^5) + 4*s12^2*t*(3200 - 44410*t + 149209*t^2 - 
        105891*t^3 - 32760*t^4 + 4883*t^5 + 600*t^6) + 
      s12^4*(168584 + 943844*t - 648582*t^2 - 1264019*t^3 - 38855*t^4 + 
        148068*t^5 + 16388*t^6) + 2*s12^3*(34224 + 47330*t + 555706*t^2 - 
        162615*t^3 - 176258*t^4 - 20535*t^5 + 4160*t^6 + 600*t^7)) + 
    mmH^5*(160*t^5*(-96 + 391*t + 140*t^2) + 
      s12^9*(2170 - 2889*t - 710*t^2 + 949*t^3) - 
      16*s12*t^4*(10128 - 5865*t + 7332*t^2 + 3220*t^3) + 
      16*s12^2*t^3*(-17000 + 6097*t - 36939*t^2 - 7171*t^3 + 890*t^4) + 
      s12^8*(38154 - 7652*t - 114431*t^2 + 40859*t^3 + 2772*t^4) - 
      8*s12^3*t^2*(480 - 151569*t + 68353*t^2 + 77886*t^3 + 29129*t^4 + 
        1970*t^5) + s12^7*(205036 + 105039*t - 1014387*t^2 + 17732*t^3 + 
        117053*t^4 + 4141*t^5) + s12^6*(182532 + 727594*t - 1920934*t^2 - 
        1713579*t^3 + 477495*t^4 + 162946*t^5 + 3358*t^6) + 
      2*s12^4*t*(25480 + 958380*t + 62132*t^2 - 799727*t^3 - 140696*t^4 + 
        116031*t^5 + 14800*t^6) + s12^5*(-70512 + 1052580*t + 340362*t^2 - 
        3063363*t^3 - 790460*t^4 + 633441*t^5 + 113820*t^6 + 1040*t^7)) - 
    mmH^6*(s12^9*(1189 - 2138*t + 949*t^2) + 
      16*t^4*(-3252 + 4837*t + 6219*t^2 + 900*t^3) + 
      s12^8*(33092 - 50512*t + 6239*t^2 + 8061*t^3) - 
      16*s12*t^3*(15760 + 1022*t + 837*t^2 + 11241*t^3 + 1770*t^4) + 
      s12^7*(226413 - 185836*t - 301857*t^2 + 125191*t^3 + 18191*t^4) + 
      8*s12^2*t^2*(-27660 + 11049*t - 19165*t^2 - 60537*t^3 + 114*t^4 + 
        850*t^5) + s12^6*(538330 + 58906*t - 1654109*t^2 - 166595*t^3 + 
        280337*t^4 + 22675*t^5) + 8*s12^3*t*(2380 + 95567*t + 101851*t^2 - 
        93122*t^3 - 32016*t^4 - 6534*t^5 + 420*t^6) + 
      2*s12^5*(133178 + 560021*t - 873438*t^2 - 1029011*t^3 + 141275*t^4 + 
        139211*t^5 + 7476*t^6) + s12^4*(40192 + 710868*t + 1143164*t^2 - 
        1629151*t^3 - 839618*t^4 + 179815*t^5 + 106360*t^6 + 3760*t^7)))*
   canMINP[11, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*
   (s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/2)*(2*mmH^6*(3 + t)*(s12 + t) + mmH^5*(s12^2*(-43 + 11*t) + 
      t*(-96 + t - 3*t^2) + s12*(-72 - 66*t + 8*t^2)) - 
    4*t*(11*t^5 + s12^4*(-71 + 23*t) + s12*t^2*(-64 - 59*t + 48*t^2) + 
      s12^3*(-64 - 193*t + 72*t^2) + s12^2*t*(-128 - 181*t + 86*t^2)) + 
    mmH^4*(-8*s12^3*(-7 + 2*t) + s12^2*(272 + 134*t - 43*t^2) + 
      s12*(248 + 472*t + 70*t^2 - 26*t^3) + t*(296 + 168*t - 48*t^2 + t^3)) + 
    4*mmH*(s12^4*(-55 - 30*t + 9*t^2) + t^3*(-64 - 27*t + 37*t^2 + 5*t^3) + 
      s12*t^2*(-256 - 295*t + 81*t^2 + 20*t^3) + 
      s12^3*(-64 - 359*t - 33*t^2 + 28*t^3) + 
      s12^2*t*(-256 - 564*t + 41*t^2 + 34*t^3)) + 
    mmH^2*(s12^4*(116 + 15*t - 3*t^2) + s12*t*(1024 + 2000*t + 192*t^2 - 
        173*t^3) + s12^3*(664 + 672*t - 47*t^2 - 8*t^3) + 
      s12^2*(512 + 2160*t + 868*t^2 - 171*t^3 - 6*t^4) + 
      t^2*(512 + 456*t - 168*t^2 - 64*t^3 + t^4)) + 
    mmH^3*(s12^4*(-19 + 3*t) + s12^3*(-316 - 89*t + 24*t^2) + 
      s12^2*(-692 - 928*t - 56*t^2 + 38*t^3) - 
      t*(256 + 644*t + 8*t^2 - 85*t^3 + t^4) + 
      s12*(-256 - 1304*t - 724*t^2 + 83*t^3 + 16*t^4)))*
   canMINP[11, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/6)*(3*mmH^12*(-1 + s12)*(15*s12*(-1 + t) - 23*t) - 
    48*s12*t^4*(s12 + t)^2*(2*s12^3*(-1 + t) - 32*t^3 + 
      s12^2*(-64 + 33*t + 13*t^2) + s12*t*(-64 + 3*t + 32*t^2)) + 
    mmH^11*(-233*s12^3*(-1 + t) - 3*t*(205 + 167*t) + 
      s12^2*(154 + 436*t - 309*t^2) + s12*(-351 + 460*t + 810*t^2)) - 
    8*mmH*t^2*(-96*t^7 + 16*s12^7*(-20 + 7*t + 13*t^2) + 
      3*s12*t^5*(64 + 301*t + 128*t^2) + s12^6*t*(-1552 + 331*t + 693*t^2) + 
      s12^2*t^4*(3072 + 1712*t - 739*t^2 - 288*t^3) - 
      s12^4*t^2*(-5760 + 3330*t + 2733*t^2 + 58*t^3) - 
      s12^3*t^3*(-7104 + 687*t + 3179*t^2 + 572*t^3) + 
      s12^5*t*(1536 - 3162*t - 458*t^2 + 711*t^3)) + 
    mmH^10*(453*s12^4*(-1 + t) + 3*s12^3*(-655 + 77*t + 427*t^2) + 
      t*(1756 + 4154*t + 1647*t^2) + s12*(796 + 1646*t - 4228*t^2 - 
        2646*t^3) + s12^2*(1264 - 4950*t - 1591*t^2 + 999*t^3)) - 
    4*mmH^2*t*(6*t^6*(64 + 181*t + 32*t^2) + 
      2*s12^6*t*(3192 + 3292*t - 3609*t^2 - 1075*t^3) - 
      16*s12^7*(-32 - 122*t + 115*t^2 + 39*t^3) - 
      s12*t^5*(1560 + 3863*t + 4025*t^2 + 480*t^3) + 
      s12^5*t*(-4608 + 17528*t + 13107*t^2 - 8235*t^3 - 2490*t^4) + 
      s12^4*t^2*(-23040 + 18424*t + 24141*t^2 + 1154*t^3 - 930*t^4) + 
      s12^2*t^4*(-19376 - 8398*t + 4099*t^2 + 3361*t^3 + 288*t^4) + 
      s12^3*t^3*(-35864 + 3447*t + 23908*t^2 + 7687*t^3 + 322*t^4)) - 
    mmH^9*(467*s12^5*(-1 + t) + s12^4*(-4842 + 2244*t + 2179*t^2) + 
      t*(1164 + 11276*t + 12249*t^2 + 3135*t^3) + 
      s12^3*(-3729 - 10951*t + 3498*t^2 + 3897*t^3) + 
      s12*(12 + 9994*t + 462*t^2 - 12960*t^3 - 5070*t^4) + 
      s12^2*(6890 - 7602*t - 23181*t^2 - 4482*t^3 + 1935*t^4)) - 
    2*mmH^3*(-2*t^6*(2280 + 2165*t + 893*t^2 + 48*t^3) + 
      16*s12^7*(-80 - 76*t - 186*t^2 + 303*t^3 + 39*t^4) + 
      s12*t^5*(3752 + 15724*t + 17590*t^2 + 4681*t^3 + 192*t^4) + 
      s12^6*t*(-12864 - 22584*t + 3336*t^2 + 20043*t^3 + 2197*t^4) - 
      s12^2*t^4*(-63288 - 39830*t + 27392*t^2 + 22690*t^3 + 3523*t^4 + 
        96*t^5) + s12^3*t^3*(94912 + 8392*t - 116476*t^2 - 53245*t^3 - 
        3451*t^4 + 148*t^5) + s12^4*t^2*(46080 - 43792*t - 116708*t^2 - 
        20367*t^3 + 12197*t^4 + 1314*t^5) + 
      s12^5*t*(6144 - 43088*t - 67480*t^2 + 13231*t^3 + 27649*t^4 + 
        2643*t^5)) + mmH^8*(282*s12^6*(-1 + t) + 
      s12^5*(-5486 + 3181*t + 2047*t^2) + 
      s12^4*(-16444 - 8728*t + 11267*t^2 + 6996*t^3) + 
      t*(-1264 + 7080*t + 30584*t^2 + 20178*t^3 + 3675*t^4) + 
      s12^3*(5226 - 40531*t - 27774*t^2 + 8618*t^3 + 7183*t^4) + 
      s12^2*(8940 + 24546*t - 56564*t^2 - 58263*t^3 - 8453*t^4 + 2355*t^5) - 
      s12*(1264 - 9220*t - 35540*t^2 + 6025*t^3 + 21308*t^4 + 6030*t^5)) + 
    mmH^4*(-2*t^5*(11192 + 2068*t + 1784*t^2 + 173*t^3) + 
      16*s12^7*(-280 + 4*t - 26*t^2 + 289*t^3 + 13*t^4) + 
      s12*t^4*(-2928 + 69628*t + 48908*t^2 + 17127*t^3 + 947*t^4) + 
      2*s12^6*(-6352 - 17024*t - 11384*t^2 + 17556*t^3 + 9863*t^4 + 
        373*t^5) - s12^2*t^3*(-115264 - 158108*t + 110894*t^2 + 115924*t^3 + 
        24399*t^4 + 826*t^5) + s12^3*t^2*(138816 + 88552*t - 326214*t^2 - 
        239599*t^3 - 22924*t^4 + 3548*t^5 + 129*t^6) + 
      s12^4*t*(46080 - 54864*t - 286392*t^2 - 134436*t^3 + 54424*t^4 + 
        17905*t^5 + 506*t^6) + s12^5*(3072 - 61616*t - 142168*t^2 - 
        45360*t^3 + 91290*t^4 + 29153*t^5 + 915*t^6)) - 
    mmH^7*(80*s12^7*(-1 + t) + 10*s12^6*(-321 + 205*t + 108*t^2) + 
      2*s12^5*(-10777 - 323*t + 5588*t^2 + 3535*t^3) + 
      t^2*(-8032 + 17716*t + 44196*t^2 + 19585*t^3 + 2619*t^4) + 
      2*s12^4*(-9444 - 32295*t - 1905*t^2 + 15474*t^3 + 5899*t^4) - 
      s12*t*(7152 - 45616*t - 65016*t^2 + 9475*t^3 + 20804*t^4 + 4374*t^5) + 
      s12^3*(17808 - 17888*t - 128252*t^2 - 60140*t^3 + 15251*t^4 + 
        7611*t^5) + s12^2*(880 + 57532*t + 16548*t^2 - 145008*t^3 - 
        93450*t^4 - 9032*t^5 + 1755*t^6)) - 
    mmH^5*(16*s12^7*(-180 + 74*t + 59*t^2 + 47*t^3) + 
      t^4*(-29056 + 11220*t + 10340*t^2 + 2319*t^3 + 177*t^4) + 
      4*s12^6*(-5258 - 2766*t + 665*t^2 + 5205*t^3 + 822*t^4) - 
      2*s12*t^3*(7856 - 53514*t - 31025*t^2 - 6490*t^3 + 992*t^4 + 153*t^5) + 
      s12^5*(-17808 - 100960*t - 58388*t^2 + 46628*t^3 + 53413*t^4 + 
        5055*t^5) + s12^2*t^2*(57248 + 198808*t - 112246*t^2 - 198474*t^3 - 
        59705*t^4 - 2194*t^5 + 129*t^6) + s12^3*t*(53120 + 115640*t - 
        260480*t^2 - 318473*t^3 - 59495*t^4 + 12628*t^5 + 1235*t^6) + 
      s12^4*(9216 - 16336*t - 214440*t^2 - 167764*t^3 + 38786*t^4 + 
        46420*t^5 + 3543*t^6)) + mmH^6*(80*s12^7*(-10 + 7*t + 3*t^2) + 
      4*s12^6*(-3158 + 684*t + 1283*t^2 + 931*t^3) + 
      t^3*(-21024 + 22072*t + 34236*t^2 + 10590*t^3 + 1041*t^4) + 
      s12^5*(-34572 - 43820*t + 8588*t^2 + 36690*t^3 + 9630*t^4) - 
      2*s12*t^2*(7936 - 47746*t - 36984*t^2 + 494*t^3 + 5640*t^4 + 885*t^5) + 
      s12^4*(1216 - 103540*t - 116904*t^2 + 4728*t^3 + 53521*t^4 + 
        9565*t^5) + s12^2*t*(13440 + 146128*t - 45224*t^2 - 214100*t^3 - 
        94772*t^4 - 5421*t^5 + 729*t^6) + 
      s12^3*(8288 + 71076*t - 117588*t^2 - 250258*t^3 - 83537*t^4 + 
        19043*t^5 + 4383*t^6)))*canMINP[11, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((I/12)*(6*mmH^5 - 3*mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(48 + 27*s12^2 - 3*s12*(-8 + t) + 524*t + 220*t^2) - 
    12*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(3*s12^4 - 12*t^2*(4 + 5*t) - 3*s12^3*(8 + 15*t) + 
      s12*t^2*(464 + 253*t) + s12^2*(144 + 452*t + 157*t^2)) - 
    mmH^2*(15*s12^3 - 3*s12^2*(16 + 23*t) + t^2*(428 + 205*t) + 
      s12*(144 + 964*t + 377*t^2)))*canMINP[11, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) + 
 ((I/4)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[11, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/12)*(6*mmH^5 - 3*mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(48 + 524*s12 + 220*s12^2 + 24*t - 3*s12*t + 27*t^2) - 
    12*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) - 
    mmH^2*(205*s12^3 + s12*(964 - 69*t)*t + s12^2*(428 + 377*t) + 
      3*t*(48 - 16*t + 5*t^2)) + mmH*(s12*(452 - 45*t)*t^2 + 
      s12^3*(-60 + 253*t) + 3*t^2*(48 - 8*t + t^2) + 
      s12^2*(-48 + 464*t + 157*t^2)))*canMINP[11, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 (I*(3*mmH^7*t*(s12 + t) + 8*s12^2*(s12 - t)*t^2*(s12 + t)^3 + 
    2*mmH^6*(4*s12^3 - s12^2*(6 + t) + t*(-4 + 8*t - 9*t^2) + 
      2*s12*(2 + t - 7*t^2)) + 4*mmH*(5*s12^8 + 26*s12^7*t + 
      s12*(4 - 29*t)*t^6 - 6*t^8 + 4*s12^6*t*(-1 + 13*t) - 
      s12^3*t^4*(3 + 38*t) + s12^5*t^2*(-17 + 49*t) + 
      s12^2*t^4*(2 + 9*t - 52*t^2) + s12^4*t^2*(-2 - 21*t + 9*t^2)) + 
    mmH^5*(s12^3*(4 + 23*t) + s12*t^2*(-84 + 65*t) + 
      2*t^2*(12 - 22*t + 9*t^2) + s12^2*(-24 - 36*t + 70*t^2)) + 
    mmH^4*(-68*s12^5 - 36*s12^4*(-1 + 6*t) + s12^3*(24 + 116*t - 241*t^2) + 
      4*s12^2*t*(10 + 53*t - 14*t^2) + 2*t^3*(-12 + 16*t + 25*t^2) + 
      s12*t^2*(-40 + 164*t + 87*t^2)) + 
    mmH^3*(124*s12^6 + 4*s12^5*(-9 + 115*t) - 2*s12^2*t^3*(124 + 171*t) + 
      t^4*(8 + 4*t - 121*t^2) - 4*s12*t^3*(-12 + 19*t + 97*t^2) + 
      4*s12^4*(-2 - 39*t + 154*t^2) + s12^3*t*(-48 - 288*t + 205*t^2)) + 
    mmH^2*(-84*s12^7 + s12^6*(8 - 372*t) + 4*s12^5*(22 - 157*t)*t + 
      4*t^6*(-2 + 23*t) + 4*s12^4*t*(4 + 51*t - 104*t^2) + 
      s12^3*t^2*(24 + 196*t + 177*t^2) + 2*s12^2*t^3*(-12 + 28*t + 269*t^2) + 
      s12*t^4*(-16 - 24*t + 377*t^2)))*canMINP[13, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12 + t)^2) - 
 (I*(8*s12^3*(s12 - t)*t^2*(s12 + t)^3 + 
    mmH^7*(4*s12^3 - 23*s12^2*t + 14*s12*t^2 - 7*t^3) - 
    2*mmH^6*(22*s12^4 + s12^3*(-6 + t) + (10 - 17*t)*t^3 + 
      s12*t^2*(14 + 3*t) + s12^2*t*(-2 + 23*t)) + 
    mmH^5*(148*s12^5 + 2*(18 - 25*t)*t^4 - 13*s12*t^3*(-8 + 7*t) + 
      9*s12^4*(-4 + 37*t) + s12^2*t^2*(64 + 189*t) + s12^3*t*(-40 + 319*t)) + 
    4*mmH*s12*(5*s12^8 + 25*s12^7*t + t^6*(2 + 3*t) + 
      2*s12^4*t^3*(-1 + 14*t) + s12^2*t^4*(6 + 47*t) + 
      s12^5*t^2*(-15 + 52*t) + s12^6*t*(-4 + 53*t) + 
      s12*t^5*(6 + 20*t + t^2) + s12^3*t^3*(2 + 39*t + 8*t^2)) - 
    mmH^2*(100*s12^8 - 4*(-2 + t)*t^6 + 60*s12^5*t^2*(-1 + 13*t) + 
      8*s12^6*t*(-9 + 112*t) + s12^7*(-8 + 484*t) + 
      s12^2*t^4*(72 + 296*t - 33*t^2) + s12*t^5*(40 + 44*t + t^2) + 
      7*s12^3*t^3*(8 + 72*t + 5*t^2) + s12^4*t^2*(16 + 260*t + 385*t^2)) - 
    mmH^4*(240*s12^6 + s12^5*(-44 + 852*t) + s12^4*t*(-76 + 1035*t) + 
      s12*t^3*(24 + 144*t - 143*t^2) + 2*t^4*(4 + 4*t - 13*t^2) + 
      s12^2*t^2*(24 + 276*t + 67*t^2) + s12^3*t*(8 + 108*t + 703*t^2)) + 
    mmH^3*(212*s12^7 + 8*s12^5*t*(-12 + 179*t) + 4*s12^6*(-7 + 232*t) + 
      s12*t^4*(56 + 100*t - 59*t^2) + 2*s12^2*t^3*(36 + 212*t - 45*t^2) + 
      t^5*(16 - 12*t - 3*t^2) + s12^3*t^2*(40 + 460*t + 397*t^2) + 
      s12^4*t*(8 + 80*t + 1099*t^2)))*canMINP[13, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 (I*(3*mmH^7*s12*(s12 + t) - 8*s12^2*(s12 - t)*t^2*(s12 + t)^3 - 
    4*mmH*(6*s12^8 + 29*s12^7*t + 2*s12*(2 - 13*t)*t^6 - 5*t^8 - 
      7*s12^3*t^4*(-3 + 7*t) + 4*s12^6*t*(-1 + 13*t) + 
      s12^5*t^2*(-9 + 38*t) + s12^2*t^4*(2 + 17*t - 52*t^2) + 
      s12^4*t^2*(-2 + 3*t - 9*t^2)) - 2*mmH^6*(9*s12^3 + 2*s12^2*(-4 + 7*t) + 
      s12*(4 - 2*t + t^2) - 2*t*(2 - 3*t + 2*t^2)) + 
    mmH^4*(50*s12^5 + s12^4*(32 + 87*t) + s12^2*t*(-40 + 212*t - 241*t^2) + 
      4*s12*t^2*(10 + 29*t - 54*t^2) + 4*t^3*(6 + 9*t - 17*t^2) - 
      4*s12^3*(6 - 41*t + 14*t^2)) + mmH^5*(18*s12^4 + 4*(-6 + t)*t^2 + 
      s12*t^2*(-36 + 23*t) + s12^3*(-44 + 65*t) + 
      s12^2*(24 - 84*t + 70*t^2)) + mmH^2*(92*s12^7 + 4*(2 - 21*t)*t^6 + 
      2*s12^5*t*(-12 + 269*t) + s12^6*(-8 + 377*t) + 
      4*s12^2*t^3*(6 + 51*t - 157*t^2) + 4*s12*t^4*(4 + 22*t - 93*t^2) - 
      4*s12^3*t^2*(6 - 49*t + 104*t^2) + s12^4*t*(-16 + 56*t + 177*t^2)) - 
    mmH^3*(121*s12^6 - 8*s12^2*t^3*(-36 + 77*t) + 4*s12^5*(-1 + 97*t) + 
      s12^3*t*(-48 + 248*t - 205*t^2) + 4*s12*t^3*(12 + 39*t - 115*t^2) + 
      4*t^4*(2 + 9*t - 31*t^2) + s12^4*(-8 + 76*t + 342*t^2)))*
   canMINP[13, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^2) + 
 ((I/10)*(mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) + 40*s12*t^2*(s12 + t)^2 - 
    4*mmH*t*(239*s12^4 - 5*t^3 + s12*t^2*(1 + 71*t) + s12^2*t*(-61 + 362*t) + 
      s12^3*(-67 + 530*t)) + mmH^4*(43*s12^3*(-1 + t) - 
      2*t*(43 - 69*t + 15*t^2) + s12^2*(9 - 104*t + 73*t^2) + 
      3*s12*(-2 + 49*t - 57*t^2 + 10*t^3)) + 
    2*mmH^2*(s12^4*(-239 + 457*t) + t^2*(168 + 157*t - 66*t^2) + 
      s12^3*(-18 - 783*t + 1024*t^2) + s12*t*(88 + 146*t - 400*t^2 + 
        137*t^3) + s12^2*(-80 + 131*t - 878*t^2 + 704*t^3)) - 
    mmH^3*(218*s12^4*(-1 + t) + s12^3*(156 - 609*t + 499*t^2) + 
      t*(-88 + 288*t + 143*t^2 - 71*t^3) + s12^2*(-260 + 507*t - 671*t^2 + 
        352*t^3) + s12*(-88 + 28*t + 174*t^2 - 351*t^3 + 71*t^4)))*
   canMINP[13, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12 + t)) - 
 ((I/2)*(5*mmH^5*(-1 + s12)*(-1 + t) + 8*s12*t^2*(s12 + t) - 
    4*mmH*t*(6*s12^3 - t^2 + s12^2*(-15 + 7*t) + s12*t*(-10 + 11*t)) + 
    mmH^4*(-34 - 5*s12^2*(-1 + t) + 34*t + 6*t^2 + s12*(35 - 35*t - 6*t^2)) + 
    mmH^3*(32 - 4*s12^3*(-1 + t) - 40*t - 47*t^2 + 7*t^3 + 
      s12^2*(-48 + 55*t - 5*t^2) + s12*(-34 + 35*t + 56*t^2 - 7*t^3)) + 
    2*mmH^2*(2*s12^3*(-3 + 5*t) + t*(16 + 25*t - 10*t^2) + 
      s12^2*(30 - 60*t + 11*t^2) + s12*(16 - 5*t - 54*t^2 + 17*t^3)))*
   canMINP[13, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((I/2)*(3*mmH^4*(-1 + s12)*(s12 + t) - 4*s12^2*(s12 + t)^2 + 
    2*mmH*s12*(39*s12^3 + 4*s12*t*(-5 + 23*t) + t^2*(-11 + 32*t) + 
      s12^2*(-9 + 99*t)) + mmH^3*(6*s12^3 + 9*s12^2*(-4 + t) - 3*(-6 + t)*t + 
      s12*(34 - 23*t + 3*t^2)) - mmH^2*(33*s12^4 + s12^3*(-39 + 92*t) + 
      2*t*(20 + 25*t - 16*t^2) + s12^2*(-10 - 122*t + 91*t^2) + 
      s12*(40 + 72*t - 115*t^2 + 32*t^3)))*canMINP[13, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3*(s12 + t)) - 
 (I*(s12^2 + 4*t*(2 + t) + s12*(3 + 2*t))*canMINP[13, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - (I*(4*s12^2 + t*(3 + t) + 2*s12*(4 + t))*
   canMINP[13, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((8*I)*(-1 + t)*(6*t^5 + mmH^4*(4*s12 + t) + s12*t^3*(-2 + 3*t) - 
    8*s12^4*(3 + 4*t) - s12^2*t^2*(22 + 25*t) - s12^3*t*(44 + 57*t) + 
    mmH^3*(-19*s12^2 + s12*(2 - 30*t) + (2 - 5*t)*t) + 
    mmH^2*(31*s12^3 + s12*t*(-26 + 11*t) + t^2*(-4 + 13*t) + 
      s12^2*(-22 + 29*t)) + mmH*(-16*s12^4 + (2 - 15*t)*t^3 + 
      2*s12*t^2*(13 + 6*t) + s12^3*(44 + 26*t) + s12^2*t*(68 + 63*t)))*
   canMINP[16, 1, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*(s12 + t)*
   (-mmH + s12 + t)^2) - 
 ((8*I)*(-1 + t)*(16*s12^2*t^3 + t^5 + s12*t^3*(-2 + 3*t) + s12^4*(4 + 5*t) + 
    s12^3*t*(6 + 7*t) - mmH^3*(s12^2 + 18*s12*t + 5*t^2) + 
    mmH^2*(-2*s12^3 + t^2*(-2 + 7*t) + 4*s12*t*(-1 + 8*t) + 
      s12^2*(-2 + 11*t)) + mmH*(3*s12^4 + s12*(2 - 25*t)*t^2 + 
      (2 - 3*t)*t^3 + s12^3*(-2 + 3*t) - 2*s12^2*t*(1 + 17*t)))*
   canMINP[16, 1, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*
   (s12 + t)^2*(-mmH + s12 + t)^2) + 
 ((8*I)*(-1 + s12)*(6*s12^6 + 5*s12^5*t - 24*t^5 - 32*s12*t^4*(2 + t) - 
    2*s12^4*t*(2 + 9*t) + mmH^4*s12*(s12 + 13*t) - 5*s12^2*t^3*(12 + 17*t) - 
    2*s12^3*t^2*(12 + 41*t) + mmH^2*(5*s12^4 + 12*s12*t^2*(-4 + 3*t) + 
      4*s12^3*(-2 + 7*t) + 4*s12^2*t*(-9 + 8*t) + t^3*(-20 + 27*t)) - 
    mmH^3*(s12^3 + t^2*(-4 + 11*t) + s12*t*(-8 + 33*t) + s12^2*(-4 + 47*t)) + 
    mmH*(-11*s12^5 + 8*(5 - 2*t)*t^4 + s12^4*(4 + t) + 2*s12*t^3*(52 + 5*t) + 
      s12^3*t*(32 + 67*t) + s12^2*t^2*(92 + 105*t)))*
   canMINP[16, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)*(s12 + t)^2*
   (-mmH + s12 + t)^2) - 
 (I*(-8*s12^2*(4*s12 - t)*t^3*(s12 + t)^4 + 4*mmH^9*(2*s12^2 + t^2) - 
    mmH^8*(43*s12^3 + 95*s12^2*t + 53*s12*t^2 + 37*t^3) + 
    4*mmH*t*(6*t^9 + s12*t^7*(-4 + 23*t) + s12^3*t^5*(77 + 47*t) + 
      4*s12^7*(2 + 6*t + 3*t^2) + 5*s12^5*t^2*(8 + 55*t + 20*t^2) + 
      s12^2*t^5*(-2 - 4*t + 35*t^2) + s12^6*t*(30 + 137*t + 55*t^2) + 
      s12^4*t^3*(20 + 239*t + 86*t^2)) + 
    mmH^6*(-65*s12^5 + s12^4*(156 - 424*t) + 
      s12*t^2*(216 + 136*t - 1359*t^2) + 2*s12^2*t*(132 + 226*t - 795*t^2) - 
      8*s12^3*(-13 - 58*t + 142*t^2) - 2*t^3*(-28 + 4*t + 243*t^2)) + 
    mmH^7*(81*s12^4 + 4*s12^3*(-9 + 88*t) + 4*s12*t*(-8 - 9*t + 98*t^2) + 
      t^2*(-16 + 177*t^2) + 2*s12^2*(-8 - 36*t + 249*t^2)) - 
    mmH^3*(16*s12^7*(4 + 3*t) + s12^2*t^4*(232 - 1116*t - 2979*t^2) + 
      s12^4*t^2*(792 - 64*t - 2919*t^2) + t^6*(8 + 16*t - 485*t^2) + 
      4*s12^5*t*(180 + 376*t - 263*t^2) + s12^6*(248 + 852*t + 19*t^2) - 
      4*s12*t^5*(-20 + 37*t + 438*t^2) - 4*s12^3*t^3*
       (-120 + 433*t + 893*t^2)) + mmH^4*(40*t^5 - 801*t^7 + 
      s12^6*(212 + 91*t) + s12^3*t^2*(1312 + 976*t - 4047*t^2) + 
      s12*t^4*(264 - 264*t - 2803*t^2) + 2*s12^4*t*(564 + 1184*t - 
        1065*t^2) + s12^5*(376 + 1448*t - 286*t^2) - 
      4*s12^2*t^3*(-196 + 105*t + 1077*t^2)) + 
    mmH^2*(4*(2 - 41*t)*t^8 + 64*s12^7*(1 + 3*t) + 
      s12^2*t^5*(40 - 376*t - 1019*t^2) + s12*t^6*(16 + 32*t - 601*t^2) + 
      s12^6*t*(128 + 212*t - 311*t^2) - 2*s12^3*t^4*(20 + 832*t + 719*t^2) - 
      2*s12^4*t^3*(68 + 1142*t + 891*t^2) - 
      s12^5*t^2*(8 + 1000*t + 1225*t^2)) + 
    mmH^5*(19*s12^6 + 4*s12^5*(-67 + 31*t) + 12*s12*t^3*(-32 + 215*t^2) + 
      4*s12^4*(-70 - 295*t + 248*t^2) + 2*t^4*(-36 + 8*t + 399*t^2) + 
      4*s12^3*t*(-200 - 397*t + 638*t^2) + 
      s12^2*t^2*(-832 - 692*t + 3387*t^2)))*canMINP[16, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) - 
 (I*(8*s12^3*(s12 - t)*t^3*(s12 + t)^3 + 
    mmH^8*(7*s12^3 - 14*s12^2*t + 23*s12*t^2 - 4*t^3) + 
    mmH^7*(-42*s12^4 + s12^3*(12 - 29*t) + 4*s12^2*t*(1 + 6*t) + 
      4*t^3*(-5 + 11*t) - s12*t^2*(28 + 41*t)) + 
    mmH^6*(74*s12^5 + s12^2*(76 - 185*t)*t^2 + s12*(148 - 219*t)*t^3 + 
      8*(9 - 20*t)*t^4 - s12^3*t*(4 + 31*t) + s12^4*(-4 + 217*t)) + 
    4*mmH*t*(7*s12*t^8 + t^9 + s12^6*t*(-4 + 2*t - 5*t^2) - 
      s12^7*(2 + 3*t + t^2) + s12^5*t^2*(2 + 37*t + 6*t^2) + 
      2*s12^3*t^4*(4 + 17*t + 17*t^2) + s12^2*t^5*(2 + 5*t + 24*t^2) + 
      s12^4*t^3*(10 + 61*t + 26*t^2)) + 
    mmH^2*(-32*t^9 + s12^7*(-8 - 16*t + 3*t^2) - 
      8*s12*t^6*(2 + 2*t + 29*t^2) - s12^5*t^2*(80 + 468*t + 47*t^2) + 
      s12^6*t*(-32 - 116*t + 61*t^2) - 4*s12^2*t^5*(20 + 50*t + 149*t^2) - 
      4*s12^3*t^4*(38 + 159*t + 170*t^2) - 
      s12^4*t^3*(144 + 820*t + 437*t^2)) + 
    mmH^5*(-50*s12^6 - s12^5*(40 + 301*t) - 4*s12^4*(-4 + 5*t + 60*t^2) + 
      4*t^4*(2 - 20*t + 69*t^2) + 4*s12^3*t*(14 + 17*t + 135*t^2) + 
      2*s12^2*t^2*(36 - 22*t + 437*t^2) + s12*t^3*(40 - 172*t + 813*t^2)) + 
    mmH^3*(-2*s12^7*(6 + 5*t) + s12^5*t*(144 + 404*t - 99*t^2) - 
      16*s12^6*(-2 - t + 8*t^2) + 4*t^6*(2 + t + 31*t^2) + 
      4*s12*t^5*(16 + 14*t + 181*t^2) + 2*s12^4*t^2*(140 + 536*t + 331*t^2) + 
      4*s12^2*t^4*(48 + 115*t + 352*t^2) + 
      s12^3*t^3*(304 + 1104*t + 1355*t^2)) + 
    mmH^4*(11*s12^7 + s12^6*(44 + 137*t) - 8*s12^4*t*(20 + 49*t + 33*t^2) - 
      4*t^5*(4 - 6*t + 63*t^2) - 4*s12*t^4*(22 - 3*t + 274*t^2) + 
      s12^5*(-40 + 20*t + 349*t^2) - 2*s12^3*t^2*(128 + 352*t + 649*t^2) - 
      s12^2*t^3*(208 + 348*t + 1607*t^2)))*
   canMINP[16, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
   (mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) - 
 (I*(12*mmH^9*s12*(s12^2 - s12*t + 2*t^2) + 8*s12^3*t^2*(s12 + t)^3*
     (s12^3 - 3*s12^2*t - 6*s12*t^2 - 4*t^3) - 
    mmH^8*(81*s12^4 + 2*s12^3*(-8 + 3*t) + t^3*(16 + 11*t) + 
      8*s12^2*t*(-2 + 21*t) + 2*s12*t^2*(8 + 55*t)) + 
    mmH^6*(-638*s12^6 + s12^5*(200 - 1741*t) + 
      s12^4*(48 + 576*t - 2273*t^2) + 2*s12^3*t*(116 + 338*t - 1057*t^2) + 
      4*s12^2*t^2*(102 + 135*t - 209*t^2) + s12*t^3*(312 + 356*t - 165*t^2) + 
      t^4*(88 + 116*t - 33*t^2)) + 4*mmH*s12*(6*s12^10 + 29*s12^9*t + 8*t^8 + 
      12*s12*t^7*(3 + 2*t) + 2*s12^7*t^2*(-4 + 39*t) + s12^8*t*(-4 + 61*t) + 
      s12^6*t^3*(79 + 111*t) + s12^2*t^6*(66 + 145*t + 12*t^2) + 
      s12^3*t^5*(62 + 362*t + 61*t^2) + 2*s12^4*t^4*(15 + 234*t + 64*t^2) + 
      2*s12^5*t^3*(3 + 155*t + 75*t^2)) + 
    mmH^4*(-861*s12^8 + s12^7*(96 - 3768*t) + 4*t^6*(86 + 55*t) + 
      s12^5*t*(152 + 76*t - 6735*t^2) + s12^6*(16 + 272*t - 6491*t^2) + 
      s12^4*t^2*(648 + 756*t - 4265*t^2) - 16*s12^3*t^3*
       (-96 - 197*t + 59*t^2) + s12*t^5*(1320 + 1700*t + 123*t^2) + 
      s12^2*t^4*(2000 + 3776*t + 245*t^2)) + 
    mmH^7*(285*s12^5 + s12^4*(-96 + 409*t) + t^3*(-16 + 12*t + 33*t^2) + 
      3*s12*t^2*(-16 + 12*t + 71*t^2) + 2*s12^3*(-8 - 90*t + 349*t^2) + 
      2*s12^2*t*(-24 - 30*t + 353*t^2)) - 
    mmH^2*(164*s12^10 - 64*t^8 - 192*s12*t^7*(1 + t) + 
      16*s12^8*t*(-4 + 103*t) - 4*s12^2*t^6*(26 + 121*t) + 
      s12^9*(-8 + 789*t) + s12^7*t^2*(248 + 2189*t) + 
      16*s12^6*t^2*(2 + 117*t + 164*t^2) + 
      s12^3*t^5*(232 + 428*t + 247*t^2) + 4*s12^4*t^4*
       (90 + 689*t + 286*t^2) + s12^5*t^3*(184 + 3604*t + 2307*t^2)) + 
    mmH^5*(926*s12^7 + 6*s12^6*(-32 + 575*t) + t^5*(-240 - 268*t + 11*t^2) - 
      s12*t^4*(904 + 1320*t + 37*t^2) + 4*s12^2*t^3*(-330 - 570*t + 49*t^2) + 
      8*s12^3*t^2*(-117 - 244*t + 259*t^2) + 
      s12^4*t*(-328 - 1196*t + 4571*t^2) + s12^5*(-48 - 664*t + 5027*t^2)) + 
    mmH^3*(497*s12^9 - 16*t^7*(15 + 4*t) + s12^8*(-32 + 2341*t) + 
      s12^7*t*(-68 + 4587*t) - 4*s12*t^6*(226 + 237*t + 12*t^2) - 
      s12^2*t^5*(1288 + 2572*t + 131*t^2) + 
      s12^3*t^4*(-848 - 1832*t + 457*t^2) + 
      s12^4*t^3*(-256 + 1412*t + 2587*t^2) + 
      s12^5*t^2*(-40 + 2384*t + 5007*t^2) + s12^6*t*(-8 + 792*t + 5559*t^2)))*
   canMINP[16, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/5)*(2*mmH^9*(-1 + s12)*(-1 + t)*(-41*t + s12*(-46 + 41*t)) + 
    160*s12^3*t*(8*s12^4*(-1 + t) + 2*s12^3*t*(-9 + 8*t) + 
      s12^2*t^2*(-29 + 17*t) - t^3*(16 + 17*t) + 
      s12*t^2*(-16 - 20*t + 17*t^2)) + 
    mmH^8*(s12^3*(-358 + 666*t - 308*t^2) + t*(486 - 303*t - 217*t^2) + 
      s12^2*(-443 + 355*t + 325*t^2 - 217*t^3) + 
      2*s12*(283 - 636*t + 143*t^2 + 217*t^3)) - 
    4*mmH*s12*(320*t^6 + 160*s12^6*(1 - 4*t + 3*t^2) - 
      20*s12*t^4*(48 - 19*t + 12*t^2) + s12^5*t*(-360 - t + 541*t^2) + 
      s12^4*t^2*(-1152 + 7*t + 1044*t^2) - 2*s12^2*t^3*
       (640 + 232*t + 747*t^2 + 40*t^3) + 2*s12^3*t^2*
       (-160 - 1058*t - 667*t^2 + 757*t^3)) + 
    mmH^7*(6*s12^4*(109 - 203*t + 94*t^2) - 
      t*(1000 + 448*t - 1461*t^2 + 37*t^3) + 
      s12^3*(2207 - 3010*t + 117*t^2 + 586*t^3) + 
      s12^2*(759 + 1574*t - 3435*t^2 + 923*t^3 - 37*t^4) + 
      s12*(-1160 + 1591*t + 2595*t^2 - 2970*t^3 + 74*t^4)) + 
    2*mmH^2*(-320*t^6 + 40*s12*t^5*(27 + 34*t) + 
      160*s12^7*(2 - 5*t + 3*t^2) + s12^6*(720 - 2121*t + 2207*t^2 - 
        266*t^3) - 2*s12^2*t^3*(276 - 768*t + 961*t^2 + 400*t^3) + 
      s12^5*t*(668 - 787*t + 1992*t^2 + 1052*t^3) - 
      2*s12^3*t^2*(476 - 283*t + 2595*t^2 + 275*t^3 + 120*t^4) + 
      2*s12^4*t*(-200 + 593*t - 2244*t^2 - 276*t^3 + 1176*t^4)) + 
    mmH^6*(-14*s12^5*(43 - 81*t + 38*t^2) - 
      s12^4*(3464 - 5459*t + 1100*t^2 + 715*t^3) + 
      s12^3*(-6158 + 4826*t + 6053*t^2 - 3409*t^3 + 66*t^4) + 
      2*t*(316 + 988*t - 849*t^2 - 199*t^3 + 66*t^4) + 
      s12*(632 + 294*t - 5389*t^2 + 4011*t^3 + 1032*t^4 - 264*t^5) + 
      s12^2*(-570 - 6063*t + 5098*t^2 + 1819*t^3 - 700*t^4 + 132*t^5)) - 
    mmH^3*(160*s12^7*(-1 + t)^2 - 160*t^4*(-8 + 7*t + 5*t^2) + 
      s12^6*(722 - 1617*t + 2170*t^2 - 875*t^3) + 
      8*s12*t^3*(364 - 11*t + 580*t^2 + 260*t^3) + 
      2*s12^2*t^2*(420 + 1768*t + 3358*t^2 - 3855*t^3 - 520*t^4) + 
      s12^5*(-2056 + 3380*t + 4623*t^2 - 457*t^3 + 332*t^4) - 
      2*s12^3*t*(1436 - 529*t - 3108*t^2 + 6707*t^3 - 1694*t^4 + 120*t^5) + 
      2*s12^4*(-1040 - 803*t + 7098*t^2 - 2940*t^3 + 721*t^4 + 761*t^5)) - 
    mmH^4*(4*t^3*(-364 - 26*t + 93*t^2 + 80*t^3) + 
      s12^6*(427 - 888*t + 227*t^2 + 194*t^3) + 
      s12^5*(3418 - 5396*t - 1829*t^2 + 2011*t^3 + 8*t^4) - 
      4*s12*t^2*(568 + 275*t + 1072*t^2 + 351*t^3 + 170*t^4) + 
      2*s12^2*t*(1356 + 1908*t - 6347*t^2 + 625*t^3 + 1562*t^4 + 160*t^5) - 
      s12^4*(-8762 + 7823*t + 13603*t^2 - 5130*t^3 + 572*t^4 + 172*t^5) + 
      s12^3*(3528 + 8286*t - 17713*t^2 + 1843*t^3 + 5230*t^4 - 2000*t^5 + 
        40*t^6)) + mmH^5*(2*s12^6*(107 - 204*t + 97*t^2) + 
      s12^5*(2379 - 4268*t + 1209*t^2 + 540*t^3) + 
      s12^4*(8333 - 10459*t - 3605*t^2 + 3188*t^3 - 21*t^4) + 
      2*t^2*(-404 - 780*t + 616*t^2 - 179*t^3 + 20*t^4) + 
      s12^3*(7636 + 1225*t - 18864*t^2 + 6573*t^3 + 386*t^4 - 304*t^5) + 
      2*s12*t*(4 - 601*t + 432*t^2 - 2283*t^3 + 358*t^4 - 40*t^5) + 
      s12^2*(816 + 5890*t + 2610*t^2 - 11169*t^3 + 3253*t^4 - 54*t^5 + 
        40*t^6)))*canMINP[16, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) + 
 ((2*I)*(mmH^6*(s12 + t)*(-1 + 2*t) - 
    4*t*(6*s12^4*(-2 + t) + t^4*(-8 + 3*t) + s12*t^3*(-33 + 13*t) + 
      s12^3*t*(-39 + 19*t) + s12^2*t^2*(-52 + 23*t)) - 
    2*mmH^5*(2*s12^2 + t*(-1 + 5*t + 3*t^2) + s12*(-4 + 10*t + 3*t^2)) + 
    2*mmH*(14*s12*t^3*(-13 - t + t^2) + t^4*(-58 - 2*t + 3*t^2) + 
      s12^4*(-16 - 10*t + 7*t^2) + 2*s12^3*t*(-51 - 10*t + 11*t^2) + 
      2*s12^2*t^2*(-103 - 11*t + 13*t^2)) + 
    mmH^4*(s12^3*(9 - 4*t) + s12^2*(6 + 45*t - 6*t^2) + 
      2*t^2*(15 + 17*t + 3*t^2) + 4*s12*(-3 + 11*t + 20*t^2 + t^3)) + 
    2*mmH^3*(s12^4*(-2 + t) + s12^3*(-17 - 11*t + 5*t^2) + 
      s12*t*(-18 - 126*t - 37*t^2 + t^3) - t^2*(20 + 50*t + 14*t^2 + t^3) + 
      s12^2*(-2 - 80*t - 30*t^2 + 6*t^3)) - 
    mmH^2*(t^3*(-124 - 84*t + t^2) + 2*s12^4*(-10 + t + t^2) + 
      s12*t^2*(-280 - 280*t + 13*t^2 + 2*t^3) + 
      s12^3*(-48 - 134*t + 23*t^2 + 6*t^3) + 
      s12^2*t*(-192 - 298*t + 33*t^2 + 6*t^3)))*
   canMINP[16, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 (I*(mmH^8*(-1 + s12)*(13*s12*(-1 + t) - 15*t) - 
    16*s12*t^2*(13*s12^4*(-1 + t) - 8*t^4 + s12*t^3*(-13 + 8*t) + 
      s12^3*(-16 - 7*t + 8*t^2) + s12^2*t*(-16 - 15*t + 11*t^2)) + 
    mmH^7*(-44*s12^3*(-1 + t) - 2*t*(49 + 29*t) + 
      s12^2*(55 + 39*t - 48*t^2) + s12*(-82 + 107*t + 106*t^2)) - 
    2*mmH*(-32*t^6 + 12*s12*t^5*(11 + 8*t) + 
      s12^5*t*(-48 + 113*t - 145*t^2) + 16*s12^6*(-4 + 3*t + t^2) + 
      s12^4*t*(256 - 112*t + 131*t^2 - 62*t^3) + 
      2*s12^3*t^2*(160 + 52*t - 25*t^2 - 32*t^3) - 
      4*s12^2*t^3*(-16 - 35*t + 28*t^2 + 16*t^3)) + 
    mmH^6*(17*s12^4*(-1 + t) + t*(188 + 344*t + 89*t^2) + 
      s12^3*(-313 + 183*t + 115*t^2) + s12*(156 + 89*t - 494*t^2 - 160*t^3) + 
      s12^2*(21 - 573*t + 15*t^2 + 71*t^3)) + 
    mmH^2*(-8*t^5*(23 + 4*t) + 32*s12^6*(-5 + 4*t + t^2) + 
      8*s12*t^3*(-7 - 8*t + 65*t^2 + 8*t^3) - 
      s12^5*(240 - 260*t + 91*t^2 + 121*t^3) + 
      s12^4*(256 - 656*t + 420*t^2 + 189*t^3 - 20*t^4) + 
      2*s12^3*t*(256 - 385*t + 92*t^2 - 61*t^3 + 4*t^4) - 
      2*s12^2*t^2*(-100 + 217*t + 113*t^2 + 204*t^3 + 16*t^4)) + 
    mmH^5*(6*s12^5*(-1 + t) + s12^4*(212 - 181*t - 39*t^2) + 
      s12^3*(535 + 398*t - 582*t^2 - 112*t^3) - 
      2*t*(36 + 296*t + 197*t^2 + 32*t^3) + 
      s12^2*(-154 + 905*t + 984*t^2 - 63*t^3 - 50*t^4) + 
      s12*(-72 - 514*t + 502*t^2 + 605*t^3 + 114*t^4)) + 
    mmH^4*(8*s12^6*(-1 + t) + s12^5*(-31 + 43*t - 20*t^2) + 
      2*t^2*(72 + 282*t + 58*t^2 + 9*t^3) + 
      s12^4*(-520 + 189*t + 313*t^2 + 27*t^3) + 
      s12*t*(88 + 352*t - 807*t^2 - 157*t^3 - 32*t^4) + 
      s12^3*(-82 - 1742*t + 461*t^2 + 447*t^3 + 55*t^4) + 
      s12^2*(-56 + 130*t - 2131*t^2 - 621*t^3 - 42*t^4 + 14*t^5)) + 
    mmH^3*(-8*s12^6*(-8 + 7*t + t^2) + 8*t^3*(-9 - 5*t + 8*t^2) + 
      2*s12*t^2*(20 + 103*t - 15*t^2 - 69*t^3) + 
      2*s12^5*(103 - 132*t + 58*t^2 + 7*t^3) + 
      s12^4*(192 + 682*t - 778*t^2 - 95*t^3 - 5*t^4) + 
      s12^2*t*(-16 + 530*t + 1335*t^2 + 435*t^3 + 96*t^4) - 
      s12^3*(128 - 756*t - 1131*t^2 + 552*t^3 + 100*t^4 + 14*t^5)))*
   canMINP[16, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) + 
 ((I/4)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) - 
    mmH^2*(5*s12^3 + s12^2*(48 + 9*t) - t^2*(28 + 17*t) + 
      s12*(48 + 12*t - 29*t^2)) + mmH*(s12^4 - s12*t^2*(16 + t) + 
      s12^3*(24 + t) - 4*t^2*(4 + 5*t) + s12^2*(48 + 12*t - 17*t^2)) + 
    mmH^3*(9*s12^2 + 5*s12*(8 + 3*t) + 4*(4 + t - 3*t^2)))*
   canMINP[16, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) - 
 ((I/4)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[16, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/4)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^3*(16 - 12*s12^2 + 40*t + 9*t^2 + s12*(4 + 15*t)) + 
    mmH^2*(17*s12^3 - 3*s12*t*(4 + 3*t) + s12^2*(28 + 29*t) - 
      t*(48 + 48*t + 5*t^2)) + mmH*(s12*t^2*(12 + t) - s12^3*(20 + t) + 
      t^2*(48 + 24*t + t^2) - s12^2*(16 + 16*t + 17*t^2)))*
   canMINP[16, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((I/20)*(12*mmH^11*(40*s12^3 - 116*s12^2*t + 137*s12*t^2 - 19*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(540*s12^4 + 999*s12^3*t + 110*s12^2*t^2 - 
      357*s12*t^3 - 164*t^4) + mmH^10*(-5201*s12^4 + s12^3*(2428 - 1717*t) + 
      s12^2*(4788 - 10111*t)*t + s12*(2916 - 11731*t)*t^2 + 
      4*t^3*(139 + 154*t)) + mmH*s12*t*(1400*s12^10*t - 10224*t^9 + 
      s12^4*t^5*(-50848 + 27428*t - 8369*t^2) - 
      4*s12*t^8*(12438 + 2324*t + 537*t^2) + 
      2*s12^9*(-664 + 1752*t + 3117*t^2) + 
      s12^8*t*(-6152 + 1732*t + 11867*t^2) - 
      s12^2*t^7*(97404 + 27316*t + 13861*t^2) + 
      2*s12^5*t^4*(-8296 + 1820*t + 18083*t^2) + 
      s12^7*t^2*(-11308 - 28240*t + 22927*t^2) - 
      s12^3*t^6*(96764 + 10920*t + 28091*t^2) + 
      s12^6*t^3*(-11116 - 43156*t + 44051*t^2)) + 
    mmH^9*(21299*s12^5 + 11*s12^4*(-780 + 7181*t) + 
      t^3*(104 - 3220*t - 6747*t^2) + 8*s12^3*(13 - 3100*t + 18722*t^2) + 
      4*s12^2*t*(78 - 6770*t + 39617*t^2) + 
      s12*t^2*(312 - 14080*t + 44661*t^2)) - 
    mmH^2*(2800*s12^11*t - 1824*t^10 - 8*s12*t^9*(8576 - 532*t + 537*t^2) + 
      4*s12^4*t^6*(-120551 + 32586*t + 10856*t^2) + 
      2*s12^10*(1328 + 6480*t + 11597*t^2) + 
      4*s12^9*t*(1328 + 18605*t + 18227*t^2) - 
      2*s12^3*t^7*(261282 - 2474*t + 21617*t^2) - 
      s12^2*t^8*(291716 + 3484*t + 23173*t^2) + 
      s12^8*t^2*(-7636 + 152580*t + 161021*t^2) + 
      2*s12^6*t^4*(-42326 + 125352*t + 209427*t^2) + 
      s12^5*t^5*(-245208 + 268496*t + 281905*t^2) + 
      s12^7*t^3*(-34308 + 190984*t + 311989*t^2)) - 
    mmH^8*(46424*s12^6 + 2*s12^5*(-7544 + 141927*t) + 
      8*s12*t^3*(-270 - 101*t + 11522*t^2) - 
      t^4*(1604 + 10816*t + 31015*t^2) + 8*s12^2*t^2*
       (393 + 5299*t + 80735*t^2) + 2*s12^3*t*(3176 + 13180*t + 507777*t^2) + 
      s12^4*(2652 - 21112*t + 725303*t^2)) + 
    mmH^7*(61326*s12^7 + 4*s12^6*(-5726 + 115257*t) - 
      2*t^5*(5064 + 11900*t + 31539*t^2) + 
      s12*t^4*(-40456 + 73324*t + 93827*t^2) + 
      8*s12^2*t^3*(-5721 + 59864*t + 161792*t^2) + 
      4*s12^3*t^2*(1038 + 180436*t + 715119*t^2) + 
      2*s12^4*t*(17212 + 198072*t + 1407849*t^2) + 
      s12^5*(14832 + 33284*t + 1514819*t^2)) + 
    mmH^3*(1400*s12^11 + s12^10*(-672 + 26198*t) + 
      s12*t^8*(-194228 + 31140*t - 23531*t^2) - 
      4*t^9*(2614 + 648*t + 537*t^2) - 2*s12^2*t^7*(360058 - 97494*t + 
        12693*t^2) + 2*s12^9*(7724 + 31662*t + 69975*t^2) + 
      2*s12^3*t^6*(-585442 + 286830*t + 129319*t^2) + 
      2*s12^8*t*(26766 + 165050*t + 208665*t^2) + 
      4*s12^7*t^2*(13891 + 189197*t + 233670*t^2) + 
      4*s12^6*t^3*(-17841 + 285923*t + 399510*t^2) + 
      2*s12^4*t^5*(-494870 + 531818*t + 523241*t^2) + 
      s12^5*t^4*(-444044 + 1304240*t + 1753123*t^2)) + 
    mmH^5*(28247*s12^9 + s12^8*(-20452 + 263383*t) + 
      s12*t^6*(-279596 + 158576*t - 46241*t^2) - 
      t^7*(32768 + 27604*t + 41959*t^2) + 2*s12^2*t^5*(-377154 + 595870*t + 
        441305*t^2) + 8*s12^4*t^3*(-50432 + 436213*t + 756244*t^2) + 
      s12^7*(49936 + 129792*t + 1128703*t^2) + 
      4*s12^5*t^2*(25491 + 622978*t + 1372568*t^2) + 
      2*s12^6*t*(85618 + 484554*t + 1524907*t^2) + 
      s12^3*t^4*(-891600 + 2822216*t + 3587843*t^2)) - 
    mmH^4*(9238*s12^10 + 4*s12^9*(-1714 + 26789*t) - 
      t^8*(25116 + 12888*t + 14219*t^2) - 2*s12*t^7*(150942 - 47652*t + 
        26101*t^2) + 2*s12^2*t^6*(-484610 + 356526*t + 114457*t^2) + 
      2*s12^8*(18954 + 61916*t + 245365*t^2) + 
      4*s12^3*t^5*(-349805 + 469509*t + 399331*t^2) + 
      2*s12^7*t*(70322 + 359310*t + 712045*t^2) + 
      4*s12^6*t^2*(35695 + 444101*t + 748204*t^2) + 
      4*s12^5*t^3*(-62677 + 679612*t + 1070588*t^2) + 
      s12^4*t^4*(-997520 + 2803152*t + 3646249*t^2)) - 
    mmH^6*(51889*s12^8 + 3*s12^7*(-9412 + 144227*t) + 
      s12*t^5*(-151540 + 153124*t + 22951*t^2) - 
      2*t^6*(12352 + 16478*t + 34155*t^2) + 
      6*s12^6*(6184 + 15118*t + 281159*t^2) + 
      4*s12^2*t^4*(-77960 + 270523*t + 361189*t^2) + 
      s12^5*t*(105868 + 855292*t + 3923033*t^2) + 
      s12^3*t^3*(-236216 + 2165900*t + 4271991*t^2) + 
      s12^4*t^2*(17552 + 2006236*t + 5542855*t^2)))*
   canMINP[19, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/10)*(4*s12^3*t^3*(s12 + t)^4*(156*s12^4 + 309*s12^3*t - 32*s12^2*t^2 - 
      117*s12*t^3 - 52*t^4) + 48*mmH^12*(19*s12^3 + s12*(80 - 57*t)*t + 
      t^2*(-20 + 19*t) - s12^2*(20 + 57*t)) - 
    4*mmH^11*(1432*s12^4 - 4*s12^3*(409 + 748*t) + 
      s12^2*(120 + 4908*t - 8985*t^2) + t^2*(120 - 1636*t + 1475*t^2) - 
      2*s12*t*(240 - 2454*t + 1543*t^2)) + mmH*s12*t*(s12 + t)^2*
     (232*s12^9*t + 208*t^8 + s12^2*t^6*(988 + 4056*t - 967*t^2) + 
      4*s12*t^7*(182 + 156*t - 73*t^2) - 2*s12^3*t^5*
       (-80 - 5342*t + 581*t^2) + 2*s12^8*(-104 + 1560*t + 623*t^2) + 
      3*s12^4*t^4*(664 + 2236*t + 641*t^2) + 2*s12^6*t^2*
       (-538 + 2858*t + 1891*t^2) + s12^7*t*(-816 + 8096*t + 2367*t^2) + 
      s12^5*t^3*(-984 + 196*t + 5719*t^2)) + 
    mmH^10*(14499*s12^5 - 8*s12^4*(2327 + 2081*t) + 
      s12*t^2*(-8640 + 34784*t - 14011*t^2) + 
      2*t^3*(1432 - 9564*t + 8381*t^2) - 8*s12^3*(-356 - 4476*t + 
        18409*t^2) - 2*s12^2*t*(4328 - 65688*t + 73449*t^2)) - 
    mmH^2*(464*s12^12*t - 416*t^11 + s12^3*t^8*(4280 + 18472*t - 19515*t^2) + 
      s12^2*t^9*(364 - 2600*t - 5475*t^2) - 8*s12*t^10*
       (156 + 156*t + 73*t^2) - 24*s12^4*t^7*(-473 - 3365*t + 1173*t^2) + 
      4*s12^10*t*(312 + 9790*t + 4101*t^2) + 
      s12^11*(416 + 3744*t + 4310*t^2) + 8*s12^8*t^3*(-958 + 32379*t + 
        10813*t^2) + s12^5*t^6*(24468 + 137728*t + 16209*t^2) + 
      s12^9*t^2*(-364 + 142608*t + 40165*t^2) + 
      s12^6*t^5*(15052 + 188896*t + 104207*t^2) + 
      s12^7*t^4*(-7616 + 263944*t + 133367*t^2)) + 
    mmH^9*(-18713*s12^6 + s12^5*(25828 + 474*t) + 
      t^4*(-7208 + 31636*t - 26859*t^2) - 2*s12*t^3*(-6104 + 5110*t + 
        11367*t^2) + 4*s12^3*t*(3092 - 85070*t + 136881*t^2) + 
      s12^2*t^2*(50432 - 328664*t + 275869*t^2) + 
      s12^4*(-7128 - 27644*t + 294967*t^2)) + 
    mmH^3*(232*s12^12 + 2*s12^11*(-624 + 2057*t) + 
      4*s12^4*t^6*(9802 + 50594*t - 13565*t^2) - 
      4*t^10*(598 + 104*t + 73*t^2) - s12*t^9*(10556 + 8840*t + 5673*t^2) + 
      2*s12^10*(1240 + 6480*t + 10757*t^2) + 
      4*s12^9*t*(2837 + 34046*t + 15838*t^2) - 
      4*s12^3*t^7*(3814 - 11526*t + 22189*t^2) - 
      s12^2*t^8*(19736 + 19264*t + 33513*t^2) + 
      8*s12^7*t^3*(1361 + 89429*t + 47958*t^2) + 
      2*s12^8*t^2*(8584 + 225596*t + 86881*t^2) + 
      s12^5*t^5*(87224 + 378384*t + 210347*t^2) + 
      s12^6*t^4*(44040 + 619168*t + 459605*t^2)) + 
    mmH^8*(11916*s12^7 + 100*s12^6*(-115 + 181*t) + 
      s12^4*t*(-1364 + 501780*t - 1038631*t^2) + 
      s12^5*(8988 + 25512*t - 334481*t^2) + 
      t^5*(10172 - 31940*t + 26477*t^2) + s12*t^4*(2252 - 58296*t + 
        84467*t^2) - 2*s12^2*t^3*(51348 - 197742*t + 118237*t^2) - 
      2*s12^3*t^2*(52564 - 460584*t + 496215*t^2)) + 
    mmH^5*(3979*s12^10 + 6*s12^9*(-3706 + 4037*t) + 
      s12^2*t^6*(-82584 + 74360*t - 191873*t^2) + 
      3*s12^3*t^5*(25380 + 6304*t - 26367*t^2) - 
      t^8*(8056 + 3452*t + 4647*t^2) - 4*s12*t^7*(11683 + 439*t + 
        13125*t^2) + 40*s12^6*t^2*(1783 + 2453*t + 30462*t^2) + 
      s12^8*(8288 - 58180*t + 83814*t^2) + 
      s12^7*t*(32532 + 50528*t + 406115*t^2) + 
      4*s12^5*t^3*(52883 - 71522*t + 406312*t^2) + 
      s12^4*t^4*(296024 - 351488*t + 814231*t^2)) - 
    mmH^6*(4709*s12^9 + 8*s12^8*(-3844 + 2093*t) + 
      s12^2*t^5*(-12916 + 71920*t - 181069*t^2) + 
      s12*t^6*(-49004 + 61152*t - 91335*t^2) - 
      4*t^7*(2178 - 704*t + 2305*t^2) + s12^7*(4160 - 101368*t + 
        132423*t^2) + s12^3*t^4*(234888 - 565368*t + 401263*t^2) + 
      4*s12^5*t^2*(22025 - 211756*t + 458307*t^2) + 
      s12^6*t*(10380 - 245552*t + 816283*t^2) + 
      2*s12^4*t^3*(144696 - 637040*t + 818775*t^2)) - 
    mmH^4*(1514*s12^11 + 4*s12^10*(-2033 + 3545*t) - 
      t^9*(5772 + 2236*t + 1749*t^2) - s12*t^8*(29208 + 20024*t + 
        22033*t^2) - 4*s12^2*t^7*(16268 + 2503*t + 26313*t^2) + 
      4*s12^8*t*(7292 + 48347*t + 42276*t^2) + 
      s12^9*(6300 - 64*t + 52462*t^2) - 2*s12^3*t^6*(12740 - 57840*t + 
        90013*t^2) + s12^4*t^5*(142724 + 226288*t + 138619*t^2) + 
      2*s12^7*t^2*(24784 + 304856*t + 272471*t^2) + 
      2*s12^6*t^3*(44484 + 356736*t + 501301*t^2) + 
      s12^5*t^4*(188836 + 401704*t + 820645*t^2)) - 
    mmH^7*(874*s12^8 + 2*s12^7*(8348 + 4053*t) + 
      s12^5*t*(7144 + 475120*t - 1155363*t^2) + 
      s12^6*(4120 + 70352*t - 237217*t^2) + 
      s12^2*t^4*(-84952 + 174016*t - 8181*t^2) + 
      2*t^6*(4900 - 9148*t + 8711*t^2) + s12*t^5*(30120 - 100000*t + 
        113109*t^2) - 4*s12^3*t^3*(59860 - 281454*t + 237607*t^2) - 
      2*s12^4*t^2*(56932 - 645780*t + 878737*t^2)))*
   canMINP[19, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^4) - 
 ((I/20)*(20*mmH^11*(10*s12^3 - 62*s12^2*t + 59*s12*t^2 - 13*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(356*s12^4 + 629*s12^3*t + 78*s12^2*t^2 - 
      371*s12*t^3 - 188*t^4) + mmH^10*(-167*s12^4 + s12*(948 - 10289*t)*t^2 + 
      4*(23 - 141*t)*t^3 - 3*s12^2*t*(-748 + 591*t) + 
      s12^3*(1388 + 7305*t)) + mmH*s12*t*(1128*s12^10*t + 752*t^9 + 
      s12^3*t^6*(5932 + 51472*t - 17873*t^2) + 
      s12^2*t^7*(6204 + 17596*t - 9639*t^2) + 
      s12^4*t^5*(-8816 + 57460*t - 6875*t^2) + 
      12*s12*t^8*(282 + 188*t - 165*t^2) + 
      2*s12^9*(-6152 - 7768*t + 135*t^2) + s12^6*t^3*(-120308 - 147572*t + 
        6033*t^2) + 2*s12^5*t^4*(-29528 - 14324*t + 6657*t^2) - 
      s12^8*t*(61000 + 80412*t + 9287*t^2) - 
      s12^7*t^2*(121124 + 162472*t + 12371*t^2)) + 
    mmH^9*(829*s12^5 + s12^4*(-6908 + 15569*t) + 
      t^3*(248 + 5572*t + 131*t^2) + 8*s12^3*(31 - 1518*t + 9183*t^2) + 
      4*s12^2*t*(186 + 502*t + 30757*t^2) + 
      s12*t^2*(744 + 12816*t + 52915*t^2)) + 
    mmH^2*(-2256*s12^11*t + 1504*t^10 + s12^7*t^3*(606204 + 448888*t - 
        240635*t^2) + s12^8*t^2*(318524 + 213484*t - 200815*t^2) + 
      2*s12^6*t^4*(280826 + 142672*t - 97021*t^2) + 
      4*s12^9*t*(15536 + 703*t - 28520*t^2) + 
      s12^5*t^5*(247432 - 105472*t - 27751*t^2) + 
      8*s12*t^9*(376 + 564*t + 495*t^2) - 2*s12^10*(1168 + 8368*t + 
        16487*t^2) + 4*s12^4*t^6*(6373 - 53214*t + 29950*t^2) + 
      s12^2*t^8*(-4324 + 1612*t + 35111*t^2) + 
      2*s12^3*t^7*(-9138 - 39946*t + 53681*t^2)) - 
    mmH^8*(8560*s12^6 + 2*s12^5*(-5844 + 86639*t) + 
      t^4*(-844 + 21400*t - 15973*t^2) + 4*s12*t^3*(252 + 25836*t + 
        18035*t^2) + 24*s12^2*t^2*(337 + 6969*t + 20129*t^2) + 
      2*s12^3*t*(4888 + 47948*t + 392219*t^2) + 
      s12^4*(3540 - 1104*t + 556093*t^2)) + 
    mmH^3*(1128*s12^11 + 2*s12^10*(784 + 20065*t) - 
      4*t^9*(2162 + 376*t + 495*t^2) - 6*s12^4*t^5*(69078 - 70390*t + 
        27669*t^2) - s12*t^8*(29516 + 26764*t + 39049*t^2) - 
      2*s12^2*t^7*(15574 + 8802*t + 101297*t^2) + 
      2*s12^9*(6748 + 53838*t + 150807*t^2) - 
      2*s12^3*t^6*(34446 - 102910*t + 203209*t^2) + 
      4*s12^6*t^3*(-305951 + 455*t + 364121*t^2) + 
      4*s12^7*t^2*(-168067 + 53029*t + 380623*t^2) + 
      2*s12^8*t*(-60342 + 150450*t + 463585*t^2) + 
      s12^5*t^4*(-1041572 + 208672*t + 676309*t^2)) - 
    mmH^4*(7426*s12^10 + 16*s12^9*(474 + 12427*t) - 
      t^8*(20868 + 6784*t + 13577*t^2) - 2*s12*t^7*(38802 + 23040*t + 
        76169*t^2) - 4*s12^3*t^5*(103435 - 118925*t + 140024*t^2) + 
      6*s12^8*(5466 + 48376*t + 192899*t^2) - 
      2*s12^2*t^6*(75454 - 16702*t + 266663*t^2) + 
      4*s12^5*t^3*(-314051 + 367184*t + 788552*t^2) + 
      s12^4*t^4*(-996064 + 1057488*t + 854695*t^2) + 
      4*s12^6*t^2*(-177847 + 387345*t + 1042519*t^2) + 
      2*s12^7*t*(-49442 + 508902*t + 1500081*t^2)) + 
    mmH^7*(23418*s12^7 + s12^6*(-4616 + 463948*t) + 
      s12*t^4*(-30184 + 202556*t - 74831*t^2) - 
      2*t^5*(3984 - 13788*t + 23401*t^2) + 8*s12^2*t^3*
       (-3411 + 73014*t + 72758*t^2) + 4*s12^3*t^2*(4890 + 199652*t + 
        503953*t^2) + 2*s12^4*t*(20044 + 256304*t + 1309155*t^2) + 
      s12^5*(15456 + 118516*t + 1670401*t^2)) + 
    mmH^5*(20585*s12^9 + s12^8*(14052 + 473417*t) + 
      s12*t^6*(-112420 + 8192*t - 298991*t^2) - 
      t^7*(27344 + 7196*t + 39233*t^2) - 2*s12^2*t^5*(138734 - 155006*t + 
        308875*t^2) + s12^3*t^4*(-562032 + 1188200*t + 390349*t^2) + 
      8*s12^4*t^3*(-86470 + 282421*t + 424346*t^2) + 
      4*s12^5*t^2*(-91423 + 624910*t + 1456556*t^2) + 
      s12^7*(43568 + 417696*t + 2313617*t^2) + 
      2*s12^6*t*(-2 + 768746*t + 2526051*t^2)) - 
    mmH^6*(30007*s12^8 + s12^7*(9588 + 624763*t) - 
      4*s12^2*t^4*(48320 - 170995*t + 8726*t^2) - 
      2*t^6*(10248 - 4962*t + 29579*t^2) - 
      3*s12*t^5*(30340 - 48332*t + 94969*t^2) + 
      s12^3*t^3*(-204584 + 1576508*t + 1954093*t^2) + 
      s12^6*(34096 + 328100*t + 2613170*t^2) + 
      s12^4*t^2*(-56832 + 1936620*t + 4553605*t^2) + 
      s12^5*t*(59092 + 1227532*t + 4811651*t^2)))*
   canMINP[19, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (((8*I)/15)*(7*mmH^10*(-1 + s12)*(-1 + t) + 
    4*s12^3*t*(2069*s12^5 + 720*t^4 + 180*s12*t^3*(16 + 5*t) + 
      2*s12^2*t^2*(2258 + 1513*t) + 2*s12^3*t*(1062 + 2141*t) + 
      s12^4*(-232 + 4225*t)) + mmH^9*(297 - 89*s12^2*(-1 + t) - 495*t - 
      58*t^2 + s12*(99 + 99*t + 58*t^2)) + 
    mmH^8*(-1778 + 1129*s12^3*(-1 + t) + 4347*t + 1334*t^2 + 47*t^3 - 
      s12^2*(487 + 960*t + 265*t^2) + s12*(-3726 + 1737*t + 228*t^2 - 
        47*t^3)) - 2*mmH*s12^2*(-2160*t^5 + 180*s12*t^4*(8 + 45*t) + 
      s12^6*(-2069 + 5716*t) + 2*s12^5*(-964 + 8207*t + 6072*t^2) + 
      2*s12^2*t^2*(1884 + 10850*t + 15451*t^2 + 1350*t^3) + 
      2*s12^3*t*(724 + 8663*t + 22250*t^2 + 4664*t^3) + 
      2*s12^4*(-1080 - 3113*t + 18382*t^2 + 6528*t^3)) + 
    mmH^7*(-4555*s12^4*(-1 + t) + s12^3*(5094 + 495*t - 2447*t^2) + 
      s12^2*(15079 - 887*t + 3622*t^2 + 102*t^3) + 
      2*(1246 - 5900*t - 4323*t^2 + 28*t^3 + 54*t^4) - 
      s12*(-16277 + 15892*t + 9113*t^2 + 1006*t^3 + 108*t^4)) + 
    mmH^2*s12*(4320*t^5 - 360*s12*t^4*(-12 + 29*t) + s12^7*(-3647 + 5225*t) + 
      s12^6*(-24111 + 49600*t + 11613*t^2) + 8*s12^2*t^2*
       (3768 + 7940*t + 2587*t^2 + 2610*t^3) + 
      2*s12^5*(-13339 + 17122*t + 50508*t^2 + 6633*t^3) + 
      2*s12^3*t*(10720 + 44930*t + 51571*t^2 + 40101*t^3 + 1350*t^4) + 
      2*s12^4*(-12604 - 17930*t + 52176*t^2 + 57800*t^3 + 4789*t^4)) + 
    mmH^6*(8465*s12^5*(-1 + t) + 2*s12^4*(-10689 + 6095*t + 5099*t^2) + 
      s12^3*(-36555 - 8690*t + 1405*t^2 + 5462*t^3) - 
      2*t*(-4928 - 8926*t + 154*t^2 + 811*t^3 + 45*t^4) + 
      2*s12^2*(-29291 + 11535*t + 5883*t^2 - 2390*t^3 + 261*t^4) + 
      2*s12*(-8948 + 22154*t + 22707*t^2 + 5419*t^3 + 658*t^4 + 45*t^5)) - 
    mmH^5*(8167*s12^6*(-1 + t) + s12^5*(-40455 + 36503*t + 14132*t^2) - 
      4*t^2*(-1884 + 104*t + 1423*t^2 + 180*t^3) + 
      s12^4*(-63693 - 5063*t + 41130*t^2 + 13288*t^3) + 
      2*s12*t*(21160 + 37658*t + 15073*t^2 + 3384*t^3 + 315*t^4) + 
      2*s12^3*(-55487 - 788*t + 2956*t^2 + 8920*t^3 + 2799*t^4) + 
      2*s12^2*(-25492 + 30646*t + 50427*t^2 - 223*t^3 - 1193*t^4 + 
        135*t^5)) - mmH^3*(789*s12^8*(-1 + t) - 1440*t^5 + 
      1800*s12*t^4*(4 + 3*t) + s12^7*(-18864 + 24475*t + 1847*t^2) - 
      8*s12^2*t^2*(-5652 - 8045*t + 1322*t^2 + 765*t^3) + 
      s12^6*(-58209 + 75409*t + 50058*t^2 + 2246*t^3) + 
      s12^5*(-77317 - 14320*t + 135711*t^2 + 57842*t^3 + 1638*t^4) + 
      2*s12^3*t*(28400 + 77920*t + 24679*t^2 + 19964*t^3 + 5085*t^4) + 
      2*s12^4*(-30062 - 15000*t + 41522*t^2 + 61867*t^3 + 19867*t^4 + 
        225*t^5)) + mmH^4*(3999*s12^7*(-1 + t) - 360*t^4*(16 + 5*t) + 
      s12^6*(-39007 + 43936*t + 8435*t^2) + 
      8*s12*t^2*(3768 + 2815*t + 1592*t^2 + 315*t^3) + 
      s12^5*(-77024 + 40513*t + 74378*t^2 + 10017*t^3) + 
      2*s12^2*t*(35360 + 74800*t + 26431*t^2 - 6614*t^3 - 225*t^4) + 
      s12^4*(-121386 - 37113*t + 60908*t^2 + 68155*t^3 + 6822*t^4) + 
      2*s12^3*(-37408 + 11560*t + 49703*t^2 + 10913*t^3 + 13173*t^4 + 
        855*t^5)))*canMINP[19, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   (-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 ((8*I)*(2*mmH^4*(-1 + s12)*(-1 + t) - 4*s12*t*(3*s12^2 + 2*s12*(-1 + t) + 
      2*t*(-1 + 2*t)) + mmH^3*(-12 - 2*s12^2*(-1 + t) + 13*t + t^2 - 
      s12*(-12 + 13*t + t^2)) + mmH^2*(16 - 2*s12^3*(-1 + t) - 12*t - 
      17*t^2 + 3*t^3 - 2*s12^2*(9 - 10*t + t^2) + 
      s12*(-12 + 8*t + 17*t^2 - 3*t^3)) + 
    2*mmH*(s12^3*(-3 + 5*t) + 2*t*(4 + 5*t - 2*t^2) + 
      2*s12^2*(5 - 9*t + 2*t^2) + s12*(8 - 17*t^2 + 7*t^3)))*
   canMINP[19, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) - 
 (((8*I)/3)*(30*mmH^9*(-1 + s12) + mmH^8*(342 - 43*s12^2 + 202*t - 
      2*s12*(128 + 101*t)) + 2*s12*t^2*(36*s12^4*(4 + 5*t) + 
      4*t^4*(11 + 23*t) + 2*s12*t^3*(132 + 293*t) + s12^3*t*(576 + 1133*t) + 
      s12^2*t^2*(652 + 1447*t)) + mmH^7*(-176*s12^3 + 5*s12^2*(103 + 42*t) - 
      2*(586 + 1121*t + 258*t^2) + s12*(367 + 1715*t + 516*t^2)) - 
    mmH*t*(4*t^4*(206 + 195*t - 23*t^2) + 72*s12^5*(-4 + 23*t + 5*t^2) + 
      2*s12^2*t^3*(611 + 2206*t + 580*t^2) + 
      s12^4*t*(864 + 10432*t + 2159*t^2) + 
      s12^3*t^2*(2480 + 14351*t + 2779*t^2) + 
      2*s12*t^3*(396 + 497*t - 71*t^2 + 90*t^3)) + 
    mmH^6*(1252 + 207*s12^4 + 6810*t + 5922*t^2 + 600*t^3 + 
      2*s12^3*(502 + 469*t) + 3*s12^2*(-385 - 944*t + 31*t^2) - 
      s12*(-623 + 2198*t + 4987*t^2 + 600*t^3)) - 
    mmH^5*(18*s12^5 + s12^4*(1223 + 846*t) + 
      3*s12^3*(655 + 1473*t + 1024*t^2) + 2*t*(2916 + 8150*t + 4008*t^2 + 
        115*t^3) + 2*s12^2*(-121 - 2889*t - 2293*t^2 + 698*t^3) + 
      s12*(792 + 3782*t - 7080*t^2 - 7522*t^3 - 230*t^4)) + 
    mmH^2*(2*t^4*(2274 + 2621*t + 3*t^2 - 22*t^3) + 
      18*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) + 6*s12^3*t^2*
       (428 + 3685*t + 2152*t^2 + 111*t^3) + 
      s12^2*t^3*(1120 + 2379*t + 4732*t^2 + 287*t^3) + 
      s12^4*t*(864 + 11076*t + 9140*t^2 + 513*t^3) + 
      s12*t^3*(3168 + 4151*t - 4002*t^2 + 249*t^3 + 44*t^4)) + 
    mmH^4*(18*s12^5*(8 + 3*t) + s12^4*(2194 + 4028*t + 2232*t^2) + 
      2*t^2*(5404 + 10270*t + 2857*t^2 - 75*t^3) + 
      4*s12^3*(272 + 1685*t + 3241*t^2 + 1175*t^3) + 
      s12^2*t*(208 - 11452*t - 324*t^2 + 2175*t^3) + 
      2*s12*t*(1584 + 4061*t - 6100*t^2 - 2887*t^3 + 75*t^4)) - 
    mmH^3*(18*s12^5*(20 + 8*t + 19*t^2) + 2*t^3*(4976 + 7170*t + 909*t^2 - 
        84*t^3) + 2*s12^4*(576 + 2552*t + 4893*t^2 + 1053*t^3) + 
      s12^2*t^2*(876 - 7690*t + 5517*t^2 + 1326*t^3) + 
      2*s12^3*t*(1348 + 7606*t + 9841*t^2 + 1528*t^3) + 
      s12*t^2*(4752 + 8208*t - 10627*t^2 - 1711*t^3 + 168*t^4)))*
   canMINP[19, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^4*
   (-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 (((8*I)/3)*(3*s12^2 - 46*t*(2 + t) + s12*(9 + 6*t))*
   canMINP[19, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 (((8*I)/3)*(46*s12^2 + s12*(92 - 6*t) - 3*t*(3 + t))*
   canMINP[19, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((I/8)*(4*mmH^11*(8*s12^3 + 44*s12^2*t - 23*s12*t^2 + 13*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(76*s12^4 + 131*s12^3*t + 38*s12^2*t^2 + 
      7*s12*t^3 + 12*t^4) - mmH^10*(747*s12^4 + 4*t^3*(23 + 86*t) + 
      s12*t^2*(372 + 529*t) + s12^2*t*(516 + 2357*t) + 
      s12^3*(236 + 3015*t)) + mmH^6*(-3819*s12^8 + s12^7*(6788 - 41603*t) + 
      s12^4*t^2*(54352 + 295244*t - 681069*t^2) + 
      s12^3*t^3*(53416 + 219068*t - 571773*t^2) + 
      s12^5*t*(31612 + 208812*t - 495667*t^2) + 
      s12^6*(7792 + 68708*t - 202030*t^2) + 
      s12*t^5*(12604 + 19188*t - 88621*t^2) + 
      4*s12^2*t^4*(8344 + 21879*t - 74695*t^2) + 
      2*t^6*(1056 + 1194*t - 5695*t^2)) + 
    mmH^8*(-6072*s12^6 - 6*s12^5*(-632 + 7103*t) + 
      s12^4*(1100 + 15912*t - 110349*t^2) + 
      2*s12^3*t*(1960 + 12972*t - 67739*t^2) + 
      8*s12^2*t^2*(645 + 2415*t - 11539*t^2) + t^4*(620 + 192*t - 5955*t^2) - 
      8*s12*t^3*(-370 - 711*t + 4526*t^2)) + 
    mmH^9*(3185*s12^5 + s12^4*(-300 + 16901*t) + 
      t^3*(-136 + 228*t + 1847*t^2) + 8*s12^3*(-17 - 124*t + 3646*t^2) + 
      4*s12^2*t*(-102 - 214*t + 5323*t^2) + 
      s12*t^2*(-408 + 64*t + 8839*t^2)) + 
    mmH*s12*t*(40*s12^10*t - 336*t^9 + 12*s12*t^8*(-134 - 52*t + 31*t^2) + 
      2*s12^9*(120 + 72*t + 263*t^2) + s12^2*t^7*(-3156 - 3068*t + 
        1753*t^2) + s12^8*t*(1128 + 2732*t + 2409*t^2) + 
      s12^3*t^6*(-3284 - 5368*t + 3575*t^2) + 
      2*s12^5*t^4*(72 + 3028*t + 5065*t^2) + 
      s12^4*t^5*(-1824 - 2420*t + 6117*t^2) + 
      s12^7*t^2*(2076 + 8976*t + 6949*t^2) + 
      s12^6*t^3*(1756 + 11940*t + 11233*t^2)) + 
    mmH^4*(-322*s12^10 - 4*s12^9*(-262 + 991*t) + 
      s12^4*t^4*(56496 + 246992*t - 550099*t^2) + 
      2*s12^7*t*(13498 + 69606*t - 89215*t^2) + 
      4*s12^3*t^5*(15279 + 32745*t - 82577*t^2) + 
      12*s12^5*t^3*(3997 + 26900*t - 51404*t^2) + 
      s12^8*(6948 + 31704*t - 36814*t^2) + 12*s12^6*t^2*
       (3641 + 23139*t - 36608*t^2) + 2*s12*t^7*(6794 + 4564*t - 14617*t^2) + 
      t^8*(1524 + 712*t - 2455*t^2) - 6*s12^2*t^6*(-6834 - 7682*t + 
        21697*t^2)) + mmH^2*(-80*s12^11*t + 96*t^10 + 
      s12^5*t^5*(7048 + 25488*t - 71835*t^2) + 
      s12^7*t^3*(-5140 + 4072*t - 68519*t^2) + 
      4*s12^4*t^6*(4285 + 8482*t - 11076*t^2) + 
      2*s12^3*t^7*(9014 + 10674*t - 10789*t^2) + 
      s12^2*t^8*(9964 + 5748*t - 6585*t^2) + 
      4*s12^9*t*(240 + 1761*t - 1625*t^2) + s12^10*(480 + 1824*t - 846*t^2) - 
      8*s12*t^9*(-304 - 36*t + 93*t^2) - 3*s12^8*t^2*
       (460 - 2972*t + 9861*t^2) - 2*s12^6*t^4*(1486 - 3912*t + 43921*t^2)) + 
    mmH^7*(6298*s12^7 + s12^6*(-7592 + 56476*t) + 
      2*t^5*(-696 - 724*t + 5391*t^2) + 8*s12^2*t^3*(-2355 - 7752*t + 
        27070*t^2) + s12*t^4*(-7768 - 15068*t + 74097*t^2) + 
      4*s12^3*t^2*(-5958 - 29156*t + 89621*t^2) + 
      2*s12^4*t*(-7628 - 53912*t + 179107*t^2) + 
      s12^5*(-3888 - 47188*t + 201425*t^2)) + 
    mmH^3*(40*s12^11 + s12^10*(-224 + 642*t) + 4*t^9*(-146 - 24*t + 93*t^2) + 
      2*s12^9*(-1404 - 5414*t + 3325*t^2) + 
      s12*t^8*(-7612 - 2740*t + 7287*t^2) + 2*s12^2*t^7*
       (-13406 - 10702*t + 20073*t^2) + 2*s12^8*t*(-4902 - 24002*t + 
        23091*t^2) + 4*s12^7*t^2*(-2991 - 24177*t + 38954*t^2) + 
      2*s12^3*t^6*(-21846 - 32070*t + 57277*t^2) + 
      4*s12^6*t^3*(-2059 - 30783*t + 69574*t^2) + 
      2*s12^4*t^5*(-18482 - 53042*t + 109091*t^2) + 
      s12^5*t^4*(-16324 - 124528*t + 299185*t^2)) + 
    mmH^5*(1405*s12^9 + 3*s12^8*(-1092 + 5695*t) + 
      t^7*(-2240 - 1884*t + 7091*t^2) + s12*t^6*(-15460 - 16176*t + 
        65205*t^2) + 8*s12^4*t^3*(-9288 - 46721*t + 98712*t^2) + 
      s12^7*(-9488 - 58624*t + 115205*t^2) + 2*s12^2*t^5*
       (-20918 - 36630*t + 125835*t^2) + 4*s12^5*t^2*(-16687 - 97674*t + 
        179264*t^2) + 2*s12^6*t*(-19130 - 112050*t + 195169*t^2) + 
      s12^3*t^4*(-64944 - 210792*t + 558161*t^2)))*
   canMINP[20, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/4)*(16*mmH^12*(s12^2 - 4*s12*t + t^2) - 4*s12^3*t^3*(s12 + t)^3*
     (12*s12^4 + 25*s12^3*t - 16*s12^2*t^2 - 9*s12*t^3 - 4*t^4) - 
    4*mmH^11*(30*s12^3 + s12*(16 - 73*t)*t + t^2*(-4 + 31*t) - 
      2*s12^2*(2 + 31*t)) + mmH^10*(377*s12^4 - s12^3*(104 + 145*t) + 
      s12^2*(32 + 264*t - 1303*t^2) + s12*t*(-16 + 264*t - 239*t^2) + 
      2*t^2*(8 - 52*t + 223*t^2)) + mmH*s12*t*(56*s12^10*t - 16*t^9 + 
      4*s12*t^8*(-18 - 12*t + 5*t^2) - s12^4*t^5*(72 + 2832*t + 5*t^2) + 
      3*s12^2*t^7*(-44 - 120*t + 29*t^2) + 
      s12^3*t^6*(-140 - 1348*t + 45*t^2) + 2*s12^5*t^4*
       (-8 - 1596*t + 99*t^2) + 2*s12^9*(8 - 120*t + 157*t^2) + 
      s12^8*t*(96 - 912*t + 743*t^2) + s12^6*t^3*(92 - 2200*t + 799*t^2) + 
      s12^7*t^2*(180 - 1476*t + 1103*t^2)) - 
    mmH^9*(539*s12^5 + s12^4*(-492 + 311*t) + 
      8*s12^2*t*(1 + 185*t - 262*t^2) - 4*s12^3*(-34 + 24*t + 599*t^2) + 
      t^3*(56 - 188*t + 993*t^2) + s12*t^2*(-72 + 512*t + 1257*t^2)) + 
    mmH^8*(108*s12^6 - 4*s12^5*(361 + 202*t) + 
      s12^4*(308 - 2564*t - 5411*t^2) + 2*s12^3*t*(232 + 1424*t - 3381*t^2) - 
      8*s12^2*t^2*(33 - 706*t + 9*t^2) + t^4*(52 - 44*t + 1407*t^2) + 
      2*s12*t^3*(-56 + 818*t + 2089*t^2)) + 
    mmH^6*(-1231*s12^8 - s12^7*(2592 + 8345*t) + 
      s12^5*t*(3836 + 10952*t - 40533*t^2) + 
      s12^4*t^2*(4728 + 47464*t - 30815*t^2) + 
      s12^3*t^3*(600 + 52088*t - 7067*t^2) + 4*t^6*(-98 - 16*t + 99*t^2) + 
      2*s12^2*t^4*(-824 + 10840*t + 3279*t^2) + 
      s12*t^5*(-1236 + 2752*t + 3865*t^2) - 
      4*s12^6*(-224 + 1470*t + 6411*t^2)) - 
    mmH^2*(112*s12^11*t + 32*t^10 + 8*s12*t^9*(8 + 12*t + 5*t^2) + 
      4*s12^4*t^6*(-135 - 2202*t + 62*t^2) + 4*s12^3*t^7*
       (-111 - 460*t + 128*t^2) + s12^2*t^8*(-92 + 104*t + 327*t^2) + 
      2*s12^10*(-16 - 144*t + 509*t^2) + s12^5*t^5*(-264 - 18488*t + 
        1035*t^2) + 2*s12^9*t*(-32 - 1468*t + 1765*t^2) + 
      2*s12^6*t^4*(-26 - 11124*t + 2057*t^2) + 
      3*s12^7*t^3*(60 - 5888*t + 2561*t^2) + 
      s12^8*t^2*(92 - 9592*t + 6917*t^2)) + 
    mmH^3*(56*s12^11 + 2*s12^10*(48 + 523*t) + 4*t^9*(46 + 8*t + 5*t^2) + 
      4*s12^3*t^6*(-67 - 2268*t + 200*t^2) + 4*s12^2*t^7*
       (145 + 158*t + 257*t^2) + s12*t^8*(628 + 648*t + 345*t^2) + 
      16*s12^9*(-13 - 80*t + 361*t^2) + 4*s12^4*t^5*(-159 - 9142*t + 
        527*t^2) + 4*s12^8*t*(-205 - 2782*t + 3950*t^2) + 
      s12^5*t^4*(-1148 - 62904*t + 9309*t^2) + 
      2*s12^6*t^3*(-886 - 29988*t + 10617*t^2) + 
      2*s12^7*t^2*(-734 - 17200*t + 12499*t^2)) + 
    mmH^7*(778*s12^7 + 8*s12^6*(311 + 598*t) - 2*t^5*(-52 + 60*t + 577*t^2) - 
      4*s12^2*t^3*(-178 + 3886*t + 1119*t^2) + 
      8*s12^3*t^2*(-115 - 2602*t + 1199*t^2) - 
      3*s12*t^4*(-128 + 1144*t + 1927*t^2) + 
      2*s12^4*t*(-968 - 2244*t + 9903*t^2) + 
      s12^5*(-584 + 6008*t + 14659*t^2)) - 
    mmH^4*(342*s12^10 + s12^9*(596 + 3886*t) + 
      4*s12^2*t^6*(477 - 632*t + 74*t^2) + t^8*(444 + 172*t + 105*t^2) + 
      4*s12*t^7*(399 + 331*t + 163*t^2) + 2*s12^3*t^5*
       (410 - 16032*t + 245*t^2) + 4*s12^8*(-147 - 365*t + 4087*t^2) + 
      4*s12^5*t^3*(-1235 - 25390*t + 7786*t^2) + 
      4*s12^7*t*(-657 - 5066*t + 9269*t^2) + 
      s12^4*t^4*(-1448 - 83824*t + 10399*t^2) + 
      2*s12^6*t^2*(-2606 - 32164*t + 23407*t^2)) + 
    mmH^5*(897*s12^9 + 3*s12^8*(548 + 2531*t) + 
      s12*t^6*(1956 + 128*t - 647*t^2) + t^7*(568 + 268*t + 91*t^2) - 
      4*s12^2*t^5*(-621 + 3398*t + 873*t^2) + 
      s12^3*t^4*(816 - 58504*t + 2221*t^2) + 8*s12^4*t^3*
       (-545 - 11975*t + 3106*t^2) + 4*s12^5*t^2*(-1845 - 17584*t + 
        12524*t^2) + 4*s12^6*t*(-1057 - 4986*t + 12562*t^2) + 
      s12^7*(-928 + 1672*t + 26529*t^2)))*canMINP[20, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/8)*(4*mmH^11*(22*s12^3 - 2*s12^2*t + 29*s12*t^2 + 5*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(52*s12^4 + 89*s12^3*t + 38*s12^2*t^2 + 
      17*s12*t^3 + 20*t^4) - mmH^10*(685*s12^4 + 53*s12^2*t*(4 + 51*t) + 
      4*t^3*(51 + 151*t) + s12^3*(28 + 1565*t) + s12*t^2*(388 + 2331*t)) + 
    mmH^9*(2271*s12^5 + s12^4*(-84 + 10331*t) + 
      8*s12^3*(-19 - 50*t + 2749*t^2) + t^3*(-152 + 44*t + 3521*t^2) + 
      3*s12*t^2*(-152 - 48*t + 5179*t^2) + 
      4*s12^2*t*(-114 - 126*t + 6679*t^2)) + 
    mmH*s12*t*(120*s12^10*t + 80*t^9 + 60*s12*t^8*(6 + 4*t + 5*t^2) + 
      2*s12^9*(-88 - 72*t + 333*t^2) + s12^2*t^7*(660 + 1236*t + 1747*t^2) + 
      s12^8*t*(-920 + 652*t + 1875*t^2) + s12^7*t^2*(-1996 + 4872*t + 
        4271*t^2) + s12^3*t^6*(548 + 2736*t + 4645*t^2) + 
      2*s12^5*t^4*(-712 + 4580*t + 4667*t^2) + 
      s12^6*t^3*(-2300 + 9732*t + 7643*t^2) + 
      s12^4*t^5*(-208 + 5244*t + 7831*t^2)) + 
    mmH^8*(-4304*s12^6 - 22*s12^5*(-52 + 1311*t) + 
      s12^4*(1060 + 6320*t - 78399*t^2) + 2*s12^3*t*(1944 + 6908*t - 
        60249*t^2) + 4*s12*t^3*(796 + 2220*t - 12081*t^2) + 
      3*t^4*(236 + 744*t - 3107*t^2) - 8*s12^2*t^2*(-663 - 1911*t + 
        13157*t^2)) - mmH^2*(240*s12^11*t - 160*t^10 + 
      40*s12*t^9*(-8 - 12*t + 15*t^2) + 2*s12^10*(-208 - 624*t + 1133*t^2) + 
      4*s12^9*t*(-784 - 1573*t + 2288*t^2) + 
      s12^2*t^8*(460 - 1540*t + 5331*t^2) + 2*s12^3*t^7*
       (806 - 946*t + 10149*t^2) + 4*s12^4*t^6*(-55 + 554*t + 11390*t^2) + 
      s12^8*t^2*(-9556 - 8676*t + 24933*t^2) + 
      2*s12^6*t^4*(-7198 + 7696*t + 35007*t^2) + 
      s12^7*t^3*(-15508 + 2520*t + 49641*t^2) + 
      s12^5*t^5*(-6936 + 12288*t + 68077*t^2)) + 
    mmH^6*(-4317*s12^8 + s12^7*(5828 - 42889*t) + 
      s12^4*t^2*(53824 + 144028*t - 564151*t^2) + 
      s12^3*t^3*(52472 + 152108*t - 504335*t^2) + 
      s12^5*t*(30308 + 91708*t - 400321*t^2) + 
      s12^6*(7024 + 35124*t - 176454*t^2) + 
      s12*t^5*(12868 + 40052*t - 88551*t^2) + 
      2*t^6*(1304 + 2986*t - 6103*t^2) - 4*s12^2*t^4*(-8048 - 26143*t + 
        69886*t^2)) + mmH^4*(-790*s12^10 - 16*s12^9*(-142 + 643*t) + 
      s12^4*t^4*(55712 + 112400*t - 458477*t^2) + 
      4*s12^5*t^3*(20017 + 28720*t - 124808*t^2) + 
      4*s12^6*t^2*(17165 + 28853*t - 91525*t^2) + 
      2*s12^7*t*(15894 + 38590*t - 89771*t^2) + 
      s12^8*(6156 + 24784*t - 56358*t^2) + 
      2*s12*t^7*(4294 + 7712*t - 11997*t^2) + 10*s12^2*t^6*
       (1570 + 5822*t - 10967*t^2) + t^8*(2220 + 1088*t - 2077*t^2) - 
      4*s12^3*t^5*(-7001 - 25537*t + 70200*t^2)) + 
    mmH^7*(5246*s12^7 + 12*s12^6*(-306 + 3739*t) + 
      2*t^5*(-816 - 2764*t + 6877*t^2) + 8*s12^2*t^3*(-2409 - 7454*t + 
        27726*t^2) + 4*s12^3*t^2*(-5778 - 17780*t + 81587*t^2) + 
      s12*t^4*(-8504 - 27692*t + 83931*t^2) + 
      2*s12^4*t*(-7132 - 25072*t + 143025*t^2) + 
      s12^5*(-3552 - 20164*t + 152107*t^2)) + 
    mmH^3*(120*s12^11 + s12^10*(-416 + 2390*t) + 
      20*t^9*(-46 - 8*t + 15*t^2) + s12*t^8*(-3140 - 4036*t + 5661*t^2) + 
      2*s12^9*(-1228 - 4358*t + 7597*t^2) + 2*s12^2*t^7*
       (-1906 - 8726*t + 16517*t^2) + 2*s12^8*t*(-7218 - 16442*t + 
        27547*t^2) + 4*s12^7*t^2*(-8945 - 12249*t + 33133*t^2) + 
      2*s12^3*t^6*(-2330 - 16054*t + 50525*t^2) + 
      4*s12^6*t^3*(-12037 - 8291*t + 54843*t^2) + 
      2*s12^4*t^5*(-7958 - 14122*t + 96843*t^2) + 
      s12^5*t^4*(-37196 - 18464*t + 249511*t^2)) + 
    mmH^5*(2371*s12^9 + s12^8*(-5044 + 26243*t) + 
      t^7*(-2992 - 3444*t + 6613*t^2) + s12*t^6*(-12940 - 32576*t + 
        58555*t^2) + 8*s12^4*t^3*(-10178 - 23121*t + 81570*t^2) + 
      2*s12^2*t^5*(-14778 - 51030*t + 110327*t^2) + 
      s12^7*(-8496 - 37984*t + 126651*t^2) + 4*s12^5*t^2*
       (-19269 - 40726*t + 146188*t^2) + 2*s12^6*t*(-19894 - 52466*t + 
        171649*t^2) + s12^3*t^4*(-55248 - 166984*t + 476271*t^2)))*
   canMINP[20, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (((4*I)/3)*(20*mmH^12*(-1 + s12)*(-1 + t) + 24*s12^5*t^2*(s12 + t)^2*
     (s12 + 2*t) + 4*mmH*s12^3*t*(-48*t^5 + 6*s12*t^4*(-41 + 6*t) + 
      s12^2*t^3*(-323 + 50*t) + s12^3*t^2*(-444 + 325*t) + 
      2*s12^4*t*(-197 + 449*t) + s12^5*(-75 + 587*t)) + 
    mmH^11*(-297 - 148*s12^2*(-1 + t) + 265*t + 114*t^2 + 
      s12*(51 - 19*t - 114*t^2)) + mmH^10*(1097 + 206*s12^3*(-1 + t) - 
      846*t - 1403*t^2 - 216*t^3 + s12^2*(-1133 + 1160*t + 563*t^2) + 
      6*s12*(260 - 271*t + 86*t^2 + 36*t^3)) - 
    2*mmH^2*s12^2*(132*s12*(-15 + t)*t^5 - 432*t^6 + 
      2*s12^5*t*(-635 + 2772*t + 1311*t^2) + s12^6*(78 + 368*t + 1639*t^2) + 
      2*s12^2*t^3*(552 - 835*t - 110*t^2 + 54*t^3) + 
      2*s12^3*t^2*(376 - 1065*t + 379*t^2 + 113*t^3) + 
      s12^4*t*(-336 - 4198*t + 5524*t^2 + 1101*t^3)) + 
    mmH^9*(-1160 + 484*s12^4*(-1 + t) + 1214*t + 5181*t^2 + 2223*t^3 + 
      176*t^4 + s12^3*(2889 - 3682*t - 459*t^2) - 
      s12^2*(2161 - 1834*t + 5353*t^2 + 862*t^3) + 
      s12*(-6674 + 5152*t + 4565*t^2 - 1103*t^3 - 176*t^4)) + 
    mmH^3*s12*(288*t^6 - 72*s12*t^5*(39 + 25*t) + 
      s12^7*(-1036 + 2013*t + 1505*t^2) + 8*s12^2*t^3*
       (1104 + 71*t - 890*t^2 + 90*t^3) + 2*s12^6*(334 + 112*t + 9125*t^2 + 
        1251*t^3) + 2*s12^3*t^2*(5392 + 3669*t - 4560*t^2 + 585*t^3 + 
        54*t^4) + s12^4*t*(-2944 - 13091*t + 3626*t^2 + 5613*t^3 + 278*t^4) + 
      s12^5*(-672 - 9385*t + 12798*t^2 + 19656*t^3 + 1167*t^4)) - 
    mmH^6*(1098*s12^7*(-1 + t) + s12^6*(-8263 + 8232*t + 3657*t^2) + 
      4*t^3*(552 + 697*t + 200*t^2 + 12*t^3) + 
      2*s12^5*(-2548 - 2992*t + 8174*t^2 + 1531*t^3) + 
      2*s12*t^2*(10288 + 17817*t + 5691*t^2 + 51*t^3 - 21*t^4) + 
      s12^4*(-17493 - 13278*t - 23013*t^2 + 1756*t^3 + 850*t^4) - 
      2*s12^2*t*(-3352 - 33770*t - 14782*t^2 + 6558*t^3 + 1118*t^4 + 9*t^5) + 
      2*s12^3*(-8944 - 2431*t + 5649*t^2 - 16320*t^3 - 2861*t^4 + 39*t^5)) - 
    mmH^4*(96*t^6 + 24*s12*t^5*(65 + 9*t) + 
      s12^8*(-1013 + 1241*t + 228*t^2) - 8*s12^2*t^3*(-1656 - 1442*t + 
        953*t^2 + 153*t^3) + s12^7*(-4968 + 7219*t + 9142*t^2 + 395*t^3) + 
      s12^6*(-161 - 8797*t + 33469*t^2 + 10476*t^3 + 203*t^4) + 
      2*s12^3*t^2*(14048 + 20703*t - 9253*t^2 - 1999*t^3 + 213*t^4) + 
      s12^4*t*(-3656 + 10009*t - 17340*t^2 - 3271*t^3 + 1028*t^4 + 18*t^5) + 
      s12^5*(-4448 - 17843*t - 10480*t^2 + 19189*t^3 + 3826*t^4 + 54*t^5)) + 
    mmH^8*(-1736*s12^5*(-1 + t) + s12^4*(-939 + 2901*t - 1670*t^2) + 
      s12^3*(-168 + 5009*t + 10550*t^2 + 461*t^3) - 
      t*(1400 + 7887*t + 7012*t^2 + 1457*t^3 + 60*t^4) + 
      s12^2*(16981 - 10973*t + 3037*t^2 + 8168*t^3 + 657*t^4) + 
      s12*(6400 - 4601*t - 24226*t^2 - 4555*t^3 + 876*t^4 + 60*t^5)) + 
    mmH^5*(228*s12^8*(-1 + t) + 120*t^5*(4 + t) + 
      s12^7*(-4779 + 5398*t + 1493*t^2) + 4*s12*t^3*(2208 + 2843*t + 
        418*t^2 - 6*t^3) + s12^6*(-8427 + 6240*t + 19801*t^2 + 1816*t^3) - 
      2*s12^2*t^2*(-17312 - 29679*t + 577*t^2 + 3335*t^3 + 153*t^4) + 
      s12^5*(-6472 - 20046*t + 14437*t^2 + 14281*t^3 + 780*t^4) + 
      2*s12^3*t*(688 + 27437*t - 2331*t^2 - 10052*t^3 - 279*t^4 + 39*t^5) + 
      s12^4*(-12232 - 16962*t - 22187*t^2 - 14051*t^3 + 1938*t^4 + 
        228*t^5)) + mmH^7*(2044*s12^6*(-1 + t) + 
      s12^5*(-5385 + 3735*t + 4072*t^2) + s12^4*(465 - 12500*t - 1643*t^2 + 
        1826*t^3) + 2*t^2*(2384 + 3990*t + 1827*t^2 + 200*t^3 + 3*t^4) - 
      2*s12^3*(11549 - 2575*t + 12576*t^2 + 5700*t^3 + 104*t^4) + 
      s12*t*(5344 + 36809*t + 27440*t^2 + 1691*t^3 - 292*t^4 - 6*t^5) - 
      s12^2*(14672 - 4789*t - 37992*t^2 + 11408*t^3 + 6053*t^4 + 228*t^5)))*
   canMINP[20, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((4*I)*(4*s12*t*(s12 + t)^4*(s12^2 + t^2) + 2*mmH^7*(-1 + s12)*(-1 + t)*
     (s12^2 - 4*s12*t + t^2) + 2*mmH*(s12 + t)^3*
     (t^4 + 8*s12*t^3*(-1 + 2*t) + 4*s12^3*t*(-2 + 5*t) + 
      2*s12^2*t^2*(-7 + 12*t) + s12^4*(1 + 12*t)) - 
    2*mmH^6*(3*s12^4*(-1 + t) + s12^3*(11 - 9*t)*t + t^2 - 3*t^4 + 
      s12^2*(1 - 2*t^2 - 9*t^3) + s12*t*(-4 + 11*t^2 + 3*t^3)) + 
    2*mmH^4*(t^4*(15 - 7*t + t^2) + s12^5*(-6 - 6*t + 7*t^2) - 
      s12*t^3*(-38 + 90*t + 2*t^2 + t^3) + 2*s12^2*t^2*
       (35 - 57*t + 32*t^2 + 2*t^3) + 2*s12^3*t*(19 - 56*t + 66*t^2 + 
        9*t^3) + s12^4*(15 - 87*t + 59*t^2 + 20*t^3)) - 
    mmH^2*(s12 + t)^2*(s12^5*(-13 + 23*t) + t^3*(32 + 41*t - 17*t^2) + 
      s12^4*(41 - 87*t + 62*t^2) + s12*t^2*(96 + 90*t - 91*t^2 + 31*t^3) + 
      2*s12^2*t*(48 + 25*t - 124*t^2 + 39*t^3) + 
      s12^3*(32 + 90*t - 248*t^2 + 86*t^3)) + 
    mmH^5*(3*s12^5*(-1 + t) - t^4*(13 + 3*t) + s12^4*(-13 + 51*t - 26*t^2) + 
      s12*t^3*(22 + 51*t + 3*t^2) + s12^3*(22*t - 58*t^3) - 
      26*s12^2*(t^2 + t^4)) + mmH^3*(5*s12^7*(-1 + t) + 
      s12^6*(30 - 46*t + 24*t^2) + t^4*(-32 + 19*t + 28*t^2 - 7*t^3) + 
      s12^5*(19 + 156*t - 216*t^2 + 53*t^3) + 
      s12*t^3*(-128 + 137*t + 148*t^2 - 48*t^3 + 7*t^4) + 
      2*s12^2*t^2*(-96 + 110*t + 71*t^2 - 105*t^3 + 16*t^4) + 
      s12^3*t*(-128 + 220*t + 48*t^2 - 443*t^3 + 63*t^4) + 
      s12^4*(-32 + 137*t + 152*t^2 - 449*t^3 + 72*t^4)))*
   canMINP[20, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12 + t)^4) + 
 (((4*I)/3)*(66*mmH^9*(-1 + s12) + mmH^8*(714 - 140*s12^2 + 467*t - 
      s12*(518 + 467*t)) + 4*s12*t^2*(6*s12^4*(-4 + 3*t) + 
      2*t^4*(-2 + 19*t) + 2*s12*t^3*(-93 + 122*t) + s12^3*t*(-96 + 425*t) + 
      s12^2*t^2*(-254 + 613*t)) + mmH^7*(-2302 - 160*s12^3 - 4679*t - 
      1308*t^2 + s12^2*(1498 + 639*t) + 2*s12*(208 + 1829*t + 654*t^2)) - 
    2*mmH*t*(2*t^4*(376 + 378*t - 19*t^2) + 12*s12^5*(-20 + 9*t + 3*t^2) + 
      s12^2*t^3*(-2030 + 677*t + 485*t^2) + 
      s12^4*t*(-1008 + 3244*t + 755*t^2) + 
      s12^3*t^2*(-2440 + 4931*t + 1129*t^2) + 
      s12*t^3*(744 + 784*t - 493*t^2 + 75*t^3)) + 
    mmH^6*(2264 + 228*s12^4 + 13278*t + 12501*t^2 + 1845*t^3 + 
      4*s12^3*(97 + 253*t) - 3*s12^2*(1084 + 2460*t + 281*t^2) - 
      s12*(-2056 + 3634*t + 10514*t^2 + 1845*t^3)) + 
    mmH^4*(-6*s12^5*(8 + 3*t) + 2*s12^4*(454 + 1964*t + 849*t^2) + 
      t^2*(19600 + 39676*t + 13252*t^2 + 381*t^3) + 
      2*s12^2*t*(-1784 - 15133*t - 4932*t^2 + 603*t^3) + 
      s12^3*(-944 + 430*t + 9968*t^2 + 3736*t^3) + 
      s12*t*(5952 + 19424*t - 20716*t^2 - 12418*t^3 - 381*t^4)) - 
    mmH^3*(6*s12^5*(-20 - 32*t + 13*t^2) + t^3*(18080 + 27654*t + 5067*t^2 - 
        48*t^3) + 2*s12^4*(-192 + 1588*t + 3714*t^2 + 669*t^3) + 
      s12^2*t^2*(-7680 - 26438*t - 510*t^2 + 957*t^3) + 
      2*s12^3*t*(-2260 + 2987*t + 7382*t^2 + 1148*t^3) + 
      2*s12*t^2*(4464 + 9228*t - 9094*t^2 - 2359*t^3 + 24*t^4)) + 
    mmH^2*(t^4*(8280 + 10118*t + 621*t^2 - 37*t^3) + 
      6*s12^5*(-16 - 92*t + 48*t^2 + 3*t^3) + 
      6*s12^3*t^2*(-1252 + 2145*t + 1614*t^2 + 86*t^3) + 
      2*s12^4*t*(-1008 + 3528*t + 3008*t^2 + 165*t^3) + 
      s12^2*t^3*(-8152 - 8394*t + 2780*t^2 + 241*t^3) + 
      s12*t^3*(5952 + 8632*t - 7722*t^2 - 390*t^3 + 37*t^4)) + 
    2*mmH^5*(3*s12^5 - s12^4*(503 + 459*t) - 
      3*s12^3*(-26 + 503*t + 468*t^2) + s12^2*(362 + 7926*t + 6713*t^2 - 
        73*t^3) - t*(5280 + 15802*t + 8709*t^2 + 665*t^3) + 
      s12*(-744 - 5036*t + 6165*t^2 + 7807*t^3 + 665*t^4)))*
   canMINP[20, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^4*
   (-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 (((8*I)/3)*(mmH^2*(3*s12^2 + 26*t*(2 + t) + s12*(9 + 6*t)) - 
    mmH*(3*s12^3 + 40*t^2*(2 + t) + 3*s12^2*(3 + 4*t) + 
      2*s12*t*(35 + 19*t)) + t*(3*s12^3 + 9*s12^2*(1 + t) + 14*t^2*(2 + t) + 
      s12*t*(43 + 23*t)))*canMINP[20, 4, {s12, t, mmH}])/
  (s12*(mmH - t)*(-mmH + s12 + t)^4) + 
 (((8*I)/3)*(mmH^2*(26*s12^2 + 3*t*(3 + t) + s12*(52 + 6*t)) + 
    s12*(14*s12^3 + 3*t^2*(3 + t) + s12*t*(43 + 9*t) + s12^2*(28 + 23*t)) - 
    mmH*(40*s12^3 + 3*t^2*(3 + t) + 2*s12*t*(35 + 6*t) + s12^2*(80 + 38*t)))*
   canMINP[20, 4, {t, s12, mmH}])/((mmH - s12)*s12*(-mmH + s12 + t)^4) - 
 ((I/10)*(66*mmH^8*(-1 + s12)*(-1 + t) + 160*s12*t^4*(s12^2 - t^2) + 
    2*mmH*t^2*(400*s12^5 + 1280*s12^4*t - 40*t^4 + 4*s12^2*t^2*(289 + 28*t) + 
      18*s12*t^3*(-26 + 49*t) + s12^3*t*(600 + 113*t)) - 
    mmH^7*(226 + 232*s12^2*(-1 + t) + 85*t - 193*t^2 + 
      s12*(-369 + 58*t + 193*t^2)) + mmH^6*(28 + 1102*s12^3*(-1 + t) + 
      1810*t - 19*t^2 + 93*t^3 + s12^2*(439 - 1115*t + 640*t^2) - 
      s12*(2225 + 288*t - 980*t^2 + 93*t^3)) - 
    mmH^2*t*(400*s12^5*(-3 + 2*t) + 80*s12^4*t*(-11 + 32*t) + 
      2*s12^2*t^2*(3490 + 477*t + 112*t^2) - 2*t^3*(972 + 738*t + 421*t^2) + 
      s12^3*t*(2160 - 4435*t + 589*t^2) + 2*s12*t^2*(1000 - 2525*t + 
        1872*t^2 + 697*t^3)) - mmH^5*(440*s12^4*(-1 + t) + 
      s12^3*(-1647 + 1865*t + 1986*t^2) + s12^2*(-1244 - 2525*t - 857*t^2 + 
        528*t^3) + t*(2028 + 5310*t + 935*t^2 + 777*t^3) + 
      s12*(-2000 - 5393*t + 2898*t^2 + 538*t^3 - 777*t^4)) + 
    mmH^3*(200*s12^5*(2 - 5*t + t^2) + 40*s12^4*t*(-39 - t + 16*t^2) + 
      s12^2*t^2*(8268 + 4639*t - 229*t^2 + 56*t^3) - 
      4*t^3*(1465 + 1270*t + 662*t^2 + 69*t^3) + 
      s12^3*t*(80 - 4661*t - 3971*t^2 + 218*t^3) + 
      s12*t^2*(6000 - 5709*t - 171*t^2 + 3772*t^3 + 276*t^4)) + 
    mmH^4*(200*s12^5*(-1 + t) - 40*s12^4*(17 - 44*t + 5*t^2) + 
      s12^2*t*(-4844 - 6873*t + 479*t^2 + 64*t^3) + 
      3*s12^3*(240 - 549*t + 2509*t^2 + 222*t^3) + 
      t^2*(5916 + 7410*t + 2779*t^2 + 833*t^3) - 
      s12*t*(6000 + 1413*t - 4968*t^2 + 2696*t^3 + 833*t^4)))*
   canMINP[21, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^3*(mmH - s12 - t)^3) + 
 ((2*I)*(mmH^5 + mmH^4*(-10 + 5*s12 - 3*t) + 2*s12*t^3 + 
    mmH^3*(-18*s12^2 + s12*(18 - 7*t) + 3*t*(10 + t)) + 
    mmH^2*(10*s12^3 + 6*s12^2*t - t^2*(30 + t) - s12*t*(34 + t)) + 
    mmH*t*(10*s12^3 + 12*s12^2*t + 10*t^2 + s12*t*(14 + 3*t)))*
   canMINP[21, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^3*
   (-mmH + s12 + t)^2) + 
 ((I/2)*(3*mmH^7*(-1 + s12) + 16*s12^4*(-s12^2 + t^2) + 
    mmH^6*(52 - 10*s12^2 - 14*t + s12*(-17 + 14*t)) + 
    mmH*s12^2*(-107*s12^4 + s12^3*(36 - 10*t) + 80*t^4 + 
      8*s12*t^2*(15 + 32*t) + 4*s12^2*t*(22 + 61*t)) - 
    mmH^5*(30*s12^3 + s12^2*(-142 + 47*t) + 2*(62 + 84*t - 69*t^2) + 
      s12*(205 - 125*t + 138*t^2)) - mmH^3*(125*s12^5 - 40*t^4 + 
      s12^4*(76 + 29*t) + s12^3*(219 - 233*t - 114*t^2) + 
      8*s12*t^2*(-1 + 27*t + 5*t^2) + s12^2*(372 + 240*t + 278*t^2 - 
        40*t^3)) + mmH^2*s12*(42*s12^5 + 120*t^4 + s12^4*(248 + 5*t) + 
      s12^3*(37 - 53*t - 126*t^2) - 8*s12*t^2*(27 - 6*t + 5*t^2) - 
      2*s12^2*(-62 + 48*t + 79*t^2 + 64*t^3)) + 
    mmH^4*(120*s12^4 + 8*(9 - 11*t)*t^2 + s12^3*(-187 + 57*t) + 
      s12^2*(315 - 281*t + 150*t^2) + s12*(372 + 416*t + 54*t^2 + 88*t^3)))*
   canMINP[21, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*
   s12*(mmH - s12 - t)^3) + 
 (((19*I)/2)*t*(2 + t)*canMINP[21, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 (((19*I)/2)*(2 + s12)*canMINP[21, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((I/2)*(mmH^4*(8 - 9*s12 - 3*t) + mmH^3*(-16*s12^2 + 3*t*(-8 + 3*t) + 
      7*s12*(4 + 5*t)) + 2*s12*(10*s12^4 + 27*s12^3*t + (4 - 3*t)*t^3 - 
      s12*t^2*(18 + 7*t) + s12^2*t*(-10 + 13*t)) + 
    mmH*(-74*s12^4 + t^3*(-8 + 3*t) + s12^2*t*(92 + 11*t) - 
      5*s12^3*(-4 + 21*t) + s12*t^2*(12 + 29*t)) + 
    mmH^2*(79*s12^3 + 3*(8 - 3*t)*t^2 + s12^2*(-56 + 19*t) - 
      s12*t*(48 + 49*t)))*canMINP[22, 2, {s12, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)^2*(-mmH + s12 + t)^3) + 
 ((I/2)*(-3*mmH^4*s12 + 20*s12^5 + 70*s12^4*t + 12*s12*(-2 + t)*t^3 + 4*t^4 + 
    6*s12^2*t^2*(-8 + 9*t) + 4*s12^3*t*(-5 + 23*t) + 
    2*mmH^3*(s12^2 - 2*t + s12*(-2 + 4*t)) + 
    mmH^2*(41*s12^3 + 12*t^2 + s12*t*(-16 + 5*t) + 7*s12^2*(-4 + 7*t)) - 
    mmH*(50*s12^4 + 22*s12*(-2 + t)*t^2 + 12*t^3 + s12^2*t*(-76 + 105*t) + 
      s12^3*(-20 + 133*t)))*canMINP[22, 2, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH - t)^2*(s12 + t)*(-mmH + s12 + t)^3) - 
 ((I/2)*(mmH^4*(8 - 3*s12 - 9*t) + 2*t*(-3*s12^4 + s12^3*(4 - 7*t) + 10*t^4 + 
      s12^2*t*(-18 + 13*t) + s12*t^2*(-10 + 27*t)) + 
    mmH*(3*s12^4 + s12*(92 - 105*t)*t^2 + 2*(10 - 37*t)*t^3 + 
      s12^2*t*(12 + 11*t) + s12^3*(-8 + 29*t)) + 
    mmH^3*(9*s12^2 + 4*(7 - 4*t)*t + s12*(-24 + 35*t)) + 
    mmH^2*(-9*s12^3 + s12^2*(24 - 49*t) + s12*t*(-48 + 19*t) + 
      t^2*(-56 + 79*t)))*canMINP[22, 2, {t, s12, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)*(-mmH + s12 + t)^3) - 
 ((I/10)*(6*mmH^4*(-1 + s12)*(-1 + t) + 
    2*s12*t*(-63*s12^2 + 2*t*(-6 + 29*t) + s12*(44 + 48*t)) + 
    mmH^3*(-46 - 12*s12^2*(-1 + t) + 43*t + 25*t^2 + 
      s12*(19 - 16*t - 25*t^2)) + mmH^2*(-18*s12^3*(-1 + t) + 
      s12^2*(-51 + 71*t + 24*t^2) - 2*(-34 + 74*t + 59*t^2 + 12*t^3) + 
      s12*(65 - 11*t + 90*t^2 + 24*t^3)) + 
    mmH*(9*s12^3*(-7 + 11*t) - 6*s12^2*(6 + 23*t + 16*t^2) + 
      2*t*(108 + 102*t + 29*t^2) - 2*s12*(40 - 9*t + 34*t^2 + 53*t^3)))*
   canMINP[22, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 ((I/2)*(-3*mmH^3*(-1 + s12) + s12*(-19*s12^2 + 6*s12*(2 + t) + 
      4*t*(2 + t)) + mmH^2*(-20 + 5*s12^2 - 6*t + 2*s12*(7 + 3*t)) + 
    mmH*(6*s12^3 - s12^2*(29 + 3*t) + s12*(1 - 27*t - 2*t^2) + 
      2*(14 + 16*t + t^2)))*canMINP[22, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) - 
 (((5*I)/2)*t*(2 + t)*canMINP[22, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 (((5*I)/2)*(2 + s12)*canMINP[22, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 (((4*I)/5)*(6*mmH^7*(-1 + s12)*(-1 + t) + 
    40*s12^3*t*(s12^2 + 3*s12*t + 2*t^2) + 
    2*mmH*s12*(s12^4*(10 - 113*t) + 4*s12^3*(16 - 3*t)*t + 160*t^4 + 
      40*s12*t^3*(12 + t) + 2*s12^2*t^2*(129 + 64*t)) - 
    mmH^6*(36 + 24*s12^2*(-1 + t) - 43*t - 25*t^2 + s12*(3 + 4*t + 25*t^2)) + 
    mmH^5*(28 - 3*s12^3*(-1 + t) - 8*t - 228*t^2 - 74*t^3 + 
      2*s12^2*(-24 + 51*t + 37*t^2) + s12*(167 - 227*t + 150*t^2 + 74*t^3)) + 
    mmH^2*(160*t^4 - 20*s12*t^3*(19 + 18*t) + s12^5*(-103 + 169*t) - 
      2*s12^4*(63 - 122*t + 33*t^2) - 4*s12^2*t*(-54 + 72*t + 351*t^2 + 
        20*t^3) - 2*s12^3*(80 + 14*t + 315*t^2 + 148*t^3)) + 
    mmH^4*(54*s12^4*(-1 + t) + s12^3*(-22 + t - 73*t^2) + 
      2*t*(108 + 147*t + 199*t^2 + 10*t^3) - 
      s12^2*(312 - 117*t + 441*t^2 + 148*t^3) + 
      s12*(-216 + 364*t + 48*t^2 - 398*t^3 - 20*t^4)) + 
    mmH^3*(-33*s12^5*(-1 + t) - 60*t^3*(7 + 2*t) + 
      2*s12^4*(85 - 131*t + 12*t^2) + 2*s12*t*(-216 - 321*t + 335*t^2 + 
        70*t^3) + s12^3*(287 + 49*t + 332*t^2 + 74*t^3) + 
      s12^2*(348 - 496*t + 834*t^2 + 768*t^3 + 20*t^4)))*
   canMINP[23, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) - 
 ((8*I)*(s12^3 + s12^2*t + s12*t^2 + t^3 - mmH*(2*s12^2 + 3*s12*t + 3*t^2) + 
    mmH^2*(s12^2 + 5*t + s12*(2 + t)))*canMINP[23, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3*(s12 + t)) + 
 ((4*I)*(-3*mmH^5*(-1 + s12) + s12*(8*s12^3*(4 + t) + 2*t^3*(6 + t) + 
      3*s12^2*t*(32 + t) + 2*s12*t^2*(44 + 3*t)) + 
    mmH^4*(7*s12^2 - 4*(5 + 3*t) + 2*s12*(7 + 6*t)) + 
    mmH^3*(20 - 4*s12^3 + 66*t + 16*t^2 - s12^2*(59 + 17*t) + 
      s12*(29 - 53*t - 16*t^2)) - mmH*(4*s12^4*(6 + t) - 
      t^2*(20 + 26*t + t^2) + s12*t^2*(-5 + 29*t + t^2) + 
      s12^2*t*(128 + 71*t + 3*t^2) + s12^3*(80 + 50*t + 4*t^2)) + 
    mmH^2*(4*s12^4 + s12^3*(47 + 8*t) - 8*t*(5 + 9*t + t^2) + 
      2*s12*t*(-23 + 33*t + 4*t^2) + s12^2*(40 + 124*t + 13*t^2)))*
   canMINP[23, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^2*
   (-mmH + s12 + t)^3) + 
 ((I/2)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 8*s12 + 9*s12^2 + 76*t - s12*t + 24*t^2) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 - 4*t^2*(4 + 5*t) - s12^3*(8 + 15*t) + s12*t^2*(120 + 67*t) + 
      s12^2*(48 + 116*t + 35*t^2)) - mmH^2*(5*s12^3 + t^2*(44 + 19*t) - 
      s12^2*(16 + 23*t) + s12*(48 + 188*t + 59*t^2)))*
   canMINP[23, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) - 
 ((I/2)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[23, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/2)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 24*s12^2 - s12*(-76 + t) + 8*t + 9*t^2) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) - 
    mmH^2*(19*s12^3 + s12*(188 - 23*t)*t + s12^2*(44 + 59*t) + 
      t*(48 - 16*t + 5*t^2)) + mmH*(s12*(116 - 15*t)*t^2 + 
      s12^3*(-20 + 67*t) + t^2*(48 - 8*t + t^2) + 
      s12^2*(-16 + 120*t + 35*t^2)))*canMINP[23, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((I/20)*(21*mmH^8*(-1 + s12)*(-1 + t) + 
    40*s12^4*t*(8*s12^2 - 9*s12*t - 17*t^2) + 
    4*mmH*s12^2*(-480*t^5 - 5*s12*t^3*(171 + 208*t) + 
      s12^3*t*(-1627 + 251*t) - s12^2*t^2*(444 + 1459*t) + 
      s12^4*(40 + 2389*t)) - 2*mmH^7*(663 + 50*s12^2*(-1 + t) - 1069*t - 
      65*t^2 + s12*(47 + 359*t + 65*t^2)) + 
    mmH^6*(1848 - 1614*s12^3*(-1 + t) - 6568*t - 5813*t^2 + 421*t^3 + 
      s12^2*(-850 + 5321*t + 229*t^2) + s12*(9518 - 7645*t + 3120*t^2 - 
        421*t^3)) - 2*mmH^2*s12*(1440*t^5 + s12^5*(-2429 + 4217*t) - 
      10*s12*t^3*(333 - 184*t + 96*t^2) + s12^4*(-2018 + 9980*t + 367*t^2) + 
      s12^2*t*(5448 + 3653*t - 5530*t^2 - 2080*t^3) - 
      s12^3*(3600 + 7133*t + 858*t^2 + 2723*t^3)) + 
    mmH^4*(-5327*s12^5*(-1 + t) + s12^4*(11587 - 15398*t - 353*t^2) + 
      60*t^3*(-37 + 32*t + 8*t^2) + s12^3*(31334 + 10737*t + 4998*t^2 + 
        1937*t^3) + s12^2*(27144 - 24170*t + 2781*t^2 + 4321*t^3 - 160*t^4) - 
      2*s12*t*(16344 + 16923*t - 686*t^2 + 2080*t^3 + 240*t^4)) + 
    mmH^3*(1788*s12^6*(-1 + t) - 960*t^5 + 20*s12*t^3*
       (-17 + 152*t + 120*t^2) + s12^5*(-13568 + 22261*t + 161*t^2) + 
      s12^4*(-18608 + 3775*t + 292*t^2 - 1179*t^3) - 
      6*s12^2*t*(-5448 - 5389*t + 1494*t^2 - 360*t^3 + 80*t^4) - 
      s12^3*(23448 + 382*t + 8879*t^2 + 8999*t^3 + 1040*t^4)) + 
    mmH^5*(5232*s12^4*(-1 + t) + s12^3*(-1954 - 3011*t + 93*t^2) + 
      2*t*(5448 + 5477*t + 1184*t^2 - 600*t^3) - 
      s12^2*(25114 - 1399*t + 7806*t^2 + 337*t^3) + 
      s12*(-12744 + 23042*t + 9191*t^2 - 1189*t^3 + 1200*t^4)))*
   canMINP[24, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((I/4)*(2*(s12 + t)^5*(8*s12 + 9*t) + 
    mmH^3*(s12^4 - 124*s12^3*t + 134*s12^2*t^2 - 124*s12*t^3 + t^4) + 
    mmH*(s12 + t)^2*(8*s12^4 + s12^2*(136 - 115*t)*t + t^3*(-44 + 7*t) - 
      5*s12*t^2*(-26 + 23*t) - s12^3*(38 + 113*t)) + 
    mmH^2*(-9*s12^5 + 2*(11 - 6*t)*t^4 + 4*s12^2*t^2*(-95 + 49*t) + 
      2*s12^3*t*(-84 + 101*t) + s12*t^3*(-168 + 215*t) + s12^4*(22 + 224*t)))*
   canMINP[24, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3*
   (s12 + t)^4) - 
 ((I/4)*(95*mmH^7*(-1 + s12) + 4*s12*t^3*(17*s12^2 + 9*s12*t - 8*t^2) + 
    2*mmH*t*(96*s12^5 + 208*s12^4*t + s12^3*(154 - 463*t)*t + 
      s12^2*(443 - 132*t)*t^2 - 8*t^4 + s12*t^3*(155 + 12*t)) + 
    mmH^6*(810 - 26*s12^2 + 474*t - 2*s12*(350 + 237*t)) - 
    mmH^5*(629*s12^3 + 5*s12^2*(-287 + 9*t) + s12*(230 - 3247*t - 856*t^2) + 
      8*(137 + 453*t + 107*t^2)) + mmH^2*(-96*s12^5*(-2 + t) + 
      16*s12^4*(10 - 13*t)*t + 2*t^3*(548 + 621*t + 2*t^2) - 
      s12*t^3*(508 + 1219*t + 4*t^2) + s12^2*t^2*(-2618 - 323*t + 123*t^2) + 
      s12^3*t*(-820 + 3370*t + 309*t^2)) + 
    mmH^4*(240*s12^4 + s12^3*(1070 + 1567*t) + 
      s12*t*(476 - 5565*t - 674*t^2) + s12^2*(-738 - 3721*t + 291*t^2) + 
      2*t*(1644 + 3014*t + 337*t^2)) - mmH^3*(96*s12^5 + 32*s12^4*(12 + t) + 
      s12*t^2*(16 - 4213*t - 201*t^2) + 3*t^2*(1096 + 1480*t + 67*t^2) + 
      s12^2*t*(-2434 - 2873*t + 343*t^2) + s12^3*(-444 + 3514*t + 1247*t^2)))*
   canMINP[24, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - t)^3*(mmH - s12 - t)^3) + 
 (((47*I)/2)*t*(2 + t)*canMINP[24, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 (((47*I)/2)*(2 + s12)*canMINP[24, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((I/2)*(3*mmH^5*t + mmH^4*(s12^2 + s12*(4 - 12*t) + 2*(2 - 5*t)*t) + 
    mmH^3*(-3*s12^3 + 2*s12*t^2 + (12 - 19*t)*t^2 + 3*s12^2*(-4 + 5*t)) + 
    2*t*(2*s12^4 + s12^5 + 12*t^5 + 4*s12*t^3*(-3 + 10*t) + 
      s12^3*t*(-6 + 13*t) + 2*s12^2*t^2*(-10 + 21*t)) + 
    mmH^2*(3*s12^4 - 4*s12^3*(-3 + t) + 60*s12*t^2*(-1 + 2*t) + 
      4*s12^2*t*(-2 + 7*t) + 2*t^3*(-20 + 41*t)) - 
    mmH*(s12^5 + 20*s12^3*t^2 + 4*s12^4*(1 + t) + 8*t^4*(-3 + 10*t) + 
      10*s12*t^3*(-8 + 19*t) + s12^2*t^2*(-60 + 127*t)))*
   canMINP[25, 2, {s12, t, mmH}])/((mmH - s12)^2*s12*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^3) - 
 ((I/2)*(3*mmH^4*(s12 + t)^3 + mmH^3*(5*s12^4 + 36*s12*(-1 + t)*t^2 + 
      t^3*(-28 + 5*t) + 2*s12^2*t*(-18 + 7*t) + 4*s12^3*(-7 + 9*t)) - 
    2*s12*t*(s12^5 + (-2 + t)^2*t^3 + s12^4*(-4 + 23*t) + 
      4*s12^2*t*(3 + 2*t + 11*t^2) + s12*t^2*(12 + 23*t^2) + 
      s12^3*(4 + 44*t^2)) - mmH^2*(9*s12^5 + 12*s12^4*(-3 + 8*t) + 
      t^3*(8 - 36*t + 9*t^2) + 8*s12*t^2*(3 - 8*t + 12*t^2) + 
      s12^3*(8 - 64*t + 155*t^2) + s12^2*t*(24 - 56*t + 155*t^2)) + 
    mmH*(s12^6 + s12^5*(-8 + 53*t) + t^4*(8 - 8*t + t^2) + 
      s12*t^3*(32 - 36*t + 53*t^2) + 2*s12^3*t*(16 - 10*t + 103*t^2) + 
      s12^4*(8 - 36*t + 179*t^2) + s12^2*t^2*(48 - 20*t + 179*t^2)))*
   canMINP[25, 2, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)*
   (s12 + t)^3*(-mmH + s12 + t)^3) - 
 ((I/2)*(3*mmH^5*s12 + mmH^4*(-10*s12^2 + s12*(4 - 12*t) + t*(4 + t)) + 
    mmH^3*(-19*s12^3 + 15*s12*t^2 - 3*t^2*(4 + t) + 2*s12^2*(6 + t)) + 
    mmH^2*(82*s12^4 - 4*s12*t^2*(2 + t) + 3*t^3*(4 + t) + 
      40*s12^3*(-1 + 3*t) + 4*s12^2*t*(-15 + 7*t)) + 
    2*s12*(12*s12^5 + 40*s12^4*t - 6*s12*t^3 + t^4*(2 + t) + 
      6*s12^3*t*(-2 + 7*t) + s12^2*t^2*(-20 + 13*t)) - 
    mmH*(80*s12^5 + 20*s12^2*(-3 + t)*t^2 + 4*s12*t^4 + t^4*(4 + t) + 
      2*s12^4*(-12 + 95*t) + s12^3*t*(-80 + 127*t)))*
   canMINP[25, 2, {t, s12, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*(s12 + t)*
   (-mmH + s12 + t)^3) - 
 ((I/20)*(61*mmH^5*(-1 + s12)*(-1 + t) + 40*s12*t^2*(s12 + t) + 
    4*mmH*t*(211*s12^3 + 5*t^2 + s12*t*(194 + 99*t) + s12^2*(107 + 189*t)) + 
    mmH^4*(-117*s12^2*(-1 + t) + s12*(209 - 101*t - 170*t^2) + 
      2*(-63 + 9*t + 85*t^2)) + mmH^3*(-72 + 172*s12^3*(-1 + t) + 232*t - 
      133*t^2 - 139*t^3 + s12^2*(-326 + 241*t + 199*t^2) + 
      s12*(-540 + 249*t + 430*t^2 + 139*t^3)) - 
    2*mmH^2*(s12^3*(-211 + 383*t) + t*(312 + 123*t - 104*t^2) + 
      3*s12^2*(-114 + 38*t + 131*t^2) + s12*(-240 + 51*t + 284*t^2 + 
        243*t^3)))*canMINP[25, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((I/4)*(mmH^3 + 2*t*(s12 + t) - mmH^2*(10 + s12 + 4*t) - 
    mmH*(s12*(-10 + t) + (-4 + t)*t))*canMINP[25, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
 ((I/4)*(7*mmH^4*(-1 + s12) - 4*s12^2*(s12 + t) + 
    mmH^3*(-6 - 34*s12^2 + s12*(12 - 13*t) + 13*t) - 
    2*mmH*s12*(65*s12^2 + t*(35 + 12*t) + s12*(17 + 44*t)) + 
    mmH^2*(56 + 59*s12^3 + 22*t - 12*t^2 + s12^2*(11 + 45*t) + 
      s12*(42 - 13*t + 12*t^2)))*canMINP[25, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) - 
 ((I/2)*t*(2 + t)*canMINP[25, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((I/2)*(2 + s12)*canMINP[25, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((2*I)*(4*mmH^5*(-1 + t) - mmH^4*(-1 + t)*(16 + 7*s12 + 9*t) + 
    4*t*(8*s12^3 + 19*s12^2*t + 18*s12*t^2 + 7*t^3) - 
    2*mmH*(8*s12^3*(-1 + t) + 3*t^3*(7 + 10*t) + s12^2*t*(11 + 12*t) + 
      2*s12*t^2*(20 + 13*t)) + mmH^3*(7*s12^2*(-1 + t) - 
      s12*(10 - 9*t + t^2) - 2*(16 + 5*t - 17*t^2 + 7*t^3)) + 
    mmH^2*(s12^2*(-30 + 23*t - 7*t^2) + 2*s12*t*(9 + 18*t + 4*t^2) + 
      t*(32 + 8*t + 37*t^2 + 19*t^3)))*canMINP[26, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3) - 
 ((2*I)*(mmH^3 + mmH^2*(-10 + s12 - t) - mmH*s12*(-6 + t) + 6*mmH*t + 
    2*t*(s12 + 2*t))*canMINP[26, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^2) + 
 ((2*I)*(4*mmH^5*(-1 + s12) - mmH^4*(-1 + s12)*(20 + 9*s12 + 7*t) + 
    4*s12*(5*s12^3 + 12*s12^2*t + 15*s12*t^2 + 8*t^3) - 
    2*mmH*(28*s12^4 - 8*t^3 + 2*s12^2*t*(13 + 6*t) + s12*t^2*(19 + 8*t) + 
      s12^3*(11 + 20*t)) - mmH^3*(32 + 14*s12^3 + s12^2*(-46 + t) + 18*t + 
      3*t^2 + s12*(14 - 17*t - 3*t^2)) + 
    mmH^2*(19*s12^4 - 34*t^2 + s12^3*(25 + 8*t) + s12^2*(-4 + 16*t - 3*t^2) + 
      s12*(32 + 22*t + 31*t^2)))*canMINP[26, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12*(mmH - s12 - t)^3) - 
 ((I/2)*(2*mmH^4 - mmH^3*(12 + 5*s12 + 7*t) + 
    4*mmH^2*(4 + s12^2 + 7*t + s12*(7 + 2*t)) + 
    4*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) - 
    mmH*(s12^3 + s12^2*(20 + t) - t^2*(4 + 5*t) + s12*(32 + 64*t + 11*t^2)))*
   canMINP[26, 4, {s12, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^4) + 
 ((I/2)*(-4 + mmH)*(-4 + mmH + s12)*canMINP[26, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/2)*(2*mmH^4 - mmH^3*(12 + 7*s12 + 5*t) + 
    4*mmH^2*(4 + 7*t + t^2 + s12*(7 + 2*t)) + 
    4*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH*(5*s12^3 + s12^2*(4 - 11*t) - s12*t*(64 + t) - t*(32 + 20*t + t^2)))*
   canMINP[26, 4, {t, s12, mmH}])/(mmH*s12*(-mmH + s12 + t)^4) + 
 ((2*I)*(-8*s12^2*(4*s12 - t)*t^3*(s12 + t)^4 + 4*mmH^9*(2*s12^2 + t^2) - 
    mmH^8*(43*s12^3 + t^2*(16 + 27*t) + s12*t*(20 + 31*t) + 
      s12^2*(4 + 95*t)) + mmH^7*(81*s12^4 + s12^3*(24 + 302*t) + 
      4*s12^2*(-4 + 18*t + 89*t^2) + 2*s12*t*(-16 + 48*t + 127*t^2) + 
      t^2*(-16 + 48*t + 155*t^2)) + 
    2*mmH*t*(24*t^9 + 2*s12*t^7*(-10 + 49*t) + s12^3*t^5*(152 + 101*t) + 
      8*s12^7*(2 + 6*t + 3*t^2) + 4*s12^2*t^5*(-1 - 10*t + 36*t^2) + 
      2*s12^6*t*(30 + 137*t + 55*t^2) + 2*s12^4*t^3*(20 + 261*t + 60*t^2) + 
      s12^5*t^2*(80 + 576*t + 175*t^2)) + 
    mmH^4*(s12^6*(212 + 91*t) + s12^3*t^2*(1312 - 424*t - 2559*t^2) + 
      t^5*(40 + 192*t - 1295*t^2) + 3*s12*t^4*(88 + 28*t - 1283*t^2) + 
      s12^5*(376 + 1240*t - 86*t^2) - 8*s12^2*t^3*(-98 + 109*t + 522*t^2) - 
      2*s12^4*t*(-564 - 684*t + 557*t^2)) + 
    mmH^2*(4*(8 - 79*t)*t^8 + 64*s12^7*(1 + 3*t) + 
      s12^2*t^5*(40 - 152*t - 1585*t^2) + s12*t^6*(16 + 208*t - 1159*t^2) + 
      s12^6*t*(128 + 212*t - 311*t^2) - 2*s12^4*t^3*(68 + 1372*t + 633*t^2) - 
      2*s12^3*t^4*(20 + 922*t + 635*t^2) - 
      s12^5*t^2*(8 + 1208*t + 1025*t^2)) - 
    mmH^6*(65*s12^5 + 12*s12^4*(-4 + 27*t) + 4*s12^3*(-26 - 7*t + 178*t^2) + 
      4*s12^2*t*(-66 + 29*t + 249*t^2) + 2*t^3*(-28 + 8*t + 277*t^2) + 
      s12*t^2*(-216 + 112*t + 1169*t^2)) - 
    mmH^3*(16*s12^7*(4 + 3*t) + s12^2*t^4*(232 - 988*t - 3621*t^2) + 
      s12^4*t^2*(792 - 1024*t - 1895*t^2) + 
      2*s12*t^5*(40 + 132*t - 1447*t^2) + t^6*(8 + 128*t - 871*t^2) + 
      s12^6*(248 + 852*t + 19*t^2) - 8*s12^5*t*(-90 - 149*t + 94*t^2) - 
      2*s12^3*t^3*(-240 + 1276*t + 1355*t^2)) + 
    mmH^5*(19*s12^6 + s12^5*(-216 + 74*t) + 4*s12^4*(-70 - 165*t + 122*t^2) + 
      16*s12*t^3*(-24 + 3*t + 179*t^2) + 2*t^4*(-36 - 56*t + 557*t^2) + 
      2*s12^3*t*(-400 - 224*t + 685*t^2) + 
      s12^2*t^2*(-832 + 156*t + 2579*t^2)))*canMINP[27, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) + 
 ((2*I)*(8*s12^4*(s12 - t)*t^3*(s12 + t)^3 + 
    mmH^8*(7*s12^4 - 20*s12^3*t - s12^2*t^2 - 34*s12*t^3 - 12*t^4) + 
    mmH^7*(-42*s12^5 + s12^4*(24 - 13*t) + 60*t^5 + 2*s12^3*t*(-4 + 95*t) + 
      2*s12*t^3*(-4 + 125*t) + s12^2*t^2*(-40 + 207*t)) + 
    mmH^6*(74*s12^6 - 120*t^6 + s12^5*(-32 + 205*t) + 
      s12^2*t^2*(24 + 236*t - 1229*t^2) + s12^3*t*(24 + 236*t - 1135*t^2) + 
      s12^4*(8 + 20*t - 397*t^2) + 2*s12*t^3*(4 + 26*t - 371*t^2)) - 
    2*mmH*s12*t*(s12^2*(4 - 129*t)*t^6 + s12*(2 - 35*t)*t^7 - 4*t^9 - 
      s12^5*t^3*(56 + 59*t) + 2*s12^7*(2 + 3*t + t^2) + 
      s12^6*t*(8 - 6*t + 11*t^2) - 4*s12^3*t^4*(1 + 6*t + 51*t^2) - 
      2*s12^4*t^3*(4 + 35*t + 87*t^2)) - 
    mmH^5*(50*s12^7 + 4*s12^5*(5 - 21*t)*t - 120*t^7 + s12^6*(20 + 301*t) + 
      2*s12^3*t^2*(24 + 302*t - 1681*t^2) + 3*s12^2*t^3*
       (16 + 136*t - 955*t^2) + 8*s12*t^4*(2 + 12*t - 141*t^2) - 
      4*s12^4*t*(-4 - 73*t + 532*t^2)) + 
    mmH^2*s12*(4*s12*(10 - 157*t)*t^7 + 2*(2 - 43*t)*t^8 + 
      s12^7*(-8 - 16*t + 3*t^2) + s12^6*t*(-32 - 128*t + 67*t^2) - 
      s12^5*t^2*(56 + 380*t + 329*t^2) - 4*s12^2*t^5*(2 - 9*t + 414*t^2) - 
      2*s12^3*t^4*(16 + 78*t + 1041*t^2) - 
      s12^4*t^3*(56 + 424*t + 1457*t^2)) + 
    mmH^4*(11*s12^8 - 60*t^8 + s12^7*(40 + 139*t) + 
      s12^3*t^3*(16 + 520*t - 5103*t^2) + 2*s12^2*t^4*
       (16 + 158*t - 1677*t^2) + 2*s12*t^5*(4 + 36*t - 465*t^2) - 
      8*s12^5*t*(11 + 15*t + 176*t^2) + s12^6*(-32 - 4*t + 255*t^2) - 
      2*s12^4*t^2*(32 - 100*t + 2149*t^2)) + 
    mmH^3*(12*t^9 - 2*s12^8*(6 + 5*t) + 2*s12*t^7*(-12 + 203*t) + 
      12*s12^3*t^5*(-17 + 342*t) + s12^7*(32 + 28*t - 134*t^2) + 
      s12^6*t*(120 + 356*t + 183*t^2) + 2*s12^2*t^5*(-4 - 70*t + 1035*t^2) + 
      2*s12^5*t^2*(80 + 268*t + 1135*t^2) + 
      s12^4*t^3*(80 + 132*t + 4247*t^2)))*canMINP[27, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^2*(mmH - t)^3*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((2*I)*(12*mmH^9*s12*(s12^2 - s12*t + 2*t^2) + 8*s12^3*t^2*(s12 + t)^3*
     (s12^3 - 3*s12^2*t - 6*s12*t^2 - 4*t^3) - 
    mmH^8*(71*s12^4 + s12^3*(24 - 50*t) + 11*t^3*(4 + t) + 
      2*s12*t^2*(32 + 43*t) + 2*s12^2*t*(22 + 73*t)) + 
    2*mmH*s12*(24*s12^10 + 122*s12^9*t + 16*t^8 + 24*s12*t^7*(3 + 2*t) + 
      4*s12^8*t*(-5 + 62*t) + 3*s12^5*t^4*(226 + 81*t) + 
      s12^7*t^2*(-44 + 237*t) + 2*s12^2*t^6*(66 + 145*t + 12*t^2) + 
      2*s12^3*t^5*(60 + 375*t + 61*t^2) + s12^6*t^2*(-4 + 156*t + 197*t^2) + 
      s12^4*t^4*(48 + 1006*t + 231*t^2)) + 
    mmH^7*(263*s12^5 + s12^4*(80 + 153*t) + 3*t^3*(-8 + 40*t + 11*t^2) + 
      s12*t^2*(-72 + 384*t + 115*t^2) + 2*s12^2*t*(-36 + 196*t + 229*t^2) + 
      s12^3*(-24 + 208*t + 410*t^2)) + 
    mmH^4*(-1355*s12^8 + s12^7*(136 - 5284*t) + 4*t^6*(86 + 55*t) + 
      s12^6*(48 - 44*t - 7373*t^2) + s12^5*t*(344 - 1412*t - 5587*t^2) + 
      s12^4*t^2*(1064 - 2096*t - 2209*t^2) + 32*s12^3*t^3*
       (61 + 9*t + 8*t^2) + s12*t^5*(1352 + 1492*t + 123*t^2) + 
      s12^2*t^4*(2192 + 2424*t + 445*t^2)) - 
    mmH^6*(706*s12^6 + 5*s12^5*(16 + 295*t) + 
      8*s12^2*t^2*(-69 + 111*t + 25*t^2) + t^4*(-104 + 16*t + 33*t^2) + 
      s12*t^3*(-392 + 404*t + 41*t^2) + 4*s12^3*t*(-86 + 189*t + 292*t^2) + 
      s12^4*(-80 + 336*t + 1457*t^2)) - 
    mmH^2*(316*s12^10 - 64*t^8 - 192*s12*t^7*(1 + t) - 
      4*s12^2*t^6*(26 + 121*t) + 4*s12^8*t*(-50 + 693*t) + 
      s12^9*(-32 + 1499*t) + 8*s12^4*t^4*(31 + 431*t + 118*t^2) + 
      s12^3*t^5*(200 + 636*t + 247*t^2) + 4*s12^6*t^2*
       (-12 + 543*t + 545*t^2) + s12^5*t^3*(40 + 4396*t + 1727*t^2) + 
      s12^7*t*(-16 + 128*t + 2643*t^2)) + 
    mmH^5*(1242*s12^7 + s12^6*(-32 + 3954*t) + t^5*(-248 - 216*t + 11*t^2) - 
      6*s12^2*t^3*(264 + 34*t + 69*t^2) - s12*t^4*(992 + 652*t + 87*t^2) + 
      2*s12^3*t^2*(-640 + 418*t + 229*t^2) + 
      s12^4*t*(-536 + 916*t + 2949*t^2) + s12^5*(-96 + 280*t + 4455*t^2)) + 
    mmH^3*(883*s12^9 - 16*t^7*(15 + 4*t) + s12^8*(-112 + 3869*t) - 
      4*s12*t^6*(226 + 237*t + 12*t^2) - s12^2*t^5*(1336 + 2260*t + 
        131*t^2) + s12^3*t^4*(-1056 - 464*t + 157*t^2) + 
      3*s12^4*t^3*(-200 + 1176*t + 469*t^2) + 
      s12^5*t^2*(-304 + 3860*t + 3633*t^2) + 
      s12^6*t*(-96 + 1132*t + 5603*t^2) + s12^7*(-8 - 224*t + 6363*t^2)))*
   canMINP[27, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (((2*I)/5)*(4*mmH^5*(-1 + s12)*(-1 + t) + 120*s12*t*(-s12^2 + t^2) + 
    4*mmH*(s12^2*(83 - 4*t)*t + s12*(41 - 29*t)*t^2 + 15*t^3 + 
      s12^3*(-15 + 19*t)) + mmH^4*(16 - 13*s12^2*(-1 + t) + 17*t - 5*t^2 + 
      s12*(-9 - 24*t + 5*t^2)) + mmH^3*(-128 - 17*s12^3*(-1 + t) - 42*t + 
      43*t^2 + 9*t^3 + s12^2*(-49 + 119*t - 4*t^2) + 
      s12*(70 + 96*t - 25*t^2 - 9*t^3)) + 
    2*mmH^2*(s12^3*(4 + 13*t) + s12^2*(3 - 176*t + 8*t^2) - 
      t*(48 + 7*t + 14*t^2) + s12*(-80 - 4*t - 26*t^2 + 23*t^3)))*
   canMINP[27, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((2*I)*(mmH^3 - mmH*(s12^2 + s12*(-20 + t) - 10*t) + 
    mmH^2*(-10 + 4*s12 - t) - 6*s12*(s12 + t))*
   canMINP[27, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
 ((2*I)*(12*s12*(-s12^2 + t^2) + mmH^3*(-8 + s12^2 + t - s12*(1 + t)) - 
    2*mmH*(5*s12^2 + 4*s12^3 - 3*t^2 + 2*s12*t*(5 + t)) + 
    mmH^2*(32 - 11*s12^2 + 3*s12^3 + 22*t + t^2 - s12*(-22 + 4*t + t^2)))*
   canMINP[27, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - s12 - t)^3) + ((24*I)*t*(2 + t)*canMINP[27, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + ((24*I)*(2 + s12)*canMINP[27, 4, {t, s12, mmH}])/
  (-mmH + s12 + t)^3 + (I*(-4*s12^2*(4*s12 - t)*t^3*(s12 + t)^4 + 
    2*mmH^9*(2*s12^2 + t^2) - mmH^8*(22*s12^3 + 50*s12^2*t + 
      3*t^2*(2 + 5*t) + s12*t*(6 + 19*t)) + 
    mmH^6*(-34*s12^5 + s12^4*(30 - 177*t) + s12^3*(52 + 54*t - 409*t^2) + 
      4*s12^2*t*(33 + 6*t - 145*t^2) + 6*s12*t^2*(18 + 2*t - 107*t^2) + 
      4*t^3*(7 + 3*t - 73*t^2)) + mmH*t*(24*t^9 + 2*s12*t^7*(-10 + 49*t) + 
      s12^3*t^5*(146 + 109*t) + 8*s12^7*(2 + 6*t + 3*t^2) + 
      4*s12^4*t^3*(10 + 129*t + 32*t^2) + s12^6*t*(60 + 274*t + 111*t^2) + 
      s12^2*t^5*(-4 - 42*t + 147*t^2) + s12^5*t^2*(80 + 574*t + 179*t^2)) + 
    mmH^7*(42*s12^4 + s12^3*(6 + 161*t) + t^2*(-8 + 14*t + 85*t^2) + 
      s12*t*(-16 + 22*t + 149*t^2) + s12^2*(-8 + 14*t + 201*t^2)) + 
    mmH^4*(s12^6*(106 + 43*t) + s12^2*t^3*(392 - 286*t - 2243*t^2) + 
      s12*t^4*(132 + 110*t - 1987*t^2) + t^5*(20 + 106*t - 655*t^2) + 
      4*s12^4*t*(141 + 186*t - 163*t^2) + s12^5*(188 + 628*t - 68*t^2) - 
      4*s12^3*t^2*(-164 + 17*t + 363*t^2)) + 
    mmH^5*(10*s12^6 + s12^5*(-110 + 47*t) + 4*t^4*(-9 - 19*t + 143*t^2) + 
      2*s12^4*(-70 - 180*t + 149*t^2) + 5*s12^3*t*(-80 - 66*t + 163*t^2) + 
      8*s12^2*t^2*(-52 - 9*t + 180*t^2) + 4*s12*t^3*(-48 - 17*t + 378*t^2)) - 
    mmH^3*(8*s12^7*(4 + 3*t) + s12^3*t^3*(240 - 1170*t - 1483*t^2) + 
      s12*t^5*(40 + 158*t - 1473*t^2) + t^6*(4 + 66*t - 437*t^2) + 
      2*s12^5*t*(180 + 304*t - 203*t^2) + s12^6*(124 + 426*t + 5*t^2) - 
      4*s12^4*t^2*(-99 + 113*t + 259*t^2) - 4*s12^2*t^4*
       (-29 + 103*t + 475*t^2)) + mmH^2*(2*(8 - 79*t)*t^8 + 
      32*s12^7*(1 + 3*t) + s12^2*t^5*(20 - 54*t - 819*t^2) + 
      s12^6*t*(64 + 106*t - 159*t^2) + 4*s12*t^6*(2 + 27*t - 146*t^2) - 
      2*s12^5*t^2*(2 + 298*t + 265*t^2) - s12^4*t^3*(68 + 1342*t + 675*t^2) - 
      s12^3*t^4*(20 + 882*t + 685*t^2)))*canMINP[28, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) + 
 (I*(4*s12^3*(s12 - t)*t^3*(s12 + t)^3 + 
    2*mmH^8*(s12^3 - 5*s12^2*t + 5*s12*t^2 - t^3) + 
    mmH^7*(-22*s12^4 + s12^3*(18 - 25*t) + s12^2*t*(14 + 17*t) + 
      t^3*(2 + 21*t) - s12*t^2*(2 + 31*t)) - 
    2*mmH^5*(15*s12^6 + 2*s12^5*(1 + 54*t) + s12^4*t*(-28 + 137*t) + 
      s12*t^3*(12 + 24*t - 265*t^2) + 2*s12^2*t^2*(6 + 11*t - 138*t^2) + 
      s12^3*t*(4 - 26*t - 135*t^2) + 2*t^4*(2 + 3*t - 48*t^2)) + 
    mmH^6*(44*s12^5 + 2*s12^4*(-14 + 81*t) + s12*t^2*(12 + 34*t - 105*t^2) + 
      s12^2*t*(12 + 10*t - 97*t^2) + t^3*(4 + 2*t - 93*t^2) + 
      s12^3*(4 - 50*t + 33*t^2)) + mmH*t*(4*t^9 + s12^5*t^3*(62 + 15*t) + 
      s12*t^7*(-2 + 29*t) + s12^2*t^6*(2 + 97*t) + 
      s12^6*t*(-8 + 6*t - 23*t^2) - s12^7*(4 + 6*t + 3*t^2) + 
      2*s12^4*t^3*(4 + 44*t + 49*t^2) + s12^3*t^4*(4 + 42*t + 135*t^2)) + 
    mmH^4*(6*s12^7 + 4*s12^6*(5 + 24*t) + s12*t^4*(16 + 14*t - 833*t^2) + 
      2*t^5*(2 + 6*t - 101*t^2) - 2*s12^4*t*(22 + 102*t + 13*t^2) - 
      4*s12^3*t^2*(8 + 53*t + 220*t^2) - 4*s12^2*t^3*(-2 + 13*t + 294*t^2) + 
      s12^5*(-16 - 26*t + 327*t^2)) + mmH^3*(-(s12^7*(6 + 7*t)) + 
      3*t^7*(-2 + 37*t) + 12*s12^2*t^5*(8 + 97*t) + 
      s12^5*t*(60 + 214*t - 183*t^2) + s12^6*(16 + 14*t - 117*t^2) + 
      4*s12*t^5*(-1 - t + 155*t^2) + 2*s12^4*t^2*(40 + 212*t + 209*t^2) + 
      2*s12^3*t^3*(20 + 162*t + 537*t^2)) + 
    mmH^2*(4*s12*(2 - 55*t)*t^7 + (2 - 31*t)*t^8 + 4*s12^7*(-1 - 2*t + t^2) + 
      s12^5*t^2*(-28 - 214*t + 13*t^2) + 2*s12^6*t*(-8 - 32*t + 37*t^2) - 
      4*s12^4*t^3*(7 + 74*t + 89*t^2) - s12^2*t^5*(4 + 42*t + 547*t^2) - 
      s12^3*t^4*(16 + 186*t + 609*t^2)))*canMINP[28, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (I*(6*mmH^9*s12*(s12^2 - s12*t + 2*t^2) + 4*s12^3*t^2*(s12 + t)^3*
     (s12^3 - 3*s12^2*t - 6*s12*t^2 - 4*t^3) - 
    mmH^8*(37*s12^4 + s12^3*(10 - 20*t) + 2*t^3*(10 + 3*t) + 
      2*s12*t^2*(13 + 23*t) + s12^2*t*(16 + 79*t)) + 
    mmH^7*(139*s12^5 + 2*s12^4*(15 + 53*t) + 6*t^3*(-2 + 9*t + 3*t^2) + 
      s12*t^2*(-36 + 164*t + 69*t^2) + 2*s12^3*(-6 + 34*t + 125*t^2) + 
      2*s12^2*t*(-18 + 74*t + 131*t^2)) + 
    mmH*s12*(24*s12^10 + 122*s12^9*t + 16*t^8 + 24*s12*t^7*(3 + 2*t) + 
      3*s12^5*t^4*(222 + 85*t) + 2*s12^7*t^2*(-23 + 124*t) + 
      s12^8*t*(-20 + 251*t) + 2*s12^2*t^6*(66 + 145*t + 12*t^2) + 
      2*s12^4*t^4*(24 + 499*t + 118*t^2) + 
      s12^3*t^5*(120 + 748*t + 123*t^2) + s12^6*t^2*(-4 + 148*t + 213*t^2)) + 
    mmH^4*(-685*s12^8 + s12^7*(78 - 2712*t) + 2*t^6*(86 + 55*t) + 
      s12^5*t*(172 - 488*t - 3121*t^2) + 4*s12^3*t^3*(244 + 87*t + 2*t^2) + 
      s12*t^5*(676 + 754*t + 59*t^2) + s12^2*t^4*(1096 + 1280*t + 195*t^2) - 
      8*s12^6*(-3 - 7*t + 488*t^2) - 2*s12^4*t^2*(-266 + 377*t + 686*t^2)) - 
    mmH^6*(368*s12^6 + 10*s12^5*(2 + 81*t) + 2*t^4*(-26 + t + 9*t^2) + 
      s12*t^3*(-196 + 156*t + 37*t^2) + 2*s12^2*t^2*(-138 + 161*t + 84*t^2) + 
      s12^3*t*(-172 + 228*t + 719*t^2) + s12^4*(-40 + 80*t + 868*t^2)) - 
    mmH^2*(158*s12^10 - 32*t^8 - 96*s12*t^7*(1 + t) + 
      13*s12^8*t*(-8 + 109*t) - 2*s12^2*t^6*(26 + 121*t) + 
      2*s12^9*(-8 + 377*t) + s12^3*t^5*(100 + 310*t + 127*t^2) + 
      s12^4*t^4*(124 + 1686*t + 493*t^2) + 2*s12^6*t^2*
       (-12 + 512*t + 591*t^2) + 2*s12^7*t*(-4 + 19*t + 699*t^2) + 
      s12^5*t^3*(20 + 2128*t + 923*t^2)) + 
    mmH^5*(636*s12^7 + 4*s12^6*(-9 + 518*t) + 2*t^5*(-62 - 55*t + 3*t^2) - 
      s12*t^4*(496 + 358*t + 33*t^2) - s12^2*t^3*(792 + 238*t + 143*t^2) + 
      s12^3*t^2*(-640 + 162*t + 413*t^2) + 
      s12^4*t*(-268 + 216*t + 1755*t^2) + s12^5*(-48 + 28*t + 2458*t^2)) + 
    mmH^3*(443*s12^9 - 8*t^7*(15 + 4*t) + 2*s12^8*(-29 + 981*t) - 
      2*s12*t^6*(226 + 237*t + 12*t^2) - s12^2*t^5*(668 + 1142*t + 61*t^2) + 
      s12^3*t^4*(-528 - 304*t + 113*t^2) + 2*s12^4*t^3*
       (-150 + 799*t + 411*t^2) + s12^5*t^2*(-152 + 1742*t + 2033*t^2) + 
      s12^6*t*(-48 + 458*t + 3019*t^2) + s12^7*(-4 - 140*t + 3297*t^2)))*
   canMINP[28, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^2*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/5)*(2*mmH^5*(-1 + s12)*(-1 + t) + 40*s12*t*(s12^2 - t^2) + 
    4*mmH*(-5*t^3 + s12*t^2*(-7 + 3*t) + s12^2*t*(-41 + 8*t) + 
      s12^3*(5 + 22*t)) + mmH^4*(-12 + s12^2*(-1 + t) - 19*t + 15*t^2 + 
      s12*(23 + 8*t - 15*t^2)) - 2*mmH^2*(s12^3*(-27 + 56*t) + 
      t*(24 + 31*t + 2*t^2) + s12^2*(-39 - 92*t + 16*t^2) + 
      s12*(-80 + 2*t + 18*t^2 + t^3)) + 
    mmH^3*(56 + 29*s12^3*(-1 + t) + 74*t - 21*t^2 - 3*t^3 + 
      s12^2*(3 - 53*t + 8*t^2) + s12*(-100 - 42*t + 55*t^2 + 3*t^3)))*
   canMINP[28, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 (I*(mmH^2 + mmH*(-10 + s12) + 2*s12)*canMINP[28, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^2) + 
 (I*(-4*s12^3 + 4*s12*t^2 + mmH^3*(3*s12^2 + t - s12*(5 + t)) + 
    2*mmH*(3*s12^3 - 2*s12*t + t^2 + s12^2*(-3 + 2*t)) + 
    mmH^2*(8 - 3*s12^3 + 6*t + t^2 - s12^2*(3 + 2*t) + s12*(8 + 2*t - t^2)))*
   canMINP[28, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - s12 - t)^3) + ((6*I)*t*(2 + t)*canMINP[28, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + ((6*I)*(2 + s12)*canMINP[28, 4, {t, s12, mmH}])/
  (-mmH + s12 + t)^3 + 
 ((2*I)*(2*mmH^11*(2*s12^2 + t^2) - 4*s12^3*t^3*(s12 + t)^3*
     (4*s12^3 + 3*s12^2*t - 5*s12*t^2 - 8*t^3) + 
    mmH^10*(-75*s12^3 + s12^2*(28 - 109*t) + 2*s12*t*(25 + 8*t) + 
      2*t^2*(11 + 13*t)) + mmH^9*(255*s12^4 - 6*t^3*(29 + 9*t) - 
      s12*t^2*(490 + 81*t) + s12^2*t*(-458 + 367*t) + s12^3*(-142 + 673*t)) + 
    mmH^8*(-294*s12^5 - 6*s12^4*(-59 + 239*t) + 
      s12^3*(36 + 1324*t - 1921*t^2) + 2*s12^2*t*(18 + 1051*t - 410*t^2) + 
      s12*t^2*(-36 + 1672*t - 299*t^2) - 4*t^3*(9 - 135*t + 41*t^2)) + 
    mmH*s12*t*(-24*s12^9*t - 16*t^8 + s12^4*t^5*(-226 + 189*t) + 
      s12^8*(16 + 48*t - 80*t^2) + s12^7*t*(56 + 346*t - 41*t^2) + 
      4*s12*t^7*(-14 + 24*t + 7*t^2) + 4*s12^2*t^6*(-19 + 35*t + 31*t^2) + 
      3*s12^3*t^5*(-16 - 58*t + 71*t^2) + 2*s12^5*t^3*(24 + 200*t + 87*t^2) + 
      s12^6*t^2*(76 + 706*t + 117*t^2)) + 
    mmH^2*(48*s12^10*t - 32*t^9 + s12^3*t^6*(256 - 2032*t - 1201*t^2) + 
      s12^7*t^2*(-124 - 1344*t + t^2) - 8*s12*t^8*(4 + 24*t + 7*t^2) + 
      8*s12^9*(4 + 12*t + 45*t^2) - 4*s12^2*t^7*(-31 + 289*t + 110*t^2) + 
      2*s12^8*t*(16 - 39*t + 328*t^2) - 2*s12^4*t^5*(-66 + 839*t + 780*t^2) - 
      s12^6*t^3*(256 + 2378*t + 1029*t^2) - 
      s12^5*t^4*(132 + 1818*t + 1405*t^2)) + 
    mmH^6*(393*s12^7 + s12^6*(624 + 959*t) + 
      s12^2*t^3*(-700 + 738*t - 6389*t^2) + 2*s12^3*t^2*
       (350 + 848*t - 3355*t^2) + 4*s12^4*t*(287 + 986*t - 1303*t^2) + 
      s12^5*(448 + 2834*t - 1265*t^2) - 2*t^5*(224 - 463*t + 419*t^2) - 
      2*s12*t^4*(574 - 851*t + 1877*t^2)) + 
    mmH^3*(-24*s12^10 - 16*s12^9*(2 + 27*t) + s12^4*t^5*(6908 + 4947*t) + 
      4*t^8*(46 - 8*t + 7*t^2) + 4*s12*t^7*(111 + 221*t + 127*t^2) + 
      2*s12^6*t^2*(-116 + 1027*t + 615*t^2) - 
      2*s12^8*(92 + 289*t + 829*t^2) - 2*s12^7*t*(222 + 278*t + 841*t^2) + 
      4*s12^5*t^3*(33 + 1291*t + 984*t^2) + 4*s12^3*t^5*
       (-33 + 1756*t + 1127*t^2) + s12^2*t^6*(232 + 4132*t + 2321*t^2)) + 
    mmH^7*(-38*s12^6 + 22*s12^5*(-26 + 43*t) + s12^2*t^3*(-3586 + 2703*t) + 
      2*t^4*(96 - 454*t + 317*t^2) + 6*s12*t^3*(64 - 434*t + 321*t^2) + 
      2*s12^3*t*(-192 - 1782*t + 1789*t^2) + 
      s12^4*(-192 - 2246*t + 3187*t^2)) + 
    mmH^5*(-373*s12^8 - 3*s12^7*(146 + 689*t) + s12^3*t^4*(6686 + 9885*t) + 
      2*t^6*(292 - 291*t + 279*t^2) - 2*s12^6*(292 + 1311*t + 1151*t^2) + 
      s12^5*t*(-1620 - 3694*t + 2609*t^2) + 3*s12^2*t^4*
       (496 + 1648*t + 2755*t^2) + s12*t^5*(1620 + 370*t + 3631*t^2) + 
      2*s12^4*t^2*(-744 + 592*t + 3943*t^2)) + 
    mmH^4*(152*s12^9 + 2*s12^8*(89 + 708*t) - 4*t^7*(111 - 52*t + 48*t^2) + 
      2*s12^6*t*(608 + 1133*t + 503*t^2) - 4*s12^5*t^2*
       (-281 + 482*t + 1179*t^2) + 2*s12^7*(222 + 800*t + 1619*t^2) - 
      s12*t^6*(1216 + 1392*t + 1891*t^2) - 2*s12^2*t^5*
       (562 + 3420*t + 2965*t^2) - 2*s12^4*t^3*(-176 + 4300*t + 4141*t^2) - 
      s12^3*t^4*(352 + 11068*t + 8861*t^2)))*canMINP[29, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^2) + 
 ((I/2)*(4*mmH^11*(11*s12^3 + 2*s12^2*t + 16*s12*t^2 + t^3) + 
    mmH^10*(-259*s12^4 + s12^3*(132 - 435*t) + 5*s12^2*(76 - 137*t)*t + 
      s12*(316 - 613*t)*t^2 + 4*(17 - 26*t)*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(4*s12^4 + 5*s12^3*t + 14*s12^2*t^2 + 
      29*s12*t^3 + 20*t^4) + mmH^9*(677*s12^5 + t^4*(-604 + 499*t) + 
      8*s12^2*t^2*(-502 + 551*t) + 3*s12^4*(-188 + 735*t) + 
      4*s12^3*t*(-638 + 887*t) + s12*t^3*(-2632 + 2503*t)) - 
    mmH*s12*t*(s12 + t)^2*(24*s12^8*t + 16*t^7 + 
      s12^3*t^4*(12 - 160*t - 321*t^2) + s12^2*t^5*(36 - 948*t - 157*t^2) - 
      4*s12*t^6*(-10 + 132*t + 7*t^2) + 2*s12^7*(-8 - 168*t + 13*t^2) - 
      s12^6*t*(40 + 956*t + 165*t^2) - 2*s12^4*t^3*(6 - 48*t + 209*t^2) - 
      s12^5*t^2*(36 + 848*t + 393*t^2)) + 
    mmH^8*(-960*s12^6 + s12^5*(1280 - 4774*t) - 
      8*s12^2*t^3*(-1851 + 1616*t) + s12^4*(36 + 6312*t - 9625*t^2) + 
      2*s12^3*t*(36 + 6668*t - 6987*t^2) + t^4*(-36 + 2144*t - 1127*t^2) - 
      4*s12*t^3*(18 - 2162*t + 1473*t^2)) + 
    mmH^2*(48*s12^11*t - 32*t^10 - 45*s12^5*t^6*(496 + 215*t) + 
      s12^2*t^8*(92 - 5116*t - 485*t^2) - 8*s12*t^9*(8 + 60*t + 7*t^2) + 
      4*s12^9*t*(16 - 643*t + 172*t^2) + s12^10*(32 - 96*t + 426*t^2) - 
      2*s12^3*t^7*(-190 + 7830*t + 1047*t^2) - 
      4*s12^4*t^6*(-97 + 5722*t + 1393*t^2) - 
      s12^8*t^2*(92 + 10908*t + 1531*t^2) - 2*s12^6*t^4*
       (194 + 11008*t + 5319*t^2) - s12^7*t^3*(380 + 19992*t + 6711*t^2)) + 
    mmH^4*(134*s12^10 + 8*s12^9*(121 + 180*t) - 
      s12^4*t^5*(103664 + 48211*t) + t^8*(-444 + 1320*t - 203*t^2) - 
      2*s12*t^7*(830 - 220*t + 967*t^2) - 2*s12^7*t*(-830 + 5122*t + 
        2781*t^2) + s12^8*(444 + 2456*t + 2934*t^2) - 
      2*s12^2*t^6*(1170 + 10290*t + 4429*t^2) - 
      4*s12^3*t^5*(369 + 16699*t + 6498*t^2) - 
      4*s12^6*t^2*(-585 + 12787*t + 7529*t^2) - 
      4*s12^5*t^3*(-369 + 23996*t + 13068*t^2)) + 
    mmH^7*(686*s12^7 + 4*s12^6*(-566 + 1263*t) + 
      2*t^5*(96 - 2068*t + 743*t^2) + 8*s12^2*t^3*(48 - 3026*t + 2837*t^2) + 
      8*s12^3*t^2*(-48 - 2886*t + 3977*t^2) + 
      s12*t^4*(576 - 15388*t + 8673*t^2) + 
      2*s12^4*t*(-288 - 8344*t + 12919*t^2) + 
      s12^5*(-192 - 8820*t + 14473*t^2)) + 
    mmH^3*(-24*s12^11 - 2*s12^10*(80 + 243*t) + 4*t^9*(46 - 56*t + 7*t^2) - 
      2*s12^8*t*(314 - 3614*t + 411*t^2) + s12*t^8*(628 + 1532*t + 475*t^2) - 
      2*s12^9*(92 + 94*t + 1001*t^2) + 2*s12^2*t^7*(338 + 7818*t + 
        1355*t^2) + 4*s12^7*t^2*(-169 + 7743*t + 2520*t^2) + 
      2*s12^3*t^6*(50 + 22442*t + 4759*t^2) + 
      4*s12^6*t^3*(-25 + 14757*t + 6547*t^2) + 
      2*s12^4*t^5*(-66 + 34414*t + 11017*t^2) + 
      s12^5*t^4*(132 + 73136*t + 31701*t^2)) + 
    mmH^5*(-215*s12^9 - s12^8*(2324 + 1195*t) + 
      t^7*(584 - 3356*t + 655*t^2) + s12^7*(-584 - 6296*t + 2001*t^2) + 
      6*s12^2*t^5*(518 + 1186*t + 3125*t^2) + 
      s12*t^6*(2204 - 8280*t + 4933*t^2) + 
      2*s12^6*t*(-1102 + 3226*t + 10017*t^2) + 
      4*s12^5*t^2*(-777 + 11188*t + 12145*t^2) + 
      4*s12^4*t^3*(-372 + 17548*t + 15329*t^2) + 
      s12^3*t^4*(1488 + 47904*t + 43877*t^2)) - 
    mmH^6*(83*s12^8 + s12^7*(-2932 + 1863*t) + s12^3*t^4*(148 + 46521*t) + 
      2*t^6*(224 - 2394*t + 619*t^2) + 2*s12^6*(-224 - 4402*t + 5555*t^2) + 
      4*s12^2*t^4*(462 - 3863*t + 6411*t^2) + 
      s12*t^5*(1596 - 15844*t + 8153*t^2) + 
      s12^5*t*(-1596 - 5852*t + 29927*t^2) + 
      s12^4*t^2*(-1848 + 4564*t + 48389*t^2)))*
   canMINP[29, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/2)*(12*mmH^11*t*(4*s12^2 - 3*s12*t + t^2) - 4*s12^3*t^3*(s12 + t)^3*
     (28*s12^4 + 51*s12^3*t - 6*s12^2*t^2 - 61*s12*t^3 - 36*t^4) + 
    mmH^10*(-147*s12^4 + s12^3*(4 - 719*t) + s12^2*(100 - 357*t)*t + 
      4*t^3*(11 + 2*t) + s12*t^2*(140 + 223*t)) + 
    mmH^9*(473*s12^5 + 25*t^4*(-20 + 7*t) + 20*s12^2*t^2*(-76 + 77*t) + 
      s12*t^3*(-1592 + 215*t) + 8*s12^3*t*(-33 + 529*t) + 
      s12^4*(164 + 2821*t)) - mmH*s12*t*(s12 + t)^2*
     (120*s12^8*t + 80*t^7 + s12^3*t^4*(60 + 1224*t - 505*t^2) + 
      s12^2*t^5*(180 + 92*t - 465*t^2) - 10*s12^4*t^3*(6 + 8*t + 25*t^2) - 
      4*s12*t^6*(-50 + 84*t + 35*t^2) + s12^6*t*(-200 - 804*t + 139*t^2) + 
      s12^7*(-80 + 48*t + 322*t^2) - s12^5*t^2*(180 + 1792*t + 325*t^2)) + 
    mmH^2*(240*s12^11*t - 160*t^10 - s12^5*t^6*(10272 + 12563*t) + 
      s12^2*t^8*(460 - 5484*t - 2489*t^2) - 8*s12*t^9*(40 + 108*t + 35*t^2) - 
      s12^7*t^3*(1900 + 5648*t + 871*t^2) + 
      2*s12^10*(80 + 336*t + 1017*t^2) + 4*s12^9*t*(80 + 695*t + 1409*t^2) - 
      4*s12^4*t^6*(-485 + 3076*t + 3238*t^2) - 
      2*s12^3*t^7*(-950 + 5918*t + 4017*t^2) - 
      2*s12^6*t^4*(970 + 5264*t + 4121*t^2) + 
      s12^8*t^2*(-460 + 1804*t + 5777*t^2)) + 
    mmH^6*(2509*s12^8 + 5*s12^7*(-108 + 2305*t) - 
      s12^3*t^4*(8508 + 71365*t) + s12^4*t^2*(9240 - 3492*t - 56533*t^2) + 
      s12^5*t*(7980 + 1780*t - 18787*t^2) - 14*t^6*(160 - 226*t + 297*t^2) - 
      28*s12^2*t^4*(330 + 11*t + 2015*t^2) + 
      2*s12^6*(1120 + 110*t + 5821*t^2) - 3*s12*t^5*(2660 - 2284*t + 
        8111*t^2)) - mmH^8*(136*s12^6 + 8*s12^2*t^3*(-946 + 1041*t) + 
      s12^5*(648 + 3634*t) + 8*s12*t^3*(45 - 781*t + 613*t^2) + 
      t^4*(180 - 1760*t + 1411*t^2) + 2*s12^3*t*(-180 - 1296*t + 6547*t^2) + 
      s12^4*(-180 + 1136*t + 11757*t^2)) + 
    mmH^7*(-1366*s12^7 + s12^6*(920 - 2212*t) + 
      40*s12^2*t^3*(48 - 341*t + 734*t^2) + 2*t^5*(480 - 1548*t + 1727*t^2) + 
      12*s12^3*t^2*(-160 - 582*t + 2887*t^2) + 
      s12^5*(-960 + 2948*t + 9305*t^2) + 2*s12^4*t*(-1440 + 628*t + 
        14139*t^2) + s12*t^4*(2880 - 10524*t + 15721*t^2)) + 
    mmH^4*(766*s12^10 + 12*s12^9*(8 + 661*t) - s12^4*t^5*(70528 + 81147*t) + 
      t^8*(-2220 + 664*t - 951*t^2) - 4*s12^6*t^2*(-2925 - 5231*t + 
        714*t^2) - 2*s12*t^7*(4150 + 3308*t + 5197*t^2) - 
      4*s12^5*t^3*(-1845 + 5444*t + 13076*t^2) + 
      2*s12^7*t*(4150 + 11762*t + 15469*t^2) - 
      4*s12^3*t^5*(1845 + 18743*t + 18515*t^2) - 
      2*s12^2*t^6*(5850 + 18994*t + 19679*t^2) + 
      s12^8*(2220 + 7184*t + 25658*t^2)) + 
    mmH^3*(-120*s12^11 - 2*s12^10*(16 + 1119*t) + 
      4*t^9*(230 - 24*t + 35*t^2) + s12*t^8*(3140 + 4044*t + 2695*t^2) - 
      4*s12^7*t^2*(845 + 3439*t + 2768*t^2) + 
      4*s12^6*t^3*(-125 + 1511*t + 3688*t^2) - 
      2*s12^9*(460 + 1762*t + 5343*t^2) + 2*s12^2*t^7*
       (1690 + 10858*t + 7061*t^2) + 6*s12^4*t^5*(-110 + 8418*t + 7405*t^2) - 
      2*s12^8*t*(1570 + 6446*t + 9953*t^2) + 2*s12^3*t^6*
       (250 + 22546*t + 16825*t^2) + s12^5*t^4*(660 + 33392*t + 36737*t^2)) + 
    mmH^5*(-1979*s12^9 + s12^8*(36 - 13763*t) + 
      t^7*(2920 - 1940*t + 2731*t^2) + 12*s12^5*t^2*(-1295 - 466*t + 
        3254*t^2) - 5*s12^7*(584 + 1240*t + 5983*t^2) - 
      2*s12^6*t*(5510 + 8806*t + 7139*t^2) + 8*s12^4*t^3*
       (-930 + 4431*t + 10679*t^2) + s12*t^6*(11020 + 2312*t + 21093*t^2) + 
      2*s12^2*t^5*(7770 + 14610*t + 30871*t^2) + 
      s12^3*t^4*(7440 + 54632*t + 94001*t^2)))*canMINP[29, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/5)*(26*mmH^5*(-1 + s12)*(-1 + t) + 40*s12*t*(-s12^2 + t^2) + 
    4*mmH*(s12*(139 - 121*t)*t^2 + 5*t^3 + s12^2*t*(37 + 44*t) + 
      s12^3*(-5 + 186*t)) + mmH^4*(-56 - 47*s12^2*(-1 + t) + 13*t + 35*t^2 + 
      s12*(139 - 96*t - 35*t^2)) - 2*mmH^2*(s12^3*(-181 + 318*t) + 
      s12^2*(-277 + 34*t + 88*t^2) + t*(312 + 173*t + 116*t^2) + 
      s12*(-240 + 26*t + 284*t^2 - 197*t^3)) + 
    mmH^3*(-72 + 137*s12^3*(-1 + t) + 322*t - 33*t^2 + 81*t^3 + 
      s12^2*(-161 + 91*t + 44*t^2) + s12*(-460 + 194*t + 215*t^2 - 81*t^3)))*
   canMINP[29, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 (I*(mmH^3 - mmH*(s12^2 + s12*(-4 + t) - 2*t) + mmH^2*(-2 + 4*s12 - t) + 
    2*s12*(s12 + t))*canMINP[29, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - s12 - t)^3) + 
 (I*(4*s12*(s12^2 - t^2) + mmH^3*(20 + 7*s12^2 + t - s12*(13 + t)) + 
    2*mmH*(21*s12^3 - t^2 + 7*s12^2*(1 + 2*t) + 2*s12*t*(11 + 3*t)) - 
    mmH^2*(56 + 15*s12^3 + 34*t - 5*t^2 + s12^2*(-9 + 14*t) + 
      s12*(24 - 22*t + 5*t^2)))*canMINP[29, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) - 
 ((2*I)*t*(2 + t)*canMINP[29, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((2*I)*(2 + s12)*canMINP[29, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((I/4)*(4*mmH^11*(8*s12^3 + 44*s12^2*t - 23*s12*t^2 + 13*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(76*s12^4 + 163*s12^3*t - 26*s12^2*t^2 - 
      217*s12*t^3 - 116*t^4) + mmH^10*(21*s12^4 + s12^3*(20 - 807*t) + 
      4*(41 - 70*t)*t^3 + s12^2*t*(252 + 11*t) + s12*t^2*(396 + 463*t)) + 
    mmH*s12*t*(-280*s12^10*t + 944*t^9 + s12^6*t^3*(1948 + 15204*t - 
        6463*t^2) + 2*s12^5*t^4*(1000 + 4980*t - 3703*t^2) + 
      s12^7*t^2*(2076 + 11536*t - 3131*t^2) + 
      s12^8*t*(1128 + 3244*t - 2199*t^2) + s12^9*(240 + 144*t - 1298*t^2) + 
      4*s12*t^8*(1150 + 932*t + 93*t^2) - 5*s12^4*t^5*
       (-992 - 2396*t + 319*t^2) + s12^2*t^7*(9068 + 14340*t + 2009*t^2) + 
      s12^3*t^6*(9132 + 19400*t + 2935*t^2)) - 
    mmH^9*(943*s12^5 + s12^4*(-84 + 4987*t) + t^3*(8 + 1372*t - 1527*t^2) + 
      8*s12^3*(1 + 180*t + 1634*t^2) + s12*t^2*(24 + 4352*t + 2649*t^2) + 
      4*s12^2*t*(6 + 1126*t + 3589*t^2)) + 
    mmH^3*(-280*s12^11 - 2*s12^10*(112 + 2735*t) + 
      s12^5*t^4*(46332 + 282896*t - 279439*t^2) + 
      2*s12^4*t^5*(51118 + 196366*t - 87805*t^2) + 
      4*s12^6*t^3*(1429 + 22209*t - 61194*t^2) + 
      2*s12^3*t^6*(61610 + 146106*t - 22019*t^2) + 
      4*t^9*(606 - 88*t + 93*t^2) + 2*s12^2*t^7*(40098 + 53362*t + 
        2889*t^2) + s12*t^8*(24836 + 13132*t + 4471*t^2) - 
      2*s12^9*(1404 + 5158*t + 14195*t^2) - 4*s12^7*t^2*
       (2703 + 6353*t + 36734*t^2) - 2*s12^8*t*(4902 + 17602*t + 
        37309*t^2)) + mmH^2*(560*s12^11*t - 416*t^10 - 
      8*s12*t^9*(944 + 348*t + 93*t^2) + 2*s12^10*(240 + 912*t + 2473*t^2) - 
      2*s12^3*t^7*(25738 + 52686*t + 2501*t^2) + 
      4*s12^9*t*(240 + 1569*t + 3679*t^2) + 4*s12^4*t^6*
       (-11843 - 38590*t + 3900*t^2) - s12^2*t^8*(29524 + 33036*t + 
        4025*t^2) + 6*s12^6*t^4*(-1850 - 12008*t + 11365*t^2) + 
      s12^8*t^2*(-1380 - 44*t + 26705*t^2) + 
      s12^7*t^3*(-5908 - 28312*t + 46745*t^2) + 
      s12^5*t^5*(-25336 - 127472*t + 55045*t^2)) + 
    mmH^8*(3624*s12^6 + s12^5*(-560 + 26854*t) + 
      t^4*(-468 + 4544*t - 5315*t^2) + 8*s12*t^3*(-110 + 2167*t + 882*t^2) + 
      8*s12^2*t^2*(21 + 2975*t + 9269*t^2) + 
      2*s12^3*t*(552 + 6508*t + 59765*t^2) + 
      s12^4*(524 + 1448*t + 80595*t^2)) + 
    mmH^4*(1822*s12^10 + 20*s12^9*(46 + 1045*t) + 
      t^8*(-5964 + 2248*t - 2455*t^2) - 2*s12*t^7*(22134 + 10988*t + 
        5369*t^2) + 2*s12^2*t^6*(-59882 - 84026*t + 14621*t^2) + 
      4*s12^3*t^5*(-39569 - 101367*t + 60111*t^2) + 
      s12^8*(6948 + 23384*t + 87698*t^2) + 5*s12^4*t^4*
       (-20816 - 91760*t + 110153*t^2) + 4*s12^6*t^2*
       (8011 + 4009*t + 112624*t^2) + 2*s12^7*t*(13114 + 33894*t + 
        113713*t^2) + 4*s12^5*t^3*(-3625 - 56612*t + 159980*t^2)) - 
    mmH^7*(6886*s12^7 + 28*s12^6*(-26 + 1895*t) - 
      2*t^5*(1320 - 4116*t + 5071*t^2) + s12*t^4*(-9064 + 29276*t + 
        6735*t^2) + 8*s12^2*t^3*(-1053 + 5288*t + 20538*t^2) + 
      4*s12^3*t^2*(678 + 7940*t + 93043*t^2) + 
      2*s12^4*t*(3820 + 5912*t + 181901*t^2) + 
      s12^5*(2928 + 596*t + 186959*t^2)) - 
    mmH^5*(5027*s12^9 + s12^8*(1228 + 44291*t) + 
      t^7*(-8000 + 6044*t - 7027*t^2) + 88*s12^4*t^3*
       (-360 - 2549*t + 9884*t^2) - s12*t^6*(46748 + 9616*t + 11861*t^2) + 
      2*s12^2*t^5*(-52010 - 62410*t + 59861*t^2) + 
      6*s12^6*t*(5598 + 8582*t + 74437*t^2) + 
      s12^7*(9296 + 24128*t + 174011*t^2) + 4*s12^5*t^2*
       (8303 - 9094*t + 197848*t^2) + s12^3*t^4*(-105872 - 268504*t + 
        513679*t^2)) + mmH^6*(7637*s12^8 + 65*s12^7*(4 + 925*t) + 
      s12*t^5*(-28868 + 17908*t - 2893*t^2) - 
      2*t^6*(3104 - 4522*t + 5535*t^2) + 4*s12^2*t^4*(-12024 - 2857*t + 
        48169*t^2) + s12^6*(7088 + 9572*t + 229554*t^2) + 
      s12^5*t*(22524 + 15404*t + 538509*t^2) + 
      s12^3*t^3*(-26072 - 43076*t + 586755*t^2) + 
      s12^4*t^2*(14800 - 16692*t + 764275*t^2)))*
   canMINP[30, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/2)*(4*s12^3*t^3*(s12 + t)^4*(12*s12^4 + 41*s12^3*t + 32*s12^2*t^2 - 
      9*s12*t^3 - 4*t^4) + 16*mmH^12*(7*s12^3 + s12*(16 - 21*t)*t + 
      t^2*(-4 + 7*t) - s12^2*(4 + 21*t)) - 
    4*mmH^11*(190*s12^4 - 12*s12^3*(13 + 28*t) + 
      s12^2*(8 + 468*t - 1041*t^2) - 2*s12*t*(16 - 234*t + 163*t^2) + 
      t^2*(8 - 156*t + 189*t^2)) + mmH*s12*t*(s12 + t)^2*
     (104*s12^9*t + 16*t^8 + 2*s12^3*t^6*(182 + 227*t) + 
      4*s12*t^7*(14 + 12*t + 3*t^2) + s12^2*t^6*(76 + 312*t + 141*t^2) + 
      2*s12^8*(-8 + 120*t + 231*t^2) + 2*s12^6*t^2*(-50 - 302*t + 371*t^2) + 
      s12^7*t*(-80 + 416*t + 747*t^2) + s12^4*t^4*(168 - 2108*t + 767*t^2) + 
      s12^5*t^3*(-88 - 2988*t + 1035*t^2)) + 
    mmH^10*(2071*s12^5 - 24*s12^4*(97 + 53*t) + 
      s12*t^2*(-576 + 5024*t - 1151*t^2) + 2*t^3*(104 - 1132*t + 1017*t^2) - 
      8*s12^3*(-28 - 612*t + 2119*t^2) - 2*s12^2*t*(280 - 8024*t + 
        8397*t^2)) - mmH^9*(2741*s12^6 + 2*s12^5*(-2122 + 679*t) + 
      s12^4*(664 + 5740*t - 35211*t^2) + s12^2*t^2*(-3168 + 51832*t - 
        35017*t^2) + 2*s12*t^3*(-328 + 2846*t + 555*t^2) + 
      t^4*(584 - 4260*t + 2575*t^2) - 4*s12^3*t*(124 - 12966*t + 
        16845*t^2)) - mmH^2*(208*s12^12*t - 32*t^11 + 
      24*s12*t^10*(-4 - 4*t + t^2) + s12^2*t^9*(28 - 200*t + 449*t^2) + 
      2*s12^11*(16 + 144*t + 995*t^2) + 8*s12^4*t^7*(95 - 149*t + 1103*t^2) + 
      4*s12^10*t*(24 + 710*t + 1855*t^2) + 
      s12^3*t^8*(280 + 968*t + 2809*t^2) + 8*s12^8*t^3*
       (-82 + 1199*t + 2849*t^2) + s12^9*t^2*(-28 + 9328*t + 15169*t^2) + 
      s12^5*t^6*(1764 - 17440*t + 18733*t^2) + 
      s12^6*t^5*(988 - 28704*t + 28211*t^2) + 
      s12^7*t^4*(-768 - 10712*t + 29179*t^2)) + 
    mmH^8*(1252*s12^7 + 4*s12^6*(-919 + 311*t) + 
      s12^4*t*(1084 + 89892*t - 142563*t^2) + 
      s12^5*(972 + 3432*t - 46773*t^2) + s12*t^4*(828 - 120*t + 271*t^2) + 
      t^5*(908 - 4628*t + 1041*t^2) - 2*s12^2*t^3*(3012 - 42822*t + 
        23845*t^2) - 2*s12^3*t^2*(2916 - 83112*t + 71359*t^2)) + 
    mmH^3*(104*s12^12 + s12^11*(-96 + 2018*t) + 4*t^10*(-46 - 8*t + 3*t^2) + 
      s12*t^9*(-812 - 680*t + 451*t^2) + s12^2*t^8*(-1592 - 1472*t + 
        4163*t^2) + 4*s12^3*t^7*(-382 - 770*t + 4247*t^2) + 
      2*s12^10*(104 + 464*t + 5725*t^2) + 4*s12^9*t*(257 + 2462*t + 
        7982*t^2) + 4*s12^4*t^6*(586 - 7518*t + 11285*t^2) + 
      8*s12^7*t^3*(125 + 933*t + 11775*t^2) + 
      2*s12^8*t^2*(856 + 13196*t + 30121*t^2) + 
      s12^5*t^5*(5880 - 75760*t + 86903*t^2) + 
      s12^6*t^4*(2888 - 58048*t + 111377*t^2)) - 
    mmH^6*(2689*s12^9 + 8*s12^8*(-244 + 1989*t) + 
      12*t^7*(-62 + 64*t + 133*t^2) + s12*t^6*(-4508 + 6336*t + 11221*t^2) + 
      s12^2*t^5*(-3492 - 33104*t + 49607*t^2) + 
      s12^7*(384 - 5080*t + 56715*t^2) + 4*s12^5*t^2*(1005 - 59556*t + 
        86795*t^2) + 2*s12^4*t^3*(8504 - 189232*t + 172883*t^2) + 
      s12^3*t^4*(13160 - 225432*t + 174931*t^2) + 
      s12^6*t*(284 - 51184*t + 179855*t^2)) + 
    mmH^7*(1414*s12^8 + 6*s12^7*(76 + 1161*t) + 
      2*t^6*(-452 + 1436*t + 553*t^2) + s12*t^5*(-3240 + 7008*t + 6535*t^2) + 
      4*s12^3*t^3*(3476 - 65502*t + 47557*t^2) + 
      s12^6*(-536 - 3184*t + 51821*t^2) + s12^2*t^4*(3800 - 75424*t + 
        52209*t^2) + 2*s12^4*t^2*(2564 - 135156*t + 143429*t^2) + 
      s12^5*t*(-2024 - 91504*t + 189679*t^2)) - 
    mmH^4*(698*s12^11 + 60*s12^10*(-11 + 129*t) + 
      t^9*(-444 - 172*t + 167*t^2) + s12*t^8*(-2296 - 1304*t + 2891*t^2) + 
      4*s12^2*t^7*(-1372 - 579*t + 4139*t^2) + 
      6*s12^9*(98 - 16*t + 5337*t^2) + 4*s12^8*t*(708 + 3255*t + 19564*t^2) + 
      2*s12^3*t^6*(-1684 - 14448*t + 27591*t^2) + 
      2*s12^7*t^2*(2320 + 5432*t + 76959*t^2) + 
      2*s12^6*t^3*(3252 - 43232*t + 116829*t^2) + 
      s12^4*t^5*(8692 - 127248*t + 136615*t^2) + 
      s12^5*t^4*(12532 - 184792*t + 228281*t^2)) + 
    mmH^5*(1935*s12^10 + 2*s12^9*(-886 + 7627*t) + 
      t^8*(-632 - 172*t + 789*t^2) + 4*s12*t^7*(-975 + 253*t + 2043*t^2) + 
      8*s12^6*t^2*(647 - 11875*t + 34625*t^2) + 
      s12^2*t^6*(-7800 - 6696*t + 35867*t^2) + 
      s12^8*(832 - 3604*t + 52038*t^2) + 4*s12^5*t^3*(3359 - 69826*t + 
        90464*t^2) + s12^3*t^5*(2556 - 108640*t + 116375*t^2) + 
      s12^7*t*(3076 - 6048*t + 133815*t^2) + 
      s12^4*t^4*(18360 - 289280*t + 267843*t^2)))*
   canMINP[30, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^4) + 
 ((I/4)*(4*mmH^11*(22*s12^3 - 2*s12^2*t + 29*s12*t^2 + 5*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(76*s12^4 + 167*s12^3*t - 6*s12^2*t^2 - 
      49*s12*t^3 - 20*t^4) - mmH^10*(685*s12^4 + 4*(19 - 9*t)*t^3 + 
      s12*t^2*(4 + 187*t) + s12^3*(-100 + 509*t) + s12^2*t*(-172 + 911*t)) + 
    mmH^3*(120*s12^11 - 6*s12^10*(112 + 71*t) + 
      s12^5*t^4*(108660 + 393184*t - 166937*t^2) + 
      4*s12^6*t^3*(32619 + 125213*t - 59669*t^2) + 
      4*s12^7*t^2*(19615 + 82791*t - 49667*t^2) + 
      2*s12^8*t*(9838 + 50118*t - 44453*t^2) + 
      2*s12^4*t^5*(22570 + 75222*t - 34949*t^2) + 
      s12^9*(616 + 7156*t - 18278*t^2) + 2*s12^3*t^6*
       (3174 + 5834*t - 8147*t^2) - 20*t^9*(46 + 8*t + t^2) - 
      s12*t^8*(3140 + 3524*t + 451*t^2) - 2*s12^2*t^7*
       (1714 + 5526*t + 1387*t^2)) + mmH*s12*t*(120*s12^10*t + 80*t^9 + 
      s12^6*t^3*(11140 + 27268*t - 4005*t^2) + 
      2*s12^5*t^4*(2872 + 7204*t - 1941*t^2) + 
      s12^4*t^5*(1456 + 7676*t - 1417*t^2) + 
      s12^7*t^2*(10996 + 31752*t - 497*t^2) + 
      s12^3*t^6*(612 + 4656*t - 91*t^2) + s12^2*t^7*(660 + 1748*t - 77*t^2) - 
      20*s12*t^8*(-18 - 12*t + t^2) + 2*s12^9*(552 + 2104*t + 461*t^2) + 
      s12^8*t*(5480 + 18572*t + 1811*t^2)) + 
    mmH^9*(2271*s12^5 - s12^4*(1364 + 5*t) - t^3*(88 + 84*t + 223*t^2) - 
      8*s12^3*(11 + 482*t + 1003*t^2) - 3*s12*t^2*(88 + 432*t + 1669*t^2) - 
      4*s12^2*t*(66 + 926*t + 2441*t^2)) - 
    mmH^2*(240*s12^11*t - 160*t^10 + s12^7*t^3*(58924 + 207448*t - 
        45815*t^2) + s12^8*t^2*(31980 + 124956*t - 24155*t^2) + 
      7*s12^5*t^5*(3736 + 12672*t - 3733*t^2) + 
      4*s12^9*t*(1776 + 8347*t - 1536*t^2) + 2*s12^3*t^7*
       (934 + 1614*t - 715*t^2) + s12^2*t^8*(460 - 772*t - 461*t^2) + 
      s12^10*(96 + 1824*t - 294*t^2) - 40*s12*t^9*(8 + 12*t + t^2) - 
      28*s12^4*t^6*(-239 - 870*t + 278*t^2) - 
      6*s12^6*t^4*(-9110 - 30320*t + 7627*t^2)) + 
    mmH^5*(2371*s12^9 - s12^8*(10420 + 24669*t) + 
      2*s12^6*t*(13674 + 47694*t - 301103*t^2) + 
      s12^3*t^4*(44592 + 162872*t - 260081*t^2) + 
      s12^7*(2576 - 15840*t - 215045*t^2) + 4*s12^5*t^2*
       (19339 + 79178*t - 205164*t^2) + 8*s12^4*t^3*(11534 + 45439*t - 
        77034*t^2) + t^7*(-2928 - 2548*t + 53*t^2) - 
      s12*t^6*(10252 + 17344*t + 3525*t^2) - 2*s12^2*t^5*
       (1210 - 234*t + 26537*t^2)) + 
    mmH^8*(-4304*s12^6 + s12^5*(5752 + 8918*t) + 
      t^4*(452 + 1336*t + 119*t^2) + 4*s12*t^3*(364 + 1196*t + 4167*t^2) + 
      8*s12^2*t^2*(207 + 1623*t + 8071*t^2) + 
      2*s12^3*t*(376 + 11260*t + 48695*t^2) + 
      s12^4*(100 + 18736*t + 66049*t^2)) + 
    mmH^7*(5246*s12^7 - 12*s12^6*(1010 + 2229*t) + 
      s12^5*(672 - 39364*t - 184597*t^2) + 2*t^5*(-624 - 1612*t + 157*t^2) - 
      8*s12^2*t^3*(273 + 958*t + 16022*t^2) - 
      s12*t^4*(3448 + 8492*t + 20101*t^2) - 4*s12^3*t^2*
       (-414 + 4468*t + 74245*t^2) - 2*s12^4*t*(-1156 + 21360*t + 
        171487*t^2)) + mmH^4*(-790*s12^10 + 16*s12^9*(254 + 497*t) + 
      t^8*(2220 + 960*t + 67*t^2) + 2*s12*t^7*(4166 + 5792*t + 691*t^2) + 
      2*s12^2*t^6*(3754 + 10038*t + 6909*t^2) + 
      4*s12^3*t^5*(-7175 - 21951*t + 22336*t^2) + 
      2*s12^8*(-858 - 2776*t + 47117*t^2) + 4*s12^5*t^3*
       (-37855 - 150928*t + 131912*t^2) + 4*s12^6*t^2*
       (-25955 - 112715*t + 141003*t^2) + 2*s12^7*t*(-15114 - 72898*t + 
        165461*t^2) + s12^4*t^4*(-106208 - 386288*t + 289363*t^2)) + 
    mmH^6*(-4317*s12^8 + 5*s12^7*(2932 + 7147*t) + 
      2*t^6*(1176 + 1898*t - 183*t^2) + s12*t^5*(6916 + 13812*t + 
        11065*t^2) + 4*s12^2*t^4*(-192 - 3073*t + 28970*t^2) + 
      s12^6*(-2064 + 40372*t + 266042*t^2) + 
      s12^3*t^3*(-22344 - 84052*t + 393713*t^2) + 
      s12^5*t*(-13596 + 3260*t + 608639*t^2) + 
      s12^4*t^2*(-28544 - 84196*t + 666729*t^2)))*
   canMINP[30, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (((8*I)/5)*(2*mmH^10*(-1 + s12)*(-1 + t) + 
    8*s12^3*t*(107*s12^5 + 40*t^4 + 10*s12*t^3*(16 + 5*t) + 
      2*s12^2*t^2*(139 + 89*t) + 2*s12^3*t*(86 + 143*t) + 
      s12^4*(14 + 265*t)) - mmH^9*(8 + 9*s12^2*(-1 + t) + 30*t - 2*t^2 + 
      s12*(-39 + t + 2*t^2)) + mmH^8*(2 + 94*s12^3*(-1 + t) + 422*t + 
      44*t^2 - 8*t^3 + s12^2*(-197 - 90*t + 25*t^2) + 
      s12*(-321 + 72*t + 43*t^2 + 8*t^3)) - 
    4*mmH*s12^2*(-120*t^5 + 10*s12*t^4*(8 + 45*t) + s12^6*(-107 + 293*t) + 
      s12^5*(-174 + 817*t + 747*t^2) + 2*s12^2*t^2*(72 + 665*t + 893*t^2 + 
        75*t^3) + 4*s12^3*t*(-24 + 287*t + 725*t^2 + 136*t^3) + 
      s12^4*(-160 - 388*t + 2407*t^2 + 848*t^3)) + 
    mmH^7*(-405*s12^4*(-1 + t) + s12^3*(784 + 245*t - 417*t^2) + 
      s12^2*(1859 + 388*t + 97*t^2 - 68*t^3) + 
      2*(16 - 675*t - 298*t^2 + 58*t^3 + 9*t^4) - 
      2*s12*(-431 + 591*t + 279*t^2 + 68*t^3 + 9*t^4)) + 
    2*mmH^2*s12*(20*s12*(12 - 29*t)*t^4 + 240*t^5 + s12^7*(-186 + 265*t) + 
      s12^6*(-1308 + 2420*t + 699*t^2) + 4*s12^2*t^2*(288 + 860*t + 327*t^2 + 
        290*t^3) + 2*s12^5*(-1032 + 521*t + 3184*t^2 + 419*t^3) + 
      2*s12^3*t*(-120 + 2050*t + 3533*t^2 + 2323*t^3 + 75*t^4) + 
      2*s12^4*(-832 - 1850*t + 3588*t^2 + 3735*t^3 + 277*t^4)) + 
    2*mmH^6*(395*s12^5*(-1 + t) + 3*s12^4*(-398 + 110*t + 223*t^2) + 
      s12^3*(-2485 - 1240*t + 570*t^2 + 396*t^3) + 
      t*(528 + 776*t - 179*t^2 - 106*t^3 - 5*t^4) + 
      s12^2*(-2406 + 443*t^2 - 50*t^3 + 41*t^4) + 
      s12*(-448 + 2244*t + 1467*t^2 + 449*t^3 + 83*t^4 + 5*t^5)) - 
    mmH^5*(787*s12^6*(-1 + t) + s12^5*(-4175 + 3023*t + 1732*t^2) - 
      16*t^2*(-36 + 26*t + 42*t^2 + 5*t^3) + 
      2*s12^4*(-4209 - 1699*t + 3050*t^2 + 844*t^3) + 
      2*s12*t*(1920 + 2828*t + 1113*t^2 + 364*t^3 + 35*t^4) + 
      2*s12^3*(-5642 - 2968*t + 861*t^2 + 1600*t^3 + 329*t^4) + 
      2*s12^2*(-1952 + 1826*t + 3447*t^2 + 157*t^3 - 63*t^4 + 15*t^5)) - 
    mmH^3*(79*s12^8*(-1 + t) - 160*t^5 + 200*s12*t^4*(4 + 3*t) + 
      s12^7*(-1914 + 2405*t + 217*t^2) - 8*s12^2*t^2*
       (-432 - 725*t + 137*t^2 + 85*t^3) + s12^6*(-6679 + 6424*t + 6143*t^2 + 
        276*t^3) + 2*s12^5*(-5211 - 3145*t + 9098*t^2 + 3656*t^3 + 94*t^4) + 
      2*s12^3*t*(960 + 5700*t + 3379*t^2 + 2464*t^3 + 565*t^4) + 
      2*s12^4*(-3472 - 5485*t + 5077*t^2 + 8557*t^3 + 2292*t^4 + 25*t^5)) + 
    mmH^4*(394*s12^7*(-1 + t) - 40*t^4*(16 + 5*t) + 
      3*s12^6*(-1319 + 1362*t + 335*t^2) + 8*s12*t^2*(288 + 155*t + 167*t^2 + 
        35*t^3) + s12^5*(-9469 + 1408*t + 9563*t^2 + 1232*t^3) + 
      2*s12^2*t*(2400 + 5260*t + 2501*t^2 - 624*t^3 - 25*t^4) + 
      2*s12^4*(-7163 - 5569*t + 4899*t^2 + 4540*t^3 + 391*t^4) + 
      2*s12^3*(-3648 - 2360*t + 3933*t^2 + 2373*t^3 + 1583*t^4 + 95*t^5)))*
   canMINP[30, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) - 
 ((8*I)*(2*mmH^9*(-1 + s12) - mmH^8*(-1 + s12)*(20 + 2*s12 + 15*t) + 
    4*s12*t^2*(3*t^4*(2 + 3*t) + 2*s12^4*(4 + 5*t) + 8*s12^3*t*(4 + 7*t) + 
      2*s12^2*t^2*(23 + 40*t) + s12*t^3*(28 + 43*t)) + 
    mmH^7*(-62 - 16*s12^3 - 139*t - 38*t^2 + 7*s12^2*(4 + t) + 
      2*s12*(23 + 67*t + 19*t^2)) - 2*mmH*t*(t^4*(16 + 10*t - 9*t^2) + 
      4*s12^5*(-4 + 23*t + 5*t^2) + 2*s12*t^4*(5 + 16*t + 8*t^2) + 
      10*s12^2*t^3*(16 + 37*t + 8*t^2) + 4*s12^4*t*(12 + 131*t + 27*t^2) + 
      2*s12^3*t^2*(108 + 397*t + 76*t^2)) + 
    mmH^6*(64 + 18*s12^4 + 358*t + 367*t^2 + 35*t^3 + 4*s12^3*(25 + 22*t) + 
      s12^2*(-76 - 154*t + 53*t^2) - s12*(42 + 288*t + 416*t^2 + 35*t^3)) + 
    mmH^2*(t^4*(192 + 190*t - 61*t^2 - 7*t^3) + 
      2*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) + 
      s12*t^4*(-154 - 304*t + 92*t^2 + 7*t^3) + 
      4*s12^4*t*(24 + 266*t + 230*t^2 + 13*t^3) + 
      2*s12^3*t^2*(260 + 1223*t + 702*t^2 + 36*t^3) + 
      s12^2*t^3*(328 + 898*t + 694*t^2 + 37*t^3)) - 
    2*mmH^5*(s12^5 + s12^4*(56 + 37*t) + s12^3*(109 + 220*t + 156*t^2) + 
      t*(144 + 416*t + 230*t^2 - 5*t^3) + s12*t*(-86 - 446*t - 314*t^2 + 
        5*t^3) + s12^2*(-28 - 175*t - 64*t^2 + 109*t^3)) - 
    mmH^3*(2*s12^5*(20 + 8*t + 19*t^2) + t^3*(448 + 622*t - 5*t^2 - 30*t^3) + 
      2*s12*t^3*(-180 - 555*t - 19*t^2 + 15*t^3) + 
      2*s12^4*(64 + 228*t + 472*t^2 + 107*t^3) + 
      2*s12^3*t*(228 + 841*t + 1056*t^2 + 164*t^3) + 
      s12^2*t^2*(136 + 18*t + 1004*t^2 + 173*t^3)) + 
    mmH^4*(2*s12^5*(8 + 3*t) + s12^4*(216 + 352*t + 218*t^2) + 
      t^2*(512 + 988*t + 250*t^2 - 43*t^3) + 
      s12*t^2*(-340 - 1428*t - 426*t^2 + 43*t^3) + 
      2*s12^2*t*(-20 - 293*t + 234*t^2 + 148*t^3) + 
      2*s12^3*(80 + 373*t + 676*t^2 + 248*t^3)))*
   canMINP[30, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^4*
   (-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 ((32*I)*t*(2 + t)*canMINP[30, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((32*I)*(2 + s12)*canMINP[30, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 (((3*I)/20)*(36*mmH^11*t*(4*s12^2 - 3*s12*t + t^2) - 
    4*s12^3*t^3*(s12 + t)^3*(60*s12^4 + 123*s12^3*t - 10*s12^2*t^2 - 
      129*s12*t^3 - 68*t^4) + mmH^10*(277*s12^4 + 4*(17 - 43*t)*t^3 + 
      9*s12*t^2*(12 + 83*t) - s12^3*(76 + 131*t) + s12^2*t*(-36 + 607*t)) + 
    mmH*s12*t*(-200*s12^10*t + 1008*t^9 + s12^6*t^3*(1452 + 9412*t - 
        5767*t^2) + 2*s12^5*t^4*(912 + 2500*t - 2961*t^2) + 
      s12^7*t^2*(1516 + 7120*t - 2839*t^2) + 
      s12^8*t*(824 + 1676*t - 1659*t^2) + s12^4*t^5*(5136 + 5964*t - 
        727*t^2) + 4*s12*t^8*(1226 + 628*t + 69*t^2) - 
      2*s12^9*(-88 + 24*t + 459*t^2) + s12^2*t^7*(9628 + 9412*t + 1617*t^2) + 
      s12^3*t^6*(9628 + 11880*t + 2667*t^2)) - 
    mmH^9*(1643*s12^5 + s12^4*(-260 + 7367*t) + t^3*(8 + 620*t - 1059*t^2) + 
      8*s12^3*(1 + 20*t + 1964*t^2) + s12*t^2*(24 + 1920*t + 3757*t^2) + 
      4*s12^2*t*(6 + 430*t + 3989*t^2)) + 
    mmH^2*(400*s12^11*t - 288*t^10 - 24*s12*t^9*(304 + 52*t + 23*t^2) + 
      52*s12^4*t^6*(-939 - 1546*t + 249*t^2) - 
      2*s12^3*t^7*(26474 + 29142*t + 1609*t^2) + 
      2*s12^10*(176 + 720*t + 1739*t^2) + 4*s12^9*t*(176 + 1505*t + 
        2679*t^2) - s12^2*t^8*(29892 + 18188*t + 2801*t^2) + 
      s12^8*t^2*(-1012 + 5700*t + 21737*t^2) + 
      2*s12^6*t^4*(-4822 - 13736*t + 29259*t^2) + 
      s12^7*t^3*(-4436 - 6952*t + 40973*t^2) + 
      s12^5*t^5*(-25336 - 58448*t + 45465*t^2)) + 
    mmH^8*(4308*s12^6 + s12^5*(-496 + 29598*t) + 
      t^4*(-308 + 2048*t - 3955*t^2) + 8*s12*t^3*(-70 + 1243*t + 1224*t^2) + 
      4*s12^2*t^2*(42 + 4166*t + 18475*t^2) + 
      2*s12^3*t*(392 + 5500*t + 59009*t^2) + 
      s12^4*(364 + 1736*t + 82771*t^2)) - 
    mmH^7*(6542*s12^7 + 8*s12^6*(-91 + 6437*t) - 
      2*t^5*(888 - 1780*t + 3843*t^2) + s12*t^4*(-6472 + 20428*t + 
        12239*t^2) + 4*s12^2*t^3*(-1674 + 12056*t + 39813*t^2) + 
      4*s12^3*t^2*(246 + 13972*t + 87373*t^2) + 
      2*s12^4*t*(2524 + 15144*t + 171373*t^2) + 
      s12^5*(2064 + 5028*t + 179263*t^2)) - 
    mmH^3*(200*s12^11 + s12^10*(96 + 3866*t) - 4*t^9*(418 - 24*t + 69*t^2) - 
      2*s12^2*t^7*(38546 + 24122*t + 721*t^2) - 
      s12*t^8*(22196 + 5260*t + 3007*t^2) + 52*s12^6*t^3*
       (-129 + 7*t + 4105*t^2) + s12^9*(2056 + 7788*t + 20550*t^2) + 
      2*s12^3*t^6*(-61114 - 66530*t + 21603*t^2) + 
      2*s12^8*t*(3582 + 15530*t + 29085*t^2) + 
      4*s12^7*t^2*(1927 + 10869*t + 31150*t^2) + 
      2*s12^4*t^5*(-51230 - 83494*t + 77097*t^2) + 
      s12^5*t^4*(-46108 - 96560*t + 242711*t^2)) - 
    mmH^5*(3759*s12^9 + s12^8*(-4 + 34711*t) + 
      t^7*(-5456 + 2252*t - 5263*t^2) - 3*s12*t^6*(12324 - 1344*t + 
        1339*t^2) + 2*s12^2*t^5*(-44978 - 3970*t + 60675*t^2) + 
      8*s12^4*t^3*(-4814 + 5021*t + 97888*t^2) + 
      s12^7*(6752 + 19024*t + 145691*t^2) + 4*s12^5*t^2*
       (4787 + 23166*t + 176656*t^2) + 2*s12^6*t*(11906 + 35338*t + 
        195909*t^2) + s12^3*t^4*(-99040 - 10568*t + 472511*t^2)) + 
    mmH^4*(1306*s12^10 + 124*s12^9*(2 + 123*t) + 
      t^8*(-4092 + 744*t - 1823*t^2) - 2*s12*t^7*(18534 + 3156*t + 
        3077*t^2) + 2*s12^2*t^6*(-54570 - 27698*t + 17669*t^2) + 
      12*s12^3*t^5*(-12595 - 10929*t + 18589*t^2) + 
      2*s12^8*(2538 + 8612*t + 33865*t^2) + 
      2*s12^7*t*(9514 + 32430*t + 94725*t^2) + 
      4*s12^6*t^2*(5355 + 20717*t + 98233*t^2) + 
      4*s12^5*t^3*(-5409 - 816*t + 141316*t^2) + 
      s12^4*t^4*(-104080 - 121056*t + 491013*t^2)) + 
    mmH^6*(6253*s12^8 + s12^7*(-572 + 52177*t) - 
      2*t^6*(2104 - 1834*t + 4185*t^2) + s12*t^5*(-21700 + 18628*t + 
        5247*t^2) + 4*s12^2*t^4*(-9940 + 12051*t + 46913*t^2) + 
      2*s12^6*(2544 + 5818*t + 103469*t^2) + 
      s12^5*t*(15356 + 51804*t + 490641*t^2) + 
      s12^3*t^3*(-26072 + 82300*t + 541567*t^2) + 
      s12^4*t^2*(6464 + 88652*t + 697735*t^2)))*
   canMINP[31, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (((3*I)/10)*(4*s12^3*t^3*(s12 + t)^5*(12*s12^3 + 21*s12^2*t - 5*s12*t^2 - 
      4*t^3) + 8*mmH^12*(13*s12^3 + s12*(40 - 39*t)*t + t^2*(-10 + 13*t) - 
      s12^2*(10 + 39*t)) - 2*mmH^11*(343*s12^4 - 324*s12^3*(1 + 2*t) + 
      s12^2*(20 + 972*t - 1980*t^2) - 4*s12*t*(20 - 243*t + 161*t^2) + 
      t^2*(20 - 324*t + 345*t^2)) + mmH*s12*t*(s12 + t)^2*
     (64*s12^9*t + 16*t^8 + 196*s12^3*t^6*(3 + t) - 
      4*s12*t^7*(-14 - 12*t + t^2) + s12^2*t^6*(76 + 312*t + 41*t^2) + 
      4*s12^8*(-4 + 60*t + 73*t^2) + 4*s12^6*t^2*(-23 - 27*t + 136*t^2) + 
      s12^7*t*(-72 + 512*t + 479*t^2) + s12^4*t^4*(184 - 924*t + 491*t^2) + 
      s12^5*t^3*(-88 - 1628*t + 793*t^2)) + 
    mmH^10*(1833*s12^5 - 4*s12^4*(538 + 359*t) + 
      s12^3*(256 + 4336*t - 16124*t^2) + s12*t^2*(-720 + 4368*t - 1277*t^2) + 
      2*t^3*(124 - 1068*t + 947*t^2) - 2*s12^2*t*(356 - 7456*t + 8013*t^2)) - 
    mmH^9*(2451*s12^6 + s12^5*(-3596 + 962*t) + 
      s12^4*(696 + 4188*t - 32729*t^2) + s12^2*t^2*(-4104 + 43528*t - 
        31943*t^2) + 2*s12*t^3*(-468 + 1770*t + 829*t^2) + 
      t^4*(656 - 3812*t + 2653*t^2) - 4*s12^3*t*(214 - 10990*t + 
        15547*t^2)) - mmH^2*(128*s12^12*t - 32*t^11 - 
      8*s12*t^10*(12 + 12*t + t^2) + s12^2*t^9*(28 - 200*t + 45*t^2) + 
      4*s12^11*(8 + 72*t + 305*t^2) + 24*s12^8*t^3*(-27 + 601*t + 647*t^2) + 
      s12^3*t^8*(280 + 1224*t + 785*t^2) + 4*s12^4*t^7*
       (206 + 570*t + 919*t^2) + 2*s12^10*t*(48 + 1460*t + 2269*t^2) + 
      s12^9*t^2*(-28 + 10136*t + 9515*t^2) + 
      s12^5*t^6*(2036 - 4904*t + 10843*t^2) + 
      s12^6*t^5*(1284 - 9568*t + 19589*t^2) + 
      s12^7*t^4*(-672 + 3208*t + 21149*t^2)) + 
    mmH^8*(1382*s12^7 + 10*s12^6*(-278 + 217*t) + 
      s12^4*t*(532 + 70980*t - 125387*t^2) + 
      s12^5*(956 + 2064*t - 40077*t^2) + t^5*(964 - 4020*t + 1789*t^2) + 
      s12*t^4*(524 - 2832*t + 4019*t^2) - 4*s12^2*t^3*
       (2038 - 16227*t + 9267*t^2) - 4*s12^3*t^2*(2034 - 33184*t + 
        30955*t^2)) + mmH^3*(64*s12^12 + 4*s12^11*(-24 + 307*t) - 
      4*t^10*(46 + 8*t + t^2) + s12*t^9*(-812 - 680*t + 39*t^2) + 
      s12^2*t^8*(-1592 - 1408*t + 999*t^2) + 4*s12^3*t^7*
       (-358 + 62*t + 1437*t^2) + 4*s12^10*(50 + 240*t + 1717*t^2) + 
      4*s12^9*t*(239 + 2552*t + 4796*t^2) + 4*s12^8*t^2*
       (374 + 7626*t + 9681*t^2) + 2*s12^4*t^6*(1548 - 4824*t + 11245*t^2) + 
      2*s12^7*t^3*(428 + 14392*t + 33209*t^2) + 
      s12^5*t^5*(7248 - 30352*t + 56319*t^2) + 
      s12^6*t^4*(3560 - 12264*t + 79795*t^2)) - 
    mmH^6*(1563*s12^9 + 16*s12^8*(-129 + 533*t) + 
      8*t^7*(-93 + 74*t + 60*t^2) + s12*t^6*(-4428 + 6424*t + 2155*t^2) + 
      3*s12^2*t^5*(-644 - 5040*t + 6459*t^2) + 
      s12^7*(320 - 5496*t + 34381*t^2) + 4*s12^5*t^2*(1425 - 42022*t + 
        67814*t^2) + s12^3*t^4*(18536 - 151176*t + 114581*t^2) + 
      2*s12^4*t^3*(11272 - 133760*t + 131755*t^2) + 
      s12^6*t*(260 - 36144*t + 132041*t^2)) + 
    mmH^7*(572*s12^8 + 16*s12^7*(-7 + 153*t) + 
      s12*t^5*(-3040 + 8480*t - 1533*t^2) - 8*t^6*(115 - 304*t + 23*t^2) + 
      s12^2*t^4*(6264 - 49352*t + 29187*t^2) + 
      s12^6*(-520 - 3064*t + 37159*t^2) + 2*s12^3*t^3*
       (9440 - 97456*t + 73943*t^2) + 2*s12^4*t^2*(4004 - 102640*t + 
        118489*t^2) + s12^5*t*(-1568 - 68720*t + 154911*t^2)) - 
    mmH^4*(428*s12^11 + s12^10*(-644 + 4630*t) + 
      t^9*(-444 - 172*t + 27*t^2) + 12*s12^2*t^7*(-452 - 97*t + 403*t^2) + 
      s12*t^8*(-2296 - 1368*t + 739*t^2) + 2*s12^9*(270 - 4*t + 9377*t^2) + 
      2*s12^3*t^6*(-1220 - 5720*t + 11429*t^2) + 
      4*s12^8*t*(634 + 3579*t + 11922*t^2) + 4*s12^7*t^2*
       (1024 + 6876*t + 26231*t^2) + 4*s12^6*t^3*(1734 - 6504*t + 
        42431*t^2) + s12^4*t^5*(11628 - 65264*t + 81143*t^2) + 
      s12^5*t^4*(15332 - 94112*t + 160345*t^2)) + 
    mmH^5*(1173*s12^10 + 2*s12^9*(-866 + 4427*t) + 
      t^8*(-632 - 204*t + 251*t^2) + 4*s12*t^7*(-971 + 197*t + 580*t^2) + 
      4*s12^8*(184 - 925*t + 7522*t^2) + s12^2*t^6*(-7288 - 40*t + 
        11579*t^2) + 10*s12^6*t^2*(516 - 5084*t + 20271*t^2) + 
      s12^3*t^5*(5700 - 60976*t + 60913*t^2) + 
      4*s12^5*t^3*(4091 - 43424*t + 67374*t^2) + 
      s12^7*t*(2684 - 544*t + 87585*t^2) + s12^4*t^4*(23848 - 181376*t + 
        183367*t^2)))*canMINP[31, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^4) - 
 (((3*I)/20)*(20*mmH^11*(2*s12^3 + 2*s12^2*t + s12*t^2 + t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(28*s12^4 + 67*s12^3*t - 6*s12^2*t^2 - 
      13*s12*t^3 - 4*t^4) + mmH^10*(-361*s12^4 + s12^3*(4 - 465*t) + 
      4*t^3*(-11 + 27*t) - 3*s12^2*t*(-4 + 73*t) + s12*t^2*(-36 + 473*t)) - 
    mmH^2*(48*s12^11*t - 32*t^10 + s12^7*t^3*(60348 + 131416*t - 37595*t^2) + 
      s12^8*t^2*(32348 + 77308*t - 22535*t^2) + 
      s12^5*t^5*(25864 + 42656*t - 19127*t^2) + 
      2*s12^6*t^4*(27962 + 54784*t - 18477*t^2) + 
      4*s12^9*t*(1712 + 4611*t - 2070*t^2) + 4*s12^4*t^6*
       (1261 + 1042*t - 390*t^2) + 8*s12*t^9*(-8 - 12*t + 15*t^2) - 
      2*s12^10*(16 - 144*t + 759*t^2) + s12^2*t^8*(92 - 356*t + 1007*t^2) + 
      2*s12^3*t^7*(174 - 722*t + 1397*t^2)) + 
    mmH*s12*t*(24*s12^10*t + 16*t^9 + s12^6*t^3*(11636 + 20804*t - 
        2761*t^2) + 2*s12^5*t^4*(2936 + 4388*t - 1569*t^2) + 
      s12^4*t^5*(1232 + 1820*t - 845*t^2) + 12*s12*t^8*(6 + 4*t + 5*t^2) + 
      s12^7*t^2*(11588 + 24184*t + 187*t^2) + 
      2*s12^9*(584 + 1496*t + 265*t^2) + s12^2*t^7*(132 + 308*t + 303*t^2) + 
      s12^3*t^6*(116 + 576*t + 521*t^2) + s12^8*t*(5800 + 13644*t + 
        1439*t^2)) + mmH^9*(1187*s12^5 - s12^4*(484 + 1233*t) - 
      t^3*(56 + 324*t + 467*t^2) - 8*s12^3*(7 + 214*t + 1161*t^2) - 
      4*s12^2*t*(42 + 574*t + 3169*t^2) - 
      s12*t^2*(168 + 1392*t + 6275*t^2)) + 
    mmH^3*(24*s12^11 - 2*s12^10*(208 + 945*t) + 
      s12^5*t^4*(108164 + 199616*t - 135253*t^2) + 
      2*s12^8*t*(8454 + 20790*t - 45205*t^2) + 
      4*s12^7*t^2*(18739 + 42407*t - 45201*t^2) + 
      2*s12^4*t^5*(22098 + 30150*t - 21461*t^2) + 
      4*t^9*(-46 - 8*t + 15*t^2) + s12*t^8*(-628 - 932*t + 1153*t^2) + 
      2*s12^3*t^6*(3342 - 1910*t + 1213*t^2) + 
      2*s12^2*t^7*(-362 - 2886*t + 2669*t^2) - 
      2*s12^9*(76 + 326*t + 11539*t^2) - 4*s12^6*t^3*(-32207 - 67045*t + 
        51427*t^2)) + mmH^8*(-2000*s12^6 + 2*s12^5*(1332 + 6763*t) + 
      t^4*(212 + 1800*t + 179*t^2) + 4*s12*t^3*(204 + 1952*t + 4065*t^2) + 
      8*s12^2*t^2*(147 + 1959*t + 8069*t^2) + 
      2*s12^3*t*(376 + 8796*t + 48323*t^2) + 
      s12^4*(180 + 10592*t + 65621*t^2)) + 
    mmH^7*(1974*s12^7 - 4*s12^6*(1582 + 8999*t) + 
      2*t^5*(-192 - 1596*t + 577*t^2) - 8*s12^2*t^3*(-27 + 4218*t + 
        14116*t^2) - s12*t^4*(632 + 15052*t + 14473*t^2) - 
      4*s12^3*t^2*(-150 + 12404*t + 68801*t^2) - 
      2*s12^4*t*(28 + 24288*t + 161115*t^2) - 
      s12^5*(192 + 27172*t + 182297*t^2)) + 
    mmH^4*(-158*s12^10 + 8*s12^9*(306 + 1603*t) + 
      2*s12*t^7*(846 + 2440*t - 2213*t^2) + t^8*(444 + 272*t - 449*t^2) - 
      2*s12^2*t^6*(958 - 7414*t + 4131*t^2) + 
      4*s12^3*t^5*(-8635 - 5215*t + 10942*t^2) + 
      2*s12^8*(126 + 4656*t + 51509*t^2) + 4*s12^5*t^3*
       (-35747 - 63592*t + 114304*t^2) + 4*s12^6*t^2*(-22999 - 43155*t + 
        127673*t^2) + 2*s12^7*t*(-11234 - 17106*t + 159677*t^2) + 
      s12^4*t^4*(-105088 - 153904*t + 225815*t^2)) + 
    mmH^5*(535*s12^9 - 3*s12^8*(2028 + 11363*t) + 
      s12^3*t^4*(50544 + 25400*t - 193853*t^2) + 
      4*s12^5*t^2*(15511 + 13490*t - 185212*t^2) + 
      8*s12^4*t^3*(10570 + 10663*t - 66322*t^2) + 
      t^7*(-592 - 1188*t + 1361*t^2) + s12*t^6*(-1340 - 11104*t + 7087*t^2) - 
      2*s12^2*t^5*(-5198 + 9302*t + 9145*t^2) - 
      s12^7*(176 + 26592*t + 222689*t^2) - 
      2*s12^6*t*(-8354 + 8882*t + 284087*t^2)) + 
    mmH^6*(-1241*s12^8 + s12^7*(8196 + 47331*t) + 
      2*t^6*(264 + 1354*t - 983*t^2) + s12*t^5*(180 + 15732*t + 301*t^2) + 
      4*s12^2*t^4*(-2240 + 7375*t + 20848*t^2) + 
      2*s12^6*(56 + 18250*t + 133685*t^2) + 
      s12^3*t^3*(-22568 + 33676*t + 338421*t^2) + 
      s12^5*t*(-5996 + 59164*t + 568187*t^2) + 
      s12^4*t^2*(-20064 + 48060*t + 603805*t^2)))*
   canMINP[31, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 (((12*I)/5)*(mmH^10*(-1 + s12)*(-1 + t) + 
    8*s12^3*t*(21*s12^5 + 20*t^4 + 5*s12*t^3*(16 + 5*t) + 
      6*s12^4*(2 + 15*t) + s12^2*t^2*(119 + 104*t) + s12^3*t*(71 + 148*t)) + 
    mmH^9*(-9 - 7*s12^2*(-1 + t) + 6*t^2 + s12*(7 + 2*t - 6*t^2)) + 
    mmH^8*(21 + 37*s12^3*(-1 + t) + 76*t - 48*t^2 - 19*t^3 + 
      s12^2*(-51 - 5*t + 35*t^2) + s12*(-13 - 49*t + 34*t^2 + 19*t^3)) - 
    4*mmH*s12^2*(-60*t^5 + 5*s12*t^4*(8 + 45*t) + s12^6*(-21 + 59*t) + 
      s12^5*(-32 + 146*t + 261*t^2) + s12^2*t^2*(12 + 465*t + 998*t^2 + 
        75*t^3) + s12^3*t*(-28 + 414*t + 1505*t^2 + 312*t^3) + 
      s12^4*(-20 - 14*t + 881*t^2 + 439*t^3)) - 
    mmH^7*(4 + 115*s12^4*(-1 + t) + 255*t - 47*t^2 - 168*t^3 - 19*t^4 + 
      s12^3*(-207 - 40*t + 221*t^2) + s12^2*(-217 - 144*t + 94*t^2 + 
        99*t^3) + s12*(4 + 21*t + 24*t^2 + 113*t^3 + 19*t^4)) + 
    mmH^2*s12*(20*s12*(12 - 29*t)*t^4 + 240*t^5 + 2*s12^7*(-38 + 55*t) + 
      s12^6*(-508 + 880*t + 504*t^2) + 4*s12^2*t^2*(48 + 460*t + 447*t^2 + 
        290*t^3) + s12^5*(-684 + 7*t + 4708*t^2 + 868*t^3) + 
      2*s12^3*t*(-160 + 1050*t + 3643*t^2 + 2618*t^3 + 75*t^4) + 
      s12^4*(-384 - 1200*t + 5281*t^2 + 7930*t^3 + 624*t^4)) + 
    mmH^6*(195*s12^5*(-1 + t) + s12^4*(-569 + 55*t + 594*t^2) + 
      s12^3*(-730 - 630*t + 720*t^2 + 506*t^3) + 
      t*(128 + 136*t - 439*t^2 - 156*t^3 - 5*t^4) + 
      s12^2*(-366 - 365*t + 263*t^2 + 310*t^3 + 81*t^4) + 
      s12*(-48 + 584*t - 48*t^2 + 229*t^3 + 113*t^4 + 5*t^5)) - 
    mmH^5*(181*s12^6*(-1 + t) + s12^5*(-925 + 474*t + 716*t^2) - 
      4*t^2*(-12 + 92*t + 99*t^2 + 10*t^3) + 
      s12^4*(-1409 - 1284*t + 2650*t^2 + 934*t^3) + 
      s12*t*(400 + 108*t + 133*t^2 + 324*t^3 + 35*t^4) + 
      s12^3*(-1212 - 1438*t + 841*t^2 + 2290*t^3 + 389*t^4) + 
      s12^2*(-312 - 54*t + 907*t^2 + 437*t^3 + 157*t^4 + 15*t^5)) - 
    mmH^3*(17*s12^8*(-1 + t) - 80*t^5 + 100*s12*t^4*(4 + 3*t) + 
      s12^7*(-397 + 480*t + 81*t^2) - 4*s12^2*t^2*(-72 - 325*t + 107*t^2 + 
        85*t^3) + s12^6*(-1267 + 792*t + 2334*t^2 + 143*t^3) + 
      s12^5*(-1536 - 2015*t + 6983*t^2 + 3881*t^3 + 104*t^4) + 
      s12^3*t*(-160 + 1700*t + 2859*t^2 + 3224*t^3 + 565*t^4) + 
      s12^4*(-732 - 2305*t + 3252*t^2 + 9687*t^3 + 2562*t^4 + 25*t^5)) + 
    mmH^4*(87*s12^7*(-1 + t) - 20*t^4*(16 + 5*t) + 
      s12^6*(-841 + 753*t + 395*t^2) + 4*s12*t^2*(48 - 45*t + 137*t^2 + 
        35*t^3) + s12^5*(-1717 - 601*t + 3814*t^2 + 651*t^3) + 
      s12^2*t*(320 + 660*t + 1221*t^2 - 284*t^3 - 25*t^4) + 
      s12^4*(-1843 - 2734*t + 3969*t^2 + 5125*t^3 + 431*t^4) + 
      s12^3*(-688 - 1640*t + 1683*t^2 + 3493*t^3 + 1963*t^4 + 95*t^5)))*
   canMINP[31, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) - 
 ((12*I)*(-(mmH^7*s12) + mmH^6*(-1 + 5*s12^2 - 2*t + 3*t^2 + 
      s12*(11 + 6*t)) + t^2*(2*s12^4*(4 + 5*t) + t^4*(4 + 7*t) + 
      s12*t^3*(26 + 35*t) + s12^3*t*(32 + 45*t) + s12^2*t^2*(46 + 63*t)) - 
    mmH^5*(-4 + 5*s12^3 - 7*t + 15*t^3 + s12^2*(35 + 26*t) + 
      s12*(26 + 45*t + 42*t^2)) - mmH*t*(s12^4*(-8 + 42*t + 5*t^2) + 
      2*s12^2*t^2*(62 + 162*t + 15*t^2) + s12*t^3*(106 + 189*t + 16*t^2) + 
      s12^3*t*(28 + 207*t + 22*t^2) + t^3*(-4 + 13*t + 36*t^2 + 3*t^3)) - 
    mmH^3*(3*s12^4*(2 + t) + s12^3*(36 + 61*t + 85*t^2) + 
      s12*t^2*(164 + 358*t + 141*t^2) + s12^2*t*(124 + 357*t + 200*t^2) + 
      2*t^2*(-12 - 3*t + 34*t^2 + 15*t^3)) + 
    mmH^2*(s12^4*(8 + 2*t + 19*t^2) + s12*t^3*(176 + 381*t + 78*t^2) + 
      s12^3*t*(20 + 207*t + 91*t^2) + s12^2*t^2*(144 + 533*t + 137*t^2) + 
      t^3*(-16 + 11*t + 72*t^2 + 15*t^3)) + 
    mmH^4*(s12^4 + 7*s12^3*(4 + 3*t) + 2*s12^2*(29 + 60*t + 57*t^2) + 
      s12*t*(94 + 165*t + 116*t^2) + t*(-16 - 14*t + 27*t^2 + 30*t^3)))*
   canMINP[31, 3, {t, s12, mmH}])/(s12*(mmH - t)^4*(-mmH + s12 + t)^3*
   (-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((12*I)*t*(2 + t)*canMINP[31, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((12*I)*(2 + s12)*canMINP[31, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 ((I/20)*(4*mmH^11*(40*s12^3 + 148*s12^2*t - 61*s12*t^2 + 47*t^3) - 
    4*s12^3*t^3*(s12 + t)^3*(260*s12^4 + 569*s12^3*t - 110*s12^2*t^2 - 
      827*s12*t^3 - 444*t^4) + mmH^10*(-449*s12^4 + s12^2*(1332 - 1159*t)*t + 
      12*(57 - 88*t)*t^3 - 7*s12^3*(-36 + 539*t) + s12*t^2*(1764 + 821*t)) + 
    mmH*s12*t*(-1000*s12^10*t + 2704*t^9 + 
      s12^6*t^3*(6836 + 57196*t - 20781*t^2) + 
      2*s12^5*t^4*(3176 + 19900*t - 12593*t^2) + 
      s12^7*t^2*(7348 + 43440*t - 9977*t^2) + 
      s12^8*t*(3992 + 12868*t - 7677*t^2) + 
      s12^4*t^5*(14528 + 47972*t - 6521*t^2) + 
      s12^9*(848 + 816*t - 4654*t^2) + 4*s12*t^8*(3298 + 3404*t + 327*t^2) + 
      s12^2*t^7*(26084 + 52876*t + 6811*t^2) + 
      s12^3*t^6*(26404 + 73240*t + 9341*t^2)) - 
    mmH^9*(1429*s12^5 + s12^4*(100 + 10201*t) + 
      t^3*(24 + 5620*t - 5517*t^2) + 8*s12^3*(3 + 860*t + 4242*t^2) + 
      s12*t^2*(72 + 17920*t + 5731*t^2) + 
      4*s12^2*t*(18 + 4770*t + 9967*t^2)) + 
    mmH^3*(-1000*s12^11 - 2*s12^10*(464 + 9809*t) + 
      s12^5*t^4*(139444 + 1221360*t - 911773*t^2) + 
      2*s12^4*t^5*(153130 + 814842*t - 284831*t^2) + 
      4*s12^6*t^3*(3791 + 111227*t - 199240*t^2) + 
      2*s12^3*t^6*(185822 + 597470*t - 66889*t^2) + 
      4*t^9*(2194 - 392*t + 327*t^2) + 3*s12*t^8*(26596 + 18380*t + 
        5447*t^2) + 2*s12^2*t^7*(123398 + 218566*t + 13003*t^2) - 
      2*s12^9*(4964 + 18002*t + 50425*t^2) - 4*s12^7*t^2*
       (9661 + 10027*t + 121370*t^2) - 2*s12^8*t*(17346 + 56950*t + 
        128375*t^2)) + mmH^2*(2000*s12^11*t - 1504*t^10 - 
      8*s12*t^9*(2896 + 1428*t + 327*t^2) + 
      2*s12^10*(848 + 3120*t + 8887*t^2) - 2*s12^3*t^7*
       (75742 + 205146*t + 9287*t^2) + 4*s12^4*t^6*(-34801 - 152754*t + 
        13026*t^2) + 4*s12^9*t*(848 + 4835*t + 13037*t^2) - 
      s12^2*t^8*(87836 + 128804*t + 14523*t^2) + 
      s12^8*t^2*(-4876 - 11620*t + 90051*t^2) + 
      2*s12^6*t^4*(-18106 - 152648*t + 111957*t^2) + 
      s12^7*t^3*(-20668 - 127656*t + 151779*t^2) + 
      s12^5*t^5*(-76008 - 520464*t + 184295*t^2)) + 
    mmH^8*(9504*s12^6 + 2*s12^5*(-904 + 37537*t) + 
      t^4*(-1724 + 18624*t - 18665*t^2) + 8*s12*t^3*(-410 + 8349*t + 
        1962*t^2) + 8*s12^2*t^2*(63 + 10709*t + 27870*t^2) + 
      2*s12^3*t*(1976 + 21540*t + 180807*t^2) + 
      s12^4*(1892 + 3768*t + 237433*t^2)) - 
    mmH^7*(21346*s12^7 + 4*s12^6*(-546 + 40577*t) + 
      s12*t^4*(-32376 + 105524*t + 9197*t^2) - 
      2*t^5*(4824 - 17020*t + 17669*t^2) + 8*s12^2*t^3*
       (-3591 + 14384*t + 62877*t^2) + 4*s12^3*t^2*(2898 + 11756*t + 
        290469*t^2) + 2*s12^4*t*(14052 - 728*t + 566759*t^2) + 
      s12^5*(10512 - 7076*t + 576269*t^2)) - 
    mmH^5*(17617*s12^9 + s12^8*(6148 + 152033*t) - 
      3*t^7*(9696 - 8572*t + 8203*t^2) - s12*t^6*(159796 + 56144*t + 
        51271*t^2) + 2*s12^2*t^5*(-170094 - 304110*t + 177955*t^2) + 
      8*s12^4*t^3*(-10172 - 150237*t + 347844*t^2) + 
      s12^7*(32976 + 82592*t + 578673*t^2) + 4*s12^5*t^2*
       (31941 - 91802*t + 635928*t^2) + 2*s12^6*t*(60158 + 58054*t + 
        724737*t^2) + s12^3*t^4*(-331280 - 1321384*t + 1623373*t^2)) + 
    mmH^4*(6498*s12^10 + s12^9*(4104 + 73996*t) + 
      t^8*(-21636 + 9752*t - 8629*t^2) - 2*s12*t^7*(73602 + 48628*t + 
        20691*t^2) + 2*s12^2*t^6*(-190270 - 364734*t + 37767*t^2) + 
      4*s12^3*t^5*(-122275 - 441261*t + 189021*t^2) + 
      s12^8*(24588 + 82472*t + 303030*t^2) + 4*s12^6*t^2*
       (29345 - 21389*t + 366654*t^2) + 2*s12^7*t*(46542 + 104610*t + 
        379115*t^2) + 4*s12^5*t^3*(-7307 - 281428*t + 517268*t^2) + 
      s12^4*t^4*(-312240 - 2051888*t + 1771799*t^2)) + 
    mmH^6*(25679*s12^8 + s12^7*(2444 + 196271*t) + 
      s12*t^5*(-100940 + 52284*t - 24959*t^2) - 
      2*t^6*(11312 - 18942*t + 19305*t^2) + 4*s12^2*t^4*
       (-40240 - 38387*t + 147019*t^2) + s12^6*(25264 + 24588*t + 
        733894*t^2) + s12^5*t*(81908 - 26588*t + 1711263*t^2) + 
      s12^3*t^3*(-78216 - 379980*t + 1850641*t^2) + 
      s12^4*t^2*(61072 - 260764*t + 2425905*t^2)))*
   canMINP[33, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/10)*(4*s12^3*t^3*(s12 + t)^4*(36*s12^4 + 139*s12^3*t + 128*s12^2*t^2 - 
      27*s12*t^3 - 12*t^4) + 32*mmH^12*(11*s12^3 + s12*(20 - 33*t)*t + 
      t^2*(-5 + 11*t) - s12^2*(5 + 33*t)) - 
    4*mmH^11*(607*s12^4 - 24*s12^3*(19 + 43*t) + 
      s12^2*(20 + 1368*t - 3225*t^2) + 4*t^2*(5 - 114*t + 150*t^2) - 
      2*s12*t*(40 - 684*t + 493*t^2)) + mmH*s12*t*(s12 + t)^2*
     (392*s12^9*t + 48*t^8 + 2*s12^3*t^6*(322 + 939*t) + 
      4*s12*t^7*(42 + 36*t + 17*t^2) + s12^2*t^6*(228 + 936*t + 623*t^2) + 
      2*s12^8*(-24 + 360*t + 863*t^2) + 2*s12^6*t^2*(-158 - 1402*t + 
        1311*t^2) + s12^7*t*(-256 + 1056*t + 2777*t^2) + 
      s12^4*t^4*(472 - 8692*t + 2853*t^2) + 
      s12^5*t^3*(-264 - 11684*t + 3589*t^2)) + 
    mmH^10*(6689*s12^5 - 8*s12^4*(917 + 436*t) + 
      s12*t^2*(-1440 + 16384*t - 3201*t^2) - 
      32*s12^3*(-19 - 494*t + 1641*t^2) + 2*t^3*(272 - 3524*t + 3191*t^2) - 
      2*s12^2*t*(688 - 25208*t + 25959*t^2)) - 
    mmH^9*(8803*s12^6 + 6*s12^5*(-2338 + 811*t) + 
      s12^2*t^2*(-7632 + 172104*t - 111199*t^2) + 
      s12^4*(1928 + 20324*t - 110597*t^2) + 
      2*s12*t^3*(-704 + 10690*t + 1117*t^2) + 
      t^4*(1608 - 13676*t + 7569*t^2) - 4*s12^3*t*(192 - 42850*t + 
        53131*t^2)) - mmH^2*(784*s12^12*t - 96*t^11 + 
      8*s12*t^10*(-36 - 36*t + 17*t^2) + s12^2*t^9*(84 - 600*t + 2155*t^2) + 
      8*s12^10*t*(36 + 1045*t + 3503*t^2) + 8*s12^4*t^7*
       (269 - 1315*t + 4596*t^2) + s12^11*(96 + 864*t + 7510*t^2) + 
      8*s12^8*t^3*(-248 + 2389*t + 10363*t^2) + 
      s12^3*t^8*(840 + 2392*t + 12475*t^2) + 
      s12^9*t^2*(-84 + 26368*t + 56815*t^2) + 
      s12^5*t^6*(4748 - 77392*t + 71979*t^2) + 
      s12^6*t^5*(2372 - 124384*t + 101877*t^2) + 
      s12^7*t^4*(-2496 - 59976*t + 103597*t^2)) + 
    mmH^8*(3496*s12^7 + 20*s12^6*(-641 + 94*t) + 
      s12^4*t*(4356 + 307500*t - 462041*t^2) + 
      s12^5*(2948 + 13032*t - 153711*t^2) + 
      s12*t^4*(3092 + 5064*t - 6683*t^2) + t^5*(2612 - 15100*t + 1627*t^2) - 
      2*s12^2*t^3*(6908 - 149202*t + 82157*t^2) - 
      2*s12^3*t^2*(6444 - 282824*t + 232975*t^2)) + 
    mmH^3*(392*s12^12 + s12^11*(-288 + 7634*t) + 
      4*t^10*(-138 - 24*t + 17*t^2) + s12*t^9*(-2436 - 2040*t + 2177*t^2) + 
      12*s12^9*t*(269 + 2402*t + 10106*t^2) + 
      4*s12^3*t^7*(-1194 - 3974*t + 18361*t^2) + 
      s12^2*t^8*(-4776 - 4544*t + 18817*t^2) + 
      8*s12^4*t^6*(691 - 16383*t + 22590*t^2) + 
      s12^10*(640 + 2720*t + 43514*t^2) + 4*s12^7*t^3*
       (822 - 5062*t + 84541*t^2) + 2*s12^8*t^2*(2784 + 35476*t + 
        111881*t^2) + s12^5*t^5*(14904 - 318096*t + 321877*t^2) + 
      s12^6*t^4*(7320 - 265712*t + 397295*t^2)) + 
    mmH^7*(5926*s12^8 + s12^7*(2504 + 29934*t) + 
      2*t^6*(-1340 + 4748*t + 2949*t^2) + s12*t^5*(-10120 + 18080*t + 
        35741*t^2) + 8*s12^3*t^3*(3970 - 115027*t + 81921*t^2) + 
      s12^6*(-1640 - 9792*t + 184787*t^2) + 
      s12^2*t^4*(6472 - 278416*t + 202671*t^2) + 
      2*s12^4*t^2*(4812 - 470500*t + 480167*t^2) + 
      s12^5*t*(-6984 - 320080*t + 638573*t^2)) - 
    mmH^6*(10319*s12^9 + 8*s12^8*(-704 + 7813*t) + 
      4*t^7*(-558 + 664*t + 1755*t^2) + s12*t^6*(-13684 + 18832*t + 
        51795*t^2) + s12^2*t^5*(-13596 - 135280*t + 209281*t^2) + 
      s12^7*(1280 - 14408*t + 214813*t^2) + 4*s12^5*t^2*
       (2175 - 213736*t + 298347*t^2) + 2*s12^4*t^3*(19976 - 678640*t + 
        600905*t^2) + s12^6*t*(900 - 183632*t + 635193*t^2) + 
      s12^3*t^4*(28728 - 824808*t + 645493*t^2)) - 
    mmH^4*(2634*s12^11 + 4*s12^10*(-503 + 7360*t) + 
      t^9*(-1332 - 516*t + 781*t^2) + s12*t^8*(-6888 - 3784*t + 12977*t^2) + 
      4*s12^2*t^7*(-4148 - 2313*t + 18277*t^2) + 
      2*s12^9*(930 - 232*t + 61301*t^2) + 4*s12^8*t*(2272 + 9117*t + 
        73976*t^2) + 2*s12^3*t^6*(-5980 - 60800*t + 115097*t^2) + 
      2*s12^7*t^2*(7504 - 344*t + 279871*t^2) + 
      2*s12^6*t^3*(9324 - 190144*t + 414421*t^2) + 
      s12^4*t^5*(20204 - 505712*t + 520789*t^2) + 
      s12^5*t^4*(31996 - 735736*t + 820715*t^2)) + 
    mmH^5*(7329*s12^10 + s12^9*(-5396 + 58562*t) + 
      t^8*(-1896 - 452*t + 3443*t^2) + 4*s12*t^7*(-2933 + 871*t + 9055*t^2) + 
      20*s12^6*t^2*(778 - 18666*t + 48979*t^2) + 
      2*s12^8*(1344 - 5310*t + 100007*t^2) + 
      s12^2*t^6*(-24424 - 33400*t + 156177*t^2) + 
      4*s12^5*t^3*(8613 - 262282*t + 317572*t^2) + 
      s12^3*t^5*(1380 - 421248*t + 460049*t^2) + 
      s12^7*t*(10012 - 29152*t + 493905*t^2) + 
      s12^4*t^4*(44104 - 1083648*t + 972481*t^2)))*
   canMINP[33, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^4) - 
 ((I/20)*(60*mmH^11*(6*s12^3 - 2*s12^2*t + 9*s12*t^2 + t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(324*s12^4 + 701*s12^3*t - 18*s12^2*t^2 - 
      219*s12*t^3 - 92*t^4) - mmH^10*(2703*s12^4 + 4*t^3*(73 + 9*t) + 
      s12^3*(-492 + 1615*t) + s12*t^2*(-52 + 1881*t) + 
      s12^2*t*(-836 + 4117*t)) + mmH*s12*t*(552*s12^10*t + 368*t^9 + 
      s12^6*t^3*(32428 + 94732*t - 14503*t^2) + 
      2*s12^5*t^4*(8488 + 27244*t - 6567*t^2) + 
      s12^4*t^5*(4816 + 34740*t - 5395*t^2) + 
      s12^7*t^2*(31804 + 110392*t - 2859*t^2) + 
      s12^3*t^6*(2828 + 22128*t - 1497*t^2) + 
      s12^2*t^7*(3036 + 8124*t - 991*t^2) - 
      4*s12*t^8*(-414 - 276*t + 55*t^2) + 
      2*s12^9*(1592 + 7528*t + 1775*t^2) + 
      s12^8*t*(15800 + 65572*t + 6177*t^2)) - 
    mmH^2*(1104*s12^11*t - 736*t^10 + s12^7*t^3*(173924 + 774408*t - 
        153885*t^2) + s12^5*t^5*(79032 + 358208*t - 92401*t^2) + 
      2*s12^6*t^4*(80726 + 345232*t - 77451*t^2) + 
      s12^8*t^2*(95204 + 470164*t - 75705*t^2) + 
      2*s12^3*t^7*(4322 + 9514*t - 6369*t^2) + 
      s12^2*t^8*(2116 - 3148*t - 4319*t^2) - 
      8*s12*t^9*(184 + 276*t + 55*t^2) + 2*s12^10*(272 + 4272*t + 783*t^2) - 
      4*s12^9*t*(-5456 - 32513*t + 3540*t^2) - 
      4*s12^4*t^6*(-5843 - 28366*t + 8950*t^2)) + 
    mmH^3*(552*s12^11 + 2*s12^10*(-1264 + 825*t) + 
      s12^5*t^4*(326972 + 1566688*t - 564179*t^2) + 
      4*s12^6*t^3*(98681 + 491975*t - 195491*t^2) + 
      4*s12^7*t^2*(60597 + 329141*t - 157933*t^2) + 
      2*s12^8*t*(32282 + 209010*t - 131855*t^2) + 
      2*s12^4*t^5*(68654 + 315810*t - 131823*t^2) + 
      s12^9*(3384 + 37084*t - 45234*t^2) + 2*s12^3*t^6*
       (9186 + 32990*t - 43161*t^2) - 4*t^9*(1058 + 184*t + 55*t^2) - 
      s12*t^8*(14444 + 15756*t + 4561*t^2) - 2*s12^2*t^7*
       (7846 + 21858*t + 12273*t^2)) + 
    mmH^9*(8981*s12^5 + s12^4*(-5852 + 2441*t) + 
      t^3*(-328 + 228*t - 181*t^2) - 8*s12^3*(41 + 1982*t + 2693*t^2) - 
      4*s12^2*t*(246 + 3482*t + 5867*t^2) - 
      s12*t^2*(984 + 3696*t + 12485*t^2)) + 
    mmH^8*(-17520*s12^6 + 2*s12^5*(11716 + 8769*t) + 
      t^4*(1836 + 3080*t + 237*t^2) + 4*s12*t^3*(1412 + 2076*t + 12705*t^2) + 
      8*s12^2*t^2*(741 + 4197*t + 24217*t^2) + 
      2*s12^3*t*(1128 + 38708*t + 146829*t^2) + 
      s12^4*(140 + 72496*t + 199003*t^2)) + 
    mmH^7*(22282*s12^7 - 4*s12^6*(11986 + 15437*t) + 
      s12^5*(3744 - 142476*t - 558391*t^2) + 4*s12^3*t^2*
       (1770 + 2468*t - 233623*t^2) - 2*t^5*(2736 + 4868*t + 369*t^2) - 
      8*s12^2*t^3*(1419 - 3646*t + 51878*t^2) - 
      s12*t^4*(15976 + 12356*t + 71559*t^2) - 
      2*s12^4*t*(-5836 + 58224*t + 535205*t^2)) + 
    mmH^5*(10785*s12^9 - s12^8*(39932 + 55167*t) + 
      2*s12^6*t*(51662 + 256234*t - 937341*t^2) + 
      s12^7*(13232 - 26016*t - 629847*t^2) + 3*s12^3*t^4*
       (40624 + 254520*t - 304233*t^2) - t^7*(13456 + 10364*t + 2457*t^2) - 
      s12*t^6*(48580 + 64512*t + 31799*t^2) - 
      2*s12^2*t^5*(16446 - 19774*t + 114395*t^2) - 
      8*s12^4*t^3*(-36530 - 205869*t + 252526*t^2) - 
      4*s12^5*t^2*(-65673 - 368910*t + 655396*t^2)) + 
    mmH^4*(-3634*s12^10 + 32*s12^9*(482 + 441*t) + 
      t^8*(10212 + 4256*t + 1233*t^2) + 2*s12*t^7*(19138 + 24080*t + 
        7881*t^2) + 2*s12^2*t^6*(20686 + 35362*t + 42807*t^2) + 
      4*s12^3*t^5*(-18605 - 99325*t + 89796*t^2) + 
      s12^8*(-9084 - 46384*t + 265134*t^2) + 4*s12^5*t^3*
       (-117781 - 627456*t + 430952*t^2) + 4*s12^6*t^2*
       (-83777 - 477265*t + 449669*t^2) + 2*s12^7*t*(-53102 - 330278*t + 
        507951*t^2) + s12^4*t^4*(-320864 - 1623632*t + 995185*t^2)) + 
    mmH^6*(-19103*s12^8 + s12^7*(56908 + 84013*t) + 
      2*t^6*(5352 + 6782*t + 1051*t^2) + s12*t^5*(34220 + 37596*t + 
        54723*t^2) + 4*s12^2*t^4*(3520 - 30115*t + 103154*t^2) + 
      2*s12^6*(-5272 + 64430*t + 397735*t^2) + 
      s12^3*t^3*(-66584 - 487612*t + 1291723*t^2) + 
      s12^5*t*(-55988 - 102028*t + 1906821*t^2) + 
      s12^4*t^2*(-102592 - 517100*t + 2126035*t^2)))*
   canMINP[33, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 (((4*I)/5)*(2*mmH^10*(-1 + s12)*(-1 + t) + 
    4*s12^3*t*(69*s12^5 + 80*t^4 + 20*s12*t^3*(16 + 5*t) + 
      2*s12^2*t^2*(268 + 223*t) + 2*s12^3*t*(202 + 351*t) + 
      s12^4*(108 + 425*t)) + mmH^9*(-48 - 4*s12^2*(-1 + t) + 15*t + 17*t^2 + 
      s12*(39 - 6*t - 17*t^2)) + mmH^8*(212 + 14*s12^3*(-1 + t) + 117*t - 
      166*t^2 - 53*t^3 + 3*s12^2*(-64 - 15*t + 35*t^2) + 
      s12*(34 - 183*t + 68*t^2 + 53*t^3)) - 
    2*mmH*s12^2*(-240*t^5 + 20*s12*t^4*(8 + 45*t) + 3*s12^6*(-23 + 62*t) + 
      2*s12^5*(-134 + 192*t + 597*t^2) + 2*s12^2*t^2*
       (-36 + 1080*t + 2101*t^2 + 150*t^3) + 
      2*s12^3*t*(-236 + 1043*t + 3490*t^2 + 664*t^3) + 
      2*s12^4*(-80 - 73*t + 2127*t^2 + 1018*t^3)) + 
    mmH^7*(-228 - 80*s12^4*(-1 + t) - 590*t + 364*t^2 + 446*t^3 + 48*t^4 + 
      s12^3*(454 + 460*t - 542*t^2) + s12^2*(584 + 813*t - 343*t^2 - 
        288*t^3) + s12*(-843 + 428*t + 357*t^2 - 246*t^3 - 48*t^4)) + 
    mmH^2*s12*(480*t^5 - 40*s12*t^4*(-12 + 29*t) + 3*s12^7*(-39 + 55*t) + 
      s12^6*(-941 + 1020*t + 1113*t^2) + 8*s12^2*t^2*(-72 + 460*t + 507*t^2 + 
        290*t^3) + 2*s12^5*(-1269 - 973*t + 5428*t^2 + 983*t^3) + 
      2*s12^3*t*(-1760 + 1250*t + 8771*t^2 + 5531*t^3 + 150*t^4) + 
      2*s12^4*(-644 - 3050*t + 6521*t^2 + 9110*t^3 + 659*t^4)) + 
    mmH^6*(190*s12^5*(-1 + t) + s12^4*(-863 - 915*t + 1338*t^2) + 
      s12^3*(-2105 - 3150*t + 2065*t^2 + 1222*t^3) - 
      2*t*(-128 + 34*t + 594*t^2 + 181*t^3 + 5*t^4) + 
      2*s12^2*(429 - 1610*t - 77*t^2 + 540*t^3 + 101*t^4) + 
      2*s12*(452 + 454*t - 968*t^2 + 69*t^3 + 128*t^4 + 5*t^5)) + 
    mmH^5*(-212*s12^6*(-1 + t) + s12^5*(1275 + 402*t - 1557*t^2) + 
      s12^4*(3718 + 6153*t - 6425*t^2 - 2108*t^3) + 
      4*t^2*(36 + 274*t + 213*t^2 + 20*t^3) - 
      2*s12*t*(40 - 1102*t - 407*t^2 + 304*t^3 + 35*t^4) - 
      2*s12^3*(-647 - 4498*t + 956*t^2 + 2960*t^3 + 419*t^4) - 
      2*s12^2*(508 - 1544*t - 1213*t^2 + 627*t^3 + 267*t^4 + 15*t^5)) - 
    mmH^3*(24*s12^8*(-1 + t) - 160*t^5 + 200*s12*t^4*(4 + 3*t) + 
      4*s12^7*(-146 + 150*t + 43*t^2) - 8*s12^2*t^2*(108 - 175*t + 92*t^2 + 
        85*t^3) + s12^6*(-2624 - 711*t + 5193*t^2 + 316*t^3) + 
      s12^5*(-4797 - 9400*t + 16601*t^2 + 8762*t^3 + 218*t^4) + 
      2*s12^3*t*(-2320 - 1200*t + 3599*t^2 + 3604*t^3 + 565*t^4) + 
      2*s12^4*(-862 - 6365*t + 3377*t^2 + 11552*t^3 + 2697*t^4 + 25*t^5)) + 
    mmH^4*(114*s12^7*(-1 + t) - 40*t^4*(16 + 5*t) + 
      s12^6*(-1182 + 541*t + 845*t^2) + 8*s12*t^2*(-72 - 195*t + 122*t^2 + 
        35*t^3) + s12^5*(-4004 - 5007*t + 8698*t^2 + 1437*t^3) - 
      2*s12^2*t*(1120 + 2240*t - 831*t^2 + 114*t^3 + 25*t^4) + 
      s12^4*(-4316 - 13283*t + 10008*t^2 + 11935*t^3 + 902*t^4) + 
      2*s12^3*(-208 - 5380*t - 167*t^2 + 4753*t^3 + 2153*t^4 + 95*t^5)))*
   canMINP[33, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) - 
 ((4*I)*(mmH^9*(-1 + s12) + mmH^8*(-4*s12^2 + 5*(3 + t) - s12*(6 + 5*t)) - 
    2*s12*t^2*(4*s12^4*(4 + 5*t) + 2*t^4*(8 + 11*t) + 4*s12*t^3*(20 + 23*t) + 
      s12^3*t*(64 + 79*t) + s12^2*t^2*(112 + 129*t)) + 
    mmH^7*(7*s12^3 + s12^2*(38 + 24*t) - 2*(29 + 43*t + 9*t^2) + 
      s12*(-33 + 23*t + 18*t^2)) + mmH*t*(8*s12^5*(-4 + 23*t + 5*t^2) - 
      2*t^4*(28 + 36*t + 11*t^2) + 2*s12^2*t^3*(259 + 464*t + 83*t^2) + 
      s12^4*t*(96 + 784*t + 159*t^2) + s12^3*t^2*(592 + 1323*t + 247*t^2) + 
      2*s12*t^3*(-52 - 45*t + 78*t^2 + 19*t^3)) - 
    mmH^6*(6*s12^4 + s12^3*(70 + 39*t) + s12^2*(62 + 185*t + 117*t^2) - 
      2*(30 + 169*t + 118*t^2 + 25*t^3) + s12*(-175 - 184*t + 15*t^2 + 
        50*t^3)) - mmH^2*(-2*t^4*(142 + 197*t + 65*t^2 + 4*t^3) + 
      2*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) + 
      4*s12^4*t*(24 + 167*t + 173*t^2 + 10*t^3) + 
      s12^2*t^3*(640 + 1668*t + 793*t^2 + 37*t^3) + 
      s12^3*t^2*(760 + 2006*t + 1146*t^2 + 59*t^3) + 
      s12*t^3*(-416 - 807*t + 36*t^2 + 159*t^3 + 8*t^4)) + 
    mmH^3*(2*s12^5*(20 + 8*t + 19*t^2) - 2*t^3*(288 + 457*t + 163*t^2 + 
        20*t^3) + 2*s12^4*(64 + 96*t + 301*t^2 + 83*t^3) + 
      2*s12^2*t^2*(182 + 729*t + 703*t^2 + 90*t^3) + 
      s12^3*t*(616 + 1332*t + 1650*t^2 + 267*t^3) + 
      s12*t^2*(-624 - 1712*t - 497*t^2 + 231*t^3 + 40*t^4)) - 
    mmH^4*(2*s12^5*(8 + 3*t) + 2*s12^4*(75 + 62*t + 73*t^2) - 
      t^2*(584 + 1156*t + 459*t^2 + 81*t^3) + 
      2*s12^2*t*(16 + 407*t + 603*t^2 + 165*t^3) + 
      s12^3*(200 + 616*t + 944*t^2 + 382*t^3) + 
      s12*t*(-416 - 1698*t - 816*t^2 + 124*t^3 + 81*t^4)) + 
    mmH^5*(2*s12^5 + s12^4*(55 + 26*t) + s12^3*(201 + 263*t + 206*t^2) - 
      t*(296 + 844*t + 406*t^2 + 85*t^3) + s12^2*(-50 + 342*t + 574*t^2 + 
        284*t^3) + s12*(-104 - 846*t - 546*t^2 + 12*t^3 + 85*t^4)))*
   canMINP[33, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^4*
   (-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((4*I)*t*(2 + t)*canMINP[33, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((4*I)*(2 + s12)*canMINP[33, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 ((4*I)*(3*mmH^4*(-1 + s12)*(-1 + t)*(s12 + t) + 
    8*s12*t*(17*s12^3 + 28*s12^2*t + (7 - 4*t)*t^2 + 7*s12*t*(1 + t)) - 
    2*mmH^3*(4*s12^3*(-1 + t) + s12*(-1 + t)^2*(5 + 2*t) + 
      2*t*(1 + t - t^2) + 2*s12^2*(-5 + t + 3*t^2)) - 
    2*mmH*(s12^4*(-34 + 62*t) + 2*t^2*(24 + 17*t + 4*t^2) + 
      2*s12^3*(-20 - 30*t + 53*t^2) + s12*t*(8 + 38*t + 11*t^2 - 11*t^3) + 
      s12^2*(-40 - 24*t - 23*t^2 + 33*t^3)) + 
    mmH^2*(28*s12^4*(-1 + t) + 2*s12^3*(-8 - 19*t + 25*t^2) + 
      t*(-8 + 56*t + 13*t^2 + 3*t^3) + s12^2*(-80 + 38*t - 13*t^2 + 19*t^3) - 
      s12*(8 + 24*t - 43*t^2 + 3*t^4)))*canMINP[34, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(s12 + t)*
   (-mmH + s12 + t)^3) - 
 ((8*I)*(2*mmH^5*(-1 + s12)*(-1 + t) + 4*s12*t*(3*s12^3 + 2*s12^2*(-1 + t) + 
      t^2 + 4*s12*t^2) + mmH^3*(16 - 14*t - 17*t^2 + 3*t^3 + 
      s12^2*(-30 + 32*t) + s12*t*(-4 + 17*t - 3*t^2)) - 
    2*mmH^4*(6 + 2*s12^2*(-1 + t) - 6*t - t^2 + s12*(-5 + 5*t + t^2)) + 
    mmH^2*(2*s12^4*(-1 + t) + t*(16 + 17*t - 9*t^2) + 
      2*s12^3*(6 - 5*t + t^2) + 2*s12*t*(5 - 7*t + 6*t^2) + 
      s12^2*(32 - 44*t - 11*t^2 + 3*t^3)) - 
    2*mmH*(-t^3 + s12^4*(-3 + 5*t) + 2*s12^3*(5 - 6*t + 2*t^2) + 
      s12*t*(8 + 7*t + 6*t^2) + s12^2*(8 - 6*t - 11*t^2 + 7*t^3)))*
   canMINP[34, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (-mmH + s12)*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 ((4*I)*(mmH^3*(-1 + s12)*(s12 + t) + 2*mmH^2*(2*s12^3 + 2*s12^2*(-4 + t) - 
      5*s12*(-2 + t) + 7*t) + 4*s12*(12*s12^3 + 6*t^2*(1 + t) + 
      s12*t*(5 + 19*t) + s12^2*(-1 + 25*t)) - 
    mmH*(19*s12^4 + s12^3*(-23 + 45*t) + 4*t*(10 + 7*t - 3*t^2) + 
      s12^2*(12 - 57*t + 38*t^2) + 2*s12*(20 + 26*t - 23*t^2 + 6*t^3)))*
   canMINP[34, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(s12 + t)*
   (-mmH + s12 + t)^3) - ((8*I)*(3*s12 + 2*t + (s12 + t)^2)*
   canMINP[34, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((8*I)*(2*s12 + 3*t + (s12 + t)^2)*canMINP[34, 4, {t, s12, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((I/4)*(4*mmH^11*(8*s12^3 - 28*s12^2*t + 31*s12*t^2 - 5*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(44*s12^4 + 83*s12^3*t + 6*s12^2*t^2 - 
      41*s12*t^3 - 20*t^4) + mmH^10*(-53*s12^4 + s12*(180 - 551*t)*t^2 + 
      4*t^3*(7 + 16*t) + 3*s12^2*t*(108 + 79*t) + s12^3*(172 + 895*t)) + 
    mmH^9*(135*s12^5 - s12^4*(884 + 2285*t) + t^3*(8 - 132*t - 591*t^2) - 
      3*s12*t^2*(-8 + 320*t + 181*t^2) - 4*s12^2*t*(-6 + 602*t + 219*t^2) - 
      8*s12^3*(-1 + 308*t + 562*t^2)) + 
    mmH*s12*t*(120*s12^10*t + 80*t^9 + s12^3*t^6*(628 + 4856*t - 1631*t^2) + 
      s12^4*t^5*(256 + 4788*t - 1517*t^2) + 
      s12^2*t^7*(660 + 1852*t - 841*t^2) - 60*s12*t^8*(-6 - 4*t + 3*t^2) + 
      2*s12^9*(-56 + 120*t + 269*t^2) - s12^6*t^3*(860 + 4964*t + 305*t^2) + 
      s12^7*t^2*(-956 - 2960*t + 307*t^2) - 2*s12^5*t^4*
       (152 + 404*t + 373*t^2) + s12^8*t*(-520 - 108*t + 831*t^2)) - 
    mmH^2*(240*s12^11*t - 160*t^10 + s12^5*t^5*(-88 + 13584*t - 11763*t^2) + 
      s12^2*t^8*(460 - 268*t - 3113*t^2) + 6*s12^3*t^7*
       (322 + 950*t - 1647*t^2) - 40*s12*t^9*(8 + 12*t + 9*t^2) + 
      2*s12^10*(112 + 528*t + 1005*t^2) + s12^7*t^3*(-2580 + 7816*t + 
        1185*t^2) + 4*s12^9*t*(112 + 1441*t + 1391*t^2) - 
      2*s12^6*t^4*(1262 - 3272*t + 2505*t^2) - 
      4*s12^4*t^6*(-509 - 3658*t + 3746*t^2) + 
      s12^8*t^2*(-644 + 10420*t + 6177*t^2)) + 
    mmH^8*(-960*s12^6 + s12^5*(2032 + 426*t) + 
      8*s12*t^3*(18 + 241*t + 1114*t^2) + 8*s12^2*t^2*
       (-57 + 689*t + 1418*t^2) + t^4*(148 + 448*t + 2595*t^2) + 
      2*s12^3*t*(-376 + 4628*t + 6931*t^2) + 
      s12^4*(-300 + 7256*t + 10605*t^2)) + 
    mmH^3*(120*s12^11 + s12^10*(-32 + 2262*t) + 
      s12^5*t^4*(-284 + 42160*t - 35169*t^2) + 
      2*s12^4*t^5*(498 + 12066*t - 27083*t^2) + 
      4*s12^6*t^3*(379 + 13223*t - 1744*t^2) - 20*t^9*(46 + 8*t + 9*t^2) - 
      s12*t^8*(3140 + 2956*t + 3463*t^2) + 4*s12^7*t^2*
       (1295 + 12153*t + 4078*t^2) + 2*s12^9*(652 + 2630*t + 5491*t^2) - 
      2*s12^2*t^7*(1666 + 3138*t + 9305*t^2) + 
      2*s12^8*t*(2262 + 12690*t + 10877*t^2) - 
      2*s12^3*t^6*(138 - 1430*t + 22205*t^2)) + 
    mmH^7*(2550*s12^7 + 4*s12^6*(-710 + 2067*t) + 
      s12^5*(1488 - 9228*t - 1745*t^2) - 2*t^5*(456 + 556*t + 2615*t^2) - 
      8*s12^2*t^3*(45 + 752*t + 5701*t^2) - 4*s12^3*t^2*
       (-1110 + 1740*t + 11033*t^2) - 2*s12^4*t*(-2380 + 5288*t + 
        13971*t^2) - s12*t^4*(2440 + 4356*t + 25457*t^2)) + 
    mmH^5*(2203*s12^9 + s12^8*(-1492 + 16363*t) + 
      4*s12^5*t^2*(6071 + 20642*t - 7992*t^2) - 
      t^7*(2912 + 1540*t + 3499*t^2) - 8*s12^4*t^3*(-1820 - 7513*t + 
        13012*t^2) - 9*s12^3*t^4*(464 - 264*t + 14857*t^2) + 
      2*s12^6*t*(8266 + 23234*t + 15003*t^2) - 
      s12*t^6*(10876 + 11568*t + 29613*t^2) + 
      s12^7*(4304 + 7712*t + 40059*t^2) - 2*s12^2*t^5*
       (7322 + 11226*t + 45327*t^2)) + 
    mmH^6*(-3237*s12^8 - 5*s12^7*(-524 + 3425*t) + 
      s12^6*(-3376 + 2236*t - 24866*t^2) + 2*t^6*(1104 + 854*t + 2835*t^2) + 
      s12^5*t*(-12316 - 13516*t + 9099*t^2) + 
      4*s12^2*t^4*(1856 + 3089*t + 21615*t^2) + 
      s12*t^5*(7620 + 9324*t + 36373*t^2) + 
      s12^4*t^2*(-15696 - 24716*t + 64005*t^2) + 
      s12^3*t^3*(-4744 - 6844*t + 100261*t^2)) + 
    mmH^4*(-790*s12^10 + s12^9*(424 - 8452*t) + 
      t^8*(2220 + 760*t + 1191*t^2) - 4*s12^6*t^2*(4475 + 23313*t + 
        2434*t^2) + 2*s12*t^7*(4134 + 3964*t + 6929*t^2) + 
      4*s12^5*t^3*(-3127 - 23124*t + 12244*t^2) - 
      2*s12^8*(1602 + 5020*t + 14505*t^2) - 
      2*s12^7*t*(6106 + 24630*t + 20153*t^2) + 
      4*s12^3*t^5*(1609 + 1215*t + 25665*t^2) + 
      2*s12^2*t^6*(5722 + 9226*t + 27443*t^2) + 
      s12^4*t^4*(-2576 - 44464*t + 100579*t^2)))*
   canMINP[35, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/2)*(12*mmH^11*s12*(s12^2 - s12*t + 2*t^2) + 4*s12^3*t^3*(s12 + t)^3*
     (12*s12^4 + 25*s12^3*t - 9*s12*t^3 - 4*t^4) + 
    mmH^10*(-133*s12^4 + s12^3*(40 - 123*t) + s12^2*(88 - 197*t)*t + 
      s12*(56 - 85*t)*t^2 + 2*t^3*(4 + 13*t)) + 
    mmH^8*(-888*s12^6 + s12^5*(1476 - 3216*t) + 2*s12^3*(2952 - 1871*t)*t^2 + 
      s12^4*(-20 + 4980*t - 4341*t^2) + t^4*(60 - 52*t + 137*t^2) + 
      2*s12*t^3*(80 + 134*t + 215*t^2) - 4*s12^2*t^2*
       (-30 - 680*t + 263*t^2)) + mmH^9*(479*s12^5 + s12^4*(-412 + 1067*t) + 
      t^3*(-8 + 4*t - 91*t^2) - 3*s12*t^2*(8 + 112*t + t^2) + 
      8*s12^2*t*(-3 - 137*t + 111*t^2) + 4*s12^3*(-2 - 292*t + 299*t^2)) + 
    mmH*s12*t*(24*s12^10*t + 16*t^9 + s12^2*t^7*(132 + 360*t - 79*t^2) + 
      s12^3*t^6*(124 + 1028*t - 73*t^2) + 4*s12*t^8*(18 + 12*t - 5*t^2) + 
      2*s12^9*(-8 + 120*t + 73*t^2) + s12^4*t^5*(56 + 1264*t + 105*t^2) + 
      2*s12^5*t^4*(-16 + 284*t + 191*t^2) + s12^8*t*(-80 + 848*t + 381*t^2) + 
      s12^7*t^2*(-148 + 900*t + 509*t^2) + 
      s12^6*t^3*(-124 + 312*t + 513*t^2)) + 
    mmH^6*(-821*s12^8 + s12^7*(2848 - 5315*t) + 
      s12^5*t*(-1900 + 11320*t - 16439*t^2) + 
      s12^4*t^2*(-2120 + 808*t - 12621*t^2) + 
      s12^3*t^3*(56 - 6088*t - 2361*t^2) + 4*t^6*(114 + 64*t + 63*t^2) + 
      2*s12^2*t^4*(1024 - 1408*t + 1521*t^2) + 
      s12*t^5*(1684 + 336*t + 1667*t^2) - 
      4*s12^6*(136 - 2542*t + 3219*t^2)) - 
    mmH^2*(48*s12^11*t - 32*t^10 + s12^2*t^8*(92 - 104*t - 319*t^2) + 
      4*s12^3*t^7*(95 + 300*t - 182*t^2) + 4*s12^4*t^6*
       (103 + 1066*t - 90*t^2) - 8*s12*t^9*(8 + 12*t + 5*t^2) + 
      s12^10*(32 + 288*t + 402*t^2) + 2*s12^9*t*(32 + 1356*t + 723*t^2) + 
      s12^5*t^5*(72 + 7400*t + 1393*t^2) + 2*s12^6*t^4*
       (-158 + 5020*t + 1619*t^2) + s12^8*t^2*(-92 + 7848*t + 2799*t^2) + 
      s12^7*t^3*(-356 + 11120*t + 3545*t^2)) + 
    mmH^3*(24*s12^11 + 6*s12^10*(-16 + 69*t) - 4*t^9*(46 + 8*t + 5*t^2) + 
      4*s12^4*t^5*(59 + 3618*t + 52*t^2) + 16*s12^9*(12 + 68*t + 135*t^2) - 
      s12*t^8*(628 + 648*t + 353*t^2) - 4*s12^2*t^7*(169 + 318*t + 381*t^2) - 
      4*s12^3*t^6*(21 - 684*t + 608*t^2) + 
      4*s12^8*t*(173 + 2226*t + 1454*t^2) + 2*s12^7*t^2*
       (438 + 11800*t + 4663*t^2) + 2*s12^6*t^3*(206 + 16468*t + 5199*t^2) + 
      s12^5*t^4*(124 + 28136*t + 6615*t^2)) - 
    mmH^4*(158*s12^10 + 2*s12^9*(-314 + 777*t) - 
      t^8*(444 + 172*t + 113*t^2) - 4*s12*t^7*(415 + 411*t + 277*t^2) - 
      10*s12^3*t^5*(146 - 880*t + 369*t^2) - 4*s12^2*t^6*
       (589 + 504*t + 868*t^2) + 4*s12^8*(123 + 81*t + 1559*t^2) + 
      4*s12^7*t*(485 + 2910*t + 3297*t^2) + 4*s12^5*t^3*
       (527 + 11162*t + 3714*t^2) + s12^4*t^4*(280 + 31408*t + 4113*t^2) + 
      2*s12^6*t^2*(1478 + 16636*t + 8747*t^2)) + 
    mmH^7*(1026*s12^7 + 8*s12^6*(-337 + 657*t) + 
      s12*t^4*(-704 + 280*t - 1071*t^2) - 2*t^5*(108 + 12*t + 89*t^2) - 
      4*s12^2*t^3*(150 + 154*t + 135*t^2) + 4*s12^3*t^2*
       (66 - 1680*t + 1249*t^2) + 2*s12^4*t*(296 - 6524*t + 4795*t^2) + 
      s12^5*(216 - 9944*t + 9465*t^2)) + 
    mmH^5*(459*s12^9 + 3*s12^8*(-596 + 1177*t) + 
      s12^3*t^4*(-1488 + 14856*t - 1885*t^2) - t^7*(584 + 332*t + 239*t^2) - 
      4*s12^2*t^5*(801 - 206*t + 1094*t^2) + 8*s12^4*t^3*
       (241 + 3503*t + 1257*t^2) - s12*t^6*(2228 + 1696*t + 1757*t^2) + 
      4*s12^6*t*(665 + 518*t + 4615*t^2) + 4*s12^5*t^2*
       (957 + 5060*t + 4810*t^2) + s12^7*(688 - 4600*t + 11183*t^2)))*
   canMINP[35, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) - 
 ((I/4)*(4*mmH^11*(2*s12^3 - 22*s12^2*t + 19*s12*t^2 - 5*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(20*s12^4 + 33*s12^3*t + 6*s12^2*t^2 - 
      23*s12*t^3 - 12*t^4) + mmH^10*(37*s12^4 + 12*t^3*(1 + 17*t) + 
      s12*t^2*(68 + 19*t) + 23*s12^3*(4 + 35*t) + s12^2*t*(148 + 679*t)) - 
    mmH^9*(103*s12^5 + 3*s12^4*(132 + 769*t) + 
      12*s12^2*t*(-6 + 30*t + 373*t^2) + 8*s12^3*(-3 + 106*t + 709*t^2) + 
      3*s12*t^2*(-24 - 80*t + 995*t^2) + t^3*(-24 - 148*t + 1209*t^2)) + 
    mmH*s12*t*(72*s12^10*t + 48*t^9 + s12^4*t^5*(144 + 2788*t - 1807*t^2) + 
      s12^3*t^6*(380 + 3088*t - 1517*t^2) + 
      s12^2*t^7*(396 + 1132*t - 683*t^2) - 4*s12*t^8*(-54 - 36*t + 35*t^2) + 
      s12^8*t*(-360 - 1804*t + 85*t^2) + s12^9*(-80 - 240*t + 246*t^2) - 
      6*s12^5*t^4*(40 + 348*t + 257*t^2) - 
      s12^7*t^2*(660 + 5096*t + 647*t^2) - 
      s12^6*t^3*(612 + 6308*t + 1267*t^2)) + 
    mmH^7*(1298*s12^7 + 4*s12^6*(134 + 991*t) + 
      s12*t^4*(-1032 + 2860*t - 30515*t^2) + 
      2*s12^4*t*(1788 + 560*t - 19945*t^2) + 8*s12^2*t^3*
       (105 + 566*t - 7574*t^2) + s12^5*(1056 + 964*t - 7075*t^2) + 
      12*s12^3*t^2*(326 + 252*t - 5409*t^2) - 
      2*t^5*(240 - 332*t + 2917*t^2)) + 
    mmH^8*(-304*s12^6 + 2*s12^5*(212 + 853*t) + 
      8*s12^2*t^2*(-87 - 183*t + 2717*t^2) + 
      4*s12*t^3*(-44 - 468*t + 3493*t^2) + t^4*(28 - 600*t + 3601*t^2) + 
      2*s12^3*t*(-376 + 452*t + 11185*t^2) + 
      s12^4*(-260 + 1520*t + 12631*t^2)) + 
    mmH^2*(-144*s12^11*t + 96*t^10 + 5*s12^8*t^2*(92 + 1324*t - 215*t^2) + 
      8*s12*t^9*(24 + 36*t + 35*t^2) - 2*s12^10*(80 + 240*t + 603*t^2) - 
      4*s12^9*t*(80 + 85*t + 684*t^2) + 3*s12^2*t^8*(-92 + 20*t + 825*t^2) + 
      4*s12^4*t^6*(-303 - 2342*t + 3726*t^2) + 
      2*s12^3*t^7*(-586 - 2226*t + 4277*t^2) + 
      s12^7*t^3*(1868 + 18648*t + 5057*t^2) + 
      2*s12^6*t^4*(946 + 8496*t + 5703*t^2) + 
      s12^5*t^5*(232 - 320*t + 15397*t^2)) - 
    mmH^6*(1835*s12^8 + s12^7*(1732 + 10287*t) + 
      s12^3*t^3*(4856 + 2156*t - 125447*t^2) + 
      s12^4*t^2*(11456 + 6364*t - 91311*t^2) + 
      s12*t^5*(-4252 + 372*t - 37599*t^2) + 
      s12^5*t*(8516 + 10236*t - 25225*t^2) - 2*t^6*(648 + 22*t + 2743*t^2) + 
      2*s12^6*(1144 + 3578*t + 6477*t^2) - 4*s12^2*t^4*
       (832 - 255*t + 24138*t^2)) + 
    mmH^3*(72*s12^11 + 2*s12^10*(80 + 717*t) + 
      2*s12^4*t^5*(262 + 2250*t - 29307*t^2) - 4*t^9*(138 + 24*t + 35*t^2) + 
      4*s12^7*t^2*(857 - 2071*t + 303*t^2) - 
      s12*t^8*(1884 + 1660*t + 2757*t^2) + 
      2*s12^8*t*(1570 + 2778*t + 5733*t^2) - 4*s12^6*t^3*
       (-173 + 6845*t + 6351*t^2) + s12^9*(920 + 3084*t + 6758*t^2) - 
      2*s12^2*t^7*(990 + 1002*t + 7877*t^2) - 
      2*s12^3*t^6*(54 - 2582*t + 20653*t^2) - 
      s12^5*t^4*(532 + 17568*t + 50799*t^2)) + 
    mmH^4*(-474*s12^10 - 416*s12^9*(2 + 13*t) + 
      t^8*(1332 + 416*t + 965*t^2) + 4*s12^6*t^2*(-2997 - 197*t + 4025*t^2) + 
      2*s12*t^7*(2474 + 1744*t + 5885*t^2) - 
      2*s12^8*(1110 + 4024*t + 9117*t^2) - 
      2*s12^7*t*(4166 + 7518*t + 10469*t^2) + 
      4*s12^5*t^3*(-2073 + 4192*t + 19784*t^2) + 
      2*s12^2*t^6*(3366 + 2698*t + 25091*t^2) + 
      4*s12^3*t^5*(879 + 863*t + 25892*t^2) + 
      s12^4*t^4*(-2016 + 10864*t + 119205*t^2)) + 
    mmH^5*(1301*s12^9 + s12^8*(1748 + 10325*t) + 
      4*s12^5*t^2*(4157 + 2254*t - 15420*t^2) - 
      t^7*(1744 + 588*t + 3053*t^2) + 2*s12^6*t*(5606 + 9282*t + 4367*t^2) - 
      8*s12^4*t^3*(-1338 + 531*t + 16970*t^2) + 
      s12^7*(2928 + 10816*t + 24925*t^2) - 
      s12*t^6*(6420 + 3040*t + 27459*t^2) - 2*s12^2*t^5*
       (4118 + 2714*t + 45287*t^2) - s12^3*t^4*(1200 + 6744*t + 148183*t^2)))*
   canMINP[35, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 (((2*I)/5)*(6*mmH^4*(-1 + s12)*(-1 + t) + 
    2*s12*t*(197*s12^2 + 2*(34 - 31*t)*t + 4*s12*(-19 + 32*t)) - 
    mmH^3*(6 + 2*s12^2*(-1 + t) + 17*t - 5*t^2 + s12*(-49 + 26*t + 5*t^2)) + 
    mmH^2*(82*s12^3*(-1 + t) + s12^2*(29 - 149*t + 64*t^2) + 
      2*(-6 + 86*t + 21*t^2 + 8*t^3) - s12*(215 - 129*t + 30*t^2 + 16*t^3)) + 
    mmH*(s12^3*(197 - 361*t) + s12^2*(164 + 382*t - 256*t^2) - 
      2*t*(132 + 98*t + 31*t^2) + 2*s12*(120 - 31*t + 6*t^2 + 47*t^3)))*
   canMINP[35, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) - 
 ((2*I)*(mmH^3*(-1 + s12) + mmH^2*(s12^2 + 4*(3 + t) - 2*s12*(5 + 2*t)) + 
    s12*(25*s12^2 + 12*t^2 + s12*(-4 + 30*t)) - 
    mmH*(20 + 10*s12^3 + 15*s12^2*(-1 + t) + 20*t - 6*t^2 + 
      s12*(3 - 33*t + 6*t^2)))*canMINP[35, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) + 
 ((2*I)*t*(2 + t)*canMINP[35, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((2*I)*(2 + s12)*canMINP[35, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((I/6)*(4*mmH^11*(8*s12^3 - 28*s12^2*t + 31*s12*t^2 - 5*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(44*s12^4 + 83*s12^3*t + 6*s12^2*t^2 - 
      41*s12*t^3 - 20*t^4) + mmH^10*(43*s12^4 + 4*t^3*(7 + 16*t) - 
      5*s12*t^2*(-36 + 91*t) + 3*s12^2*t*(108 + 175*t) + 
      s12^3*(172 + 1183*t)) + mmH*s12*t*(120*s12^10*t + 80*t^9 + 
      s12^3*t^6*(628 + 4856*t - 1631*t^2) + 
      s12^4*t^5*(256 + 4692*t - 1613*t^2) + 
      s12^2*t^7*(660 + 1852*t - 841*t^2) - 60*s12*t^8*(-6 - 4*t + 3*t^2) - 
      s12^7*t^2*(956 + 3056*t + 77*t^2) + 2*s12^9*(-56 + 120*t + 269*t^2) - 
      2*s12^5*t^4*(152 + 548*t + 565*t^2) + 
      s12^8*t*(-520 - 108*t + 735*t^2) - s12^6*t^3*(860 + 5252*t + 
        881*t^2)) - mmH^9*(345*s12^5 + 5*s12^4*(196 + 841*t) + 
      3*s12*t^2*(-8 + 352*t + 341*t^2) + t^3*(-8 + 132*t + 591*t^2) + 
      4*s12^2*t*(-6 + 674*t + 699*t^2) + 8*s12^3*(-1 + 344*t + 922*t^2)) - 
    mmH^2*(240*s12^11*t - 160*t^10 + s12^5*t^5*(-88 + 12048*t - 13779*t^2) + 
      s12^2*t^8*(460 - 268*t - 3113*t^2) + 
      s12^7*t^3*(-2580 + 6280*t - 2943*t^2) + 
      6*s12^3*t^7*(322 + 950*t - 1647*t^2) - 40*s12*t^9*(8 + 12*t + 9*t^2) + 
      2*s12^10*(112 + 528*t + 1005*t^2) + 4*s12^9*t*(112 + 1441*t + 
        1295*t^2) - 4*s12^4*t^6*(-509 - 3562*t + 3842*t^2) + 
      s12^8*t^2*(-644 + 10036*t + 4161*t^2) - 
      2*s12^6*t^4*(1262 - 2120*t + 4569*t^2)) + 
    mmH^8*(s12^5*(2416 + 5610*t) + 8*s12*t^3*(18 + 289*t + 1234*t^2) + 
      8*s12^2*t^2*(-57 + 881*t + 2066*t^2) + t^4*(148 + 448*t + 2595*t^2) + 
      2*s12^3*t*(-376 + 5780*t + 12307*t^2) + 
      s12^4*(-300 + 8792*t + 21357*t^2)) + 
    mmH^3*(120*s12^11 + s12^10*(-32 + 2262*t) + 
      s12^5*t^4*(-284 + 35248*t - 46881*t^2) + 
      2*s12^4*t^5*(498 + 10434*t - 29195*t^2) + 
      4*s12^6*t^3*(379 + 11495*t - 5776*t^2) - 20*t^9*(46 + 8*t + 9*t^2) + 
      4*s12^7*t^2*(1295 + 11337*t + 1150*t^2) - 
      s12*t^8*(3140 + 2956*t + 3463*t^2) + 
      2*s12^9*(652 + 2630*t + 5203*t^2) + 2*s12^8*t*(2262 + 12402*t + 
        8765*t^2) - 2*s12^2*t^7*(1666 + 3138*t + 9305*t^2) - 
      2*s12^3*t^6*(138 - 1142*t + 22493*t^2)) + 
    mmH^7*(1590*s12^7 + 4*s12^6*(-854 + 243*t) + 
      s12^5*(1488 - 12492*t - 22289*t^2) - 2*t^5*(456 + 556*t + 2615*t^2) - 
      8*s12^2*t^3*(45 + 1160*t + 6613*t^2) - 4*s12^3*t^2*
       (-1110 + 3468*t + 16169*t^2) - s12*t^4*(2440 + 4932*t + 26417*t^2) - 
      2*s12^4*t*(-2380 + 8744*t + 28179*t^2)) + 
    mmH^5*(2107*s12^9 + s12^8*(-1588 + 14059*t) + 
      4*s12^5*t^2*(6071 + 16490*t - 19944*t^2) + 
      2*s12^6*t*(8266 + 19058*t - 2661*t^2) - 
      t^7*(2912 + 1540*t + 3499*t^2) - 8*s12^4*t^3*(-1820 - 5437*t + 
        17428*t^2) + s12^7*(4304 + 5888*t + 26427*t^2) - 
      s12*t^6*(10876 + 11664*t + 29709*t^2) - 
      2*s12^2*t^5*(7322 + 12138*t + 46479*t^2) - 
      3*s12^3*t^4*(1392 + 1992*t + 49115*t^2)) + 
    mmH^4*(-790*s12^10 + s12^9*(424 - 8068*t) + 
      t^8*(2220 + 760*t + 1191*t^2) + 4*s12^6*t^2*(-4475 - 20721*t + 
        5534*t^2) + 2*s12*t^7*(4134 + 3964*t + 6929*t^2) - 
      2*s12^7*t*(6106 + 22902*t + 11609*t^2) - 
      2*s12^8*(1602 + 4828*t + 12297*t^2) + 4*s12^5*t^3*
       (-3127 - 19476*t + 20212*t^2) + 4*s12^3*t^5*(1609 + 2079*t + 
        26769*t^2) + 2*s12^2*t^6*(5722 + 9418*t + 27635*t^2) + 
      s12^4*t^4*(-2576 - 34096*t + 117667*t^2)) + 
    mmH^6*(-2757*s12^8 + s12^7*(3004 - 11461*t) + 
      s12^6*(-3376 + 5692*t - 2690*t^2) + 2*t^6*(1104 + 854*t + 2835*t^2) + 
      4*s12^2*t^4*(1856 + 3953*t + 23031*t^2) + 
      s12*t^5*(7620 + 9708*t + 36853*t^2) + 
      s12^5*t*(-12316 - 3148*t + 50667*t^2) + 
      s12^4*t^2*(-15696 - 10124*t + 105573*t^2) + 
      s12^3*t^3*(-4744 + 3524*t + 122437*t^2)))*
   canMINP[36, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/3)*(12*mmH^11*s12*(s12^2 - s12*t + 2*t^2) + 4*s12^3*t^3*(s12 + t)^3*
     (12*s12^4 + 25*s12^3*t - 9*s12*t^3 - 4*t^4) + 
    mmH^10*(-133*s12^4 + s12^3*(40 - 123*t) + s12^2*(88 - 197*t)*t + 
      s12*(56 - 85*t)*t^2 + 2*t^3*(4 + 13*t)) + 
    mmH^8*(-888*s12^6 + s12^5*(1476 - 3216*t) + 2*s12^3*(2952 - 1871*t)*t^2 + 
      s12^4*(-20 + 4980*t - 4341*t^2) + t^4*(60 - 52*t + 137*t^2) + 
      2*s12*t^3*(80 + 134*t + 215*t^2) - 4*s12^2*t^2*
       (-30 - 680*t + 263*t^2)) + mmH^9*(479*s12^5 + s12^4*(-412 + 1067*t) + 
      t^3*(-8 + 4*t - 91*t^2) - 3*s12*t^2*(8 + 112*t + t^2) + 
      8*s12^2*t*(-3 - 137*t + 111*t^2) + 4*s12^3*(-2 - 292*t + 299*t^2)) + 
    mmH*s12*t*(24*s12^10*t + 16*t^9 + s12^2*t^7*(132 + 360*t - 79*t^2) + 
      s12^3*t^6*(124 + 1028*t - 73*t^2) + 4*s12*t^8*(18 + 12*t - 5*t^2) + 
      2*s12^9*(-8 + 120*t + 73*t^2) + s12^4*t^5*(56 + 1264*t + 105*t^2) + 
      2*s12^5*t^4*(-16 + 284*t + 191*t^2) + s12^8*t*(-80 + 848*t + 381*t^2) + 
      s12^7*t^2*(-148 + 900*t + 509*t^2) + 
      s12^6*t^3*(-124 + 312*t + 513*t^2)) + 
    mmH^6*(-821*s12^8 + s12^7*(2848 - 5315*t) + 
      s12^5*t*(-1900 + 11320*t - 16439*t^2) + 
      s12^4*t^2*(-2120 + 808*t - 12621*t^2) + 
      s12^3*t^3*(56 - 6088*t - 2361*t^2) + 4*t^6*(114 + 64*t + 63*t^2) + 
      2*s12^2*t^4*(1024 - 1408*t + 1521*t^2) + 
      s12*t^5*(1684 + 336*t + 1667*t^2) - 
      4*s12^6*(136 - 2542*t + 3219*t^2)) - 
    mmH^2*(48*s12^11*t - 32*t^10 + s12^2*t^8*(92 - 104*t - 319*t^2) + 
      4*s12^3*t^7*(95 + 300*t - 182*t^2) + 4*s12^4*t^6*
       (103 + 1066*t - 90*t^2) - 8*s12*t^9*(8 + 12*t + 5*t^2) + 
      s12^10*(32 + 288*t + 402*t^2) + 2*s12^9*t*(32 + 1356*t + 723*t^2) + 
      s12^5*t^5*(72 + 7400*t + 1393*t^2) + 2*s12^6*t^4*
       (-158 + 5020*t + 1619*t^2) + s12^8*t^2*(-92 + 7848*t + 2799*t^2) + 
      s12^7*t^3*(-356 + 11120*t + 3545*t^2)) + 
    mmH^3*(24*s12^11 + 6*s12^10*(-16 + 69*t) - 4*t^9*(46 + 8*t + 5*t^2) + 
      4*s12^4*t^5*(59 + 3618*t + 52*t^2) + 16*s12^9*(12 + 68*t + 135*t^2) - 
      s12*t^8*(628 + 648*t + 353*t^2) - 4*s12^2*t^7*(169 + 318*t + 381*t^2) - 
      4*s12^3*t^6*(21 - 684*t + 608*t^2) + 
      4*s12^8*t*(173 + 2226*t + 1454*t^2) + 2*s12^7*t^2*
       (438 + 11800*t + 4663*t^2) + 2*s12^6*t^3*(206 + 16468*t + 5199*t^2) + 
      s12^5*t^4*(124 + 28136*t + 6615*t^2)) - 
    mmH^4*(158*s12^10 + 2*s12^9*(-314 + 777*t) - 
      t^8*(444 + 172*t + 113*t^2) - 4*s12*t^7*(415 + 411*t + 277*t^2) - 
      10*s12^3*t^5*(146 - 880*t + 369*t^2) - 4*s12^2*t^6*
       (589 + 504*t + 868*t^2) + 4*s12^8*(123 + 81*t + 1559*t^2) + 
      4*s12^7*t*(485 + 2910*t + 3297*t^2) + 4*s12^5*t^3*
       (527 + 11162*t + 3714*t^2) + s12^4*t^4*(280 + 31408*t + 4113*t^2) + 
      2*s12^6*t^2*(1478 + 16636*t + 8747*t^2)) + 
    mmH^7*(1026*s12^7 + 8*s12^6*(-337 + 657*t) + 
      s12*t^4*(-704 + 280*t - 1071*t^2) - 2*t^5*(108 + 12*t + 89*t^2) - 
      4*s12^2*t^3*(150 + 154*t + 135*t^2) + 4*s12^3*t^2*
       (66 - 1680*t + 1249*t^2) + 2*s12^4*t*(296 - 6524*t + 4795*t^2) + 
      s12^5*(216 - 9944*t + 9465*t^2)) + 
    mmH^5*(459*s12^9 + 3*s12^8*(-596 + 1177*t) + 
      s12^3*t^4*(-1488 + 14856*t - 1885*t^2) - t^7*(584 + 332*t + 239*t^2) - 
      4*s12^2*t^5*(801 - 206*t + 1094*t^2) + 8*s12^4*t^3*
       (241 + 3503*t + 1257*t^2) - s12*t^6*(2228 + 1696*t + 1757*t^2) + 
      4*s12^6*t*(665 + 518*t + 4615*t^2) + 4*s12^5*t^2*
       (957 + 5060*t + 4810*t^2) + s12^7*(688 - 4600*t + 11183*t^2)))*
   canMINP[36, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) + 
 ((I/6)*(4*mmH^11*(2*s12^3 - 22*s12^2*t + 19*s12*t^2 - 5*t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(20*s12^4 + 33*s12^3*t + 6*s12^2*t^2 - 
      23*s12*t^3 - 12*t^4) + mmH^10*(37*s12^4 + 12*t^3*(1 + 25*t) + 
      s12*t^2*(68 + 307*t) + s12^3*(92 + 901*t) + s12^2*t*(148 + 967*t)) + 
    mmH*s12*t*(72*s12^10*t + 48*t^9 + s12^4*t^5*(144 + 2500*t - 2191*t^2) + 
      s12^3*t^6*(380 + 2992*t - 1613*t^2) + 
      s12^2*t^7*(396 + 1132*t - 683*t^2) - 4*s12*t^8*(-54 - 36*t + 35*t^2) + 
      s12^8*t*(-360 - 1804*t + 85*t^2) + s12^9*(-80 - 240*t + 246*t^2) - 
      6*s12^5*t^4*(40 + 396*t + 353*t^2) - 
      s12^7*t^2*(660 + 5096*t + 743*t^2) - 
      s12^6*t^3*(612 + 6404*t + 1651*t^2)) - 
    mmH^9*(103*s12^5 + 3*s12^4*(132 + 929*t) + 
      12*s12^2*t*(-6 + 54*t + 613*t^2) + 8*s12^3*(-3 + 118*t + 949*t^2) + 
      3*s12*t^2*(-24 + 16*t + 1635*t^2) + t^3*(-24 - 52*t + 1689*t^2)) + 
    mmH^8*(-304*s12^6 + s12^5*(424 + 2666*t) + 
      8*s12^2*t^2*(-87 + 105*t + 4061*t^2) + t^4*(28 - 216*t + 4561*t^2) + 
      4*s12*t^3*(-44 - 84*t + 4789*t^2) + 2*s12^3*t*(-376 + 1220*t + 
        16561*t^2) + s12^4*(-260 + 1904*t + 17815*t^2)) + 
    mmH^2*(-144*s12^11*t + 96*t^10 + s12^8*t^2*(460 + 6620*t - 691*t^2) + 
      8*s12*t^9*(24 + 36*t + 35*t^2) - 2*s12^10*(80 + 240*t + 603*t^2) - 
      4*s12^9*t*(80 + 85*t + 684*t^2) + 3*s12^2*t^8*(-92 + 20*t + 825*t^2) + 
      4*s12^4*t^6*(-303 - 1958*t + 4230*t^2) + 
      2*s12^3*t^7*(-586 - 2034*t + 4469*t^2) + 
      s12^7*t^3*(1868 + 19032*t + 7073*t^2) + 
      2*s12^6*t^4*(946 + 9264*t + 7767*t^2) + 
      s12^5*t^5*(232 + 1984*t + 19525*t^2)) + 
    mmH^7*(1298*s12^7 + 4*s12^6*(134 + 751*t) + 
      s12^5*(1056 + 388*t - 14371*t^2) - 2*t^5*(240 - 44*t + 3397*t^2) - 
      12*s12^3*t^2*(-326 + 324*t + 7777*t^2) - 
      8*s12^2*t^3*(-105 + 298*t + 10142*t^2) - 
      2*s12^4*t*(-1788 + 1072*t + 30217*t^2) - 
      s12*t^4*(1032 + 404*t + 37811*t^2)) + 
    mmH^3*(72*s12^11 + 2*s12^10*(80 + 717*t) - 4*t^9*(138 + 24*t + 35*t^2) - 
      4*s12^7*t^2*(-857 + 2215*t + 753*t^2) - 10*s12^2*t^7*
       (198 + 258*t + 1633*t^2) - s12*t^8*(1884 + 1660*t + 2757*t^2) + 
      2*s12^8*t*(1570 + 2778*t + 5445*t^2) + 
      s12^9*(920 + 3084*t + 6758*t^2) - 4*s12^6*t^3*(-173 + 7661*t + 
        9279*t^2) - 2*s12^3*t^6*(54 - 950*t + 22765*t^2) - 
      2*s12^4*t^5*(-262 + 1206*t + 35163*t^2) - 
      s12^5*t^4*(532 + 24480*t + 66927*t^2)) + 
    mmH^4*(-474*s12^10 - 416*s12^9*(2 + 13*t) + 
      t^8*(1332 + 416*t + 965*t^2) + 2*s12*t^7*(2474 + 1936*t + 6077*t^2) - 
      2*s12^7*t*(4166 + 7326*t + 8261*t^2) + 4*s12^6*t^2*
       (-2997 + 667*t + 8297*t^2) - 2*s12^8*(1110 + 4024*t + 8925*t^2) + 
      2*s12^2*t^6*(3366 + 4426*t + 27299*t^2) + 
      4*s12^5*t^3*(-2073 + 6784*t + 27752*t^2) + 
      4*s12^3*t^5*(879 + 3455*t + 30164*t^2) + 
      s12^4*t^4*(-2016 + 25456*t + 151077*t^2)) + 
    mmH^6*(-1835*s12^8 - s12^7*(1732 + 9807*t) + 
      2*t^6*(648 + 214*t + 2983*t^2) - 2*s12^6*(1144 + 3386*t + 3645*t^2) + 
      4*s12^2*t^4*(832 + 2337*t + 29682*t^2) + 
      s12*t^5*(4252 + 3084*t + 43263*t^2) + 
      s12^5*t*(-8516 - 6780*t + 47401*t^2) + 
      s12^4*t^2*(-11456 + 4004*t + 132879*t^2) + 
      s12^3*t^3*(-4856 + 12436*t + 167015*t^2)) + 
    mmH^5*(1301*s12^9 + s12^8*(1748 + 10229*t) + 
      4*s12^5*t^2*(4157 + 166*t - 24252*t^2) + 
      2*s12^6*t*(5606 + 8370*t - 2449*t^2) - t^7*(1744 + 684*t + 3149*t^2) + 
      s12^7*(2928 + 10720*t + 22621*t^2) - 8*s12^4*t^3*
       (-1338 + 2607*t + 22946*t^2) - s12*t^6*(6420 + 4864*t + 29763*t^2) - 
      2*s12^2*t^5*(4118 + 6890*t + 52103*t^2) - 
      s12^3*t^4*(1200 + 23352*t + 183511*t^2)))*
   canMINP[36, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^3) - 
 (((8*I)/15)*(2*mmH^4*(-1 + s12)*(-1 + t) + 
    16*s12*t*(23*s12^2 + (7 - 13*t)*t + s12*(-9 + 7*t)) + 
    mmH^3*(8 + s12^2*(-1 + t) - 24*t - 10*t^2 + s12*(33 - 17*t + 10*t^2)) - 
    2*mmH*(2*s12^3*(-46 + 83*t) + 4*t*(36 + 29*t + 13*t^2) + 
      4*s12^2*(-21 - 38*t + 14*t^2) + s12*(-120 + 22*t + 3*t^2 - 89*t^3)) + 
    mmH^2*(-24 + 74*s12^3*(-1 + t) + 194*t + 69*t^2 + 37*t^3 + 
      2*s12^2*(14 - 59*t + 14*t^2) - s12*(200 - 88*t + 45*t^2 + 37*t^3)))*
   canMINP[36, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) - 
 (((8*I)/3)*(2*mmH^4*(-1 + s12)*(-1 + t) - 
    4*s12*t*(3*s12^2 + 2*s12*(-1 + t) + 2*t*(-1 + 2*t)) + 
    mmH^3*(-12 - 2*s12^2*(-1 + t) + 13*t + t^2 - s12*(-12 + 13*t + t^2)) + 
    mmH^2*(16 - 2*s12^3*(-1 + t) - 12*t - 17*t^2 + 3*t^3 - 
      2*s12^2*(9 - 10*t + t^2) + s12*(-12 + 8*t + 17*t^2 - 3*t^3)) + 
    2*mmH*(s12^3*(-3 + 5*t) + 2*t*(4 + 5*t - 2*t^2) + 
      2*s12^2*(5 - 9*t + 2*t^2) + s12*(8 - 17*t^2 + 7*t^3)))*
   canMINP[36, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) - 
 (((8*I)/3)*(-2*mmH^3*(-1 + s12) + mmH^2*(-16 + 2*s12^2 - 5*t + 
      s12*(12 + 5*t)) - 2*s12*(11*s12^2 + 3*t^2 + s12*(-4 + 8*t)) + 
    mmH*(8*s12^3 + s12^2*(-22 + 8*t) - 3*(-8 - 8*t + t^2) + 
      s12*(2 - 30*t + 3*t^2)))*canMINP[36, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) + 
 (((8*I)/3)*(3*s12 + 2*t + (s12 + t)^2)*canMINP[36, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + (((8*I)/3)*(2*s12 + 3*t + (s12 + t)^2)*
   canMINP[36, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((I/8)*(60*mmH^11*(2*s12^3 - 6*s12^2*t + 7*s12*t^2 - t^3) + 
    4*s12^3*t^3*(s12 + t)^3*(28*s12^4 + 43*s12^3*t - 14*s12^2*t^2 - 
      109*s12*t^3 - 68*t^4) + mmH^10*(-537*s12^4 + 4*t^3*(-39 + 149*t) + 
      5*s12^2*t*(76 + 233*t) - s12*t^2*(116 + 1103*t) + 
      s12^3*(340 + 2039*t)) + mmH^9*(1859*s12^5 - s12^4*(1668 + 1585*t) + 
      t^3*(-56 + 1020*t - 3235*t^2) - 4*s12^2*t*(42 + 198*t + 1253*t^2) - 
      8*s12^3*(7 + 426*t + 1335*t^2) - 3*s12*t^2*(56 - 656*t + 1617*t^2)) + 
    mmH*s12*t*(408*s12^10*t + 272*t^9 + s12^3*t^6*(2068 + 15472*t - 
        1807*t^2) + s12^4*t^5*(368 + 17548*t - 1701*t^2) + 
      s12^2*t^7*(2244 + 5764*t - 985*t^2) + 
      4*s12*t^8*(306 + 204*t - 65*t^2) + s12^7*t^2*(-4636 - 15512*t + 
        531*t^2) - 2*s12^5*t^4*(1192 - 980*t + 721*t^2) + 
      2*s12^9*(-248 - 552*t + 825*t^2) - s12^6*t^3*(4748 + 15116*t + 
        1265*t^2) + s12^8*t*(-2360 - 6564*t + 2215*t^2)) + 
    mmH^8*(-5520*s12^6 + s12^5*(2840 - 15106*t) + 
      24*s12^2*t^2*(105 + 9*t + 1541*t^2) + s12^4*(20 + 10864*t + 5149*t^2) + 
      4*s12*t^3*(620 - 1188*t + 7843*t^2) + t^4*(820 - 1704*t + 8923*t^2) + 
      2*s12^3*t*(440 + 5644*t + 15211*t^2)) + 
    mmH^2*(-816*s12^11*t + 544*t^10 + s12^8*t^2*(11396 + 35156*t - 
        24625*t^2) + s12^7*t^3*(22980 + 70536*t - 9061*t^2) + 
      4*s12^9*t*(464 + 1233*t - 5024*t^2) + 
      8*s12*t^9*(136 + 204*t + 65*t^2) - 2*s12^10*(112 + 336*t + 3545*t^2) + 
      s12^2*t^8*(-1564 + 1780*t + 4569*t^2) + 
      2*s12^6*t^4*(10982 + 23216*t + 5277*t^2) + 
      4*s12^4*t^6*(-1157 - 11458*t + 6298*t^2) + 
      2*s12^3*t^7*(-3150 - 8726*t + 7727*t^2) + 
      s12^5*t^5*(7864 - 22784*t + 22311*t^2)) + 
    mmH^7*(10438*s12^7 + 4*s12^6*(-382 + 13069*t) - 
      2*s12^4*t*(-20 + 16304*t + 5491*t^2) - 
      2*t^5*(1776 + 284*t + 6711*t^2) - 8*s12^2*t^3*(1989 + 1734*t + 
        16106*t^2) + 3*s12^5*(224 - 4668*t + 22837*t^2) - 
      4*s12^3*t^2*(1866 + 7844*t + 25561*t^2) - 
      s12*t^4*(12632 + 3196*t + 71921*t^2)) + 
    mmH^3*(408*s12^11 + s12^10*(224 + 8126*t) - 
      4*t^9*(782 + 136*t + 65*t^2) + 4*s12^6*t^3*(-11345 - 32407*t + 
        3903*t^2) - s12*t^8*(10676 + 10676*t + 5367*t^2) - 
      2*s12^2*t^7*(5866 + 11582*t + 16143*t^2) + 
      2*s12^9*(612 + 1810*t + 21113*t^2) + 4*s12^7*t^2*
       (-5517 - 19957*t + 23593*t^2) - 2*s12^3*t^6*(2546 - 802*t + 
        42839*t^2) + 2*s12^8*t*(-938 - 5330*t + 47023*t^2) - 
      2*s12^4*t^5*(6910 - 8702*t + 56865*t^2) - 
      s12^5*t^4*(39324 + 61088*t + 73493*t^2)) + 
    mmH^6*(-11657*s12^8 - 5*s12^7*(220 + 15809*t) + 
      s12^5*t*(-3756 + 36940*t - 127773*t^2) + 
      2*t^6*(3896 + 2306*t + 5829*t^2) + 4*s12^2*t^4*(11376 + 14755*t + 
        55754*t^2) + 3*s12^3*t^3*(11016 + 28372*t + 82223*t^2) + 
      s12^4*t^2*(8000 + 77100*t + 84101*t^2) + 
      s12*t^5*(29876 + 24740*t + 87573*t^2) - 
      2*s12^6*(1064 - 2482*t + 88983*t^2)) + 
    mmH^4*(-2686*s12^10 - 48*s12^9*(22 + 665*t) + 
      4*s12^6*t^2*(5177 + 24609*t - 37601*t^2) + 
      t^8*(7548 + 2752*t + 1783*t^2) + 2*s12*t^7*(14190 + 13920*t + 
        12311*t^2) + 4*s12^5*t^3*(11725 + 35120*t + 15384*t^2) + 
      2*s12^2*t^6*(21314 + 32990*t + 55897*t^2) + 
      4*s12^3*t^5*(10517 + 18621*t + 57368*t^2) - 
      2*s12^8*(1362 + 3704*t + 62343*t^2) - 
      2*s12^7*t*(770 - 7750*t + 108991*t^2) + 
      s12^4*t^4*(47648 + 97488*t + 228775*t^2)) + 
    mmH^5*(7575*s12^9 + s12^8*(1948 + 66391*t) - 
      t^7*(9968 + 5412*t + 5983*t^2) - 5*s12*t^6*(7724 + 7488*t + 
        12253*t^2) + 4*s12^5*t^2*(-2641 - 23358*t + 15964*t^2) + 
      10*s12^6*t*(506 - 2338*t + 25689*t^2) - 
      8*s12^4*t^3*(4826 + 16941*t + 26822*t^2) - 
      2*s12^2*t^5*(31250 + 45182*t + 105381*t^2) + 
      s12^7*(3216 + 5664*t + 202543*t^2) - s12^3*t^4*(60048 + 127528*t + 
        324589*t^2)))*canMINP[37, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*(mmH - s12 - t)^3*(s12 + t)^3) + 
 (((8*I)/5)*(2*mmH^6*(-1 + s12)*(-1 + t) + 
    2*s12*t*(-41*s12^4 + 80*t^3 + 16*s12^3*(3 + t) + 20*s12*t^2*(12 + t) + 
      2*s12^2*t*(88 + 43*t)) - mmH^5*(12 + 8*s12^2*(-1 + t) - 11*t - 15*t^2 + 
      s12*(1 - 2*t + 15*t^2)) + mmH^4*(-6*s12^3*(-1 + t) + 
      s12^2*(-21 + 39*t + 38*t^2) - 2*(2 - 7*t + 53*t^2 + 19*t^3) + 
      s12*(69 - 99*t + 80*t^2 + 38*t^3)) + 
    mmH*(80*t^4 - 20*s12*t^3*(8 + 9*t) + s12^5*(-41 + 73*t) + 
      s12^4*(-32 + 58*t - 32*t^2) - 2*s12^2*t*(-36 + 108*t + 359*t^2 + 
        20*t^3) - 2*s12^3*(40 + 13*t + 200*t^2 + 81*t^3)) + 
    mmH^3*(28*s12^4*(-1 + t) - s12^3*(4 + 3*t + 31*t^2) + 
      2*t*(36 + 64*t + 98*t^2 + 5*t^3) - s12^2*(134 - 59*t + 237*t^2 + 
        76*t^3) - 2*s12*(36 - 69*t + 2*t^2 + 98*t^3 + 5*t^4)) + 
    mmH^2*(-16*s12^5*(-1 + t) - 20*t^3*(10 + 3*t) + 
      s12^4*(65 - 109*t + 8*t^2) + 2*s12*t*(-72 - 132*t + 155*t^2 + 35*t^3) + 
      s12^3*(109 + 53*t + 174*t^2 + 38*t^3) + 
      2*s12^2*(78 - 111*t + 239*t^2 + 198*t^3 + 5*t^4)))*
   canMINP[37, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 ((8*I)*(mmH^5*(-1 + s12) + mmH^4*(6 - 3*s12^2 + 4*t - 4*s12*(1 + t)) - 
    s12*(4*t^3 + 4*s12^3*(4 + t) + 2*s12*t^2*(20 + t) + s12^2*t*(48 + 7*t)) + 
    mmH*(2*s12^4*(6 + t) - 2*t^2*(2 + 3*t) + s12*t^2*(-5 + 7*t) + 
      4*s12^3*(10 + 9*t + t^2) + s12^2*t*(56 + 27*t + t^2)) + 
    mmH^3*(-4 + 4*s12^3 - 18*t - 5*t^2 + s12^2*(23 + 7*t) + 
      s12*(-13 + 15*t + 5*t^2)) - mmH^2*(2*s12^4 + s12^3*(29 + 8*t) + 
      2*s12*t*(-11 + 9*t + t^2) - 2*t*(4 + 9*t + t^2) + 
      s12^2*(16 + 48*t + 5*t^2)))*canMINP[37, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)^2*(-mmH + s12 + t)^3) - 
 ((8*I)*t*(2 + t)*canMINP[37, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((8*I)*(2 + s12)*canMINP[37, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 ((I/10)*(mmH^6*(-1 + s12)*(-1 + t)*(-61*t + s12*(-1 + 61*t)) - 
    80*s12*t*(24*s12^3*(-4 + t) + (64 - 17*t)*t^2 + 
      s12*t*(128 - 98*t + 17*t^2) + s12^2*(64 - 177*t + 41*t^2)) + 
    mmH^5*(s12^3*(43 + 94*t - 137*t^2) - 2*t*(-304 + 220*t + 55*t^2) - 
      s12^2*(191 - 377*t + 196*t^2 + 110*t^3) + 
      s12*(128 - 1059*t + 773*t^2 + 220*t^3)) + 
    8*mmH*(5*t^3*(-64 + 17*t) + s12*t^2*(-320 + 1399*t - 551*t^2) + 
      s12^4*(480 - 1519*t + 259*t^2) + s12^2*t*(-320 + 1901*t - 1676*t^2 + 
        466*t^3) + s12^3*(-320 + 747*t - 2402*t^2 + 516*t^3)) + 
    mmH^4*(8*s12^4*(-11 + 7*t + 4*t^2) + t*(-2020 + 1004*t + 833*t^2 - 
        181*t^3) - s12^3*(480 + 203*t - 1064*t^2 + 21*t^3) + 
      s12^2*(1978 - 1409*t - 714*t^2 + 1252*t^3 - 181*t^4) + 
      2*s12*(-530 + 1901*t - 821*t^2 - 1032*t^3 + 181*t^4)) - 
    4*mmH^2*(s12^4*(919 - 1585*t + 126*t^2) + t^2*(-248 - 517*t + 381*t^2) + 
      s12*t*(-1288 + 962*t + 2356*t^2 - 1239*t^3) + 
      s12^3*(-262 - 78*t - 2485*t^2 + 438*t^3) + 
      s12^2*(-1040 + 1049*t + 1608*t^2 - 2514*t^3 + 858*t^4)) - 
    2*mmH^3*(s12^4*(-527 + 602*t + 45*t^2) + 
      t*(-1288 + 856*t + 750*t^2 - 477*t^3) - 
      2*s12^3*(286 - 275*t - 879*t^2 + 74*t^3) + 
      s12^2*(3120 - 2752*t - 1089*t^2 + 2360*t^3 - 658*t^4) + 
      s12*(-1288 + 4304*t - 2286*t^2 - 2841*t^3 + 1135*t^4)))*
   canMINP[38, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) - 
 ((I/2)*(3*mmH^5*(3 + t) + mmH^4*(-92 - 44*t + t^2 - 6*s12*(7 + t)) + 
    mmH^3*(276 + 248*t + 23*t^2 - 7*t^3 + 3*s12^2*(19 + t) + 
      s12*(376 + 87*t - 4*t^2)) + 4*(24*s12^3*(-4 + t) + t^3*(-32 + 7*t) + 
      s12*t*(-64 - 143*t + 38*t^2) + s12^2*(-64 - 207*t + 55*t^2)) - 
    mmH^2*(256 + 24*s12^3 + 520*t + 192*t^2 - 28*t^3 - 3*t^4 + 
      s12^2*(476 + 19*t - 3*t^2) + s12*(936 + 592*t - 33*t^2 - 6*t^3)) - 
    4*mmH*(6*s12^3*(-8 + t) + s12^2*(-261 - 62*t + 17*t^2) + 
      t*(-64 - 95*t - 3*t^2 + 5*t^3) + s12*(-128 - 337*t - 17*t^2 + 16*t^3)))*
   canMINP[38, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*
   (mmH - s12 - t)^3*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/2)*(mmH^5*(-1 + s12)*(11*s12*(-1 + t) + t) + 
    mmH^4*(-22*s12^3*(-1 + t) + t*(-16 + 11*t) + s12^2*(82 - 35*t - 25*t^2) + 
      7*s12*(-16 + 7*t + 2*t^2)) + 8*s12*(17*s12^3*(-1 + t) + 
      32*(2 - 3*t)*t^2 + s12*t*(128 - 177*t + 24*t^2) + 
      s12^2*(64 - 98*t + 41*t^2)) - 4*mmH*(66*s12^4*(-1 + t) + 
      32*t^2*(-2 + 3*t) - s12*t^2*(5 + 216*t) + 
      s12^3*(113 - 180*t + 61*t^2) + 4*s12^2*(16 + 19*t - 73*t^2 + 9*t^3)) + 
    mmH^3*(-29*s12^4*(-1 + t) + s12^3*(-163 + 183*t - 3*t^2) - 
      4*t*(-47 + 29*t + 6*t^2) + 2*s12^2*(-107 - 27*t + 78*t^2) + 
      s12*(380 - 86*t + 35*t^2 + 24*t^3)) + 
    2*mmH^2*(78*s12^4*(-1 + t) + s12^3*(156 - 209*t + 23*t^2) + 
      2*t*(-124 + 63*t + 48*t^2) + s12^2*(206 - 56*t - 197*t^2 + 12*t^3) - 
      4*s12*(62 - 49*t + 57*t^2 + 33*t^3)))*canMINP[38, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3*
   (s12*(-1 + t) - t)) - (I*(12*s12 - 13*t)*(2 + t)*
   canMINP[38, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 (I*(2 + s12)*(13*s12 - 12*t)*canMINP[38, 4, {t, s12, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 ((I/2)*(-3*mmH^3*t*(s12 + t) + mmH*(s12^2*(40 - 17*t)*t + 
      2*s12*t^2*(10 + 3*t) - 6*s12^3*(-4 + 5*t) + t^3*(4 + 5*t)) + 
    2*s12*(10*s12^3*(-1 + t) - 2*s12*t^2*(7 + 4*t) - t^3*(2 + 5*t) + 
      s12^2*t*(-22 + 7*t)) + mmH^2*(8*t^2 + s12*t*(4 + t) + 
      s12^2*(-4 + 13*t)))*canMINP[39, 2, {s12, t, mmH}])/
  (s12*(-mmH + s12)*(s12 + t)^2*(-mmH + s12 + t)^3) + 
 ((I/2)*(3*mmH^4*t + mmH^2*(s12^2*(12 - 29*t) + s12*(24 - 65*t)*t + 
      3*(4 - 11*t)*t^2) + mmH^3*(-4*s12 + 2*t*(-2 + 3*t)) - 
    2*(2*t^5 + 2*s12^4*(-1 + 5*t) + s12*t^3*(-2 + 11*t) + 
      2*s12^2*t^2*(-4 + 13*t) + s12^3*t*(-8 + 27*t)) + 
    mmH*(2*t^3*(-2 + 9*t) + 2*s12^3*(-6 + 23*t) + s12*t^2*(-28 + 85*t) + 
      s12^2*t*(-36 + 113*t)))*canMINP[39, 2, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)^2*s12*(s12 + t)*(-mmH + s12 + t)^3) + 
 ((I/2)*(3*mmH^3*s12*(s12 + t)^2 + mmH^2*(-20*t^3 - 2*s12^2*t*(18 + 7*t) + 
      s12*t^2*(-24 + 11*t) + s12^3*(-32 + 23*t)) + 
    2*t*(5*s12^5 + 2*(2 - 3*t)*t^3 + s12^4*(-14 + 29*t) + 
      2*s12*t^2*(6 - 8*t + 3*t^2) + s12^2*t*(12 - 28*t + 11*t^2) + 
      s12^3*(4 - 32*t + 29*t^2)) - mmH*(5*s12^5 + 8*(1 - 4*t)*t^3 + 
      s12^4*(-28 + 43*t) + s12^2*t*(24 - 92*t + 9*t^2) + 
      2*s12*t^2*(12 - 28*t + 13*t^2) + s12^3*(8 - 96*t + 69*t^2)))*
   canMINP[39, 2, {t, s12, mmH}])/(s12*(mmH - t)*(s12 + t)^3*
   (-mmH + s12 + t)^3) - 
 ((I/20)*(17*mmH^5*(-1 + s12)*(-1 + t) + 40*s12*t^2*(s12 + t) + 
    4*mmH*t*(-13*s12^3 + 5*t^2 + s12^2*(99 + 13*t) + s12*t*(58 + 63*t)) + 
    mmH^4*(-22 - 29*s12^2*(-1 + t) + 26*t + 50*t^2 + 
      s12*(33 - 37*t - 50*t^2)) + mmH^3*(-104 - 16*s12^3*(-1 + t) - 96*t - 
      41*t^2 - 63*t^3 + s12^2*(-82 + 157*t + 23*t^2) + 
      s12*(20 + 113*t + 130*t^2 + 63*t^3)) + 
    2*mmH^2*(s12^3*(-13 + 29*t) + s12^2*(14 - 198*t - 41*t^2) + 
      t*(-24 + 29*t + 68*t^2) - s12*(80 + 27*t + 88*t^2 + 131*t^3)))*
   canMINP[39, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((I/4)*(mmH^3 + 2*t*(s12 + t) - mmH^2*(10 + s12 + 4*t) - 
    mmH*(s12*(-10 + t) + (-4 + t)*t))*canMINP[39, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
 ((I/4)*(3*mmH^4*(-1 + s12) - 4*s12^2*(s12 + t) - 
    2*mmH*s12*(17*s12^2 + 11*t + s12*(9 + 4*t)) + 
    mmH^3*(2 - 10*s12^2 + 5*t - s12*(4 + 5*t)) + 
    mmH^2*(24 + 15*s12^3 + 14*t + s12*(26 + 3*t) + s12^2*(7 + 5*t)))*
   canMINP[39, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - s12 - t)^3) + ((I/2)*(4*s12 - 9*t)*(2 + t)*
   canMINP[39, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((I/2)*(2 + s12)*(-9*s12 + 4*t)*canMINP[39, 4, {t, s12, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 ((2*I)*(3*mmH^9*t*(s12 + t) + 8*s12^2*(4*s12 - t)*t^3*(s12 + t)^4 + 
    mmH^8*(s12^2*(20 - 6*t) - 40*s12*(-1 + t)*t + 2*(10 - 11*t)*t^2) + 
    mmH^3*(-32*s12^7 + 2*s12^2*t^4*(58 + 284*t - 645*t^2) + 
      s12^3*t^3*(240 + 1932*t - 463*t^2) + t^6*(4 + 32*t - 391*t^2) + 
      4*s12*t^5*(10 + 37*t - 312*t^2) + 12*s12^4*t^2*(33 + 266*t - 7*t^2) + 
      s12^6*(124 + 536*t - 6*t^2) + 12*s12^5*t*(30 + 190*t - 3*t^2)) - 
    mmH^2*(8*(1 - 19*t)*t^8 + 32*s12^7*(1 + 6*t) + 
      s12*t^6*(8 + 64*t - 569*t^2) + s12^3*t^4*(-20 + 352*t - 311*t^2) + 
      4*s12^2*t^5*(5 + 27*t - 179*t^2) + 2*s12^6*t*(32 + 508*t - 3*t^2) - 
      4*s12^5*t^2*(1 - 438*t + 6*t^2) - 2*s12^4*t^3*(34 - 614*t + 21*t^2)) + 
    mmH^6*(s12^4*(236 + 6*t) + s12^3*(-52 + 672*t - 5*t^2) + 
      4*t^3*(-7 + 22*t + 19*t^2) + s12*t^2*(-108 + 376*t + 21*t^2) - 
      2*s12^2*t*(66 - 362*t + 39*t^2)) + 
    mmH^7*(s12^3*(-108 + t) + 4*s12^2*(2 - 72*t + 15*t^2) + 
      t^2*(8 - 72*t + 35*t^2) + 2*s12*t*(8 - 126*t + 59*t^2)) - 
    2*mmH*t*(s12^7*(8 - 48*t) + 12*t^9 + 4*s12*t^7*(-2 + 13*t) + 
      3*s12^3*t^5*(14 + 13*t) + s12^6*t*(30 - 108*t + t^2) + 
      4*s12^4*t^3*(5 + 22*t + t^2) + s12^5*t^2*(40 - 22*t + 3*t^2) + 
      s12^2*t^5*(-2 - 16*t + 77*t^2)) - 
    mmH^5*(s12^5*(260 + 6*t) + 4*s12^4*(-35 + 122*t + 9*t^2) + 
      4*s12^3*t*(-100 + 59*t + 17*t^2) + 8*s12^2*t^2*(-52 + 9*t + 40*t^2) + 
      t^4*(-36 + 24*t + 343*t^2) + s12*t^3*(-192 + 88*t + 673*t^2)) + 
    2*mmH^4*(s12^6*(72 + t) + 2*s12^5*(-47 - 70*t + 6*t^2) + 
      2*s12^4*t*(-141 - 404*t + 20*t^2) + s12^3*t^2*(-328 - 960*t + 
        151*t^2) + t^5*(-10 - 18*t + 257*t^2) + 
      2*s12^2*t^3*(-98 - 217*t + 268*t^2) + s12*t^4*(-66 - 88*t + 677*t^2)))*
   canMINP[40, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12 + t)^2) - 
 ((2*I)*(3*mmH^8*t*(s12 + t)^2 + 8*s12^3*(s12 - t)*t^3*(s12 + t)^3 + 
    mmH^7*(s12^3*(4 - 16*t) + 2*s12*(6 - 11*t)*t^2 + (4 - 3*t)*t^3 + 
      s12^2*t*(12 + 13*t)) - 2*mmH^5*(26*s12^5*(1 + t) + 
      2*s12^4*t*(28 + 19*t) + s12*t^3*(12 + 40*t - 187*t^2) + 
      s12^3*t*(4 + 22*t - 173*t^2) + 6*s12^2*t^2*(2 + t - 43*t^2) + 
      2*t^4*(2 + 13*t - 33*t^2)) + mmH^6*(s12^4*(12 + 43*t) + 
      s12^2*t*(12 + 8*t - 137*t^2) + s12*t^2*(12 + 16*t - 61*t^2) + 
      s12^3*(4 + 16*t - 27*t^2) + 2*t^3*(2 + 6*t - 21*t^2)) + 
    2*mmH*t*(49*s12^2*t^7 + 15*s12*t^8 + 2*t^9 + s12^5*t^3*(94 + 3*t) + 
      s12^6*t*(-4 + 42*t - 13*t^2) - s12^7*(2 - 8*t + t^2) + 
      2*s12^4*t^3*(2 + 47*t + 23*t^2) + s12^3*t^4*(2 + 34*t + 67*t^2)) + 
    mmH^4*(4*s12^6*(13 + 6*t) + s12^2*t^3*(8 - 140*t - 1001*t^2) + 
      t^5*(4 + 52*t - 163*t^2) + 16*s12*t^4*(1 + 6*t - 41*t^2) - 
      2*s12^4*t*(22 + 62*t + 59*t^2) + 2*s12^5*(-8 + 52*t + 77*t^2) - 
      4*s12^3*t^2*(8 + 90*t + 213*t^2)) + 
    mmH^3*(-2*s12^7*(8 + t) + t^7*(-16 + 99*t) + s12^2*t^5*(152 + 1017*t) + 
      s12^6*(16 + 4*t - 74*t^2) + 2*s12^5*t*(30 + 152*t - 73*t^2) + 
      4*s12^4*t^2*(20 + 193*t + 96*t^2) + 4*s12^3*t^3*
       (10 + 173*t + 247*t^2) + 2*s12*t^5*(-2 - 34*t + 269*t^2)) + 
    mmH^2*(s12*(24 - 209*t)*t^7 - 30*t^9 + 4*s12^7*(-1 - 6*t + t^2) + 
      2*s12^5*t^2*(-14 - 256*t + 19*t^2) + 4*s12^6*t*(-4 - 43*t + 19*t^2) - 
      s12^4*t^3*(28 + 688*t + 325*t^2) - s12^2*t^5*(4 + 36*t + 509*t^2) - 
      s12^3*t^4*(16 + 384*t + 573*t^2)))*canMINP[40, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*
   (mmH - s12 - t)^3*(s12 + t)^3) + 
 ((2*I)*(3*mmH^9*s12*(s12 + t)^2 - 8*s12^3*t^2*(s12 + t)^3*
     (s12^3 - 3*s12^2*t - 6*s12*t^2 - 4*t^3) + 
    mmH^8*(-22*s12^4 + s12^3*(28 - 86*t) + 2*s12^2*(42 - 23*t)*t + 
      6*s12*(14 - 5*t)*t^2 + 28*t^3) - 2*mmH*s12*(12*s12^10 + 64*s12^9*t + 
      s12^5*(178 - 9*t)*t^4 + 2*s12^2*(33 - 82*t)*t^6 + 
      12*s12*(3 - 4*t)*t^7 + 8*t^8 + 4*s12^7*t^2*(-5 + 26*t) + 
      s12^8*t*(-8 + 129*t) + 2*s12^4*t^4*(12 + 37*t - 4*t^2) + 
      s12^3*t^5*(60 - 150*t + t^2) + s12^6*t^2*(-2 + 58*t + 27*t^2)) + 
    mmH^3*(-391*s12^9 + 8*(15 - 4*t)*t^7 + 4*s12*t^6*(113 + 130*t) - 
      5*s12^8*(-8 + 323*t) + s12^7*(4 + 212*t - 2266*t^2) + 
      s12^6*t*(48 + 548*t - 1225*t^2) + s12^5*t^2*(152 + 1932*t - 27*t^2) + 
      2*s12^2*t^5*(334 + 1440*t - 3*t^2) + 2*s12^3*t^4*
       (264 + 2692*t + 51*t^2) + 4*s12^4*t^3*(75 + 1153*t + 90*t^2)) + 
    mmH^6*(76*s12^6 + s12^5*(80 - 143*t) + 4*t^4*(-13 + 53*t) + 
      s12^3*t*(-172 + 1420*t - 443*t^2) + s12^4*(-40 + 584*t - 425*t^2) - 
      2*s12*t^3*(98 - 458*t + 33*t^2) - 3*s12^2*t^2*(92 - 540*t + 117*t^2)) + 
    mmH^5*(-343*s12^7 + 4*(31 - 55*t)*t^5 - 8*s12^6*(-2 + 97*t) + 
      2*s12*t^4*(248 - 314*t + 9*t^2) + 4*s12^4*t*(67 - 150*t + 69*t^2) - 
      3*s12^5*(-16 + 56*t + 107*t^2) + 2*s12^2*t^3*(396 - 406*t + 139*t^2) + 
      4*s12^3*t^2*(160 - 205*t + 154*t^2)) + 
    mmH^7*(35*s12^5 + 4*(3 - 29*t)*t^3 + s12^4*(-88 + 273*t) + 
      s12*t^2*(36 - 468*t + 73*t^2) + 2*s12^3*(6 - 206*t + 129*t^2) + 
      s12^2*t*(36 - 676*t + 189*t^2)) + 
    mmH^2*(152*s12^10 - 32*t^8 - 96*s12*t^7*(1 + 2*t) - 
      4*s12^2*t^6*(13 + 304*t) + s12^9*(-8 + 721*t) + 
      s12^8*t*(-80 + 1237*t) + 2*s12^3*t^5*(50 - 1400*t + 3*t^2) - 
      2*s12^4*t^4*(-62 + 1446*t + 33*t^2) - 2*s12^5*t^3*
       (-10 + 638*t + 67*t^2) + s12^6*t^2*(-24 - 212*t + 161*t^2) + 
      s12^7*t*(-8 - 124*t + 843*t^2)) + 
    2*mmH^4*(257*s12^8 + 2*t^6*(-43 + 32*t) + s12^7*(-34 + 874*t) + 
      s12*t^5*(-338 - 116*t + t^2) - s12^2*t^4*(548 + 988*t + 35*t^2) - 
      4*s12^3*t^3*(122 + 395*t + 57*t^2) - 
      s12^4*t^2*(266 + 1030*t + 209*t^2) + s12^5*t*(-86 - 342*t + 299*t^2) + 
      s12^6*(-12 - 118*t + 909*t^2)))*canMINP[40, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12 + t)^3) + 
 ((2*I)*(2*mmH^4*(-1 + s12)*(-1 + t) + 2*s12*t*(37*s12^2 + 2*(10 - 11*t)*t + 
      s12*(4 + 8*t)) - mmH^3*(2 + 4*s12^2*(-1 + t) + t - t^2 + 
      s12*(-11 + 8*t + t^2)) - mmH*(s12^3*(-37 + 65*t) + 
      2*s12^2*(-26 - 3*t + 8*t^2) + 2*t*(36 + 26*t + 11*t^2) + 
      s12*(-48 + 14*t + 28*t^2 - 38*t^3)) + 
    mmH^2*(14*s12^3*(-1 + t) + s12^2*(-11 + 3*t + 4*t^2) + 
      s12*(-47 + 25*t + 6*t^2 - 8*t^3) + 2*(-6 + 18*t + 5*t^2 + 4*t^3)))*
   canMINP[40, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 ((8*I)*(mmH - s12 + mmH*t)*canMINP[40, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((2*I)*(mmH^3*(-1 + s12) + mmH^2*(s12^2 - 2*s12*(5 + t) + 2*(8 + t)) + 
    s12*(29*s12^2 + 4*t*(4 + t) + 2*s12*(-2 + 7*t)) - 
    mmH*(36 + 10*s12^3 + 28*t - 2*t^2 + s12^2*(-19 + 7*t) + 
      s12*(15 - 21*t + 2*t^2)))*canMINP[40, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) - 
 ((6*I)*t*(2 + t)*canMINP[40, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((6*I)*(2 + s12)*canMINP[40, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((2*I)*(mmH^3*(-20*s12^2 - 14*s12*t + 3*t^2) + 
    mmH^2*(60*s12^3 + 92*s12^2*t - 20*t^2 + 5*s12*t*(-4 + 7*t)) - 
    mmH*(60*s12^4 + 142*s12^3*t + t^3*(-24 + 5*t) + 4*s12^2*t*(-10 + 29*t) + 
      s12*t^2*(-64 + 39*t)) + 2*s12*(10*s12^4 + 32*s12^3*t + 
      22*s12*(-1 + t)*t^2 + t^3*(-12 + 5*t) + s12^2*t*(-10 + 39*t)))*
   canMINP[41, 2, {s12, t, mmH}])/(s12*(-mmH + s12)*t*(s12 + t)*
   (-mmH + s12 + t)^3) + 
 ((2*I)*(3*mmH^3*(4*s12^2 + 2*s12*t - t^2) - 
    mmH^2*(36*s12^3 + 52*s12^2*t + 4*t^2*(-3 + 2*t) + 3*s12*t*(-4 + 9*t)) + 
    mmH*(36*s12^4 + 86*s12^3*t + t^4 + 3*s12*t^2*(-8 + 9*t) + 
      4*s12^2*t*(-6 + 19*t)) - 2*s12*(6*s12^4 + 20*s12^3*t + t^4 + 
      2*s12*t^2*(-3 + 5*t) + s12^2*t*(-6 + 23*t)))*
   canMINP[41, 2, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*t*(s12 + t)*
   (-mmH + s12 + t)^3) + ((2*I)*(mmH^3*(-3*s12^2 + 14*s12*t + 20*t^2) + 
    mmH^2*(4*s12*(5 - 23*t)*t - 60*t^3 - 5*s12^2*(-4 + 7*t)) - 
    2*t*(5*s12^4 + 10*t^4 + 2*s12^3*(-6 + 11*t) + 2*s12*t^2*(-5 + 16*t) + 
      s12^2*t*(-22 + 39*t)) + mmH*(5*s12^4 + 60*t^4 + 3*s12^3*(-8 + 13*t) + 
      4*s12^2*t*(-16 + 29*t) + 2*s12*t^2*(-20 + 71*t)))*
   canMINP[41, 2, {t, s12, mmH}])/(s12^2*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^3) + 
 (((2*I)/5)*(68*mmH^5*(-1 + s12)*(-1 + t) - 80*s12*t^2*(s12 + t) + 
    2*mmH*t*(771*s12^3 + 6*s12*(134 - 61*t)*t - 20*t^2 + 
      12*s12^2*(26 + 27*t)) + mmH^4*(-238 - 126*s12^2*(-1 + t) + 169*t + 
      75*t^2 + s12*(407 - 338*t - 75*t^2)) + 
    mmH^3*(306*s12^3*(-1 + t) + s12^2*(-473 + 323*t + 142*t^2) + 
      s12*(-1105 + 637*t + 530*t^2 - 138*t^3) + 
      2*(-58 + 298*t - 102*t^2 + 69*t^3)) - 
    mmH^2*(3*s12^3*(-257 + 461*t) + 2*t*(636 + 224*t + 193*t^2) + 
      2*s12^2*(-686 + 227*t + 294*t^2) - 2*s12*(520 - 43*t - 782*t^2 + 
        331*t^3)))*canMINP[41, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) - 
 ((4*I)*(mmH^2 + mmH*(-10 + t) + 2*t)*canMINP[41, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^2) + 
 ((2*I)*(3*mmH^4*(-1 + s12) + 8*s12^2*(s12 + t) - 
    mmH^3*(16 + 2*s12 + 15*s12^2 - 4*t + 4*s12*t) - 
    mmH*s12*(103*s12^2 + 4*t*(31 + 7*t) + s12*(80 + 82*t)) + 
    mmH^2*(108 + 36*s12^3 + 44*t - 14*t^2 + s12^2*(9 + 39*t) + 
      s12*(61 - 21*t + 14*t^2)))*canMINP[41, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) + 
 ((2*I)*t*(2 + t)*canMINP[41, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((2*I)*(2 + s12)*canMINP[41, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((I/5)*(37*mmH^5*(-1 + s12)*(-1 + t) - 40*s12*t^2*(s12 + t) + 
    4*mmH*t*(177*s12^3 + 11*s12*(18 - 7*t)*t - 5*t^2 + s12^2*(89 + 93*t)) + 
    mmH^4*(-69*s12^2*(-1 + t) + s12*(213 - 177*t - 50*t^2) + 
      2*(-71 + 53*t + 25*t^2)) - 2*mmH^2*(3*s12^3*(-59 + 107*t) + 
      t*(264 + 61*t + 82*t^2) + s12^2*(-334 + 148*t + 171*t^2) + 
      s12*(-240 + 17*t + 408*t^2 - 139*t^3)) + 
    mmH^3*(-24 + 144*s12^3*(-1 + t) + 224*t - 161*t^2 + 57*t^3 + 
      s12^2*(-262 + 197*t + 83*t^2) + s12*(-520 + 313*t + 310*t^2 - 57*t^3)))*
   canMINP[42, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) - 
 (I*(mmH^2 + mmH*(-10 + t) + 2*t)*canMINP[42, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 (I*(3*mmH^4*(-1 + s12) + 4*s12^2*(s12 + t) + 
    mmH^3*(2 - 10*s12^2 + 5*t - s12*(8 + 5*t)) - 
    2*mmH*s12*(21*s12^2 + t*(33 + 8*t) + s12*(23 + 22*t)) + 
    mmH^2*(40 + 15*s12^3 + 6*t - 8*t^2 + s12^2*(19 + 21*t) + 
      s12*(30 + 3*t + 8*t^2)))*canMINP[42, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) - 
 ((2*I)*t*(2 + t)*canMINP[42, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((2*I)*(2 + s12)*canMINP[42, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 ((2*I)*(2*s12*t*(-4*s12 + 11*s12^2 + 2*(2 - 3*t)*t) + 
    mmH^3*(2 + s12 - 3*t - t^2 + s12*t^2) + 
    mmH^2*(s12^2*(1 - 5*t) + 4*s12^3*(-1 + t) + 2*(-2 + 8*t + 4*t^2 + t^3) - 
      s12*(13 - 3*t + 4*t^2 + 2*t^3)) + 
    mmH*(s12^3*(11 - 19*t) + 2*s12^2*(6 + 7*t) - 2*t*(12 + 10*t + 3*t^2) + 
      2*s12*(8 - t + 5*t^3)))*canMINP[43, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) - 
 ((2*I)*(-(mmH^3*(-1 + s12)) + s12^2*(4 - 11*s12 - 2*t) + 
    mmH*(s12 + 4*s12^3 + s12^2*(-11 + t) - 11*s12*t + 12*(1 + t)) + 
    mmH^2*(s12^2 + 2*s12*(3 + t) - 2*(4 + t)))*canMINP[43, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) + 
 ((2*I)*t*(2 + t)*canMINP[43, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((2*I)*(2 + s12)*canMINP[43, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 ((64*I)*(-1 + t)*canMINP[44, 2, {s12, t, mmH}])/(-mmH + s12 + t)^3 - 
 ((32*I)*(-1 + s12)*t*canMINP[44, 2, {t, s12, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 (((8*I)/15)*(18*mmH^5*(-1 + s12)*(-1 + t) - 
    4*s12*t*((52 - 123*t)*t^2 - 4*s12*t*(1 + 12*t) + s12^2*(30 + 53*t)) - 
    2*mmH^4*(64 + 18*s12^2*(-1 + t) - 33*t - 14*t^2 + 
      s12*(-76 + 45*t + 14*t^2)) + 2*mmH*(s12^2*t*(-314 + 91*t - 96*t^2) + 
      s12^3*(-30 + 113*t + 94*t^2) + t^2*(96 + 44*t + 123*t^2) + 
      s12*t*(-280 + 82*t + 36*t^2 - 211*t^3)) + 
    mmH^3*(184 + 41*s12^3*(-1 + t) + 274*t - 218*t^2 + 78*t^3 + 
      s12^2*(-283 + 227*t - 12*t^2) - 2*s12*(190 + 85*t - 179*t^2 + 
        39*t^3)) - mmH^2*(s12^3*(-136 + 177*t + 41*t^2) + 
      s12^2*(-522 + 61*t + 71*t^2 - 48*t^3) + 
      2*t*(188 + 117*t + 56*t^2 + 44*t^3) - 
      2*s12*(280 + 212*t - 273*t^2 + 86*t^3 + 44*t^4)))*
   canMINP[44, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(-mmH + s12 + t)^3) + 
 (((16*I)/3)*(-(mmH^3*(-1 + s12)) + s12^2*(4 - 11*s12 - 8*t) + 
    mmH^2*(s12^2 + 2*s12*(3 + t) - 2*(4 + t)) + 
    mmH*(s12 + 4*s12^3 - 14*s12*t + 12*(1 + t) + s12^2*(-11 + 4*t)))*
   canMINP[44, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (-mmH + s12 + t)^3) + (((8*I)/3)*(mmH - 4*t)*t*(2 + t)*
   canMINP[44, 4, {s12, t, mmH}])/(s12*(mmH - t)*(-mmH + s12 + t)^3) + 
 (((8*I)/3)*(mmH - 4*s12)*(2 + s12)*canMINP[44, 4, {t, s12, mmH}])/
  ((mmH - s12)*(-mmH + s12 + t)^3) - 
 (((2*I)/5)*(6*mmH^5*(-1 + s12)*(-1 + t) + 40*s12*t*(-s12^2 + t^2) + 
    4*mmH*(s12*(39 - 71*t)*t^2 + 5*t^3 + s12^2*t*(-23 + 4*t) + 
      s12^3*(-5 + 111*t)) + mmH^4*(4 - 7*s12^2*(-1 + t) - 37*t + 5*t^2 + 
      s12*(49 - 16*t - 5*t^2)) - 2*mmH^2*(s12^3*(-106 + 183*t) + 
      s12^2*(-137 - 76*t + 8*t^2) + 3*t*(64 + 51*t + 22*t^2) + 
      s12*(-160 + 16*t + 64*t^2 - 107*t^3)) + 
    mmH^3*(-32 + 77*s12^3*(-1 + t) + 242*t + 67*t^2 + 41*t^3 + 
      s12^2*(-31 - 39*t + 4*t^2) + s12*(-250 + 44*t + 35*t^2 - 41*t^3)))*
   canMINP[46, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3) + 
 ((2*I)*(mmH^3 - mmH*(s12^2 + s12*(-4 + t) - 10*t) + 2*s12*(s12 + t) - 
    mmH^2*(10 + 4*s12 + t))*canMINP[46, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - s12 - t)^3) + 
 ((2*I)*(2*mmH^4*(-1 + s12) + 4*s12*(s12^2 - t^2) + 
    2*mmH*(14*s12^3 - t^2 + 2*s12*t*(3 + t) + s12^2*(-5 + 4*t)) + 
    mmH^3*(s12^2 + 5*(4 + t) - s12*(17 + 5*t)) - 
    mmH^2*(32 + 11*s12^3 + 26*t - t^2 + s12^2*(-23 + 4*t) + 
      s12*(6 - 24*t + t^2)))*canMINP[46, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) + 
 (((8*I)/5)*(4*mmH^4*(-1 + s12) + s12*(4*s12*t*(-1 + 8*t) + 4*t^2*(3 + 8*t) - 
      s12^2*(20 + 17*t)) + mmH^3*(14 - 8*s12^2 + 19*t - s12*(11 + 19*t)) + 
    mmH*(s12^3*(27 + 7*t) + 2*t*(6 + 9*t + 8*t^2) - 
      2*s12^2*(3 + 28*t + 8*t^2) - s12*t*(27 + 58*t + 16*t^2)) + 
    mmH^2*(-12 - 7*s12^3 - 32*t - 31*t^2 + 24*s12^2*(1 + t) + 
      s12*(15 + 37*t + 31*t^2)))*canMINP[49, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(mmH - t)*(-mmH + s12 + t)^3) + 
 ((8*I)*(mmH^3*(-1 + s12) - s12^2*(4 + 3*s12 + 6*t) + 
    mmH^2*(-3*s12^2 - 2*s12*(1 + t) + 2*(2 + t)) + 
    mmH*(s12 + 2*s12^3 + 3*s12*t - 4*(1 + t) + s12^2*(7 + 3*t)))*
   canMINP[49, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (-mmH + s12 + t)^3) - ((8*I)*t^2*(2 + t)*canMINP[49, 4, {s12, t, mmH}])/
  (s12*(mmH - t)*(-mmH + s12 + t)^3) - 
 ((8*I)*s12*(2 + s12)*canMINP[49, 4, {t, s12, mmH}])/
  ((mmH - s12)*(-mmH + s12 + t)^3) - 
 ((32*I)*(-1 + t)*canMINP[50, 2, {s12, t, mmH}])/(-mmH + s12 + t)^3 - 
 ((16*I)*(-1 + s12)*t*canMINP[50, 2, {t, s12, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((8*I)*(-4 + mmH)*(-1 + t)*(mmH^2 - t^2 - 2*mmH*(1 + s12 + t))*
   canMINP[50, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*
   (-mmH + s12 + t)^3) - ((8*I)*(-4 + mmH)*(-1 + s12)*
   (mmH^2 - s12^2 - 2*mmH*(1 + s12 + t))*canMINP[50, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) - 
 (((8*I)/5)*(4*mmH^4*(-1 + s12)*(-1 + t)*(s12 + t) + 
    4*s12*t*(49*s12^3 + t^2*(16 + t) + s12*t*(14 + 47*t) + 
      s12^2*(-2 + 95*t)) + mmH^3*(-13*s12^3*(-1 + t) + 
      s12^2*(21 + 4*t - 23*t^2) + 2*t*(-2 - 4*t + 5*t^2) + 
      s12*(-14 + 13*t + 11*t^2 - 10*t^3)) - 
    2*mmH*(s12^4*(-49 + 92*t) + t^2*(48 + 32*t - t^2) + 
      2*s12^3*(-19 - 54*t + 92*t^2) + s12*t*(8 + 36*t - 15*t^2 + 7*t^3) + 
      s12^2*(-40 - 14*t - 73*t^2 + 99*t^3)) + 
    mmH^2*(43*s12^4*(-1 + t) + s12^3*(-9 - 74*t + 89*t^2) + 
      2*t*(-4 + 29*t + 4*t^2 - 3*t^3) + s12^2*(-90 + 67*t - 41*t^2 + 
        52*t^3) + 2*s12*(-4 - 16*t + 22*t^2 - 8*t^3 + 3*t^4)))*
   canMINP[52, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(s12 + t)*(-mmH + s12 + t)^3) + 
 ((8*I)*(2*s12*(7*s12^3 + 17*s12^2*t + t^2*(2 + 5*t) + s12*t*(2 + 15*t)) + 
    mmH^2*(2*s12^3 - (-2 + t)*t + s12^2*(-4 + 3*t) + s12*(4 - 3*t + t^2)) - 
    mmH*(6*s12^4 + 4*s12^3*(-1 + 4*t) + t*(8 + 6*t - 5*t^2) + 
      s12^2*(2 - 14*t + 15*t^2) + s12*(8 + 12*t - 15*t^2 + 5*t^3)))*
   canMINP[52, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*(s12 + t)*
   (-mmH + s12 + t)^3) + ((8*I)*(s12^2 - t^2)*canMINP[53, 3, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 ((8*I)*(2*mmH^4*(-1 + s12)*(-1 + t) - 4*s12*t*(3*s12^2 + 2*s12*(-1 + t) + 
      2*t*(-1 + 2*t)) + mmH^3*(-12 - 2*s12^2*(-1 + t) + 13*t + t^2 - 
      s12*(-12 + 13*t + t^2)) + mmH^2*(16 - 2*s12^3*(-1 + t) - 12*t - 
      17*t^2 + 3*t^3 - 2*s12^2*(9 - 10*t + t^2) + 
      s12*(-12 + 8*t + 17*t^2 - 3*t^3)) + 
    2*mmH*(s12^3*(-3 + 5*t) + 2*t*(4 + 5*t - 2*t^2) + 
      2*s12^2*(5 - 9*t + 2*t^2) + s12*(8 - 17*t^2 + 7*t^3)))*
   canMINP[53, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) - 
 ((8*I)*(3*s12 + 2*t + (s12 + t)^2)*canMINP[53, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - ((8*I)*(2*s12 + 3*t + (s12 + t)^2)*
   canMINP[53, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 (((2*I)/5)*(21*mmH^4*(-1 + s12) - 20*s12*t*(s12 + t) - 
    2*mmH*(6*s12^3 + s12*(49 - 6*t)*t + 5*t^2 + s12^2*(82 + 34*t)) + 
    mmH^3*(106 - 37*s12^2 + 40*t - s12*(99 + 40*t)) + 
    mmH^2*(-48 + 12*s12^3 - 92*t + t^2 + 39*s12^2*(4 + t) + 
      s12*(70 + 109*t - t^2)))*canMINP[56, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) + 
 ((2*I)*(mmH^3 + 2*t*(s12 + t) - mmH^2*(10 + s12 + 4*t) - 
    mmH*(s12*(-10 + t) + (-4 + t)*t))*canMINP[56, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
 ((2*I)*(5*mmH^4*(-1 + s12) - 4*s12^2*(s12 + t) + 
    mmH^3*(26 - 8*s12^2 + 9*t - 3*s12*(8 + 3*t)) + 
    2*mmH*s12*(8*s12^2 - t*(19 + 4*t) - s12*(13 + 6*t)) + 
    mmH^2*(-5*s12^3 + s12^2*(37 + 7*t) - 2*(8 + 17*t + 2*t^2) + 
      s12*(20 + 37*t + 4*t^2)))*canMINP[56, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3) + 
 ((8*I)*t*(2 + t)*canMINP[56, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((8*I)*(2 + s12)*canMINP[56, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 (((8*I)/15)*(4*mmH^4*(-1 + s12)*(-1 + t) + 
    2*s12*t*(143*s12^2 + 2*(26 - 49*t)*t + 4*s12*(-11 + 8*t)) - 
    mmH^3*(14 + 8*s12^2*(-1 + t) + 3*t + 5*t^2 + s12*(-41 + 24*t - 5*t^2)) + 
    mmH^2*(58*s12^3*(-1 + t) + s12^2*(-29 - 31*t + 16*t^2) + 
      s12*(-185 + 51*t - 34*t^3) + 2*(6 + 74*t + 14*t^2 + 17*t^3)) - 
    mmH*(s12^3*(-143 + 259*t) + 2*s12^2*(-98 - 69*t + 32*t^2) + 
      2*t*(108 + 82*t + 49*t^2) - 2*s12*(120 - 9*t - 36*t^2 + 83*t^3)))*
   canMINP[58, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 (((8*I)/3)*(mmH^3*(-1 + s12) - mmH^2*(s12^2 + 2*s12*(3 + t) - 2*(4 + t)) + 
    s12*(11*s12^2 + 4*t*(2 + t) + 2*s12*(-2 + 5*t)) - 
    mmH*(12 + 4*s12^3 + 8*t - 2*t^2 + s12^2*(-11 + 5*t) + 
      s12*(1 - 11*t + 2*t^2)))*canMINP[58, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) - 
 ((8*I)*t*(2 + t)*canMINP[58, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((8*I)*(2 + s12)*canMINP[58, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((20*I)*(2*s12*t*(-4*s12 + 11*s12^2 + 2*(2 - 3*t)*t) + 
    mmH^3*(2 + s12 - 3*t - t^2 + s12*t^2) + 
    mmH^2*(s12^2*(1 - 5*t) + 4*s12^3*(-1 + t) + 2*(-2 + 8*t + 4*t^2 + t^3) - 
      s12*(13 - 3*t + 4*t^2 + 2*t^3)) + 
    mmH*(s12^3*(11 - 19*t) + 2*s12^2*(6 + 7*t) - 2*t*(12 + 10*t + 3*t^2) + 
      2*s12*(8 - t + 5*t^3)))*canMINP[59, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 ((20*I)*(-(mmH^3*(-1 + s12)) + s12^2*(4 - 11*s12 - 2*t) + 
    mmH*(s12 + 4*s12^3 + s12^2*(-11 + t) - 11*s12*t + 12*(1 + t)) + 
    mmH^2*(s12^2 + 2*s12*(3 + t) - 2*(4 + t)))*canMINP[59, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(-mmH + s12 + t)^3) - 
 ((20*I)*t*(2 + t)*canMINP[59, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((20*I)*(2 + s12)*canMINP[59, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 (((4*I)/5)*(2*mmH^4*(-1 + s12)*(-1 + t) + 
    2*s12*t*(-41*s12^2 + 4*s12*(7 + 4*t) + 2*t*(-2 + 33*t)) + 
    mmH^3*(-2 - 4*s12^2*(-1 + t) + t + 15*t^2 + s12*(-7 + 8*t - 15*t^2)) + 
    mmH*(s12^3*(-41 + 73*t) - 2*s12^2*(26 + 33*t + 16*t^2) + 
      2*t*(36 + 34*t + 33*t^2) + s12*(-80 + 6*t + 4*t^2 - 122*t^3)) + 
    mmH^2*(-16*s12^3*(-1 + t) + s12^2*(-7 + 27*t + 8*t^2) - 
      2*(2 + 28*t + 13*t^2 + 14*t^3) + s12*(55 - 17*t + 30*t^2 + 28*t^3)))*
   canMINP[60, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 ((4*I)*(mmH^3*(-1 + s12) - s12^2*(4 + 3*s12 + 2*t) + 
    mmH^2*(-3*s12^2 - 2*s12*(1 + t) + 2*(2 + t)) + 
    mmH*(s12 + 2*s12^3 + 5*s12*t - 4*(1 + t) + s12^2*(7 + t)))*
   canMINP[60, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (-mmH + s12 + t)^3) - ((4*I)*t*(2 + t)*canMINP[60, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - ((4*I)*(2 + s12)*canMINP[60, 4, {t, s12, mmH}])/
  (-mmH + s12 + t)^3 - ((16*I)*(2*s12^2 + 3*s12*t + 2*t^2)*
   canMIPlanar[2, 0, {s12, mmH - s12 - t, mmH}])/
  (s12*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((16*I)*(-4*s12^4 - 10*s12^3*t - 13*s12^2*t^2 - 10*s12*t^3 - 4*t^4 + 
    4*mmH^3*(s12 + t) - mmH^2*(10*s12^2 + 21*s12*t + 10*t^2) + 
    mmH*(10*s12^3 + 27*s12^2*t + 27*s12*t^2 + 10*t^3))*
   canMIPlanar[2, 0, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)*(s12 + t)*
   (-mmH + s12 + t)^2) + ((4*I)*(2 + 4*mmH - 3*s12 - 3*t)*
   (s12^2 - 4*s12*t + t^2)*canMIPlanar[2, 1, {s12, mmH - s12 - t, mmH}])/
  (s12*(s12 + t)^3*(-mmH + s12 + t)) + 
 ((4*I)*t*(mmH^3 + mmH^2*(2 - 6*s12 + t) + 12*s12^2*(2 + 3*t) + 
    t^2*(2 + 3*t) + 2*s12*t*(10 + 17*t) + 
    mmH*(12*s12^2 - t*(4 + 5*t) - 4*s12*(5 + 7*t)))*
   canMIPlanar[2, 1, {s12, t, mmH}])/(s12*(mmH - t)^3*(-mmH + s12 + t)^2) - 
 ((4*I)*t*(mmH^2 + 2*s12*(2 + t) + 2*mmH*(1 + 3*s12 + t) - t*(2 + 3*t))*
   canMIPlanar[2, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH - t)^2*(-mmH + s12 + t)^2) + 
 ((8*I)*(2 + mmH + 3*s12)*(mmH^2 + s12^2 + 4*s12*t + 6*t^2 - 
    2*mmH*(s12 + 2*t))*canMIPlanar[2, 1, {t, s12, mmH}])/
  ((mmH - s12)^3*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(3 + mmH - 5*s12 - t)*t*canMIPlanar[2, 2, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + ((4*I)*t*(1 - mmH + s12 + t)*
   canMIPlanar[2, 2, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((16*I)*((s12 + t)^2*(s12^2 + t^2) + 4*mmH^2*(s12^2 - 4*s12*t + t^2) - 
    4*mmH*(s12^3 - 3*s12^2*t - 3*s12*t^2 + t^3))*
   canMIPlanar[2, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(12*mmH^5 - 12*t^2*(4*s12^3 + 10*s12^2*t + 9*s12*t^2 + 3*t^3) + 
    3*mmH^3*(32*s12^2 - 80*s12*t + t^2*(-2 + 13*t)) - 
    mmH^4*(60*s12 + t*(10 + 13*t)) + mmH^2*(-48*s12^3 + 744*s12^2*t + 
      552*s12*t^2 - 3*t^3*(14 + 13*t)) + 
    mmH*t*(-480*s12^3 - 720*s12^2*t - 144*s12*t^2 + t^3*(82 + 13*t)))*
   canMIPlanar[2, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^3*
   (mmH - s12 - t)^3) + (((4*I)/3)*(12*t^3*(s12 + t) + mmH^4*(-12 + 13*t) + 
    mmH^3*(36*s12 + 2*(23 - 13*t)*t) - 2*mmH*t*(36*s12^2 + 18*s12*t + t^2) - 
    mmH^2*(24*s12^2 + 12*s12*t + (44 - 13*t)*t^2))*
   canMIPlanar[2, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - t)^2*(mmH - s12 - t)^3) - 
 ((32*I)*(mmH^4 - 2*mmH^3*t + 10*mmH*s12*t*(s12 + 2*t) - 
    2*mmH^2*(s12^2 + 5*s12*t - t^2) + s12^2*(s12^2 + 2*s12*t + 2*t^2))*
   canMIPlanar[2, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*
   (-mmH + s12 + t)^2) + ((4*I)*(-1 + mmH)*(2*mmH^4*(s12^2 - 4*s12*t + t^2) + 
    s12*t*(-2*s12^4 - 2*s12^3*(-1 + t) + t^3 + 2*s12*t^2*(1 + t) + 
      s12^2*t*(3 + 2*t)) + mmH^2*(8*s12^4 + 12*s12^2*t + 4*t^4 - 
      s12^3*(1 + 18*t) + s12*t^2*(1 + 18*t)) + 
    mmH^3*(-6*s12^3 + 2*s12*(-2 + t)*t + t^2 - 4*t^3 + s12^2*(1 + 24*t)) + 
    mmH*(-4*s12^5 + 8*s12^4*t - 2*s12*(-2 + t)*t^3 + t^4 + 
      2*s12^3*t*(-4 + 5*t) + s12^2*(t^2 - 4*t^3)))*
   canMIPlanar[3, 1, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((4*I)*(-2*s12^2*(s12 - t)*t*(s12 + t)^3 + 2*mmH^6*(s12^2 - 4*s12*t + t^2) + 
    2*mmH^4*(8*s12^4 - 23*s12^3*t + s12^2*(7 - 26*t)*t + s12*t^2*(2 + t) + 
      t^3*(1 + 2*t)) - mmH^3*(12*s12^5 + s12^4*(4 - 42*t) + 
      s12^3*(14 - 89*t)*t + 3*s12^2*(3 - 11*t)*t^2 + t^4*(5 + t) + 
      s12*t^3*(10 + 3*t)) + mmH*s12*(s12 + t)^2*(s12^4 - 6*t^3 - 
      s12*t^2*(8 + t) + s12^2*t*(7 + 5*t) + s12^3*(-1 + 7*t)) + 
    mmH^2*(s12 + t)^2*(2*s12^4 + s12^3*(4 - 32*t) + s12*(11 - 2*t)*t^2 + 
      2*t^3 - s12^2*t*(7 + 12*t)) + mmH^5*(-9*s12^3 + t^2 - 5*t^3 + 
      s12*t*(-4 + 11*t) + s12^2*(1 + 31*t)))*canMIPlanar[3, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - s12 - t)^3*
   (s12 + t)^3) + ((4*I)*(-2*mmH^6*(s12^2 - 4*s12*t + t^2) + 
    s12^2*(s12 + t)^2*(s12^3*(-12 + t) + 4*s12^2*t + 4*t^3 - 
      s12*t^2*(4 + t)) + 2*mmH^5*(5*s12^3 + s12^2*(1 - 18*t) + 
      t^2*(1 + 2*t) - s12*t*(4 + 3*t)) + 
    mmH*s12^2*(7*s12^5 + 14*s12^3*t + 2*s12^2*(-3 + t)*t^2 + t^4*(26 + t) + 
      s12*t^3*(38 + 5*t) + s12^4*(32 + 9*t)) + 
    mmH^3*(25*s12^5 + s12^4*(28 - 43*t) + t^4*(4 + t) + 
      2*s12^2*t^2*(-36 + 7*t) + s12*t^3*(10 + 13*t) - 
      2*s12^3*t*(43 + 27*t)) - mmH^2*s12*(19*s12^5 - 2*s12^3*t*(31 + 2*t) + 
      t^4*(18 + 5*t) + s12^4*(38 + 5*t) + 2*s12^2*t^2*(-44 + 17*t) + 
      s12*t^3*(18 + 29*t)) + mmH^4*(-21*s12^4 - 3*t^3*(2 + t) - 
      2*s12*t^2*(-6 + 5*t) + 2*s12^2*t*(21 + 20*t) + 2*s12^3*(-6 + 31*t)))*
   canMIPlanar[3, 3, {s12, mmH - s12 - t, mmH}])/
  (s12*(-mmH + s12)^3*(s12 + t)^4*(-mmH + s12 + t)^2) - 
 ((I/15)*(193*mmH^14*(-1 + s12)*(-1 + t) - 120*s12^4*t^5*
     (11*s12^3 + 18*t^3 + 8*s12^2*(-2 + 5*t) + s12*t*(-16 + 47*t)) + 
    4*mmH*s12^2*t^3*(480*s12^6*(-12 + t) + 7200*t^6 - 
      30*s12*t^5*(-677 + 36*t) + s12^5*t*(-15645 + 1849*t) + 
      s12^2*t^3*(-1680 + 21851*t - 3434*t^2) + 
      s12^3*t^2*(-4080 + 5634*t - 2803*t^2) + 
      8*s12^4*t*(-210 - 1624*t + 115*t^2)) - 
    2*mmH^13*(756 + 674*s12^2*(-1 + t) - 259*t - 750*t^2 + 
      s12*(-227 - 270*t + 750*t^2)) + mmH^12*(3103 + 3753*s12^3*(-1 + t) + 
      4296*t - 10096*t^2 - 5247*t^3 + 2*s12^2*(-3327 + 53*t + 4982*t^2) + 
      s12*(3024 - 5383*t + 2460*t^2 + 5247*t^3)) + 
    2*mmH^2*s12*t^3*(-1440*s12^7*(-15 + t) + 10080*t^6 - 
      60*s12*t^5*(1103 + 330*t) + s12^6*(66000 + 54572*t - 4301*t^2) + 
      8*s12^5*(480 + 19573*t + 7093*t^2 + 177*t^3) + 
      4*s12^2*t^3*(768 - 48037*t - 9275*t^2 + 810*t^3) + 
      2*s12^3*t^2*(11056 - 62388*t - 1392*t^2 + 5981*t^3) + 
      s12^4*t*(21600 + 86590*t + 38480*t^2 + 12999*t^3)) - 
    mmH^11*(1072 + 5392*s12^4*(-1 + t) + 11297*t - 13032*t^2 - 40853*t^3 - 
      10550*t^4 + s12^3*(-18867 + 2605*t + 25448*t^2) + 
      s12^2*(-7060 - 20686*t + 37076*t^2 + 33986*t^3) + 
      s12*(8409 + 1576*t - 17916*t^2 + 15441*t^3 + 10550*t^4)) - 
    mmH^3*t*(-2880*t^8 + 120*s12*t^7*(1097 + 180*t) + 
      s12^7*t*(-17640 + 252296*t + 70449*t^2 - 3715*t^3) - 
      480*s12^8*(12 - 62*t^2 + 3*t^3) - 24*s12^2*t^5*
       (112 + 7576*t + 8189*t^2 + 630*t^3) + 
      8*s12^6*t*(240 + 39484*t + 78470*t^2 + 12580*t^3 + 399*t^4) + 
      2*s12^3*t^4*(19616 - 295149*t - 200460*t^2 + 7637*t^3 + 1620*t^4) + 
      s12^4*t^3*(107984 + 11483*t + 7984*t^2 + 129993*t^3 + 12542*t^4) + 
      s12^5*t^2*(48000 + 614677*t + 572828*t^2 + 160134*t^3 + 14769*t^4)) + 
    mmH^4*t*(-120*t^7*(187 + 30*t) - 240*s12^8*(20 + 4*t - 37*t^2 + t^3) + 
      8*s12*t^5*(-816 + 42728*t + 17479*t^2 + 900*t^3) + 
      s12^7*(-33240 - 14656*t + 177976*t^2 + 20009*t^3 - 549*t^4) + 
      2*s12^2*t^4*(-6624 + 20109*t - 162526*t^2 - 35841*t^3 + 90*t^4) + 
      4*s12^6*(-480 - 15448*t + 162260*t^2 + 123013*t^3 + 10307*t^4 + 
        182*t^5) + 2*s12^3*t^3*(49552 - 64769*t - 274580*t^2 + 12175*t^3 + 
        15162*t^4 + 270*t^5) + s12^4*t^2*(124096 + 635167*t + 657308*t^2 + 
        448924*t^3 + 90787*t^4 + 2142*t^5) + 
      s12^5*t*(19200 + 485828*t + 1391108*t^2 + 659795*t^3 + 91026*t^4 + 
        2639*t^5)) - 2*mmH^5*(240*s12^8*t*(-1 - 2*t + 2*t^2) - 
      2*t^6*(624 + 19241*t + 7012*t^2 + 360*t^3) + 
      s12*t^5*(-18688 + 199941*t + 185382*t^2 + 23335*t^3 + 540*t^4) + 
      s12^7*(330 - 14722*t - 2033*t^2 + 27633*t^3 + 1062*t^4) + 
      2*s12^2*t^4*(-4848 + 73382*t - 13586*t^2 - 22917*t^3 + 2400*t^4 + 
        180*t^5) + s12^6*(-480 - 35584*t - 27040*t^2 + 259204*t^3 + 
        88546*t^4 + 3226*t^5) + s12^3*t^3*(63488 + 271157*t + 93648*t^2 + 
        128505*t^3 + 66781*t^4 + 3573*t^5) + 
      s12^5*t*(-1440 - 389*t + 490266*t^2 + 655720*t^3 + 156724*t^4 + 
        8284*t^5) + s12^4*t^2*(32912 + 333789*t + 741250*t^2 + 598367*t^3 + 
        158990*t^4 + 8831*t^5)) + mmH^10*(4243*s12^5*(-1 + t) + 
      s12^4*(-24855 + 5555*t + 32004*t^2) + 
      2*s12^3*(-13690 - 22529*t + 50359*t^2 + 41815*t^3) - 
      t*(448 - 1236*t + 87860*t^2 + 84945*t^3 + 13155*t^4) + 
      2*s12^2*(679 - 11110*t + 19417*t^2 + 75349*t^3 + 32685*t^4) + 
      s12*(4384 + 16458*t - 46544*t^2 - 21558*t^3 + 37795*t^4 + 13155*t^5)) - 
    2*mmH^9*(870*s12^6*(-1 + t) + s12^5*(-8520 + 3191*t + 10112*t^2) + 
      s12^4*(-16106 - 30026*t + 64276*t^2 + 51495*t^3) - 
      t^2*(7504 + 31165*t + 100644*t^2 + 52896*t^3 + 5184*t^4) + 
      s12^3*(-7377 - 29092*t + 67034*t^2 + 198114*t^3 + 74103*t^4) + 
      s12*t*(3136 - 33776*t - 67030*t^2 + 14854*t^3 + 26911*t^4 + 5184*t^5) + 
      2*s12^2*(1680 + 1582*t + 12296*t^2 + 65184*t^3 + 71953*t^4 + 
        18970*t^5)) + mmH^6*(-240*s12^8*(-1 + t)*t + 
      2*s12^7*(4 - 2187*t - 563*t^2 + 3213*t^3) - 
      2*t^5*(7360 + 77169*t + 49362*t^2 + 5629*t^3 + 90*t^4) + 
      8*s12^6*(322 - 10060*t + 1459*t^2 + 23646*t^3 + 3081*t^4) + 
      2*s12*t^4*(-39920 + 46135*t + 239684*t^2 + 64698*t^3 + 3838*t^4 + 
        90*t^5) + 2*s12^2*t^3*(576 + 108845*t + 222562*t^2 + 56433*t^3 + 
        30987*t^4 + 3213*t^5) + 2*s12^3*t^2*(43232 + 307878*t + 507962*t^2 + 
        438115*t^3 + 188028*t^4 + 17316*t^5) + 
      s12^5*(-2880 - 59168*t - 28000*t^2 + 919560*t^3 + 563749*t^4 + 
        53125*t^5) + s12^4*t*(10496 + 233678*t + 1046496*t^2 + 1699961*t^3 + 
        700213*t^4 + 63624*t^5)) + mmH^7*(s12^7*(743 - 1601*t + 276*t^2) - 
      8*s12^6*(-394 - 2545*t + 2704*t^2 + 3334*t^3) + 
      s12^5*(1483 + 118028*t - 74738*t^2 - 410201*t^3 - 91080*t^4) + 
      t^4*(32848 + 196467*t + 201992*t^2 + 40021*t^3 + 1422*t^4) - 
      s12*t^3*(-76160 - 260291*t + 249432*t^2 + 185920*t^3 + 25285*t^4 + 
        1422*t^5) - 2*s12^2*t^2*(13824 + 21880*t + 280018*t^2 + 219937*t^3 + 
        93174*t^4 + 12337*t^5) - s12^3*t*(29120 + 265178*t + 840816*t^2 + 
        1192363*t^3 + 675581*t^4 + 92264*t^5) - 
      s12^4*(-1712 - 1689*t + 142632*t^2 + 1024333*t^3 + 876510*t^4 + 
        133908*t^5)) + mmH^8*(291*s12^7*(-1 + t) + 
      s12^6*(-5788 + 4340*t + 5168*t^2) + s12^5*(-16564 - 47281*t + 
        82748*t^2 + 69305*t^3) - t^3*(34112 + 154905*t + 256960*t^2 + 
        82518*t^3 + 5065*t^4) + s12^4*(-14205 - 100876*t + 147374*t^2 + 
        533637*t^3 + 162182*t^4) + s12*t^2*(-25280 - 258624*t - 66368*t^2 + 
        134273*t^3 + 47350*t^4 + 5065*t^5) + 
      2*s12^2*t*(12192 + 3043*t + 146514*t^2 + 249886*t^3 + 153265*t^4 + 
        27424*t^5) + s12^3*(3616 + 14958*t + 213904*t^2 + 716406*t^3 + 
        707871*t^4 + 150509*t^5)))*canMIPlanar[3, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*
   (mmH - t)^4*(mmH - s12 - t)^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (I*(2*mmH^5*(s12^3 + (-8 + t)*t^2 + s12^2*(-8 + 3*t) + s12*t*(32 + 3*t)) + 
    t^3*(s12 + t)^2*(5*s12^2 + 2*s12*(-8 + t) + t*(-16 + 5*t)) + 
    mmH^4*(s12^4 + (46 - 9*t)*t^3 - 2*s12^3*(1 + 3*t) - 6*s12^2*t*(9 + 4*t) - 
      2*s12*t^2*(147 + 13*t)) - mmH^2*t*(-(s12^4*(15 + 11*t)) + 
      s12^3*(48 + 26*t - 30*t^2) - 2*s12*t^2*(-72 - 251*t + t^2) - 
      8*s12^2*t*(-18 - 52*t + 3*t^2) + t^3*(48 + 31*t + 3*t^2)) + 
    mmH*t^2*(-(s12^4*(31 + t)) + s12^3*(48 - 50*t - 8*t^2) + 
      t^3*(48 + 19*t - 5*t^2) - 18*s12^2*t*(-8 - 6*t + t^2) - 
      2*s12*t^2*(-72 - 73*t + 8*t^2)) + 
    mmH^3*(5*s12^4*(-1 + t) + t^3*(16 - 23*t + 15*t^2) + 
      2*s12^3*(8 + 9*t + 15*t^2) + 4*s12^2*t*(12 + 79*t + 15*t^2) + 
      2*s12*t^2*(24 + 279*t + 25*t^2)))*canMIPlanar[3, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^3*(s12 + t)^3*
   (-mmH + s12 + t)^2) - 
 ((I/3)*(45*mmH^13*(-1 + s12) + 12*s12^5*t^3*(10*s12^3 + 27*s12^2*t + 
      8*s12*t*(-2 + 3*t) + t^2*(-16 + 7*t)) - 
    2*mmH^12*(160*s12^2 + 11*s12*(5 + 14*t) - 2*(87 + 77*t)) + 
    2*mmH*s12^3*t*(1152*t^6 + 72*s12^6*(-20 + 3*t) + 
      4*s12^5*t*(-1053 + 164*t) + 4*s12^4*t^2*(-1031 + 187*t) + 
      s12^2*t^3*(864 + 2507*t - 220*t^2) + 3*s12*t^4*(112 + 975*t - 32*t^2) + 
      2*s12^3*t^2*(192 - 309*t + 92*t^2)) + 
    mmH^11*(-751 + 1027*s12^3 - 2003*t - 853*t^2 + 12*s12^2*(175 + 176*t) + 
      s12*(-1168 + 459*t + 853*t^2)) - mmH^2*s12^3*
     (144*s12^6*(4 - 16*t + 3*t^2) + 48*t^5*(16 + 289*t + 66*t^2) + 
      2*s12^5*t*(-8820 - 1776*t + 721*t^2) + 
      s12^4*t^2*(-43248 + 3664*t + 1843*t^2) + 
      s12*t^4*(4400 + 31621*t + 7559*t^2 - 192*t^3) + 
      3*s12^2*t^3*(1728 + 6387*t + 3299*t^2 - 115*t^3) + 
      2*s12^3*t^2*(576 - 12009*t + 5377*t^2 + 340*t^3)) - 
    mmH^10*(-368 + 1898*s12^4 - 3527*t - 4609*t^2 - 1232*t^3 + 
      s12^3*(8157 + 6754*t) + 4*s12^2*(401 + 2473*t + 1356*t^2) + 
      s12*(-3473 - 5577*t + 779*t^2 + 1232*t^3)) + 
    mmH^3*s12*(12*s12*(16 - 135*t)*t^5 - 576*t^7 + 
      36*s12^8*(20 - 4*t + 3*t^2) + 6*s12^7*(748 - 2224*t + 481*t^2 + 
        63*t^3) + 4*s12^2*t^4*(1040 + 8934*t + 4831*t^2 + 348*t^3) + 
      s12^6*t*(-39864 - 21132*t + 10342*t^2 + 507*t^3) + 
      s12^4*t^2*(7104 + 9018*t + 55526*t^2 + 6767*t^3 - 73*t^4) + 
      s12^3*t^3*(11488 + 69997*t + 49257*t^2 + 3253*t^3 - 48*t^4) + 
      2*s12^5*t*(384 - 35415*t + 9069*t^2 + 6243*t^3 + 106*t^4)) - 
    2*mmH^8*(806*s12^6 + s12^5*(9640 + 6828*t) + 
      s12^4*(18702 + 30107*t + 14405*t^2) - 
      t^2*(1056 + 2675*t + 1645*t^2 + 206*t^3) + 
      s12^3*(2401 + 28815*t + 35507*t^2 + 10547*t^3) + 
      2*s12*t*(-1024 - 4790*t - 3569*t^2 + 159*t^3 + 103*t^4) + 
      6*s12^2*(-40 - 248*t + 1109*t^2 + 1804*t^3 + 379*t^4)) + 
    mmH^9*(2183*s12^5 + s12^4*(16221 + 12326*t) + 
      2*s12^3*(7794 + 17618*t + 8431*t^2) - 
      t*(1408 + 6348*t + 5378*t^2 + 983*t^3) + 
      2*s12^2*(-2274 + 4060*t + 9949*t^2 + 3470*t^3) + 
      s12*(-1088 - 12260*t - 11802*t^2 + 774*t^3 + 983*t^4)) - 
    2*mmH^4*s12*(72*s12^8*(2 + t) - 6*t^5*(16 + 289*t + 16*t^2) + 
      s12^7*(2672 + 3*t + 639*t^2) - s12*t^4*(-240 + 3757*t + 235*t^2 + 
        48*t^3) + s12^6*(7666 - 12800*t + 6276*t^2 + 1615*t^3) + 
      s12^2*t^3*(4736 + 28307*t + 27509*t^2 + 4391*t^3 + 96*t^4) + 
      s12^3*t^2*(7392 + 43527*t + 63493*t^2 + 13528*t^3 + 238*t^4) + 
      s12^4*t*(2304 - 3712*t + 44822*t^2 + 22529*t^3 + 774*t^4) + 
      s12^5*(96 - 14091*t - 8507*t^2 + 19734*t^3 + 1706*t^4)) + 
    mmH^5*(36*s12^9 + 6*t^5*(-16 + 7*t) + 2*s12^8*(1009 + 567*t) + 
      2*s12^7*(9218 + 2885*t + 3072*t^2) + 
      2*s12*t^4*(-704 - 4651*t - 614*t^2 + 24*t^3) + 
      2*s12^6*(14973 - 449*t + 21832*t^2 + 6080*t^3) - 
      6*s12^2*t^3*(32 + 1871*t + 221*t^2 - 3*t^3 + 8*t^4) + 
      2*s12^3*t^2*(5568 + 37594*t + 47574*t^2 + 14789*t^3 + 669*t^4) + 
      s12^4*t*(9344 + 92392*t + 167882*t^2 + 83953*t^3 + 5224*t^4) + 
      s12^5*(1152 + 34800*t + 65610*t^2 + 96434*t^3 + 11001*t^4)) + 
    mmH^7*(773*s12^7 + 2*s12^6*(7221 + 4742*t) + 
      s12^5*(48120 + 55471*t + 28377*t^2) - 
      t^3*(1568 + 1967*t + 955*t^2 + 71*t^3) + 
      s12^4*(23553 + 98093*t + 114725*t^2 + 32362*t^3) + 
      s12*t^2*(-5952 - 19526*t - 10458*t^2 + 479*t^3 + 71*t^4) + 
      2*s12^2*t*(-768 + 2453*t + 4143*t^2 + 6440*t^3 + 642*t^4) + 
      s12^3*(1600 + 44452*t + 98116*t^2 + 85138*t^3 + 14437*t^4)) - 
    mmH^6*(234*s12^8 + s12^7*(6901 + 4194*t) - t^4*(592 + 147*t + 89*t^2) + 
      4*s12^6*(9423 + 6747*t + 4208*t^2) + 
      s12*t^3*(-4160 - 15563*t - 4611*t^2 + 235*t^3) + 
      s12^5*(35451 + 65819*t + 95543*t^2 + 26284*t^3) - 
      2*s12^2*t^2*(768 + 999*t - 319*t^2 - 1726*t^3 + 2*t^4) + 
      s12^3*t*(6656 + 81528*t + 112360*t^2 + 63391*t^3 + 5624*t^4) + 
      s12^4*(2320 + 76573*t + 143091*t^2 + 131074*t^3 + 18680*t^4)))*
   canMIPlanar[3, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12*(mmH - t)^3*(mmH - s12 - t)^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((8*I)*t*(2 + t)*(-3*mmH + 3*s12 + 2*t)*canMIPlanar[3, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^4) - ((8*I)*(2 + s12)*(-3*mmH + 2*s12 + 3*t)*
   canMIPlanar[3, 4, {t, s12, mmH}])/(-mmH + s12 + t)^4 + 
 ((4*I)*(-4*s12^2*(s12 - t)*t*(s12 + t)^3 + 4*mmH^6*(s12^2 - 4*s12*t + t^2) - 
    mmH^3*(27*s12^5 + s12^4*(9 - 74*t) + s12^3*(31 - 166*t)*t + 
      3*s12^2*(7 - 20*t)*t^2 + 7*s12*t^3*(3 + t) + 2*t^4*(5 + t)) + 
    mmH^4*(33*s12^4 - 89*s12^3*t + s12^2*(28 - 101*t)*t + 4*t^3*(1 + 2*t) + 
      s12*t^2*(8 + 5*t)) + mmH*s12*(s12 + t)^2*(s12^4 - 12*t^3 - 
      2*s12*t^2*(8 + t) + 3*s12^3*(-1 + 4*t) + s12^2*t*(13 + 9*t)) + 
    mmH^2*(s12 + t)^2*(7*s12^4 + s12^3*(10 - 59*t) + 2*s12*(11 - 2*t)*t^2 + 
      4*t^3 - 2*s12^2*t*(6 + 11*t)) + 2*mmH^5*(-9*s12^3 + t^2 - 5*t^3 + 
      s12*t*(-4 + 11*t) + s12^2*(1 + 31*t)))*canMIPlanar[4, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - s12 - t)^3*
   (s12 + t)^3) + ((4*I)*(2*mmH^8*(s12^2 - 4*s12*t + t^2) + 
    s12^3*(s12 + t)^4*(2*s12^2 + s12*t + t^2) + mmH*s12^2*(s12 + t)^3*
     (s12^3*(-21 + t) + 12*s12^2*t - 5*t^3 - s12*t^2*(22 + t)) - 
    2*mmH^7*(6*s12^3 + s12^2*(1 - 21*t) + t^2*(1 + 3*t) - 
      2*s12*t*(2 + 3*t)) + mmH^2*s12*(s12 + t)^2*(8*s12^5 + 7*t^4 + 
      3*s12^4*(22 + t) + s12*t^3*(53 + t) - s12^3*t*(87 + t) + 
      s12^2*t^2*(1 + 5*t)) + mmH^6*(31*s12^4 + s12^3*(18 - 88*t) + 
      2*s12*t^2*(-15 + 4*t) + t^3*(12 + 7*t) - 2*s12^2*t*(30 + 41*t)) - 
    mmH^3*(29*s12^7 - t^6 + 5*s12*t^5*(5 + t) + s12^5*t*(-105 + 19*t) + 
      s12^2*t^4*(54 + 35*t) + s12^4*t^2*(-455 + 44*t) + s12^6*(106 + 45*t) + 
      s12^3*t^3*(-216 + 71*t)) + mmH^5*(-47*s12^5 + s12*(4 - 27*t)*t^3 + 
      12*s12^2*t^2*(18 + t) - t^4*(17 + 4*t) + 2*s12^3*t*(86 + 75*t) + 
      s12^4*(-59 + 80*t)) + mmH^4*(47*s12^6 - s12^5*(-102 + t) + 
      19*s12*t^4*(2 + t) + t^5*(6 + t) + 2*s12^3*t^2*(-248 + 3*t) + 
      s12^2*t^3*(-146 + 59*t) - s12^4*t*(228 + 83*t)))*
   canMIPlanar[4, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - s12 - t)^3*(s12 + t)^4) - 
 ((4*I)/15)*((24*(-2 + s12))/(-mmH + s12 + t)^3 - 
   (60*mmH^3)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (30*mmH^4)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (60*mmH^2*s12)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (480*mmH^2*t)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (60*mmH^3*t)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (30*mmH^3*t)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (30*mmH^4*t)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (900*mmH*s12*t)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (60*mmH^2*s12*t)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (1320*mmH*t^2)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (60*mmH^2*t^2)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (300*mmH^2*t^2)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) - 
   (60*mmH^3*t^2)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) - 
   (1260*s12*t^2)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (240*mmH*s12*t^2)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (720*t^3)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (60*mmH*t^3)/((mmH - t)^4*(-mmH + s12 + t)^2) + 
   (360*mmH*t^3)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (60*mmH^2*t^3)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (60*s12*t^3)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (60*s12*t^3)/(mmH*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (60*t^4)/((mmH - t)^4*(-mmH + s12 + t)^2) - 
   (60*t^4)/(mmH*(mmH - t)^4*(-mmH + s12 + t)^2) - 
   (90*t^4)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) - 
   (60*mmH*t^4)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (30*t^5)/(s12*(mmH - t)^4*(-mmH + s12 + t)^2) - 
   (30*t^5)/(mmH*s12*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (6*(s12 + t))/(s12^2*t*(-mmH + s12 + t)) + 
   (10*(2 + s12 + t)*(s12^2 + t^2))/(s12^2*t*(-mmH + s12 + t)^2) - 
   (4*(2 + s12 + t)*(s12^2 + 4*t^2))/(s12^2*t*(-mmH + s12 + t)^2) - 
   (6*(mmH - 2*t + s12*(-1 + 2*t)))/(t*(-mmH + s12 + t)^3) - 
   (6*(s12^3 + 2*s12*t - 3*t^2 + s12^2*(3 + t) + mmH^2*(-s12 + t) + 
      mmH*(-3*s12 + t - 2*t^2)))/(s12^2*t*(-mmH + s12 + t)^2) + 
   (30*(mmH^4 - 2*mmH^3*(-3 + 4*s12 + t) + 
      s12*(3*s12^3 - 24*t^2 + 2*s12*t*(-8 + 3*t) + s12^2*(-4 + 6*t)) + 
      2*mmH^2*(8*s12^2 + (-12 + t)*t + s12*(-8 + 9*t)) - 
      2*mmH*(6*s12^3 + 10*s12*(-2 + t)*t - 18*t^2 + s12^2*(-7 + 11*t))))/
    ((mmH - s12)^4*(-mmH + s12 + t)^2) - 
   (15*(-(s12^5*t^3) + s12^3*t^5 + mmH^8*(s12 + t) - 
      mmH^7*(s12 + 3*s12^2 + 8*s12*t + (-5 + t)*t) - 
      mmH*s12^2*t^2*(19*s12^3 - 6*s12^2*(-2 + t)*t - 2*s12*(-2 + t)*t^2 + 
        5*t^3) + mmH^6*(5*s12^3 - t^2*(18 + t) + 2*s12*t*(4 + 5*t) + 
        2*s12^2*(1 + 8*t)) + mmH^2*s12*t*(s12^3*(84 - 13*t)*t + 
        s12^2*(52 - 19*t)*t^2 - t^4 + 2*s12*t^3*(4 + t) + s12^4*(17 + 8*t)) - 
      mmH^3*(2*s12^3*(76 - 13*t)*t^2 + s12^2*(48 - 5*t)*t^3 - 18*s12*t^4 - 
        t^5 + s12^5*(1 + 6*t) + s12^4*t*(62 + 13*t)) + 
      mmH^4*(2*s12^5 - 2*s12^2*(-54 + t)*t^2 - 10*t^4 - 5*s12*t^3*(5 + t) + 
        s12^4*(2 + 13*t) + s12^3*t*(93 + 14*t)) + 
      mmH^5*(-5*s12^4 + t^3*(22 + t) + s12*t^2*(1 + 2*t) - 
        2*s12^3*(1 + 8*t) - s12^2*t*(61 + 22*t))))/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)^3) - 
   (10*(mmH^4*(-1 + s12) + mmH^3*(-2 - 4*s12^2 + s12*(4 - 3*t) + 3*t) + 
      2*s12*(-3*s12^3 + 2*s12*(-4 + t)*t + (-2 + t)*t^2 - 2*s12^2*(2 + t)) + 
      mmH^2*(2*s12^3 + (4 - 3*t)*t + s12^2*(4 + 8*t) + 
        s12*(-4 - 6*t + 3*t^2)) + mmH*(2*s12^4 + 2*s12^3*(-2 + t) + 
        (-2 + t)*t^2 - 2*s12^2*(-3 + 7*t + t^2) - 
        s12*(-8 - 8*t + 2*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*
     (-mmH + s12 + t)^3) + 
   (4*(mmH^4*(-1 + s12) + mmH^3*(-2 - 4*s12^2 + s12*(4 - 3*t) + 3*t) + 
      2*s12*(6*s12^3 + 2*s12*(-4 + t)*t + (-2 + t)*t^2 - 5*s12^2*(2 + t)) + 
      mmH^2*(-s12^3 + (4 - 3*t)*t + s12^2*(1 + 8*t) + 
        s12*(8 - 6*t + 3*t^2)) - mmH*(4*s12^4 - (-2 + t)*t^2 - 
        5*s12^3*(4 + t) + s12^2*(6 + 5*t + 2*t^2) + 
        s12*(16 + 16*t + 2*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*
     (-mmH + s12 + t)^3) + 
   (6*(mmH^4*(-1 + t) + mmH^3*(-2 - 3*s12*(-1 + t) + 4*t - 4*t^2) + 
      2*t*(s12^3 + 2*s12^2*(-1 + t) + 2*t^2*(-5 + 3*t) - s12*t*(8 + 5*t)) + 
      mmH^2*(3*s12^2*(-1 + t) + t*(8 + t - t^2) + s12*(4 - 6*t + 8*t^2)) - 
      mmH*(s12^3*(-1 + t) + s12*t*(16 + 5*t - 5*t^2) + 
        2*s12^2*(1 + t + t^2) + 2*t*(8 + 3*t - 10*t^2 + 2*t^3))))/
    (s12*(mmH*(-1 + t) - 2*t)*t*(-mmH + s12 + t)^3) + 
   (6*(2*mmH^3*(s12 - t)*(-1 + t) - 2*t*(s12^3 + 3*s12*(-2 + t)*t + 
        s12^2*(-3 + 2*t) + 2*t^2*(-1 + 4*t)) + 
      mmH^2*(-3*s12^2*(-1 + t) - s12*(3 + t) + t*(-12 + 11*t + t^2)) + 
      mmH*(s12^3*(-1 + t) + s12^2*(3 + t + 2*t^2) + 
        s12*t*(16 - 17*t + 3*t^2) + 2*t*(8 - t - 7*t^2 + 3*t^3))))/
    (s12*(mmH*(-1 + t) - 2*t)*t*(-mmH + s12 + t)^3) - 
   (15*(2*mmH^9*(-1 + t) + mmH^8*(7 - 13*s12*(-1 + t) - 11*t - 4*t^2) + 
      4*s12^3*t*(s12^3 + 14*t^3 + 4*s12^2*(-4 + 3*t) + s12*t*(-16 + 25*t)) + 
      2*mmH*s12^2*(s12^4 - 116*t^4 + 4*s12*t^2*(32 - 61*t + t^2) + 
        2*s12^2*t*(80 - 37*t + 5*t^2) + s12^3*(-16 + 43*t + 6*t^2)) + 
      mmH^7*(-7 + 31*s12^2*(-1 + t) + 55*t + 18*t^2 + 4*t^3 + 
        s12*(-49 + 74*t + 25*t^2)) - mmH^6*(-16 + 38*s12^3*(-1 + t) + 167*t + 
        68*t^2 + t^3 + 2*t^4 + s12^2*(-111 + 157*t + 72*t^2) + 
        s12*(-51 + 339*t + 82*t^2 + 26*t^3)) - 
      mmH^2*s12*(-264*t^4 + s12^5*(-1 + 7*t) - 48*s12*t^2*
         (-8 + 17*t + 2*t^2) + s12^4*(17 + 39*t + 60*t^2) + 
        2*s12^2*t*(352 + 23*t - 60*t^2 + 25*t^3) + 
        s12^3*(-144 + 657*t + 18*t^2 + 103*t^3)) + 
      2*mmH^5*(14*s12^4*(-1 + t) + s12^3*(-57 + 74*t + 53*t^2) + 
        t*(64 + 85*t - 26*t^2 - 3*t^3) + s12^2*(-48 + 349*t + 91*t^2 + 
          43*t^3) + s12*(-48 + 448*t + 110*t^2 - 5*t^3 + 6*t^4)) + 
      mmH^3*(3*s12^6*(-1 + t) - 56*t^4 + s12^5*(-13 + 26*t + 21*t^2) - 
        8*s12*t^2*(-32 + 65*t + 27*t^2) + s12^4*(13 + 267*t + 200*t^2 + 
          34*t^3) + 2*s12^2*t*(416 + 273*t - 224*t^2 + 39*t^3) + 
        2*s12^3*(-128 + 799*t + 26*t^2 + 127*t^3 + 8*t^4)) - 
      mmH^4*(13*s12^5*(-1 + t) - 4*t^2*(-16 + 23*t + 12*t^2) + 
        s12^4*(-57 + 73*t + 76*t^2) + 2*s12*t*(256 + 289*t - 180*t^2 - 
          9*t^3) + s12^3*(-54 + 642*t + 258*t^2 + 98*t^3) + 
        2*s12^2*(-112 + 880*t + 95*t^2 + 70*t^3 + 17*t^4))))/
    (mmH*(mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*
     (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))))*
  canMIPlanar[4, 3, {s12, t, mmH}] - 
 ((4*I)*(2*mmH^8*(s12^2 - 4*s12*t + t^2) - t^3*(s12 + t)^4*
     (4*s12^2 + t*(-16 + 3*t) + s12*(-16 + 5*t)) - 
    2*mmH^7*(3*s12^3 + s12^2*(1 - 6*t) + t^2*(1 + 6*t) - s12*t*(4 + 21*t)) + 
    mmH^6*(7*s12^4 + s12^3*(4 + 8*t) - 4*s12*t^2*(9 + 22*t) + 
      t^3*(10 + 31*t) - 2*s12^2*t*(3 + 41*t)) + 
    mmH^5*(-4*s12^5 + s12^4*(1 - 25*t) + 4*s12^3*t*(1 + 5*t) + 
      4*s12*t^3*(19 + 22*t) + 6*s12^2*t^2*(10 + 27*t) - t^4*(17 + 45*t)) - 
    mmH*t^2*(s12 + t)^3*(s12^3*(-2 + t) + 2*s12^2*(24 - 13*t + t^2) + 
      t^2*(64 - 25*t + 2*t^2) + s12*t*(112 - 47*t + 3*t^2)) + 
    mmH^2*t*(s12 + t)^2*(s12^4*(-8 + 5*t) + 8*t^3*(12 - 7*t + t^2) + 
      s12*t^2*(240 - 162*t + 5*t^2) + 3*s12^3*(16 - 20*t + 5*t^2) + 
      s12^2*t*(192 - 146*t + 7*t^2)) - 
    mmH^3*(s12^6*(-6 + t) + s12^2*t^3*(448 - 508*t - 57*t^2) + 
      s12*t^4*(272 - 276*t + 7*t^2) + s12^5*(16 - 58*t + 13*t^2) + 
      s12^4*t*(128 - 216*t + 15*t^2) - 2*s12^3*t^2*(-176 + 221*t + 20*t^2) + 
      t^5*(64 - 46*t + 21*t^2)) + mmH^4*(s12^6 + s12^5*(-9 + 13*t) + 
      s12^2*t^2*(96 - 238*t - 155*t^2) + s12*t^3*(64 - 155*t - 39*t^2) + 
      s12^4*(16 - 51*t + 27*t^2) - 2*s12^3*t*(-32 + 70*t + 31*t^2) + 
      t^4*(16 - 3*t + 39*t^2)))*canMIPlanar[4, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^4) + 
 ((4*I)*(2*mmH^13 - mmH^12*(16*s12 + 17*(1 + t)) + 
    2*s12^3*t^4*(12*s12^4 + 17*s12^3*t - 4*t^4 - 2*s12^2*t*(8 + t) - 
      s12*t^2*(16 + 11*t)) + mmH^11*(53 + 46*s12^2 + 122*t + 64*t^2 + 
      s12*(100 + 133*t)) + mmH*s12^2*t^2*(24*s12^6*(-4 + t) - 168*t^6 + 
      12*s12^5*t*(-32 + 7*t) + 5*s12^4*t^2*(-118 + 27*t) + 
      4*s12*t^4*(32 - 97*t + 3*t^2) + s12^2*t^3*(336 - 335*t + 49*t^2) + 
      s12^3*t^2*(160 - 405*t + 112*t^2)) - 
    mmH^10*(64 + 64*s12^3 + 308*t + 380*t^2 + 135*t^3 + 
      19*s12^2*(11 + 20*t) + s12*(239 + 574*t + 521*t^2)) - 
    mmH^2*s12*t*(-120*t^7 + 4*s12^7*(-36 + 8*t + 3*t^2) + 
      2*s12^6*t*(-648 + 140*t + 25*t^2) - 4*s12*t^5*(-48 + 380*t + 29*t^2) + 
      s12^5*t^2*(-3124 + 801*t + 82*t^2) + 4*s12^2*t^4*
       (256 - 731*t - 40*t^2 + t^3) + s12^3*t^3*(1216 - 2840*t + 354*t^2 + 
        21*t^3) + s12^4*t^2*(320 - 3309*t + 970*t^2 + 61*t^3)) + 
    mmH^3*t*(8*t^7 + 8*s12^8*(-8 + 5*t) - 4*s12*t^5*(-32 + 209*t + 13*t^2) + 
      14*s12^7*(-84 + 2*t + 17*t^2) + 2*s12^6*t*(-3086 + 628*t + 277*t^2) - 
      2*s12^2*t^4*(-688 + 2809*t + 417*t^2 + 8*t^3) + 
      2*s12^3*t^3*(1632 - 4597*t - 378*t^2 + 12*t^3) + 
      5*s12^5*t*(64 - 2114*t + 584*t^2 + 121*t^3) + 
      s12^4*t^2*(2144 - 10049*t + 1770*t^2 + 284*t^3)) + 
    mmH^9*(46*s12^4 + 4*s12^3*(41 + 143*t) + s12^2*(352 + 737*t + 1556*t^2) + 
      t*(336 + 743*t + 665*t^2 + 170*t^3) + 
      s12*(288 + 923*t + 1604*t^2 + 1098*t^3)) - 
    mmH^4*(4*s12^8*t + 2*t^6*(16 + 29*t + 2*t^2) + 
      s12^7*(-24 - 496*t + 318*t^2) + 2*s12^6*t*(-2077 - 188*t + 666*t^2) + 
      4*s12*t^5*(216 - 614*t - 68*t^2 + t^3) - 
      2*s12^2*t^4*(-2048 + 5643*t + 1046*t^2 + 19*t^3) + 
      2*s12^3*t^3*(2688 - 8623*t - 180*t^2 + 183*t^3) + 
      2*s12^5*t*(80 - 7491*t + 1458*t^2 + 1099*t^3) + 
      s12^4*t^2*(2016 - 19842*t + 4251*t^2 + 1583*t^3)) - 
    mmH^8*(16*s12^5 + s12^4*(-33 + 533*t) + 58*s12^3*(1 - 8*t + 46*t^2) + 
      t^2*(736 + 978*t + 709*t^2 + 127*t^3) + 
      2*s12*t*(752 + 567*t + 1234*t^2 + 655*t^3) + 
      s12^2*(512 - 302*t + 2008*t^2 + 3082*t^3)) + 
    mmH^5*(2*s12^7*(-8 + 17*t) + t^5*(208 + 193*t + 41*t^2) + 
      s12^6*(-166 - 1575*t + 1140*t^2) + s12*t^4*(2464 - 3777*t - 380*t^2 + 
        64*t^3) + s12^2*t^3*(6464 - 13804*t - 1765*t^2 + 288*t^3) + 
      2*s12^3*t^2*(2432 - 10580*t + 1050*t^2 + 969*t^3) + 
      s12^5*(32 - 8049*t - 1200*t^2 + 3590*t^3) + 
      s12^4*t*(976 - 20609*t + 3473*t^2 + 4206*t^3)) + 
    mmH^7*(2*s12^6 + s12^5*(-136 + 333*t) + 
      s12^4*(-367 - 2228*t + 3056*t^2) + t^3*(864 + 795*t + 468*t^2 + 
        52*t^3) + s12*t^2*(3264 - 438*t + 1928*t^2 + 897*t^3) + 
      2*s12^2*t*(1328 - 2229*t + 1487*t^2 + 1551*t^3) + 
      s12^3*(448 - 4834*t + 272*t^2 + 5066*t^3)) - 
    mmH^6*(3*s12^6*(-27 + 46*t) + s12^5*(-401 - 2622*t + 2349*t^2) + 
      t^4*(576 + 448*t + 186*t^2 + 9*t^3) + 
      s12*t^3*(3776 - 2925*t + 430*t^2 + 341*t^3) + 
      s12^2*t^2*(5696 - 10588*t + 1103*t^2 + 1552*t^3) + 
      2*s12^3*t*(1152 - 7724*t + 1376*t^2 + 2249*t^3) + 
      s12^4*(192 - 8844*t - 1340*t^2 + 5431*t^3)))*
   canMIPlanar[4, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((16*I)*t*(2 + t)*canMIPlanar[4, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((16*I)*(2 + s12)*canMIPlanar[4, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 ((4*I)*(-2*s12^5 + t^3*(1 + t) - 2*s12^4*(1 + 5*t) - s12^3*t*(7 + 10*t) + 
    2*mmH^3*(s12^2 - 4*s12*t + t^2) + s12^2*t*(1 - 5*t + 2*t^2) + 
    s12*t^2*(-4 + t + 4*t^2) - mmH^2*(4*s12^3 + s12^2*(1 - 8*t) + 
      t^2*(1 + 4*t) - 4*s12*t*(1 + 5*t)) + 
    mmH*(4*s12^4 + s12^3*(1 + 8*t) + s12*t*(4 - 7*t - 16*t^2) + 
      t^2*(-1 + 2*t^2) - s12^2*(1 + 14*t^2)))*
   canMIPlanar[5, 1, {s12, mmH - s12 - t, mmH}])/
  (s12*(mmH - t)*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((2*I)*(2*s12*t^2*(s12 + t)^3*(s12 + 3*t) + 
    2*mmH^6*(s12^2 - 4*s12*t + t^2) + mmH*(s12 + t)^2*
     (2*s12^5 - 2*s12^3*t + 4*s12^4*t + s12^2*(-8 + t)*t^2 - (-5 + t)*t^4 + 
      s12*t^3*(-53 + 2*t)) + mmH^4*(3*s12^4 + s12^2*(43 - 55*t)*t + 
      s12*(143 - 47*t)*t^2 - s12^3*(15 + t) + t^3*(-35 + 16*t)) + 
    mmH^5*(-5*s12^3 + (10 - 9*t)*t^2 + s12^2*(10 + 11*t) + 
      s12*t*(-40 + 31*t)) - mmH^2*(6*s12^6 + 20*s12^5*t + (25 - 6*t)*t^5 + 
      s12*t^4*(-131 + 9*t) + 3*s12^4*t*(2 + 9*t) + s12^3*t^2*(-61 + 39*t) + 
      s12^2*t^3*(-223 + 41*t)) + mmH^3*(4*s12^5 + (45 - 14*t)*t^4 + 
      s12^4*(6 + 9*t) + s12*t^3*(-197 + 33*t) + s12^3*t*(1 + 37*t) + 
      s12^2*t^2*(-187 + 79*t)))*canMIPlanar[5, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12 + t)^3) - 
 ((4*I)*(2 - mmH)*canMIPlanar[5, 3, {s12, mmH - s12 - t, mmH}])/
  (-mmH + s12 + t)^3 + 
 ((I/10)*(mmH^9*(-1 + s12)*(-1 + t)*(-62*t + s12*(-67 + 62*t)) + 
    80*s12^3*t*(8*s12^4*(-1 + t) - 4*t^3*(4 + 5*t) + s12^3*t*(-17 + 15*t) + 
      s12^2*t^2*(-30 + 19*t) + s12*t^2*(-16 - 25*t + 20*t^2)) + 
    mmH^8*(s12^3*(-258 + 491*t - 233*t^2) + t*(456 - 393*t - 167*t^2) + 
      s12^2*(-318 + 320*t + 175*t^2 - 167*t^3) + 
      s12*(496 - 1187*t + 451*t^2 + 334*t^3)) - 
    8*mmH*s12*(80*t^6 + 40*s12^6*(1 - 4*t + 3*t^2) - 
      10*s12*t^4*(24 - 5*t + 6*t^2) + s12^5*t*(-85 - 188*t + 318*t^2) + 
      s12^4*t^2*(-121 - 419*t + 337*t^2) - s12^2*t^3*(320 + 187*t + 322*t^2 + 
        20*t^3) + s12^3*t^2*(-80 - 393*t - 377*t^2 + 372*t^3)) + 
    mmH^7*(3*s12^4*(88 - 161*t + 73*t^2) + 2*t*(-490 + 276*t + 703*t^2 + 
        24*t^3) + s12^3*(1722 - 3035*t + 862*t^2 + 401*t^3) + 
      s12^2*(-66 + 2094*t - 3255*t^2 + 733*t^3 + 48*t^4) - 
      2*s12*(530 - 803*t - 720*t^2 + 1270*t^3 + 48*t^4)) + 
    4*mmH^2*(-80*t^6 + 10*s12*t^5*(27 + 34*t) + 40*s12^7*(2 - 5*t + 3*t^2) - 
      2*s12^2*t^3*(228 - 39*t + 238*t^2 + 100*t^3) + 
      s12^5*t*(529 - 881*t - 74*t^2 + 431*t^3) + 
      s12^6*(170 - 698*t + 191*t^2 + 472*t^3) - 
      s12^3*t^2*(376 - 813*t + 965*t^2 + 55*t^3 + 60*t^4) + 
      s12^4*t*(80 + 1148*t - 1894*t^2 - 241*t^3 + 501*t^4)) + 
    mmH^6*(s12^5*(-22 + 9*t + 13*t^2) - s12^4*(1894 - 3549*t + 1325*t^2 + 
        240*t^3) + s12^3*(-3348 + 4566*t + 2703*t^2 - 3079*t^3 - 54*t^4) + 
      t*(592 - 264*t - 3218*t^2 - 743*t^3 + 37*t^4) + 
      s12*(592 + 364*t - 5204*t^2 + 3996*t^3 + 1462*t^4 - 74*t^5) + 
      s12^2*(1460 - 6438*t + 6153*t^2 + 2519*t^3 - 665*t^4 + 37*t^5)) - 
    2*mmH^3*(40*s12^7*(-1 + t)^2 - 20*t^4*(-16 + 11*t + 10*t^2) + 
      2*s12^6*(278 - 753*t + 380*t^2 + 145*t^3) + 
      2*s12*t^3*(-272 - 597*t + 520*t^2 + 260*t^3) + 
      s12^2*t^2*(-840 + 208*t + 3118*t^2 - 1585*t^3 - 260*t^4) + 
      s12^5*(-498 + 1730*t - 1501*t^2 + 634*t^3 + 231*t^4) + 
      s12^3*t*(-136 + 1114*t + 4888*t^2 - 3267*t^3 + 659*t^4 - 60*t^5) + 
      s12^4*(-160 + 1042*t + 4638*t^2 - 5155*t^3 + 236*t^4 + 286*t^5)) + 
    mmH^4*(-4*t^3*(136 + 309*t + 68*t^2 + 40*t^3) + 
      s12^6*(488 - 1117*t + 588*t^2 + 61*t^3) + 
      s12^5*(-728 + 1321*t - 606*t^2 + 549*t^3 + 42*t^4) + 
      2*s12*t^2*(-704 - 2730*t + 859*t^2 + 437*t^3 + 170*t^4) + 
      s12^4*(-3412 + 8318*t + 3668*t^2 - 6710*t^3 + 297*t^4 + 57*t^5) - 
      s12^2*t*(912 + 5036*t - 13514*t^2 - 2845*t^3 + 1299*t^4 + 160*t^5) - 
      2*s12^3*(24 + 1648*t - 7229*t^2 - 196*t^3 + 2025*t^4 - 340*t^5 + 
        10*t^6)) + mmH^5*(s12^6*(-51 + 112*t - 61*t^2) - 
      s12^5*(-149 + 68*t + 96*t^2 + 55*t^3) + 
      s12^4*(4438 - 8944*t + 1685*t^2 + 2043*t^3 - 36*t^4) + 
      2*t^2*(296 + 1180*t + 1041*t^2 - 24*t^3 + 10*t^4) + 
      2*s12^3*(828 + 515*t - 6837*t^2 + 3139*t^3 + 463*t^4 - 47*t^5) - 
      8*s12*t*(34 - 416*t - 263*t^2 + 502*t^3 - 12*t^4 + 5*t^5) + 
      2*s12^2*(-432 + 1920*t + 425*t^2 - 6592*t^3 + 564*t^4 + 23*t^5 + 
        10*t^6)))*canMIPlanar[5, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) - 
 ((I/2)*(mmH^6*(s12 + t)*(-2 + 3*t) - 4*t*(5*s12*t^3*(-7 + 4*t) + 
      t^4*(-8 + 5*t) + s12^4*(-13 + 7*t) + s12^3*t*(-43 + 24*t) + 
      s12^2*t^2*(-57 + 32*t)) - mmH^5*(s12^2*(1 + 3*t) + 
      t*(-6 + 14*t + 7*t^2) + s12*(-12 + 21*t + 10*t^2)) + 
    2*mmH*(s12^4*(-18 - 8*t + 7*t^2) + t^4*(-62 + 8*t + 7*t^2) + 
      2*s12^3*t*(-56 - 6*t + 13*t^2) + 2*s12*t^3*(-99 + 5*t + 13*t^2) + 
      2*s12^2*t^2*(-113 - t + 19*t^2)) + 
    mmH^4*(-(s12^3*(-6 + t)) + s12^2*(-2 + 49*t) + 
      2*s12*(-8 + 20*t + 47*t^2 + 2*t^3) + t*(-4 + 34*t + 41*t^2 + 3*t^3)) + 
    mmH^3*(s12^4*(-3 + t) + 2*s12^2*t*(-82 - 33*t + 6*t^2) + 
      s12^3*(-30 - 23*t + 6*t^2) + t^2*(-40 - 116*t - 18*t^2 + 3*t^3) + 
      2*s12*t*(-16 - 138*t - 34*t^2 + 5*t^3)) - 
    mmH^2*(s12^4*(-20 + 3*t + t^2) + t^3*(-136 - 80*t + 21*t^2 + 2*t^3) + 
      s12^3*(-52 - 134*t + 27*t^2 + 5*t^3) + 
      s12*t^2*(-304 - 284*t + 55*t^2 + 7*t^3) + 
      s12^2*t*(-208 - 306*t + 58*t^2 + 9*t^3)))*
   canMIPlanar[5, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(mmH^8*(-1 + s12)*(16*s12*(-1 + t) - 17*t) - 
    16*s12*t^2*(8*s12^4*(-1 + t) - 4*t^4 + 2*s12*t^3*(-3 + 2*t) + 
      s12^2*t*(-8 - 8*t + 5*t^2) + s12^3*(-8 - 6*t + 5*t^2)) + 
    mmH^7*(-39*s12^3*(-1 + t) - 2*t*(67 + 33*t) + s12^2*(97 + 4*t - 61*t^2) + 
      s12*(-126 + 171*t + 127*t^2)) - 4*mmH*(s12^5*(57 - 77*t)*t^2 - 8*t^6 + 
      8*s12*t^5*(4 + 3*t) + 4*s12^6*(-4 + 3*t + t^2) + 
      2*s12^4*t*(32 - 15*t + 53*t^2 - 17*t^3) + 
      s12^2*t^3*(16 + 24*t - 25*t^2 - 16*t^3) + 
      2*s12^3*t^2*(40 + t + 9*t^2 - 9*t^3)) + 
    mmH^6*(-10*s12^4*(-1 + t) + 2*t*(148 + 228*t + 43*t^2) + 
      s12^3*(-334 + 250*t + 95*t^2) + s12*(280 + 72*t - 740*t^2 - 163*t^3) + 
      s12^2*(-44 - 660*t + 179*t^2 + 77*t^3)) + 
    2*mmH^2*(-4*t^5*(11 + 2*t) + 8*s12^6*(-5 + 4*t + t^2) + 
      s12*t^3*(56 + 40*t + 129*t^2 + 16*t^3) - 
      2*s12^5*(24 - 108*t + 61*t^2 + 47*t^3) + 
      s12^4*(64 - 232*t + 392*t^2 + 98*t^3 - 36*t^4) + 
      s12^3*t*(128 - 376*t + 135*t^2 + 66*t^3 - 5*t^4) - 
      4*s12^2*t^2*(-30 + 57*t + 42*t^2 + 24*t^3 + 2*t^4)) + 
    mmH^5*(29*s12^5*(-1 + t) + s12^4*(77 - 139*t + 32*t^2) + 
      s12^3*(630 + 230*t - 745*t^2 - 76*t^3) - 
      2*t*(88 + 428*t + 252*t^2 + 21*t^3) + 
      s12^2*(-240 + 1180*t + 995*t^2 - 284*t^3 - 35*t^4) + 
      s12*(-176 - 840*t + 706*t^2 + 882*t^3 + 77*t^4)) + 
    mmH^4*(4*s12^6*(-1 + t) - 2*s12^5*(-56 + 27*t + 31*t^2) + 
      s12^4*(-320 + 402*t + 136*t^2 - 34*t^3) + 
      t^2*(352 + 800*t + 160*t^2 + 5*t^3) - 
      2*s12*t*(-232 - 428*t + 529*t^2 + 138*t^3 + 4*t^4) + 
      s12^3*(-192 - 1638*t + 910*t^2 + 574*t^3 + 23*t^4) + 
      s12^2*(112 + 216*t - 2604*t^2 - 462*t^3 + 79*t^4 + 3*t^5)) + 
    mmH^3*(-4*s12^6*(-8 + 7*t + t^2) + 2*t^3*(-88 - 92*t + 19*t^2) + 
      s12^5*(-60 - 224*t + 287*t^2 + 33*t^3) - 
      s12*t^2*(400 + 312*t - 244*t^2 + 85*t^3) + 
      s12^4*(184 + 136*t - 843*t^2 + 65*t^3 + 12*t^4) + 
      2*s12^2*t*(-144 + 240*t + 884*t^2 + 79*t^3 + 27*t^4) - 
      s12^3*(64 - 792*t - 906*t^2 + 1010*t^3 + 108*t^4 + 3*t^5)))*
   canMIPlanar[5, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) - 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 + s12^3*(24 + t) - 4*t^2*(4 + 5*t) - s12*t^2*(152 + 69*t) + 
      s12^2*(48 - 124*t - 85*t^2)) + mmH^3*(9*s12^2 + 5*s12*(8 + 3*t) - 
      4*(-4 + 33*t + 20*t^2)) + mmH^2*(-5*s12^3 - 3*s12^2*(16 + 3*t) + 
      t^2*(164 + 85*t) + s12*(-48 + 260*t + 165*t^2)))*
   canMIPlanar[5, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*
   (-mmH + s12 + t)^4) + ((I/16)*(-4 + mmH)*(-4 + mmH + s12)*
   canMIPlanar[5, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 - 80*s12^2 + 40*t + 9*t^2 + 3*s12*(-44 + 5*t)) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^2*(85*s12^3 + s12*(260 - 9*t)*t + s12^2*(164 + 165*t) - 
      t*(48 + 48*t + 5*t^2)) + mmH*(s12*(-124 + t)*t^2 - s12^3*(20 + 69*t) + 
      t^2*(48 + 24*t + t^2) - s12^2*(16 + 152*t + 85*t^2)))*
   canMIPlanar[5, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((4*I)*(2*s12*t^2*(s12 + t)^3*(s12 + 3*t) + 
    2*mmH^6*(s12^2 - 4*s12*t + t^2) - mmH*t*(s12 + t)^2*
     (2*s12^4 + 9*s12^3*t + (-4 + t)*t^3 + s12*t^2*(56 + t) + 
      s12^2*t*(8 + 7*t)) + 2*mmH^4*(3*s12^4 - 23*s12^2*(-1 + t)*t + 
      s12*(73 - 22*t)*t^2 + s12^3*(-7 + 4*t) + t^3*(-17 + 8*t)) - 
    2*mmH^2*(s12^6 - s12^5*(-1 + t) + 4*s12^4*(1 - 3*t)*t - 72*s12*t^4 + 
      (11 - 3*t)*t^5 + s12^2*t^3*(-121 + 2*t) - s12^3*t^2*(35 + 11*t)) - 
    mmH^3*(s12^5 + s12^2*(202 - 47*t)*t^2 + 14*(-3 + t)*t^4 - 
      8*s12*t^3*(-26 + 3*t) + s12^3*t*(8 + 5*t) + s12^4*(-4 + 15*t)) + 
    mmH^5*(-5*s12^3 + (10 - 9*t)*t^2 + s12^2*(10 + 11*t) + 
      s12*t*(-40 + 31*t)))*canMIPlanar[6, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12 + t)^3) + 
 ((8*I)*(2 - mmH)*canMIPlanar[6, 3, {s12, mmH - s12 - t, mmH}])/
  (-mmH + s12 + t)^3 - ((2*I)*(3*mmH^3 - 2*s12^2 + 2*s12*t + 4*t^2 - 
    mmH^2*(14 + 6*s12 + 3*t) + mmH*(-5*s12^2 - s12*(-16 + t) + 10*t))*
   canMIPlanar[6, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
 ((2*I)*(mmH*(-4 + s12 - t) + 2*(s12 + t))*canMIPlanar[6, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^2) - 
 ((2*I)*(3*mmH^3 + 4*s12^2 + 2*s12*t - 2*t^2 - mmH^2*(14 + 3*s12 + 6*t) - 
    mmH*(s12*(-10 + t) + (-8 + t)*t))*canMIPlanar[6, 3, {t, s12, mmH}])/
  (mmH*s12*(mmH - s12 - t)^3) - 
 ((4*I)*(mmH^2 - 3*s12^2 + 2*s12*(-1 + t) + 4*t + 2*mmH*(1 + s12 + 3*t))*
   canMIPlanar[7, 1, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(1 - mmH + s12 + t)*canMIPlanar[7, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH - s12 - t)^3 - ((4*I)*(mmH^5*(-3 + 2*s12) - 3*s12^4*(s12 + t) - 
    mmH^2*s12*(3*s12^3 + s12^2*(-34 + t) + 2*s12*(-2 + t)*t + 12*t^2) + 
    mmH*s12^2*(s12^3 + s12^2*(-5 + t) + 8*s12*t + 22*t^2) + 
    mmH^4*(-5*s12^2 + 9*t + 3*s12*(7 + t)) + 
    mmH^3*(5*s12^3 - 6*t^2 - 2*s12*t*(9 + t) - s12^2*(44 + 3*t)))*
   canMIPlanar[7, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - s12 - t)^3) + 
 ((16*I)*t*(2 + t)*(-3*mmH^2 - s12*(1 + 2*s12 + 2*t) + mmH*(1 + 5*s12 + 3*t))*
   canMIPlanar[7, 4, {s12, t, mmH}])/(s12*(-2 - mmH + s12)*
   (-mmH + s12 + t)^4) - ((16*I)*(2 + s12)*(-3*mmH^2 - t*(1 + 2*s12 + 2*t) + 
    mmH*(1 + 3*s12 + 5*t))*canMIPlanar[7, 4, {t, s12, mmH}])/
  ((2 + mmH - t)*(-mmH + s12 + t)^4) - 
 ((4*I)*(-2*s12^2*t^2*(s12 + t)^3*(2*s12^2 + 5*s12*t - 3*t^2) + 
    2*mmH^8*(s12^2 - 4*s12*t + t^2) - mmH*s12^2*(s12 + t)^2*
     (4*s12^5 + 12*s12^4*t + s12^2*(-14 + t)*t^2 - 76*s12*t^3 + 
      3*t^4*(2 + t) + 4*s12^3*t*(-1 + 3*t)) + 
    mmH^7*(-9*s12^3 - t^2*(8 + 9*t) + s12^2*(-8 + 27*t) + 
      s12*t*(32 + 27*t)) + mmH^5*(-19*s12^5 + s12*(44 - 23*t)*t^3 - 
      10*t^4*(7 + 2*t) - 2*s12^4*(33 + 10*t) + 4*s12^2*t^2*(82 + 29*t) + 
      2*s12^3*t*(26 + 59*t)) + mmH^4*(21*s12^6 + 74*s12^4*t + 
      2*t^5*(37 + 6*t) - s12^2*t^3*(316 + 37*t) + s12*t^4*(128 + 43*t) - 
      2*s12^3*t^2*(176 + 67*t) + s12^5*(56 + 75*t)) - 
    mmH^3*(24*s12^7 + 3*t^6*(14 + t) + 2*s12^4*t^2*(-85 + 4*t) + 
      4*s12*t^5*(41 + 5*t) + 2*s12^2*t^4*(-41 + 6*t) + 
      3*s12^5*t*(28 + 45*t) - s12^3*t^3*(488 + 53*t) + s12^6*(18 + 103*t)) + 
    mmH^6*(17*s12^4 + s12^3*(36 - 23*t) + 18*t^3*(2 + t) - 
      3*s12*t^2*(32 + 7*t) - s12^2*t*(96 + 103*t)) + 
    mmH^2*(16*s12^8 + 72*s12^7*t + s12^3*(-296 + t)*t^4 + 10*t^7 + 
      10*s12^2*t^5*(1 + t) + 2*s12*t^6*(28 + t) + s12^4*t^3*(-322 + 11*t) + 
      s12^5*t^2*(-44 + 89*t) + s12^6*t*(18 + 127*t)))*
   canMIPlanar[8, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12 + t)^3) - 
 (((4*I)/3)*(mmH^4*(-3 + 7*s12) + 3*s12^3*(s12 + t) + 
    mmH^3*(4*s12 - 14*s12^2 + 9*t) + mmH^2*(4*s12^2 + 7*s12^3 - 3*s12*t - 
      6*t^2) - mmH*s12*(8*s12^2 + 9*s12*t + 18*t^2))*
   canMIPlanar[8, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - s12 - t)^3) - 
 ((16*I)*t*(2 + t)*canMIPlanar[8, 4, {s12, t, mmH}])/
  ((-mmH + 2*s12)*(-mmH + s12 + t)^3) - 
 ((16*I)*(2 + s12)*t*canMIPlanar[8, 4, {t, s12, mmH}])/
  ((-mmH + s12 + t)^3*(-mmH + 2*t)) - 
 (((8*I)/3)*(-1 + s12)*(2*s12^3 + 2*s12^2*t - 2*t^2 + 
    mmH^2*(1 + 4*s12 + 2*t) + s12*(t - 2*t^2) - 
    mmH*(s12 + 6*s12^2 + t*(-1 + 2*t)))*canMIPlanar[9, 1, 
    {s12, mmH - s12 - t, mmH}])/((mmH - s12)^2*s12*(mmH - t)*
   (-mmH + s12 + t)^2) + 
 ((2*I)*(mmH^6*(-1 + 4*s12 + 2*t) + mmH^5*(-10*s12^2 - 12*s12*(-1 + t) + 
      3*(3 - 2*t)*t) + 2*s12^2*t^2*(s12^2 - t^2) + 
    mmH^3*(10*s12^3 + 4*s12^4 + s12^2*(37 - 14*t)*t - 4*s12*(-2 + t)*t^2 + 
      (19 - 2*t)*t^3) - mmH^2*(6*s12^5 + 16*s12^3*t + 14*s12^4*t + 
      s12^2*(15 - 8*t)*t^2 - 20*s12*t^3 + 6*t^4) + 
    mmH^4*(6*s12^3 + 3*t^2*(-7 + 2*t) + 4*s12*t*(-7 + 3*t) + 
      3*s12^2*(-7 + 6*t)) + mmH*s12*(2*s12^5 + 6*s12^4*t - 
      2*s12^2*(-3 + t)*t^2 - 12*t^4 + 2*s12^3*t*(-1 + 2*t) + 
      s12*(t^3 - 2*t^4)))*canMIPlanar[9, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(mmH - s12 - t)^3) + 
 ((2*I)*(mmH^4*(-1 + s12) + s12^3*(s12 + t) - 3*mmH*s12*t*(s12 + 2*t) + 
    mmH^3*(4*s12 - 2*s12^2 + 3*t) + mmH^2*(-4*s12^2 + s12^3 - s12*t - 2*t^2))*
   canMIPlanar[9, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - s12 - t)^3) - 
 ((I/10)*(mmH^12*(-1 + s12)*(-1 + t)*(-79*t + s12*(-89 + 79*t)) - 
    160*s12^4*t*(s12 + t)^2*(8*s12^3*(-1 + t) - t^2*(16 + 7*t) + 
      s12^2*t*(-7 + 11*t) + s12*t*(-16 - 6*t + 7*t^2)) + 
    16*mmH*s12^2*(-720*t^7 + 40*s12^7*(1 - 5*t + 4*t^2) + 
      5*s12*t^5*(-80 - 517*t + 172*t^2) + s12^6*t*(-235 + 94*t + 331*t^2) + 
      2*s12^5*t*(-40 - 461*t + 713*t^2 + 50*t^3) - 
      2*s12^2*t^4*(840 + 1917*t - 1088*t^2 + 70*t^3) - 
      s12^4*t^2*(1040 + 1803*t - 2268*t^2 + 102*t^3) - 
      s12^3*t^3*(2240 + 3125*t - 2452*t^2 + 171*t^3)) + 
    mmH^11*(t*(879 - 609*t - 308*t^2) - 7*s12^3*(77 - 144*t + 67*t^2) + 
      s12^2*(-610 + 421*t + 517*t^2 - 308*t^3) + 
      s12*(989 - 2148*t + 561*t^2 + 616*t^3)) + 
    mmH^10*(8*s12^4*(188 - 351*t + 163*t^2) + 
      t*(-3306 + 317*t + 3193*t^2 + 370*t^3) + 
      2*s12^3*(2400 - 2972*t - 443*t^2 + 945*t^3) + 
      s12*(-3706 + 4285*t + 4695*t^2 - 4670*t^3 - 740*t^4) + 
      s12^2*(152 + 5527*t - 6014*t^2 - 413*t^3 + 370*t^4)) - 
    8*mmH^2*s12*(1200*t^7 + 120*s12^8*(1 - 3*t + 2*t^2) - 
      20*s12*t^5*(24 + 4*t + 191*t^2) + s12^7*(350 - 1306*t + 1471*t^2 - 
        35*t^3) + 2*s12^2*t^4*(-1956 - 3711*t - 3820*t^2 + 1590*t^3) + 
      s12^5*t*(-800 - 4586*t + 7300*t^2 + 4865*t^3 - 1718*t^4) + 
      s12^6*(160 - 862*t + 1240*t^2 + 4630*t^3 - 1459*t^4) + 
      s12^4*t^2*(-5592 - 9842*t + 3331*t^2 + 7413*t^3 - 1094*t^4) - 
      s12^3*t^3*(8064 + 12690*t + 5029*t^2 - 7954*t^3 + 560*t^4)) + 
    mmH^9*(-6*s12^5*(401 - 752*t + 351*t^2) - 
      2*s12^4*(6412 - 8754*t - 279*t^2 + 2421*t^3) + 
      s12^3*(-15154 + 4183*t + 22182*t^2 - 6137*t^3 - 2506*t^4) + 
      t*(4864 + 5644*t - 9433*t^2 - 4649*t^3 - 192*t^4) + 
      s12^2*(6076 - 26149*t + 6846*t^2 + 16214*t^3 - 115*t^4 - 192*t^5) + 
      s12*(5344 + 5136*t - 23236*t^2 + 4848*t^3 + 7270*t^4 + 384*t^5)) + 
    4*mmH^3*(-480*t^7 + 40*s12^9*(3 - 7*t + 4*t^2) + 
      20*s12*t^5*(16 + 375*t + 220*t^2) + s12^8*(612 - 1633*t + 2272*t^2 - 
        741*t^3) - 2*s12^2*t^4*(1176 - 7502*t + 5307*t^2 + 3530*t^3) + 
      s12^7*(244 - 3355*t + 13644*t^2 + 576*t^3 - 3127*t^4) + 
      s12^3*t^3*(-12832 + 499*t - 33590*t^2 - 2490*t^3 + 3980*t^4) + 
      s12^6*(640 - 6467*t + 10134*t^2 + 33154*t^3 - 7019*t^4 - 3292*t^5) + 
      s12^5*t*(-4872 - 15501*t + 13364*t^2 + 26769*t^3 + 1521*t^4 - 
        1906*t^5) - s12^4*t^2*(15672 + 16699*t + 20299*t^2 - 15875*t^3 - 
        8650*t^4 + 840*t^5)) - 2*mmH^4*(40*s12^9*(-1 + t)^2 - 
      80*t^5*(-8 + 60*t + 21*t^2) + s12^8*(-302 + 624*t + 646*t^2 - 
        728*t^3) + 8*s12*t^4*(372 + 1029*t + 3787*t^2 + 810*t^3) + 
      s12^7*(-3982 + 2031*t + 21583*t^2 - 9682*t^3 - 2402*t^4) - 
      2*s12^2*t^3*(2528 - 9942*t - 19008*t^2 + 16013*t^3 + 2850*t^4) + 
      2*s12^3*t^2*(-10868 - 8820*t + 12072*t^2 - 22539*t^3 + 5124*t^4 + 
        730*t^5) - s12^6*(9214 + 9957*t - 74508*t^2 - 22726*t^3 + 25597*t^4 + 
        2463*t^5) + s12^5*(-1456 - 38892*t + 42234*t^2 + 100327*t^3 + 
        6591*t^4 - 13885*t^5 - 1389*t^6) + 
      s12^4*t*(-15800 - 48930*t + 45689*t^2 + 19712*t^3 + 28201*t^4 + 
        451*t^5 - 560*t^6)) + mmH^8*(s12^6*(2249 - 4248*t + 1999*t^2) + 
      s12^5*(18387 - 27353*t + 1882*t^2 + 6484*t^3) + 
      s12^4*(42642 - 32398*t - 44426*t^2 + 20903*t^3 + 5947*t^4) + 
      t*(-2192 - 11156*t + 6304*t^2 + 17437*t^3 + 3290*t^4 + 111*t^5) + 
      s12^3*(19166 + 39375*t - 68996*t^2 - 17625*t^3 + 10130*t^4 + 
        1558*t^5) + s12^2*(-11536 + 31890*t + 40271*t^2 - 57471*t^3 - 
        12548*t^4 + 421*t^5 + 111*t^6) - s12*(2192 + 18580*t - 22328*t^2 - 
        28153*t^3 + 21274*t^4 + 5269*t^5 + 222*t^6)) - 
    mmH^7*(5*s12^7*(227 - 432*t + 205*t^2) + 
      s12^6*(15118 - 24789*t + 4491*t^2 + 4680*t^3) + 
      s12^5*(55401 - 55313*t - 49624*t^2 + 32453*t^3 + 6505*t^4) + 
      2*t^2*(-2088 - 3306*t + 12033*t^2 + 7546*t^3 + 873*t^4 + 30*t^5) + 
      s12^4*(66442 + 11768*t - 154879*t^2 - 679*t^3 + 30144*t^4 + 3202*t^5) - 
      s12*t*(7840 + 12632*t - 62042*t^2 + 13645*t^3 + 25836*t^4 + 2981*t^5 + 
        120*t^6) + s12^3*(8412 + 99368*t - 54999*t^2 - 110565*t^3 + 
        2596*t^4 + 4883*t^5 + 673*t^6) + s12^2*(-3664 + 1880*t + 101458*t^2 - 
        61075*t^3 - 58414*t^4 + 2457*t^5 + 562*t^6 + 60*t^7)) - 
    mmH^5*(24*t^4*(-136 + 666*t + 617*t^2 + 90*t^3) + 
      2*s12^8*(520 - 1049*t + 400*t^2 + 109*t^3) + 
      s12^7*(12674 - 19816*t - 7205*t^2 + 10542*t^3 + 649*t^4) - 
      4*s12*t^3*(2208 - 6473*t + 13814*t^2 + 11616*t^3 + 1260*t^4) + 
      s12^6*(44138 - 26270*t - 119908*t^2 + 35985*t^3 + 22797*t^4 + 
        662*t^5) + 2*s12^2*t^2*(2904 + 28892*t - 64785*t^2 - 7136*t^3 + 
        16501*t^4 + 1070*t^5) + s12^5*(47236 + 58764*t - 233917*t^2 - 
        106691*t^3 + 65666*t^4 + 15541*t^5 + 371*t^6) + 
      s12^3*t*(20480 + 125020*t - 116714*t^2 - 59179*t^3 + 11048*t^4 - 
        7639*t^5 + 600*t^6) + s12^4*(9104 + 118876*t - 56098*t^2 - 
        211982*t^3 - 33023*t^4 + 5527*t^5 + 4322*t^6 + 140*t^7)) + 
    mmH^6*(s12^8*(238 - 456*t + 218*t^2) + 
      2*s12^7*(3287 - 5963*t + 1729*t^2 + 837*t^3) + 
      4*t^3*(-992 + 1996*t + 6718*t^2 + 2013*t^3 + 150*t^4) + 
      s12^6*(38362 - 47846*t - 28559*t^2 + 26570*t^3 + 3343*t^4) - 
      4*s12*t^2*(2452 - 5640*t - 6505*t^2 + 14335*t^3 + 4227*t^4 + 280*t^5) + 
      s12^5*(79592 - 25178*t - 180725*t^2 + 25295*t^3 + 38862*t^4 + 
        2498*t^5) + s12^2*t*(-2400 + 62072*t + 21650*t^2 - 125393*t^3 + 
        8896*t^4 + 6435*t^5 + 320*t^6) + s12^4*(44596 + 110670*t - 
        202620*t^2 - 124958*t^3 + 34484*t^4 + 14693*t^5 + 933*t^6) + 
      s12^3*(3440 + 78140*t + 71016*t^2 - 192955*t^3 - 34968*t^4 - 197*t^5 + 
        1368*t^6 + 200*t^7)))*canMIPlanar[9, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/2)*(mmH^6*(s12^3*(-1 + 3*t) + t^2*(16 - 17*t + 3*t^2) + 
      s12^2*(16 - 19*t + 9*t^2) + s12*t*(-64 + 61*t + 9*t^2)) - 
    4*t*(s12 + t)^3*(4*t^4 + s12^3*(-19 + 7*t) + s12*t*(-16 - 16*t + 9*t^2) + 
      s12^2*(-16 - 29*t + 12*t^2)) + 2*mmH*(s12 + t)^2*
     (s12^4*(-30 - 15*t + 7*t^2) + t^3*(-32 - 16*t + 2*t^2 + 5*t^3) + 
      s12*t^2*(-128 - 128*t - 113*t^2 + 16*t^3) + 
      s12^3*(-32 - 176*t - 21*t^2 + 20*t^3) + 
      s12^2*t*(-128 - 150*t - 121*t^2 + 24*t^3)) - 
    mmH^5*(2*s12^4*(3 + t) + s12^3*(36 - 7*t + 22*t^2) + 
      t^2*(32 + 10*t - 47*t^2 + 16*t^3) + s12*t*(-128 - 40*t + 271*t^2 + 
        50*t^3) + s12^2*(32 - 206*t + 209*t^2 + 54*t^3)) + 
    mmH^4*(s12^5*(13 - 3*t) + s12^4*(60 + 54*t - t^2) + 
      t^3*(120 - 76*t + t^2 + 22*t^3) + 2*s12*t^2*(-114 + 180*t + 306*t^2 + 
        37*t^3) + s12^3*(108 - 136*t + 391*t^2 + 37*t^3) + 
      s12^2*t*(-240 - 48*t + 961*t^2 + 87*t^3)) + 
    mmH^2*(-2*s12^6*(-17 + t^2) + s12^5*(160 + 244*t - 15*t^2 - 11*t^3) + 
      s12^4*(128 + 600*t + 732*t^2 + 76*t^3 - 25*t^4) + 
      2*s12^3*t*(256 + 272*t + 905*t^2 + 167*t^3 - 15*t^4) + 
      s12*t^3*(512 + 360*t + 1002*t^2 + 169*t^3 - 7*t^4) + 
      4*s12^2*t^2*(192 + 97*t + 565*t^2 + 99*t^3 - 5*t^4) + 
      t^4*(128 + 76*t + 30*t^2 + 16*t^3 - t^4)) + 
    mmH^3*(2*s12^6*(-3 + t) + 2*s12^5*(-37 - 21*t + 7*t^2) + 
      2*s12^4*(-88 - 110*t - 121*t^2 + 14*t^3) - 
      t^3*(64 + 132*t - 52*t^2 + 57*t^3 + 8*t^4) + 
      s12^3*(-64 - 92*t - 590*t^2 - 891*t^3 + 12*t^4) - 
      s12^2*t*(192 - 404*t + 1532*t^2 + 1251*t^3 + 22*t^4) - 
      s12*t^2*(192 + 4*t + 1036*t^2 + 623*t^3 + 26*t^4)))*
   canMIPlanar[9, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH - t)*
   (mmH - s12 - t)^3*(s12 + t)^3*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/2)*(mmH^11*(-1 + s12)*(17*s12*(-1 + t) - 19*t) - 
    16*s12*t^3*(s12 + t)^2*(s12^3*(-1 + t) + 8*t^3 + 
      s12^2*(16 - 9*t - 4*t^2) - 8*s12*t*(-2 + t^2)) + 
    mmH^10*(-66*s12^3*(-1 + t) - t*(213 + 115*t) + 
      s12^2*(129 + 42*t - 101*t^2) + s12*(-191 + 241*t + 216*t^2)) + 
    8*mmH*t*(-8*t^7 + 4*s12^7*(36 - 43*t + 7*t^2) + 
      4*s12*t^5*(4 + 15*t + 8*t^2) + s12^6*t*(522 - 453*t + 47*t^2) + 
      s12^2*t^4*(224 + 77*t - 68*t^2 - 24*t^3) - 
      s12^3*t^3*(-496 + 38*t + 291*t^2 + 26*t^3) + 
      s12^4*t^2*(384 + 207*t - 364*t^2 + 74*t^3) + 
      s12^5*t*(96 + 632*t - 454*t^2 + 95*t^3)) + 
    mmH^9*(64*s12^4*(-1 + t) + 2*t*(402 + 599*t + 154*t^2) + 
      s12^3*(-705 + 243*t + 398*t^2) + s12*(724 + 229*t - 1604*t^2 - 
        576*t^3) + s12^2*(-19 - 1414*t - 20*t^2 + 268*t^3)) - 
    mmH^8*(10*s12^5*(-1 + t) + s12^4*(-925 + 461*t + 458*t^2) + 
      2*t*(586 + 2080*t + 1412*t^2 + 231*t^3) + 
      s12^3*(-2073 - 2239*t + 1923*t^2 + 984*t^3) + 
      s12*(1076 + 3936*t - 2047*t^2 - 3974*t^3 - 864*t^4) + 
      2*s12^2*(726 - 2044*t - 2481*t^2 + 43*t^3 + 201*t^4)) - 
    4*mmH^2*(-4*t^6*(8 + 19*t + 4*t^2) + 4*s12*t^5*(50 + 67*t + 63*t^2 + 
        10*t^3) + 2*s12^6*t*(282 + 317*t - 588*t^2 + 75*t^3) + 
      s12^7*(-96 + 448*t - 436*t^2 + 84*t^3) + 
      s12^2*t^4*(1376 + 187*t - 837*t^2 - 280*t^3 - 24*t^4) + 
      s12^3*t^3*(2104 - 18*t - 2445*t^2 - 349*t^3 + 42*t^4) + 
      s12^5*t*(192 + 1896*t - 131*t^2 - 667*t^3 + 312*t^4) + 
      s12^4*t^2*(1152 + 1391*t - 1637*t^2 + 233*t^3 + 312*t^4)) + 
    2*mmH^3*(-8*t^5*(14 - 8*t + 9*t^2 + t^3) + 
      12*s12^7*(-28 + 44*t - 23*t^2 + 7*t^3) + 
      2*s12*t^4*(724 + 954*t + 273*t^2 + 87*t^3 + 8*t^4) + 
      s12^6*(-968 + 2436*t - 1144*t^2 - 715*t^3 + 163*t^4) - 
      s12^2*t^3*(-4712 - 700*t + 6160*t^2 + 2657*t^3 + 224*t^4 + 8*t^5) + 
      s12^3*t^2*(4560 - 1494*t - 9904*t^2 - 3546*t^3 + 749*t^4 + 82*t^5) + 
      2*s12^4*t*(768 - 607*t - 695*t^2 - 667*t^3 + 1366*t^4 + 171*t^5) + 
      s12^5*(128 - 1456*t + 4794*t^2 - 3183*t^3 + 845*t^4 + 331*t^5)) + 
    mmH^7*(7*s12^6*(-1 + t) + 5*s12^5*(-100 + 57*t + 42*t^2) + 
      s12^4*(-3637 - 593*t + 2459*t^2 + 1109*t^3) + 
      t*(496 + 5352*t + 8716*t^2 + 3542*t^3 + 403*t^4) + 
      s12^3*(-1196 - 11661*t - 1744*t^2 + 4543*t^3 + 1258*t^4) + 
      s12*(496 + 7076*t + 7296*t^2 - 6859*t^3 - 5221*t^4 - 756*t^5) + 
      s12^2*(2796 + 788*t - 16985*t^2 - 8801*t^3 + 301*t^4 + 353*t^5)) - 
    mmH^4*(4*s12^7*(-108 + 84*t + 17*t^2 + 7*t^3) + 
      4*t^4*(148 + 851*t + 253*t^2 + 20*t^3) + 
      s12^6*(-2840 + 3680*t - 1746*t^2 + 291*t^3 + 59*t^4) - 
      2*s12*t^3*(-2832 - 5680*t + 94*t^2 + 585*t^3 + 81*t^4) + 
      s12^2*t^2*(9328 + 5884*t - 25160*t^2 - 15833*t^3 - 1877*t^4 + 40*t^5) + 
      s12^5*(-3344 - 1700*t + 2754*t^2 - 1354*t^3 + 1913*t^4 + 116*t^5) + 
      s12^3*t*(5024 - 4516*t - 29932*t^2 - 15186*t^3 + 3301*t^4 + 1384*t^5 + 
        34*t^6) + s12^4*(768 - 7644*t - 10188*t^2 - 2457*t^3 + 7770*t^4 + 
        3400*t^5 + 119*t^6)) - mmH^6*(12*s12^7*(-1 + t) + 
      s12^6*(-254 + 153*t + 89*t^2) + s12^5*(-2758 + 1338*t + 597*t^2 + 
        506*t^3) + t^2*(1648 + 9680*t + 9276*t^2 + 2451*t^3 + 191*t^4) + 
      s12^4*(-5088 - 8591*t + 2927*t^2 + 5311*t^3 + 1219*t^4) + 
      s12*t*(2752 + 16588*t + 5308*t^2 - 9002*t^3 - 3855*t^4 - 360*t^5) + 
      s12^3*(1900 - 14320*t - 21253*t^2 + 1218*t^3 + 5675*t^4 + 860*t^5) + 
      s12^2*(1104 + 10504*t - 12192*t^2 - 29579*t^3 - 8996*t^4 + 444*t^5 + 
        169*t^6)) + mmH^5*(40*s12^7*(-3 + 2*t + t^2) + 
      s12^6*(-1416 + 1182*t - 67*t^2 + 141*t^3) + 
      2*t^3*(920 + 4268*t + 2504*t^2 + 422*t^3 + 19*t^4) + 
      s12^5*(-5332 + 1590*t + 234*t^2 + 1553*t^3 + 422*t^4) - 
      2*s12*t^2*(-2848 - 9426*t - 348*t^2 + 2793*t^3 + 728*t^4 + 36*t^5) + 
      s12^4*(-1612 - 16756*t - 4211*t^2 + 6149*t^3 + 6093*t^4 + 623*t^5) + 
      s12^2*t*(4976 + 12580*t - 27300*t^2 - 28110*t^3 - 5397*t^4 + 280*t^5 + 
        34*t^6) + s12^3*(1120 + 972*t - 31212*t^2 - 20947*t^3 + 3399*t^4 + 
        3966*t^5 + 288*t^6)))*canMIPlanar[9, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12*(mmH - t)^3*
   (mmH - s12 - t)^3*(s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 8*s12 + 9*s12^2 - 420*t - s12*t - 224*t^2) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 - 4*t^2*(4 + 5*t) - s12^3*(8 + 15*t) - s12*t^2*(440 + 213*t) + 
      s12^2*(48 - 444*t - 245*t^2)) + mmH^2*(-5*s12^3 + s12^2*(16 + 23*t) + 
      t^2*(452 + 229*t) + s12*(-48 + 868*t + 469*t^2)))*
   canMIPlanar[9, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*
   (-mmH + s12 + t)^4) - ((I/16)*(-4 + mmH)*(-4 + mmH + s12)*
   canMIPlanar[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 - 224*s12^2 + 8*t + 9*t^2 - s12*(420 + t)) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^2*(229*s12^3 + s12*t*(868 + 23*t) + s12^2*(452 + 469*t) + 
      t*(-48 + 16*t - 5*t^2)) - mmH*(3*s12*t^2*(148 + 5*t) + 
      s12^3*(20 + 213*t) - t^2*(48 - 8*t + t^2) + 
      s12^2*(16 + 440*t + 245*t^2)))*canMIPlanar[9, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((2*I)*(mmH^6*(-1 + 10*s12 + 6*t) + 6*s12^2*t^2*(s12^2 - t^2) + 
    mmH^3*(-10*s12^4 + s12^3*(42 - 10*t) + s12^2*(125 - 32*t)*t + 
      (55 - 6*t)*t^3 - 2*s12*t^2*(-8 + 5*t)) + 
    mmH^5*(-28*s12^2 + 3*(7 - 6*t)*t - 6*s12*(-6 + 5*t)) - 
    mmH^2*(2*s12^5 + s12^2*(47 - 20*t)*t^2 - 64*s12*t^3 + 18*t^4 + 
      2*s12^3*t*(32 + t) + s12^4*(4 + 22*t)) + 
    mmH^4*(28*s12^3 + 10*s12*t*(-8 + 3*t) + 3*t^2*(-19 + 6*t) + 
      s12^2*(-73 + 46*t)) + mmH*s12*(2*s12^5 + 10*s12^4*t + 
      2*s12^2*(11 - 2*t)*t^2 - 36*t^4 + 2*s12^3*t*(-1 + 5*t) + 
      s12*(t^3 - 6*t^4)))*canMIPlanar[10, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(mmH - s12 - t)^3) - 
 ((6*I)*(mmH^4*(-1 + s12) + s12^3*(s12 + t) - 3*mmH*s12*t*(s12 + 2*t) + 
    mmH^3*(4*s12 - 2*s12^2 + 3*t) + mmH^2*(-4*s12^2 + s12^3 - s12*t - 2*t^2))*
   canMIPlanar[10, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - s12 - t)^3) + 
 ((I/30)*(mmH^13*(-1 + s12)*(-1 + t)*(-673*t + s12*(-703 + 673*t)) + 
    480*s12^5*t*(s12 + t)^2*(8*s12^3*(-1 + t) + (-16 + t)*t^2 + 
      s12^2*t*(-11 + 15*t) - s12*t*(16 + 2*t + t^2)) - 
    16*mmH*s12^3*(-6000*t^7 + 120*s12^7*(1 - 5*t + 4*t^2) + 
      15*s12*t^5*(-112 - 1275*t + 428*t^2) + 
      s12^6*t*(-1005 + 658*t + 917*t^2) + 4*s12^5*t*(-60 - 581*t + 923*t^2 + 
        145*t^3) - 2*s12^2*t^4*(3240 + 10229*t - 6881*t^2 + 210*t^3) - 
      s12^3*t^3*(8160 + 7495*t - 8194*t^2 + 217*t^3) + 
      s12^4*t^2*(-3600 - 1361*t + 3286*t^2 + 346*t^3)) + 
    mmH^12*(t*(7193 - 4963*t - 2976*t^2) - 8*s12^3*(637 - 1244*t + 607*t^2) + 
      s12^2*(-3827 + 418*t + 6445*t^2 - 2976*t^3) + 
      s12*(7523 - 16163*t + 3374*t^2 + 5952*t^3)) + 
    8*mmH^2*s12^2*(5040*t^7 + 360*s12^8*(1 - 3*t + 2*t^2) - 
      30*s12*t^5*(128 + 285*t + 1010*t^2) + 
      s12^7*(1410 - 5222*t + 6197*t^2 - 945*t^3) + 
      2*s12^2*t^4*(-10812 - 12335*t - 33748*t^2 + 13470*t^3) + 
      s12^6*(480 - 3644*t + 13396*t^2 + 6124*t^3 - 3113*t^4) + 
      s12^3*t^3*(-38528 + 7820*t - 71095*t^2 + 58484*t^3 - 1680*t^4) + 
      s12^4*t^2*(-25064 + 27864*t - 20671*t^2 + 28523*t^3 - 978*t^4) + 
      s12^5*t*(-3840 + 3350*t + 33344*t^2 - 5485*t^3 - 746*t^4)) + 
    mmH^11*(s12^4*(15661 - 30512*t + 14851*t^2) + 
      t*(-25102 + 1879*t + 29431*t^2 + 5130*t^3) + 
      s12^3*(43490 - 54255*t - 10881*t^2 + 21166*t^3) + 
      s12^2*(-7719 + 68065*t - 59305*t^2 - 12103*t^3 + 5130*t^4) - 
      2*s12*(13151 - 10561*t - 23704*t^2 + 19247*t^3 + 5130*t^4)) - 
    4*mmH^3*s12*(11520*t^7 + 120*s12^9*(3 - 7*t + 4*t^2) + 
      60*s12*t^5*(-32 + 1711*t + 238*t^2) + 
      s12^8*(2284 - 5811*t + 8744*t^2 - 3687*t^3) - 
      2*s12^2*t^4*(14496 - 126640*t + 55129*t^2 + 33210*t^3) - 
      s12^7*(1472 + 4909*t - 66022*t^2 + 23378*t^3 + 7269*t^4) + 
      s12^3*t^3*(-92000 + 360293*t - 213296*t^2 - 85794*t^3 + 43140*t^4) + 
      s12^4*t^2*(-98872 + 293999*t + 1521*t^2 - 114753*t^3 + 94394*t^4 - 
        2520*t^5) + s12^6*(960 - 30337*t + 178238*t^2 + 44418*t^3 - 
        60419*t^4 - 2364*t^5) + s12^5*t*(-32984 + 72189*t + 291968*t^2 - 
        132367*t^3 + 27695*t^4 - 1782*t^5)) + 
    mmH^10*(-10*s12^5*(2671 - 5192*t + 2521*t^2) - 
      4*s12^4*(34742 - 51581*t + 2508*t^2 + 13926*t^3) + 
      t*(32208 + 44708*t - 86831*t^2 - 55683*t^3 - 4684*t^4) - 
      2*s12^3*(60081 + 10984*t - 136036*t^2 + 36064*t^3 + 17356*t^4) + 
      s12^2*(71074 - 242238*t + 13777*t^2 + 224688*t^3 + 8135*t^4 - 
        4684*t^5) + s12*(33648 + 77214*t - 191931*t^2 + 205*t^3 + 82260*t^4 + 
        9368*t^5)) + 2*mmH^4*(120*s12^10*(-1 + t)^2 - 10560*t^7 + 
      120*s12*t^5*(32 + 271*t + 418*t^2) - 2*s12^9*(797 - 1884*t - 871*t^2 + 
        1598*t^3) + 4*s12^2*t^4*(-144 + 95560*t + 102209*t^2 + 4590*t^3) + 
      s12^8*(-29906 + 50775*t + 74829*t^2 - 62568*t^3 - 5654*t^4) - 
      2*s12^3*t^3*(48640 - 435947*t - 458606*t^2 + 192021*t^3 + 44130*t^4) - 
      s12^7*(92042 - 64911*t - 555132*t^2 + 176374*t^3 + 112037*t^4 + 
        2081*t^5) + 2*s12^4*t^2*(-109220 + 385847*t + 793911*t^2 - 
        380488*t^3 - 33462*t^4 + 15990*t^5) + 
      s12^5*t*(-145048 + 75996*t + 1961339*t^2 - 540290*t^3 - 188879*t^4 + 
        69413*t^5 - 1680*t^6) - s12^6*(19472 + 295222*t - 1153634*t^2 - 
        387185*t^3 + 479989*t^4 + 5923*t^5 + 1423*t^6)) + 
    mmH^9*(5*s12^6*(5509 - 10688*t + 5179*t^2) + 
      s12^5*(227717 - 371447*t + 66268*t^2 + 74462*t^3) + 
      s12^4*(457212 - 358947*t - 535936*t^2 + 313420*t^3 + 71791*t^4) + 
      t*(-10544 - 79932*t + 70128*t^2 + 198959*t^3 + 53310*t^4 + 2517*t^5) + 
      s12^3*(105030 + 581288*t - 804514*t^2 - 341013*t^3 + 192235*t^4 + 
        28470*t^5) + s12^2*(-106480 + 176118*t + 548689*t^2 - 671953*t^3 - 
        310786*t^4 + 3239*t^5 + 2517*t^6) - 
      s12*(10544 + 168668*t - 121988*t^2 - 373962*t^3 + 161435*t^4 + 
        85019*t^5 + 5034*t^6)) - mmH^6*(6*s12^9*(161 - 312*t + 151*t^2) + 
      8*t^4*(-1416 + 24146*t + 22417*t^2 + 2970*t^3) + 
      s12^8*(37578 - 73288*t + 27626*t^2 + 7304*t^3) + 
      2*s12^7*(163696 - 279937*t - 1924*t^2 + 93962*t^3 + 5462*t^4) - 
      4*s12*t^3*(16000 - 127423*t - 20408*t^2 + 77721*t^3 + 11250*t^4) - 
      2*s12^2*t^2*(14320 - 340244*t + 638925*t^2 + 985962*t^3 + 133411*t^4 + 
        150*t^5) + s12^6*(943430 - 965336*t - 1618711*t^2 + 964740*t^3 + 
        265693*t^4 + 4260*t^5) + s12^5*(723544 + 1039678*t - 4743939*t^2 - 
        307643*t^3 + 1504010*t^4 + 116678*t^5 - 552*t^6) + 
      4*s12^3*t*(29880 + 298911*t - 624542*t^2 - 1091601*t^3 + 68722*t^4 + 
        86013*t^5 + 5490*t^6) + s12^4*(95488 + 1468952*t - 1211694*t^2 - 
        5846679*t^3 + 787203*t^4 + 894610*t^5 + 36270*t^6 - 420*t^7)) - 
    mmH^8*(4*s12^7*(4327 - 8384*t + 4057*t^2) + 
      s12^6*(217195 - 380194*t + 102611*t^2 + 57088*t^3) + 
      s12^5*(746541 - 890217*t - 494270*t^2 + 495212*t^3 + 67844*t^4) + 
      2*t^2*(-11576 - 14822*t + 140771*t^2 + 103102*t^3 + 14011*t^4 + 
        330*t^5) + s12^4*(669736 + 379801*t - 2234465*t^2 + 193732*t^3 + 
        513598*t^4 + 37760*t^5) - 2*s12*t*(24712 + 87538*t - 332951*t^2 - 
        77112*t^3 + 131011*t^4 + 23825*t^5 + 660*t^6) + 
      2*s12^3*(-934 + 535463*t - 195468*t^2 - 1054286*t^3 + 44628*t^4 + 
        98944*t^5 + 6384*t^6) + 2*s12^2*(-13136 - 69210*t + 494671*t^2 - 
        205547*t^3 - 634148*t^4 - 92402*t^5 + 3430*t^6 + 330*t^7)) + 
    mmH^5*(480*t^5*(-8 + 224*t + 77*t^2) + s12^9*(4400 - 9106*t + 3680*t^2 + 
        906*t^3) - 8*s12*t^4*(4224 - 28180*t + 31201*t^2 + 11490*t^3) + 
      s12^8*(78426 - 151048*t + 7841*t^2 + 51846*t^3 + 1523*t^4) - 
      4*s12^2*t^3*(4160 + 23383*t + 500434*t^2 + 165481*t^3 + 3630*t^4) + 
      s12^7*(396674 - 571624*t - 565138*t^2 + 456503*t^3 + 82447*t^4 + 
        614*t^5) + 2*s12^3*t^2*(108480 - 76916*t - 2353443*t^2 - 456046*t^3 + 
        334951*t^4 + 39630*t^5) + s12^4*t*(310480 + 837600*t - 5616324*t^2 - 
        1718761*t^3 + 1513202*t^4 + 76433*t^5 - 10200*t^6) + 
      s12^6*(548608 + 67746*t - 3134231*t^2 + 644839*t^3 + 752760*t^4 + 
        21809*t^5 + 417*t^6) + s12^5*(106832 + 1364380*t - 3225282*t^2 - 
        3355152*t^3 + 2006145*t^4 + 287879*t^5 - 20860*t^6 + 420*t^7)) + 
    mmH^7*(3*s12^8*(2057 - 3984*t + 1927*t^2) + 
      s12^7*(122424 - 226985*t + 75863*t^2 + 26538*t^3) + 
      4*t^3*(-5024 + 31212*t + 83546*t^2 + 27191*t^3 + 1650*t^4) + 
      s12^6*(663281 - 980253*t - 188401*t^2 + 402541*t^3 + 35036*t^4) - 
      2*s12*t^2*(38384 - 112618*t - 361961*t^2 + 137708*t^3 + 88167*t^4 + 
        5910*t^5) + 2*s12^5*(566379 - 248715*t - 1330094*t^2 + 485076*t^3 + 
        259021*t^4 + 8810*t^5) + 2*s12^2*t*(-22400 + 174320*t + 352442*t^2 - 
        1028213*t^3 - 463330*t^4 - 20411*t^5 + 1260*t^6) + 
      s12^4*(414736 + 1697346*t - 3247353*t^2 - 2154821*t^3 + 1261780*t^4 + 
        287192*t^5 + 6402*t^6) + 2*s12^3*(5936 + 294310*t + 570719*t^2 - 
        1901745*t^3 - 772097*t^4 + 241170*t^5 + 50335*t^6 + 1350*t^7)))*
   canMIPlanar[10, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   (mmH - s12 - t)^3*(s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((I/2)*(16*mmH^8*(-1 + t)*(s12^2 - 4*s12*t + t^2) + 
    4*s12*t*(s12 + t)^4*(3*s12^2*(-5 + t) - s12*(16 + 21*t) - 
      t*(16 + 12*t + 3*t^2)) - 16*mmH^7*(4*s12^3*(-1 + t) + 
      s12^2*(-3 + 15*t - 11*t^2) - 4*s12*t*(-3 + 4*t^2) + 
      t^2*(-3 - t + 5*t^2)) - 2*mmH*(s12 + t)^3*
     (s12^4*(-22 - 31*t + 15*t^2) + t^3*(-32 - 8*t - 102*t^2 + 13*t^3) + 
      s12*t^2*(-128 - 8*t - 601*t^2 + 32*t^3) + 
      s12^3*(-32 - 88*t - 125*t^2 + 36*t^3) + 
      s12^2*t*(-128 + 234*t - 593*t^2 + 40*t^3)) + 
    mmH^6*(s12^4*(-95 + 93*t) - 4*s12^3*(56 - 105*t + 39*t^2) + 
      s12^2*(-32 + 704*t + 54*t^2 - 818*t^3) + 
      4*s12*t*(32 + 136*t - 167*t^2 - 103*t^3) + 
      t^2*(-32 - 192*t + 177*t^2 + 157*t^3)) + 
    mmH^4*(s12^6*(-53 + 43*t) + s12^5*(-156 - 99*t + 160*t^2) + 
      s12^2*t^2*(3284 + 1032*t - 7917*t^2 - 929*t^3) + 
      t^4*(-248 + 332*t + 263*t^2 + 62*t^3) - 
      s12^4*(236 - 1164*t + 1141*t^2 + 160*t^3) - 
      s12*t^3*(-1292 + 828*t + 3013*t^2 + 196*t^3) - 
      4*s12^3*t*(-329 - 878*t + 1434*t^2 + 237*t^3)) + 
    mmH^5*(s12^5*(82 - 74*t) + s12^4*(292 - 277*t - 4*t^2) + 
      t^3*(192 + 74*t - 451*t^2 - 140*t^3) + 
      2*s12*t^2*(-288 - 199*t + 902*t^2 + 195*t^3) + 
      2*s12^3*(96 - 653*t + 137*t^2 + 442*t^3) + 
      2*s12^2*t*(-288 - 1275*t + 1444*t^2 + 672*t^3)) + 
    mmH^3*(-2*s12^7*(-9 + 7*t) + s12^6*(90 + 128*t - 124*t^2) + 
      s12^5*(64 + 54*t + 804*t^2 - 294*t^3) + 
      s12^4*(64 - 1572*t - 54*t^2 + 4345*t^3 - 244*t^4) + 
      t^4*(64 - 44*t - 52*t^2 + 85*t^3 - 28*t^4) + 
      2*s12*t^3*(128 - 948*t + 1876*t^2 + 1388*t^3 - 25*t^4) + 
      2*s12^3*t*(128 - 3052*t + 1973*t^2 + 4653*t^3 - 13*t^4) + 
      2*s12^2*t^2*(192 - 3160*t + 3884*t^2 + 4173*t^3 + 6*t^4)) + 
    mmH^2*(s12 + t)^2*(2*s12^5*(-25 + 2*t + 7*t^2) + 
      s12^4*(-32 - 386*t + 47*t^2 + 53*t^3) + 
      t^3*(-128 + 116*t - 414*t^2 - 48*t^3 + 13*t^4) + 
      s12*t^2*(-384 + 804*t - 3852*t^2 - 725*t^3 + 50*t^4) + 
      s12^2*t*(-384 + 2584*t - 4248*t^2 - 1267*t^3 + 86*t^4) + 
      s12^3*(-128 + 520*t - 1146*t^2 - 547*t^3 + 88*t^4)))*
   canMIPlanar[10, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12*(mmH - t)*(mmH - s12 - t)^3*(s12 + t)^4*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/6)*(3*mmH^12*(-1 + s12)*(45*s12*(-1 + t) - 47*t) + 
    48*s12*t^4*(s12 + t)^2*(9*s12^3*(-1 + t) + 8*t^3 + 
      s12^2*(16 - 13*t - 8*t^2) + 4*s12*t*(4 + t - 2*t^2)) + 
    mmH^11*(-602*s12^3*(-1 + t) - t*(1515 + 998*t) + 
      s12^2*(995 + 569*t - 950*t^2) + s12*(-1449 + 1560*t + 1948*t^2)) - 
    8*mmH*t^2*(-24*t^7 + 48*s12*t^5*(1 + 5*t + 2*t^2) + 
      12*s12^7*(100 - 107*t + 7*t^2) + s12^6*t*(4056 - 3025*t + 85*t^2) - 
      s12^2*t^4*(-768 + 25*t + 232*t^2 + 72*t^3) - 
      s12^3*t^3*(-1776 + 1156*t + 557*t^2 + 110*t^3) + 
      s12^4*t^2*(1440 + 499*t - 406*t^2 + 182*t^3) + 
      s12^5*t*(384 + 4222*t - 1918*t^2 + 221*t^3)) + 
    mmH^10*(964*s12^4*(-1 + t) + t*(5308 + 9969*t + 2985*t^2) + 
      s12^3*(-6175 + 1015*t + 4196*t^2) + s12*(5068 + 3956*t - 13455*t^2 - 
        5808*t^3) + s12^2*(-201 - 12445*t - 806*t^2 + 2823*t^3)) + 
    4*mmH^2*t*(-12*t^6*(8 + 25*t + 4*t^2) + 
      8*s12*t^5*(103 + 113*t + 127*t^2 + 15*t^3) + 
      12*s12^7*(16 + 298*t - 335*t^2 + 21*t^3) + 
      2*s12^6*t*(3276 + 3608*t - 5103*t^2 + 73*t^3) - 
      s12^2*t^4*(-5792 + 5265*t + 4091*t^2 + 996*t^3 + 72*t^4) + 
      s12^3*t^3*(9480 - 15158*t - 6801*t^2 + 425*t^3 + 94*t^4) + 
      s12^5*t*(1152 + 11048*t + 8619*t^2 - 4639*t^3 + 520*t^4) + 
      s12^4*t^2*(5760 - 3889*t + 3401*t^2 + 3895*t^3 + 792*t^4)) - 
    mmH^9*(794*s12^5*(-1 + t) + s12^4*(-11183 + 3847*t + 6554*t^2) + 
      2*t*(3398 + 16334*t + 13743*t^2 + 2445*t^3) + 
      s12^3*(-18671 - 29084*t + 19098*t^2 + 10854*t^3) + 
      s12^2*(9844 - 32793*t - 52396*t^2 + 2414*t^3 + 4590*t^4) - 
      2*s12*(-3254 - 16982*t + 5171*t^2 + 20539*t^3 + 4740*t^4)) - 
    2*mmH^3*(-8*t^6*(34 - 90*t + 44*t^2 + 3*t^3) + 
      12*s12^7*(-176 + 44*t + 474*t^2 - 363*t^3 + 21*t^4) + 
      2*s12*t^5*(3764 + 2962*t + 191*t^2 + 427*t^3 + 24*t^4) + 
      s12^6*t*(-14112 + 27624*t - 1240*t^2 - 12261*t^3 + 145*t^4) - 
      s12^2*t^4*(-25656 + 39594*t + 46694*t^2 + 9875*t^3 + 852*t^4 + 
        24*t^5) + s12^3*t^3*(27840 - 102486*t - 61302*t^2 + 6608*t^3 + 
        4703*t^4 + 230*t^5) + 2*s12^4*t^2*(5760 - 42960*t + 5596*t^2 + 
        17614*t^3 + 6478*t^4 + 429*t^5) + s12^5*t*(1536 - 39264*t + 
        53020*t^2 + 5513*t^3 - 2521*t^4 + 497*t^5)) + 
    mmH^8*(429*s12^6*(-1 + t) + s12^5*(-9980 + 4533*t + 5024*t^2) + 
      s12^4*(-41463 - 26538*t + 39740*t^2 + 13413*t^3) + 
      t*(2128 + 38484*t + 83732*t^2 + 40914*t^3 + 4735*t^4) + 
      s12^3*(-15652 - 131078*t - 40717*t^2 + 59342*t^3 + 14170*t^4) + 
      s12*(2128 + 51464*t + 82400*t^2 - 66618*t^3 - 65833*t^4 - 9140*t^5) + 
      s12^2*(17124 + 8432*t - 173731*t^2 - 99349*t^3 + 10149*t^4 + 
        4405*t^5)) + mmH^4*(4*t^5*(948 + 6305*t + 1311*t^2 + 42*t^3) + 
      12*s12^7*(-616 + 124*t + 634*t^2 - 149*t^3 + 7*t^4) - 
      2*s12*t^4*(-18536 - 30236*t + 14804*t^2 + 4303*t^3 + 169*t^4) + 
      s12^2*t^3*(69568 - 106180*t - 294728*t^2 - 80081*t^3 - 4587*t^4 + 
        48*t^5) + s12^6*(-21552 - 38192*t + 58640*t^2 - 4760*t^3 - 5869*t^4 + 
        57*t^5) + s12^3*t^2*(47040 - 315920*t - 404292*t^2 + 15978*t^3 + 
        46245*t^4 + 5828*t^5 + 98*t^6) + s12^5*(768 - 121744*t - 72272*t^2 + 
        125932*t^3 + 12592*t^4 + 1593*t^5 + 168*t^6) + 
      s12^4*t*(11520 - 283912*t - 219416*t^2 + 163145*t^3 + 88230*t^4 + 
        13032*t^5 + 293*t^6)) + 
    mmH^5*(12*s12^7*(396 - 134*t - 269*t^2 + 7*t^3) - 
      2*t^4*(6464 + 37998*t + 17806*t^2 + 1956*t^3 + 55*t^4) + 
      4*s12^6*(8834 + 3198*t - 9833*t^2 - 348*t^3 + 102*t^4) + 
      2*s12*t^3*(-25104 - 79422*t + 27550*t^2 + 28518*t^3 + 3647*t^4 + 
        104*t^5) - 2*s12^5*(-20024 - 90708*t + 19060*t^2 + 47152*t^3 + 
        5385*t^4 + 325*t^5) + s12^3*t*(-21504 + 204296*t + 674824*t^2 + 
        118707*t^3 - 114360*t^4 - 26002*t^5 - 1058*t^6) + 
      s12^2*t^2*(-56480 + 9120*t + 485364*t^2 + 234109*t^3 + 12722*t^4 - 
        2168*t^5 - 98*t^6) - s12^4*(2304 - 160696*t - 460192*t^2 + 
        48556*t^3 + 186357*t^4 + 41231*t^5 + 2142*t^6)) - 
    mmH^7*(132*s12^7*(-1 + t) + s12^6*(-5162 + 2774*t + 2256*t^2) + 
      s12^5*(-40578 - 6350*t + 33342*t^2 + 6252*t^3) + 
      t^2*(9504 + 90296*t + 114472*t^2 + 35103*t^3 + 2706*t^4) + 
      2*s12^4*(-30144 - 82966*t + 19557*t^2 + 43351*t^3 + 6288*t^4) + 
      s12*t*(14224 + 149680*t + 77172*t^2 - 130251*t^3 - 59972*t^4 - 
        5196*t^5) + 2*s12^3*(2874 - 85858*t - 164371*t^2 + 15139*t^3 + 
        42093*t^4 + 5207*t^5) + s12^2*(4720 + 75100*t - 126804*t^2 - 
        371180*t^3 - 93823*t^4 + 13795*t^5 + 2490*t^6)) + 
    mmH^6*(60*s12^7*(-22 + 13*t + 9*t^2) + 
      2*s12^6*(-10444 + 1728*t + 7393*t^2 + 393*t^3) + 
      t^3*(16352 + 111832*t + 87956*t^2 + 16917*t^3 + 843*t^4) + 
      s12^5*(-67804 - 84368*t + 73612*t^2 + 38762*t^3 + 2504*t^4) - 
      s12*t^2*(-37376 - 212864*t + 4356*t^2 + 123684*t^3 + 30317*t^4 + 
        1608*t^5) + 2*s12^4*(-13794 - 146830*t - 92227*t^2 + 87958*t^3 + 
        40844*t^4 + 3301*t^5) + s12^2*t*(25152 + 95748*t - 394524*t^2 - 
        400411*t^3 - 44971*t^4 + 8504*t^5 + 765*t^6) + 
      s12^3*(4128 - 37512*t - 523572*t^2 - 340960*t^3 + 125231*t^4 + 
        62959*t^5 + 4464*t^6)))*canMIPlanar[10, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 8*s12 + 9*s12^2 - 1956*t - s12*t - 992*t^2) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 - 4*t^2*(4 + 5*t) - s12^3*(8 + 15*t) - 
      s12*t^2*(1720 + 853*t) + s12^2*(48 - 1980*t - 1013*t^2)) + 
    mmH^2*(-5*s12^3 + s12^2*(16 + 23*t) + t^2*(1732 + 869*t) + 
      s12*(-48 + 3940*t + 2005*t^2)))*canMIPlanar[10, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(-mmH + s12 + t)^4) + 
 ((I/16)*(-4 + mmH)*(-4 + mmH + s12)*canMIPlanar[10, 4, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/16)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 - 992*s12^2 + 8*t + 9*t^2 - s12*(1956 + t)) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^2*(869*s12^3 + s12*t*(3940 + 23*t) + s12^2*(1732 + 2005*t) + 
      t*(-48 + 16*t - 5*t^2)) - mmH*(15*s12*t^2*(132 + t) + 
      s12^3*(20 + 853*t) - t^2*(48 - 8*t + t^2) + 
      s12^2*(16 + 1720*t + 1013*t^2)))*canMIPlanar[10, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) + 
 ((4*I)*(mmH^7*(2 + s12 + 2*t) + 2*s12^3*t^2*(s12^2 - t^2) - 
    mmH^6*(8*s12^2 + 2*t*(4 + 3*t) + s12*(6 + 5*t)) + 
    mmH*s12*(4*s12^6 + 6*s12^5*t + 2*t^4 + 6*s12*t^4 - s12^4*t*(4 + t) - 
      s12^3*t^2*(10 + t) + 2*s12^2*t^2*(-1 + t + t^2)) + 
    mmH^2*(-22*s12^6 + s12^5*(2 - 22*t) + 2*s12*(-1 + t)*t^3 + 2*t^4 + 
      4*s12^4*t*(5 + t) + s12^3*t*(4 + 14*t - t^2) - 
      2*s12^2*t^2*(-2 + 4*t + t^2)) + mmH^3*(47*s12^5 + 2*(-3 + t)*t^3 + 
      s12^4*(-10 + 31*t) + 2*s12*t^2*(-2 - t + t^2) - 
      2*s12^3*(1 + 13*t + 2*t^2) + s12^2*t*(-8 - 2*t + 3*t^2)) - 
    mmH^4*(50*s12^4 + 3*s12^3*(-4 + 7*t) + 2*s12^2*(-2 - 2*t + t^2) + 
      2*t^2*(-3 + 4*t + t^2) + s12*t*(-6 + 8*t + 7*t^2)) + 
    mmH^5*(28*s12^3 + 9*s12^2*t + 2*t*(-1 + 6*t + 3*t^2) + 
      s12*(-2 + 14*t + 9*t^2)))*canMIPlanar[15, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^2*
   (mmH - s12 - t)^3) + 
 ((4*I)*(mmH^3*(-2 + s12) + s12^2*(2*s12 + s12^2 - 8*t) + 
    mmH^2*(-3*s12^2 - 2*s12*(-4 + t) + 4*t) + 
    mmH*s12*(s12^2 + 8*t - 2*s12*(4 + t)))*canMIPlanar[15, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12*(-mmH + s12)^3*(-mmH + s12 + t)^2) - 
 (((2*I)/5)*(2*mmH^13*(-1 + s12)*(-1 + t)*(-6*t + s12*(-11 + 6*t)) + 
    160*s12^5*t*(s12 + t)^2*(8*s12^3*(-1 + t) + 4*s12^2*t*(-1 + 2*t) - 
      t^2*(16 + 5*t) + s12*t*(-16 - t + 5*t^2)) - 
    mmH^12*(t*(-62 + 17*t + 29*t^2) + s12^3*(159 - 238*t + 79*t^2) + 
      s12*(-172 + 202*t + 64*t^2 - 58*t^3) + 
      s12^2*(63 + 48*t - 160*t^2 + 29*t^3)) - 
    16*mmH*s12^3*(560*t^7 + 40*s12^7*(1 - 5*t + 4*t^2) - 
      5*s12*t^5*(112 - 435*t + 100*t^2) + 2*s12^6*t*(-150 + 26*t + 219*t^2) - 
      s12^3*t^3*(2720 - 1290*t + 1194*t^2 + 33*t^3) - 
      s12^2*t^4*(2160 - 2883*t + 1522*t^2 + 60*t^3) + 
      s12^4*t^2*(-1200 - 549*t + 499*t^2 + 289*t^3) + 
      s12^5*t*(-80 - 911*t + 923*t^2 + 540*t^3)) + 
    mmH^11*(18*s12^4*(28 - 41*t + 13*t^2) - 
      t*(78 + 519*t - 184*t^2 + 5*t^3) - s12^3*(-1155 + 1245*t + 39*t^2 + 
        31*t^3) + s12^2*(-411 + 1625*t - 1560*t^2 + 333*t^3 - 5*t^4) + 
      2*s12*(-239 - 116*t + 881*t^2 - 243*t^3 + 5*t^4)) + 
    8*mmH^2*s12^2*(240*t^7 + 120*s12^8*(1 - 3*t + 2*t^2) + 
      10*s12*t^5*(-128 + 559*t + 254*t^2) + 
      s12^7*(400 - 1768*t + 1293*t^2 + 555*t^3) - 
      4*s12^2*t^4*(1794 - 3435*t - 1379*t^2 + 635*t^3) + 
      s12^3*t^3*(-12032 + 9380*t + 5345*t^2 - 7444*t^3 - 240*t^4) + 
      s12^5*t*(-640 - 4290*t + 4826*t^2 + 2425*t^3 + 236*t^4) - 
      s12^4*t^2*(6936 + 1884*t - 6331*t^2 + 5333*t^3 + 402*t^4) + 
      s12^6*(160 - 936*t - 896*t^2 + 4336*t^3 + 713*t^4)) + 
    mmH^10*(-25*s12^5*(37 - 54*t + 17*t^2) + 
      s12^4*(-4252 + 5046*t - 353*t^2 + 99*t^3) + 
      t*(-108 + 2572*t + 566*t^2 - 287*t^3 + 29*t^4) + 
      s12^3*(-2713 - 692*t + 5393*t^2 - 1047*t^3 + 527*t^4) + 
      s12*(372 + 2706*t - 4759*t^2 - 1155*t^3 + 1170*t^4 - 58*t^5) + 
      s12^2*(2146 - 4482*t - 872*t^2 + 1557*t^3 - 1410*t^4 + 29*t^5)) - 
    4*mmH^3*s12*(-480*t^7 + 40*s12^9*(3 - 7*t + 4*t^2) + 
      20*s12*t^5*(-32 + 31*t + 74*t^2) + s12^8*(1096 - 3309*t + 2486*t^2 + 
        237*t^3) + 2*s12^2*t^4*(-4704 + 6160*t + 12109*t^2 + 2290*t^3) + 
      s12^3*t^3*(-24800 + 6417*t + 51636*t^2 - 2246*t^3 - 5220*t^4) + 
      s12^7*(1212 - 5451*t + 5238*t^2 + 6148*t^3 + 349*t^4) + 
      s12^6*(1600 - 5398*t + 2357*t^2 + 20262*t^3 + 3109*t^4 - 126*t^5) - 
      s12^4*t^2*(19528 + 22234*t - 52829*t^2 + 12507*t^3 + 15374*t^4 + 
        360*t^5) - s12^5*t*(1896 + 23489*t - 32137*t^2 - 7927*t^3 + 
        11105*t^4 + 758*t^5)) + mmH^9*(10*s12^6*(107 - 159*t + 52*t^2) + 
      s12^5*(7768 - 9023*t - 38*t^2 + 293*t^3) - 
      s12^4*(-13888 + 8658*t + 10904*t^2 + 75*t^3 + 581*t^4) + 
      t*(304 - 3828*t - 5428*t^2 + 1131*t^3 + 390*t^4 + 13*t^5) - 
      s12^3*(-450 - 15657*t + 14591*t^2 + 37*t^3 + 200*t^4 + 585*t^5) + 
      s12^2*(-2000 - 2658*t + 23511*t^2 - 4672*t^3 + 3791*t^4 + 1511*t^5 + 
        13*t^6) - s12*(-304 + 3732*t + 4268*t^2 - 9723*t^3 + 4055*t^4 + 
        1316*t^5 + 26*t^6)) + 2*mmH^4*(40*s12^10*(-1 + t)^2 - 320*t^7 - 
      40*s12*t^5*(-32 + 125*t + 18*t^2) + s12^9*(874 - 2318*t + 1723*t^2 - 
        39*t^3) + 4*s12^2*t^4*(144 - 2400*t + 2511*t^2 + 670*t^3) + 
      s12^8*(2026 - 10095*t + 12501*t^2 + 2943*t^3 - 6*t^4) + 
      2*s12^3*t^3*(-8960 - 17227*t + 35254*t^2 + 19761*t^3 + 2010*t^4) + 
      s12^7*(-628 - 12611*t + 31358*t^2 + 27674*t^3 + 612*t^4 - 254*t^5) - 
      2*s12^4*t^2*(12700 + 49322*t - 51019*t^2 - 27588*t^3 + 10748*t^4 + 
        2710*t^5) + s12^6*(6032 - 31958*t + 13656*t^2 + 92665*t^3 - 
        1441*t^4 - 12422*t^5 - 567*t^6) - s12^5*t*(2152 + 95216*t - 
        72381*t^2 - 75070*t^3 + 46111*t^4 + 16323*t^5 + 240*t^6)) + 
    mmH^7*(2*s12^8*(162 - 259*t + 97*t^2) + 
      s12^7*(4791 - 5355*t - 783*t^2 + 627*t^3) + 
      4*t^3*(-1056 - 1302*t + 1574*t^2 + 629*t^3 + 50*t^4) + 
      s12^6*(25589 - 18067*t - 23624*t^2 + 779*t^3 + 949*t^4) + 
      2*s12^2*t^2*(-9520 + 34648*t - 2177*t^2 - 1250*t^3 + 1241*t^4 + 
        100*t^5) - 2*s12*t^2*(3856 + 13448*t - 7019*t^2 + 3072*t^3 + 
        2393*t^4 + 210*t^5) + 2*s12^5*(19221 + 4845*t - 42516*t^2 - 
        12836*t^3 + 2329*t^4 + 835*t^5) + s12^4*(3144 + 72294*t - 26387*t^2 - 
        63174*t^3 - 5405*t^4 + 4628*t^5 + 898*t^6) + 
      2*s12^3*(1744 - 2800*t + 54431*t^2 + 7050*t^3 - 4313*t^4 - 2145*t^5 - 
        575*t^6 + 10*t^7)) - mmH^8*(3*s12^7*(259 - 398*t + 139*t^2) + 
      s12^6*(8115 - 9196*t - 786*t^2 + 767*t^3) + 
      2*s12^5*(13257 - 9779*t - 9710*t^2 - 451*t^3 + 313*t^4) + 
      2*t^2*(-584 - 4908*t - 251*t^2 + 1518*t^3 + 229*t^4 + 10*t^5) + 
      s12^4*(17364 + 20144*t - 48225*t^2 - 9367*t^3 - 1868*t^4 + 350*t^5) - 
      2*s12*t*(-392 + 10082*t - 1659*t^2 - 1178*t^3 + 3569*t^4 + 535*t^5 + 
        20*t^6) - 2*s12^3*(1356 - 11117*t - 13698*t^2 + 7594*t^3 - 2417*t^4 + 
        1079*t^5 + 74*t^6) + 2*s12^2*(976 - 7130*t + 14959*t^2 + 13132*t^3 - 
        2352*t^4 + 2952*t^5 + 380*t^6 + 10*t^7)) + 
    mmH^5*(160*t^5*(-8 + 21*t + 7*t^2) + s12^9*(-60 + 281*t - 300*t^2 + 
        39*t^3) - 8*s12*t^4*(1536 - 2130*t - 841*t^2 + 130*t^3) + 
      s12^8*(294 + 5048*t - 8996*t^2 + 339*t^3 + 37*t^4) - 
      4*s12^2*t^3*(4160 - 11503*t + 2986*t^2 + 4959*t^3 + 350*t^4) + 
      s12^7*(12466 + 9849*t - 54467*t^2 - 12633*t^3 + 1228*t^4 + 91*t^5) - 
      2*s12^3*t^2*(-1600 - 76116*t + 5937*t^2 + 54294*t^3 + 15491*t^4 + 
        790*t^5) + s12^6*(11512 + 55894*t - 126549*t^2 - 104314*t^3 + 
        13055*t^4 + 7221*t^5 + 153*t^6) + s12^4*t*(-720 + 189280*t + 
        37904*t^2 - 174629*t^3 - 622*t^4 + 28657*t^5 + 2840*t^6) + 
      s12^5*(-9552 + 87980*t + 51042*t^2 - 238023*t^3 - 31715*t^4 + 
        54926*t^5 + 8840*t^6 + 60*t^7)) - 
    mmH^6*(s12^9*(59 - 98*t + 39*t^2) + 8*t^4*(-504 + 424*t + 623*t^2 + 
        90*t^3) + s12^8*(1282 - 1262*t - 511*t^2 + 231*t^3) + 
      s12^7*(11573 - 4916*t - 17517*t^2 + 1211*t^3 + 301*t^4) - 
      4*s12*t^3*(4480 + 283*t - 3492*t^2 + 1159*t^3 + 330*t^4) + 
      2*s12^2*t^2*(-7440 + 9616*t + 20645*t^2 - 13258*t^3 - 1589*t^4 + 
        170*t^5) + s12^6*(36290 + 566*t - 88014*t^2 - 22995*t^3 + 6142*t^4 + 
        855*t^5) - 4*s12^3*t*(440 - 16789*t - 34927*t^2 + 12094*t^3 + 
        7617*t^4 + 1688*t^5 + 10*t^6) + s12^5*(12196 + 91562*t - 112551*t^2 - 
        122987*t^3 + 7840*t^4 + 15192*t^5 + 972*t^6) + 
      s12^4*(-768 + 46508*t + 139454*t^2 - 106496*t^3 - 51033*t^4 + 
        16465*t^5 + 8170*t^6 + 300*t^7)))*canMIPlanar[15, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(mmH - s12 - t)^3*(s12*(-1 + t) - t)*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((2*I)*(4*mmH^8*(-1 + t)*(s12^2 - 4*s12*t + t^2) - 
    4*mmH^7*(4*s12^3*(-1 + t) + s12^2*(-3 + 15*t - 11*t^2) - 
      4*s12*t*(-3 + 4*t^2) + t^2*(-3 - t + 5*t^2)) + 
    4*t*(s12 + t)^4*(6*s12^3*(-3 + t) + 3*t^4 + s12*t*(-16 - 15*t + 10*t^2) + 
      s12^2*(-16 - 31*t + 13*t^2)) - 2*mmH*(s12 + t)^3*
     (s12^4*(-28 - 17*t + 7*t^2) + t^3*(-32 - 14*t + 12*t^2 + 5*t^3) + 
      s12*t^2*(-128 - 142*t + 59*t^2 + 16*t^3) + 
      s12^3*(-32 - 174*t - 25*t^2 + 20*t^3) + 
      s12^2*t*(-128 - 310*t + 39*t^2 + 24*t^3)) + 
    mmH^6*(s12^4*(-27 + 25*t) - 4*s12^3*(9 - 18*t + 8*t^2) - 
      4*s12*t*(-8 - 19*t + 30*t^2 + 24*t^3) + 
      t^2*(-8 - 28*t + 21*t^2 + 41*t^3) - 2*s12^2*(4 - 58*t - 27*t^2 + 
        97*t^3)) + mmH^5*(s12^5*(31 - 23*t) + s12^4*(56 + 12*t - 25*t^2) + 
      t^3*(8 + 54*t - 66*t^2 - 41*t^3) + s12*t^2*(-24 + 102*t + 169*t^2 + 
        69*t^3) + 2*s12^3*(4 + 5*t - 28*t^2 + 85*t^3) + 
      2*s12^2*t*(-12 - 59*t + 99*t^2 + 141*t^3)) + 
    mmH^4*(s12^6*(-23 + 13*t) + s12^5*(-88 - 83*t + 57*t^2) + 
      s12^4*(-36 - 360*t - 83*t^2 + 11*t^3) - 
      s12*t^3*(364 + 208*t + 61*t^2 + 19*t^3) + 
      t^4*(-64 - 64*t + 73*t^2 + 21*t^3) - 2*s12^3*t*(154 + 172*t + 108*t^2 + 
        79*t^3) - s12^2*t^2*(524 + 216*t + 327*t^2 + 165*t^3)) - 
    mmH^3*(s12 + t)^2*(s12^5*(-7 + 3*t) + s12^4*(-90 - 30*t + 23*t^2) + 
      s12^3*(-132 - 370*t - 7*t^2 + 22*t^3) - 
      s12*t*(128 + 604*t - 16*t^2 + 32*t^3 + t^4) - 
      2*s12^2*(32 + 300*t + 132*t^2 + 29*t^3 + 3*t^4) + 
      t^2*(-64 - 136*t - 40*t^2 + 42*t^3 + 7*t^4)) + 
    mmH^2*(s12 + t)^2*(s12^5*(-34 - t + 3*t^2) + 
      s12^4*(-152 - 234*t + 31*t^2 + 10*t^3) + 
      2*t^3*(-64 - 50*t - t^2 + 12*t^3 + t^4) + 
      s12*t^2*(-384 - 628*t + 120*t^2 + 62*t^3 + 7*t^4) + 
      s12^2*t*(-384 - 1208*t - 92*t^2 + 85*t^3 + 12*t^4) + 
      s12^3*(-128 - 704*t - 414*t^2 + 79*t^3 + 14*t^4)))*
   canMIPlanar[15, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12*(mmH - t)*(mmH - s12 - t)^3*(s12 + t)^4*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(2*mmH^12*(-1 + s12)*(s12*(-1 + t) - 2*t) - 
    16*s12*t^4*(s12 + t)^2*(s12^3*(-1 + t) - 8*t^3 + 
      s12^2*(-16 + 8*t + 3*t^2) + s12*t*(-16 + t + 8*t^2)) + 
    mmH^11*(-7*s12^3*(-1 + t) - t*(40 + 27*t) + s12^2*(9 + 13*t - 11*t^2) + 
      2*s12*(-9 + 19*t + 19*t^2)) + mmH^10*(s12^4*(-1 + t) + 
      s12^3*(-80 + 86*t - 7*t^2) + t*(128 + 265*t + 84*t^2) + 
      s12*(48 + 42*t - 317*t^2 - 114*t^3) + 
      s12^2*(73 - 289*t + 27*t^2 + 30*t^3)) - 
    8*mmH*t^2*(-8*t^7 + 4*s12^7*(-28 + 25*t + 3*t^2) + 
      s12^6*t*(-456 + 305*t + 27*t^2) + s12*t^5*(16 + 75*t + 32*t^2) + 
      s12^2*t^4*(256 + 137*t - 57*t^2 - 24*t^3) + 
      s12^5*t*(128 - 728*t + 266*t^2 + 9*t^3) - 
      s12^4*t^2*(-480 + 573*t + 76*t^2 + 34*t^3) - 
      s12^3*t^3*(-592 + 135*t + 226*t^2 + 52*t^3)) - 
    4*mmH^2*t*(2*t^6*(16 + 45*t + 8*t^2) - 4*s12^7*(-40 - 74*t + 105*t^2 + 
        9*t^3) - s12*t^5*(136 + 323*t + 339*t^2 + 40*t^3) - 
      2*s12^6*t*(-804 - 196*t + 629*t^2 + 45*t^3) + 
      s12^5*t*(-384 + 3968*t + 303*t^2 - 1131*t^3 - 60*t^4) + 
      3*s12^4*t^2*(-640 + 1287*t + 423*t^2 + 11*t^3 + 4*t^4) + 
      s12^2*t^4*(-1632 - 609*t + 254*t^2 + 269*t^3 + 24*t^4) + 
      s12^3*t^3*(-3000 + 1161*t + 1649*t^2 + 620*t^3 + 42*t^4)) + 
    mmH^9*(7*s12^5*(-1 + t) + s12^4*(111 - 225*t + 103*t^2) + 
      s12^3*(130 + 223*t - 356*t^2 + 33*t^3) - 
      t*(104 + 840*t + 761*t^2 + 155*t^3) + 
      s12^2*(-468 + 577*t + 1085*t^2 - 52*t^3 - 55*t^4) + 
      s12*(-8 - 620*t + 352*t^2 + 888*t^3 + 210*t^4)) - 
    2*mmH^3*(-2*t^6*(184 + 169*t + 79*t^2 + 4*t^3) + 
      4*s12^7*(-16 - 108*t - 50*t^2 + 165*t^3 + 9*t^4) + 
      s12*t^5*(408 + 1548*t + 1434*t^2 + 419*t^3 + 16*t^4) + 
      s12^6*t*(-1696 - 3800*t + 2128*t^2 + 1981*t^3 + 95*t^4) - 
      s12^3*t^3*(-8000 + 1496*t + 9880*t^2 + 3437*t^3 + 494*t^4 + 4*t^5) - 
      s12^2*t^4*(-5448 - 3518*t + 2204*t^2 + 1557*t^3 + 297*t^4 + 8*t^5) + 
      2*s12^4*t^2*(1920 - 4336*t - 5408*t^2 + 221*t^3 + 132*t^4 + 9*t^5) + 
      s12^5*t*(512 - 7120*t - 7884*t^2 + 4447*t^3 + 1815*t^4 + 73*t^5)) + 
    mmH^8*(s12^6*(-1 + t) + s12^5*(-80 + 206*t - 125*t^2) + 
      s12^4*(-519 + 450*t + 289*t^2 - 123*t^3) + 
      s12^3*(568 - 1679*t + 9*t^2 + 336*t^3 + 35*t^4) + 
      4*t*(-20 + 165*t + 576*t^2 + 302*t^3 + 45*t^4) + 
      s12^2*(700 + 1944*t - 3961*t^2 - 2530*t^3 - 182*t^4 + 70*t^5) - 
      s12*(80 - 768*t - 2368*t^2 + 1237*t^3 + 1261*t^4 + 250*t^5)) + 
    mmH^4*(-2*t^5*(872 + 70*t + 200*t^2 + 25*t^3) + 
      4*s12^7*(-56 - 76*t + 14*t^2 + 115*t^3 + 3*t^4) + 
      s12*t^4*(304 + 7720*t + 3832*t^2 + 1647*t^3 + 127*t^4) + 
      s12^6*(-624 - 4112*t - 2208*t^2 + 4272*t^3 + 1403*t^4 + 33*t^5) - 
      s12^2*t^3*(-10304 - 16852*t + 9968*t^2 + 7687*t^3 + 1788*t^4 + 
        90*t^5) + s12^3*t^2*(11840 + 8296*t - 30360*t^2 - 15291*t^3 - 
        2279*t^4 - 24*t^5 + 5*t^6) + s12^4*t*(3840 - 6264*t - 29456*t^2 - 
        4523*t^3 + 3070*t^4 + 399*t^5 + 11*t^6) + 
      s12^5*(256 - 5312*t - 16944*t^2 + 708*t^3 + 8156*t^4 + 1326*t^5 + 
        27*t^6)) - mmH^7*(4*s12^7*(-1 + t) - 2*s12^6*(39 - 55*t + 18*t^2) + 
      s12^5*(-646 + 634*t - 48*t^2 + 46*t^3) + 
      2*s12^4*(-252 - 994*t + 779*t^2 + 219*t^3 + 63*t^4) + 
      t^2*(-544 + 1724*t + 3316*t^2 + 1106*t^3 + 129*t^4) - 
      2*s12*t*(200 - 2132*t - 2406*t^2 + 702*t^3 + 491*t^4 + 93*t^5) + 
      s12^3*(1520 + 648*t - 6022*t^2 - 1374*t^3 + 77*t^4 + 133*t^5) + 
      s12^2*(144 + 5100*t + 2152*t^2 - 10092*t^3 - 4465*t^4 - 477*t^5 + 
        57*t^6)) - mmH^5*(4*s12^7*(-36 + 10*t + 11*t^2 + 15*t^3) + 
      t^4*(-2176 + 1344*t + 608*t^2 + 61*t^3 + 9*t^4) + 
      4*s12^6*(-230 - 286*t + 33*t^2 + 359*t^3 + 47*t^4) - 
      2*s12*t^3*(272 - 5920*t - 2474*t^2 - 678*t^3 - 50*t^4 + 7*t^5) + 
      s12^5*(-736 - 7144*t - 3760*t^2 + 4552*t^3 + 2719*t^4 + 185*t^5) + 
      s12^2*t^2*(5472 + 21808*t - 9308*t^2 - 13665*t^3 - 3727*t^4 - 250*t^5 + 
        5*t^6) + s12^3*t*(4608 + 13624*t - 21128*t^2 - 20886*t^3 - 3959*t^4 + 
        70*t^5 + 37*t^6) + s12^4*(768 + 552*t - 16632*t^2 - 8568*t^3 + 
        3329*t^4 + 1421*t^5 + 81*t^6)) + 
    mmH^6*(4*s12^7*(-10 + 9*t + t^2) + 2*s12^6*(-228 + 124*t - t^2 + 
        83*t^3) + t^3*(-1504 + 2272*t + 2480*t^2 + 529*t^3 + 52*t^4) + 
      2*s12^5*(-674 - 864*t + 442*t^2 + 622*t^3 + 161*t^4) - 
      s12*t^2*(768 - 9900*t - 5900*t^2 + 156*t^3 + 327*t^4 + 78*t^5) + 
      s12^4*(588 - 4700*t - 4626*t^2 + 1784*t^3 + 1433*t^4 + 215*t^5) + 
      s12^2*t*(1472 + 14812*t - 2384*t^2 - 14989*t^3 - 5177*t^4 - 457*t^5 + 
        26*t^6) + s12^3*(736 + 7548*t - 5500*t^2 - 14830*t^3 - 4026*t^4 + 
        90*t^5 + 111*t^6)))*canMIPlanar[15, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12*(mmH - t)^4*
   (mmH - s12 - t)^3*(s12*(-1 + t) - t)*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((I/4)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 8*s12 + 9*s12^2 + 220*t - s12*t + 96*t^2) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 - 4*t^2*(4 + 5*t) - s12^3*(8 + 15*t) + s12*t^2*(200 + 107*t) + 
      s12^2*(48 + 196*t + 75*t^2)) - mmH^2*(5*s12^3 - s12^2*(16 + 23*t) + 
      t^2*(188 + 91*t) + s12*(48 + 412*t + 171*t^2)))*
   canMIPlanar[15, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*
   (-mmH + s12 + t)^4) - ((I/4)*(-4 + mmH)*(-4 + mmH + s12)*
   canMIPlanar[15, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/4)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 96*s12^2 - s12*(-220 + t) + 8*t + 9*t^2) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) - 
    mmH^2*(91*s12^3 + s12*(412 - 23*t)*t + s12^2*(188 + 171*t) + 
      t*(48 - 16*t + 5*t^2)) + mmH*(s12*(196 - 15*t)*t^2 + 
      s12^3*(-20 + 107*t) + t^2*(48 - 8*t + t^2) + 
      s12^2*(-16 + 200*t + 75*t^2)))*canMIPlanar[15, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) + 
 ((4*I)*(-2*s12*t^2*(s12 + t)^4*(s12 + 3*t) + 
    2*mmH^6*(s12^3 + s12*(8 - 3*t)*t + (-2 + t)*t^2 - s12^2*(2 + 3*t)) - 
    mmH*(s12 + t)^2*(4*s12^6 + 18*s12^5*t + (-2 + t)*t^5 + 
      2*s12^3*t^2*(-11 + 10*t) - 2*s12^2*t^2*(1 + 19*t) + 
      s12^4*t*(-4 + 31*t) - 2*s12*t^3*(3 + 11*t + t^2)) + 
    2*mmH^4*(s12^5 - s12^4*(2 + t) - s12^3*t*(2 + 31*t) + 
      s12^2*t*(-5 + 46*t - 53*t^2) - 2*s12*t^2*(7 - 21*t + 8*t^2) + 
      t^3*(3 - 16*t + 8*t^2)) + 2*mmH^2*(3*s12^7 + s12^6*(-1 + 16*t) + 
      s12^5*t*(-9 + 31*t) + t^5*(1 - 6*t + 3*t^2) - 
      s12*t^4*(12 + 13*t + 3*t^2) + s12^4*t*(-2 - 34*t + 15*t^2) - 
      s12^3*t^2*(10 + 46*t + 23*t^2) - s12^2*t^3*(21 + 27*t + 26*t^2)) + 
    mmH^5*(-5*s12^4 + 2*s12^3*(5 + 3*t) + t^2*(-2 + 18*t - 9*t^2) + 
      2*s12*t*(4 - 31*t + 11*t^2) + s12^2*(-2 - 22*t + 42*t^2)) + 
    mmH^3*(-s12^6 + s12^5*(2 - 4*t) - 2*t^4*(3 - 14*t + 7*t^2) + 
      2*s12*t^3*(19 - 16*t + 11*t^2) + s12^4*(2 + 22*t + 28*t^2) + 
      2*s12^3*t*(5 + 5*t + 57*t^2) + s12^2*t^2*(40 - 70*t + 119*t^2)))*
   canMIPlanar[17, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^2*(mmH - s12 - t)^3*(s12 + t)^4) - 
 ((4*I)*(-3*(s12 + t)^4*(s12^2 + t^2) + 2*mmH^5*(s12^2 - 4*s12*t + t^2) + 
    mmH*(s12 + t)^3*(s12^3 + s12*(-32 + t)*t + s12^2*(13 + t) + 
      t^2*(13 + t)) - 2*mmH^2*(s12 + t)^2*(s12^3 - 4*s12^2*(-3 + t) + 
      2*t^2*(5 + t) - s12*t*(34 + 3*t)) - 
    2*mmH^4*(3*s12^3 + s12^2*(1 - 9*t) + t^2*(1 + 3*t) - s12*t*(4 + 9*t)) + 
    mmH^3*(7*s12^4 - 2*s12^3*(-6 + 5*t) - 2*s12*t^2*(18 + 5*t) + 
      t^3*(12 + 7*t) - 2*s12^2*t*(18 + 17*t)))*
   canMIPlanar[17, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - s12 - t)^3*(s12 + t)^4) - 
 ((2*I)*(-(mmH^12*(-1 + s12)*(-1 + t)*(-10*t + s12*(-11 + 10*t))) + 
    32*s12^3*t^4*(10*s12^4*(-1 + t) - t^3*(8 + 13*t) + 
      s12^2*t^2*(-43 + 22*t) + s12^3*t*(-30 + 23*t) + 
      s12*t^2*(-8 - 28*t + 13*t^2)) + mmH^11*(2*t*(-29 + 5*t + 32*t^2) + 
      s12^3*(43 - 81*t + 38*t^2) + s12^2*(39 + 15*t - 120*t^2 + 64*t^3) - 
      2*s12*(33 - 54*t - 36*t^2 + 64*t^3)) - 
    8*mmH*s12*t^3*(16*t^6 - 4*s12*t^4*(12 + 2*t + 3*t^2) + 
      4*s12^6*(27 - 44*t + 17*t^2) + 6*s12^4*t^2*(-29 - 6*t + 24*t^2) + 
      s12^5*t*(172 - 237*t + 166*t^2) - s12^2*t^3*(160 + 292*t + 57*t^2 + 
        4*t^3) + s12^3*t^2*(-112 - 458*t + 74*t^2 + 85*t^3)) + 
    4*mmH^2*t^2*(-16*t^7 + 2*s12*t^6*(75 + 34*t) - 
      5*s12^2*t^4*(72 + 6*t + 41*t^2 + 8*t^3) + 
      4*s12^7*(6 + 88*t - 115*t^2 + 21*t^3) + 
      2*s12^5*t^2*(692 - 511*t + 263*t^2 + 83*t^3) + 
      s12^6*t*(832 - 193*t - 284*t^2 + 218*t^3) - 
      s12^3*t^3*(632 + 620*t + 841*t^2 - 7*t^3 + 12*t^4) + 
      s12^4*t^2*(-272 + 16*t - 1067*t^2 + 652*t^3 + 96*t^4)) + 
    mmH^10*(s12^4*(-51 + 93*t - 42*t^2) + s12^3*(-223 + 216*t + 215*t^2 - 
        198*t^3) - 4*t*(-30 - 39*t + 77*t^2 + 39*t^3) + 
      s12^2*(-8 - 383*t + 468*t^2 + 157*t^3 - 156*t^4) + 
      s12*(136 + 24*t - 697*t^2 + 349*t^3 + 312*t^4)) - 
    2*mmH^3*t*(-4*t^6*(-16 + 29*t + 10*t^2) + 
      2*s12*t^5*(-16 + 239*t + 284*t^2 + 52*t^3) + 
      4*s12^7*(-52 + 68*t + 107*t^2 - 134*t^3 + 11*t^4) - 
      s12^2*t^4*(1080 - 274*t + 629*t^2 + 525*t^3 + 52*t^4) + 
      s12^5*t^2*(1876 + 3364*t - 2144*t^2 + 855*t^3 + 76*t^4) + 
      s12^6*t*(-368 + 3012*t - 1791*t^2 - 93*t^3 + 122*t^4) - 
      s12^3*t^3*(1240 - 754*t + 1700*t^2 + 665*t^3 - 68*t^4 + 12*t^5) + 
      s12^4*t^2*(-256 + 2686*t + 9*t^2 - 483*t^3 + 877*t^4 + 41*t^5)) + 
    mmH^9*(s12^5*(17 - 27*t + 10*t^2) + s12^4*(231 - 247*t - 174*t^2 + 
        172*t^3) + 4*t*(-20 - 94*t + 76*t^2 + 233*t^3 + 46*t^4) + 
      2*s12^3*(225 + 145*t - 848*t^2 + 162*t^3 + 224*t^4) + 
      2*s12^2*(-66 + 326*t + 273*t^2 - 965*t^3 + 40*t^4 + 92*t^5) - 
      2*s12*(40 + 214*t - 467*t^2 - 446*t^3 + 730*t^4 + 184*t^5)) + 
    mmH^8*(s12^6*(2 - 6*t + 4*t^2) + s12^5*(20 - 99*t + 91*t^2 + 2*t^3) - 
      2*t^2*(-80 - 78*t + 808*t^2 + 603*t^3 + 55*t^4) - 
      s12^4*(464 + 301*t - 1846*t^2 + 399*t^3 + 440*t^4) + 
      s12*t*(256 + 340*t - 2890*t^2 + 779*t^3 + 2091*t^4 + 220*t^5) - 
      s12^3*(328 + 1324*t - 2061*t^2 - 2755*t^3 + 1708*t^4 + 488*t^5) + 
      s12^2*(96 + 64*t - 2654*t^2 + 2432*t^3 + 3257*t^4 - 397*t^5 - 
        110*t^6)) + mmH^5*(4*t^5*(-52 + 220*t + 174*t^2 + 26*t^3 + t^4) + 
      8*s12^7*(-12 + 33*t - 18*t^2 - 7*t^3 + 4*t^4) + 
      4*s12^6*(-72 + 428*t - 260*t^2 - 329*t^3 + 181*t^4) + 
      s12^5*t*(1224 + 732*t - 7136*t^2 + 2445*t^3 + 869*t^4 - 18*t^5) - 
      2*s12*t^4*(-280 - 1834*t + 915*t^2 + 910*t^3 + 110*t^4 + 4*t^5) + 
      s12^4*t*(128 + 2288*t - 8036*t^2 - 6797*t^3 + 4417*t^4 + 318*t^5 - 
        8*t^6) + 4*s12^2*t^3*(264 + 1057*t - 2093*t^2 - 522*t^3 + 273*t^4 + 
        27*t^5 + t^6) + 2*s12^3*t^2*(208 + 1420*t - 6285*t^2 - 1945*t^3 + 
        1139*t^4 + 9*t^5 + 4*t^6)) + 
    mmH^4*(-4*t^6*(-88 + 115*t + 69*t^2 + 8*t^3) + 
      2*s12*t^5*(-160 - 358*t + 1169*t^2 + 381*t^3 + 34*t^4) + 
      8*s12^7*(12 - 72*t + 63*t^2 + 33*t^3 - 37*t^4 + t^5) + 
      s12^5*t^2*(-2264 + 9252*t + 436*t^2 - 2443*t^3 + 415*t^4 + 10*t^5) + 
      2*s12^6*t*(-576 + 216*t + 1958*t^2 - 1285*t^3 + 7*t^4 + 12*t^5) - 
      2*s12^2*t^4*(912 + 524*t - 1905*t^2 + 1035*t^3 + 248*t^4 + 16*t^5) + 
      s12^3*t^3*(-1280 + 368*t + 8476*t^2 - 3289*t^3 + 15*t^4 + 14*t^5 - 
        4*t^6) + s12^4*t^2*(-128 + 640*t + 13252*t^2 - 3161*t^3 + 24*t^4 + 
        371*t^5 + 4*t^6)) + mmH^6*(8*s12^7*(-1 + t)^2*(3 + t) - 
      4*t^4*(32 + 306*t + 414*t^2 + 72*t^3 + 3*t^4) - 
      4*s12^6*(-85 + 229*t - 96*t^2 - 80*t^3 + 19*t^4) + 
      s12*t^3*(-320 - 3704*t - 1384*t^2 + 3145*t^3 + 587*t^4 + 24*t^5) - 
      2*s12^5*(-52 + 938*t - 808*t^2 - 1071*t^3 + 609*t^4 + 74*t^5) - 
      s12^2*t^2*(288 + 3632*t - 3400*t^2 - 8989*t^3 + 218*t^4 + 261*t^5 + 
        12*t^6) - s12^3*t*(160 + 1944*t - 3428*t^2 - 11119*t^3 + 2490*t^4 + 
        1089*t^5 + 38*t^6) - s12^4*(64 + 1088*t + 632*t^2 - 8790*t^3 + 
        1667*t^4 + 2329*t^5 + 130*t^6)) + 
    mmH^7*(-2*s12^6*(51 - 93*t + 20*t^2 + 24*t^3) + 
      2*t^3*(16 + 368*t + 1185*t^2 + 389*t^3 + 18*t^4) + 
      2*s12^5*(-78 + 464*t - 460*t^2 - 109*t^3 + 96*t^4) - 
      2*s12*t^2*(80 - 594*t - 1869*t^2 + 1486*t^3 + 728*t^4 + 36*t^5) + 
      2*s12^4*(206 + 723*t - 1500*t^2 - 1164*t^3 + 1053*t^4 + 222*t^5) + 
      s12^2*t*(-144 + 1124*t + 2638*t^2 - 8355*t^3 - 2281*t^4 + 444*t^5 + 
        36*t^6) + s12^3*(48 + 844*t + 1576*t^2 - 7746*t^3 - 889*t^4 + 
        2283*t^5 + 234*t^6)))*canMIPlanar[17, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*(mmH - s12 - t)^3*(s12*(-1 + t) - t)) - 
 ((2*I)*(mmH^8*(s12 + t)*(-1 + 2*t) - 
    8*t^3*(3*s12^4*(-2 + t) + t^4*(-4 + 3*t) + s12^3*t*(-21 + 11*t) + 
      s12*t^3*(-18 + 11*t) + s12^2*t^2*(-29 + 16*t)) - 
    2*mmH^7*(2*s12^2 + t*(-2 + 7*t + 3*t^2) + s12*(-5 + 12*t + 3*t^2)) + 
    2*mmH*t^2*(2*t^4*(-48 + 13*t + 4*t^2) + s12^4*(-84 + 34*t + 7*t^2) + 
      s12^3*t*(-290 + 103*t + 27*t^2) + s12*t^3*(-336 + 77*t + 29*t^2) + 
      s12^2*t^2*(-442 + 120*t + 41*t^2)) + 
    mmH^4*(-2*s12^4*(-8 - 3*t + t^2) + s12*t^2*(256 + 948*t + 253*t^2 - 
        24*t^3) + s12^3*(28 + 190*t + 60*t^2 - 20*t^3) + 
      2*s12^2*t*(64 + 334*t + 107*t^2 - 18*t^3) + 
      t^3*(172 + 382*t + 75*t^2 - 6*t^3)) + 
    mmH^2*t*(s12^2*t^2*(1272 + 286*t - 225*t^2 - 12*t^3) + 
      s12^3*t*(660 + 118*t - 181*t^2 - 8*t^3) + 
      s12*t^3*(1176 + 306*t - 147*t^2 - 8*t^3) + 
      t^4*(408 + 78*t - 45*t^2 - 2*t^3) - 2*s12^4*(-64 - 24*t + 29*t^2 + 
        t^3)) + 2*mmH^5*(s12^4*(-2 + t) + 4*s12^3*(-3 - 5*t + t^2) - 
      t^2*(10 + 93*t + 57*t^2) + s12*t*(12 - 173*t - 151*t^2 + 3*t^3) + 
      s12^2*(6 - 74*t - 97*t^2 + 6*t^3)) + 
    mmH^6*(s12^3*(9 - 4*t) + s12^2*(-2 + 59*t - 4*t^2) + 
      t*(-4 + 28*t + 67*t^2 + 6*t^3) + s12*(-16 + 22*t + 139*t^2 + 6*t^3)) + 
    2*mmH^3*(t^4*(-198 - 167*t + 8*t^2 + 3*t^3) + 
      s12^4*(-12 - 34*t + 5*t^2 + 5*t^3) + 2*s12^2*t^2*
       (-186 - 235*t + 19*t^2 + 10*t^3) + s12*t^3*(-456 - 503*t + 12*t^2 + 
        12*t^3) + s12^3*t*(-138 - 193*t + 37*t^2 + 16*t^3)))*
   canMIPlanar[17, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((2*I)*(mmH^11*(-1 + s12)*(12*s12*(-1 + t) - 13*t) + 
    8*s12^4*t^2*(19*s12^4*(-1 + t) - 20*t^4 + s12*t^3*(-49 + 20*t) + 
      s12^3*(-16 - 31*t + 26*t^2) + s12^2*t*(-16 - 57*t + 35*t^2)) + 
    mmH^10*(-72*s12^3*(-1 + t) - t*(86 + 51*t) + 
      s12^2*(16 + 106*t - 46*t^2) + s12*(-78 + 54*t + 97*t^2)) + 
    4*mmH*s12^3*(-108*t^6 + s12*t^5*(-173 + 156*t) + 
      2*s12^5*t*(6 + 13*t - 29*t^2) + 4*s12^6*(-4 + 3*t + t^2) + 
      s12^3*t^2*(176 + 235*t - 29*t^2 - 83*t^3) + 
      s12^4*t*(64 + 161*t - 66*t^2 - 60*t^3) + 
      s12^2*t^3*(112 + 69*t + 141*t^2 - 48*t^3)) + 
    mmH^9*(164*s12^4*(-1 + t) + t*(184 + 288*t + 69*t^2) + 
      s12^3*(-366 - 29*t + 226*t^2) + s12*(168 + 342*t - 277*t^2 - 129*t^3) + 
      s12^2*(258 - 721*t - 247*t^2 + 60*t^3)) - 
    2*mmH^2*s12^2*(-24*t^6 - 4*s12*t^5*(233 + 61*t) + 
      8*s12^7*(-5 + 4*t + t^2) - s12^6*(132 - 200*t + 65*t^2 + 51*t^3) + 
      s12^2*t^3*(312 - 1750*t + 367*t^2 + 304*t^3) + 
      s12^4*t*(512 - 122*t + 573*t^2 - 219*t^3 - 60*t^4) + 
      s12^5*(64 - 80*t + 474*t^2 - 359*t^3 - 40*t^4) + 
      s12^3*t^2*(760 - 912*t + 646*t^2 + 167*t^3 - 36*t^4)) - 
    mmH^8*(172*s12^5*(-1 + t) + 2*s12^4*(-527 + 203*t + 238*t^2) + 
      t*(112 + 516*t + 296*t^2 + 37*t^3) + 2*s12^3*(-56 - 1033*t + 160*t^2 + 
        118*t^3) + s12*(112 + 1072*t + 618*t^2 - 290*t^3 - 67*t^4) + 
      s12^2*(700 - 86*t - 2098*t^2 - 260*t^3 + 30*t^4)) + 
    mmH^3*s12*(208*t^6 - 8*s12*t^5*(-42 + 31*t) + 4*s12^8*(-8 + 7*t + t^2) - 
      4*s12^7*(64 - 80*t + 22*t^2 + 3*t^3) - 4*s12^2*t^3*
       (-144 + 636*t + 621*t^2 + 46*t^3) + s12^6*(-588 + 664*t + 138*t^2 - 
        319*t^3 - 6*t^4) + 2*s12^3*t^2*(912 - 2814*t - 1438*t^2 + 799*t^3 + 
        116*t^4) + s12^5*(448 - 1836*t + 930*t^2 + 785*t^3 - 107*t^4 - 
        12*t^5) + s12^4*t*(1696 - 4252*t - 818*t^2 + 1887*t^3 + 138*t^4 - 
        8*t^5)) + mmH^7*(76*s12^6*(-1 + t) + 
      s12^5*(-1280 + 737*t + 472*t^2) + 2*t^2*(112 + 210*t + 24*t^2 + 
        3*t^3) + s12^4*(-1492 - 2645*t + 1826*t^2 + 516*t^3) + 
      s12*t*(608 + 2228*t + 778*t^2 + 15*t^3 - 10*t^4) + 
      s12^3*(996 - 2940*t - 3900*t^2 + 359*t^3 + 74*t^4) + 
      s12^2*(384 + 2564*t - 1562*t^2 - 2313*t^3 - 151*t^4 + 4*t^5)) - 
    mmH^6*(8*s12^7*(-1 + t) - 2*t^3*(-56 + 10*t + 35*t^2) + 
      2*s12^6*(-358 + 269*t + 87*t^2) + 2*s12*t^2*(440 + 1084*t + 432*t^2 + 
        67*t^3) + s12^5*(-2410 - 1298*t + 2367*t^2 + 480*t^3) - 
      2*s12^2*t*(-656 - 1966*t + 933*t^2 + 632*t^3 + 26*t^4) + 
      s12^4*(288 - 6862*t - 2143*t^2 + 2118*t^3 + 292*t^4) - 
      2*s12^3*(-272 - 1136*t + 3782*t^2 + 1901*t^3 + 19*t^4 + 8*t^5)) + 
    mmH^4*(-4*s12^9*(-1 + t) + 48*t^6 - 8*s12*t^5*(84 + 23*t) + 
      s12^8*(70 - 74*t + 8*t^2) + 2*s12^7*(338 - 389*t + 63*t^2 + 14*t^3) + 
      8*s12^2*t^3*(-68 - 227*t + 72*t^2 + 16*t^3) - 
      2*s12^6*(-458 - 929*t + 968*t^2 + 226*t^3 + 7*t^4) + 
      4*s12^3*t^2*(-424 + 268*t + 1407*t^2 + 253*t^3 + 10*t^4) - 
      s12^4*t*(1776 - 4452*t - 8608*t^2 + 1137*t^3 + 764*t^4 + 32*t^5) - 
      s12^5*(624 - 3376*t - 5186*t^2 + 2970*t^3 + 1081*t^4 + 32*t^5)) + 
    mmH^5*(4*s12^8*(-1 + t) - 12*t^5*(13 + 2*t) + 
      s12^7*(-190 + 201*t - 14*t^2) + 4*s12*t^3*(96 + 327*t + 156*t^2 + 
        10*t^3) + s12^6*(-1710 + 457*t + 989*t^2 + 124*t^3) - 
      4*s12^2*t^2*(-368 - 875*t + 244*t^2 + 118*t^3 + 2*t^4) + 
      s12^5*(-704 - 6434*t + 1639*t^2 + 2345*t^3 + 220*t^4) - 
      2*s12^3*t*(-832 - 642*t + 4176*t^2 + 1215*t^3 + 80*t^4 + 4*t^5) + 
      s12^4*(576 - 1152*t - 10944*t^2 - 437*t^3 + 1394*t^4 + 120*t^5)))*
   canMIPlanar[17, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12*(mmH - t)^2*(mmH - s12 - t)^3*
   (s12*(-1 + t) - t)) - 
 ((I/4)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 + s12^3*(24 + t) - 4*t^2*(4 + 5*t) - s12*t^2*(24 + 5*t) + 
      s12^2*(48 + 4*t - 21*t^2)) + mmH^3*(9*s12^2 + 5*s12*(8 + 3*t) - 
      4*(-4 + t + 4*t^2)) + mmH^2*(-5*s12^3 - 3*s12^2*(16 + 3*t) + 
      3*t^2*(12 + 7*t) + s12*(-48 + 4*t + 37*t^2)))*
   canMIPlanar[17, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*
   (-mmH + s12 + t)^4) + ((I/4)*(-4 + mmH)*(-4 + mmH + s12)*
   canMIPlanar[17, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) - 
 ((I/4)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH^3*(16 - 16*s12^2 + 40*t + 9*t^2 + s12*(-4 + 15*t)) + 
    mmH^2*(21*s12^3 + s12*(4 - 9*t)*t + s12^2*(36 + 37*t) - 
      t*(48 + 48*t + 5*t^2)) + mmH*(-5*s12^3*(4 + t) + s12*t^2*(4 + t) + 
      t^2*(48 + 24*t + t^2) - s12^2*(16 + 24*t + 21*t^2)))*
   canMIPlanar[17, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*
   (-mmH + s12 + t)^4) - ((8*I)*(-1 - 2*mmH + s12 + t)*
   (s12^3 + s12*(4 - 3*t)*t + (-1 + t)*t^2 - s12^2*(1 + 3*t))*
   canMIPlanar[19, 2, {s12, mmH - s12 - t, mmH}])/
  (s12*(s12 + t)^4*(-mmH + s12 + t)) - 
 (((4*I)/3)*t*(7*mmH^5 + mmH^4*(3 - 47*s12 - 23*t) + 72*s12^3*(1 + t)^2 + 
    t^3*(6 + 15*t + 5*t^2) + 12*s12^2*t*(11 + 23*t + 12*t^2) + 
    s12*t^2*(66 + 156*t + 85*t^2) + 2*mmH^3*(-3 + 60*s12^2 - 12*t + 11*t^2 + 
      4*s12*(-3 + 7*t)) + 2*mmH^2*(-36*s12^3 + s12^2*(6 - 48*t) + 
      t*(9 + 27*t + t^2) + 3*s12*(11 + 34*t + 19*t^2)) - 
    mmH*(t^2*(18 + 48*t + 13*t^2) + 12*s12^2*(11 + 24*t + 14*t^2) + 
      4*s12*t*(33 + 84*t + 52*t^2)))*canMIPlanar[19, 2, {s12, t, mmH}])/
  (s12*(mmH - t)^4*(-mmH + s12 + t)^3) - 
 ((4*I)*t*(mmH^4 - 4*s12^2*(1 + t) - mmH^3*(3 + 9*s12 + 8*t) + 
    s12*t*(-2 + 4*t + 5*t^2) + t^2*(2 + 7*t + 5*t^2) + 
    mmH^2*(2 + 8*s12^2 + 13*t + 18*t^2 + s12*(8 + 23*t)) - 
    mmH*(s12^2*(4 + 8*t) + t*(4 + 17*t + 16*t^2) + s12*(-2 + 12*t + 19*t^2)))*
   canMIPlanar[19, 2, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH - t)^3*(-mmH + s12 + t)^3) + 
 ((16*I)*(mmH^2 - (1 + s12)^2)*(mmH^2 + s12^2 + 4*s12*t + 6*t^2 - 
    2*mmH*(s12 + 2*t))*canMIPlanar[19, 2, {t, s12, mmH}])/
  ((mmH - s12)^4*(-mmH + s12 + t)^2) + 
 ((4*I)*(5*(s12 + t)^3*(s12^2 + t^2) + 2*mmH^4*(s12^2 - 4*s12*t + t^2) - 
    mmH*(s12 + t)^2*(s12^3 + s12*(-64 + t)*t + s12^2*(18 + t) + 
      t^2*(18 + t)) - 2*mmH^3*(2*s12^3 + s12^2*(1 - 6*t) + t^2*(1 + 2*t) - 
      2*s12*t*(2 + 3*t)) + mmH^2*(3*s12^4 - 2*s12^3*(-9 + t) + 
      3*t^3*(6 + t) - 2*s12*t^2*(27 + t) - 2*s12^2*t*(27 + 5*t)))*
   canMIPlanar[19, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(s12 + t)^4*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(3*mmH^6*(3 + t) + 15*t^3*(4*s12^3 + 10*s12^2*t + 9*s12*t^2 + 
      3*t^3) - 6*mmH^3*(2*s12^3*(3 + t) - s12*t^2*(119 + t) - 
      s12^2*t*(95 + 9*t) + t^3*(17 + 16*t)) - 
    mmH*t^2*(12*s12^3*(-35 + t) + 6*s12^2*t*(-91 + 5*t) + 
      3*s12*t^2*(11 + 9*t) + t^3*(158 + 17*t)) - 
    mmH^5*(15*s12*(3 + t) + t*(20 + 23*t)) - 
    mmH^2*t*(-30*s12*(-20 + t)*t^2 + 12*s12^3*(31 + 4*t) + 
      6*s12^2*t*(223 + 8*t) - t^3*(197 + 65*t)) + 
    mmH^4*(24*s12^2*(3 + t) + 3*s12*t*(-57 + 2*t) + t^2*(29 + 68*t)))*
   canMIPlanar[19, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^4*
   (mmH - s12 - t)^3) + (((4*I)/3)*(-15*t^4*(s12 + t) + mmH^5*(-9 + 11*t) + 
    mmH^4*((47 - 30*t)*t + 9*s12*(3 + t)) - 
    3*mmH^3*(2*(13 - 5*t)*t^2 + 2*s12^2*(3 + t) + s12*t*(16 + 3*t)) + 
    mmH*t^2*(66*s12^2 + 3*s12*t*(14 + t) + t^2*(19 + 3*t)) - 
    mmH^2*t*(3*s12*t*(2 + t) + 6*s12^2*(6 + t) + 2*t^2*(-18 + 7*t)))*
   canMIPlanar[19, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - t)^3*(mmH - s12 - t)^3) - 
 ((8*I)*(mmH^5*(3 + s12) - 5*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH^3*(s12^3 + s12*(-14 + t)*t + 3*t^2 - s12^2*(3 + t)) + 
    2*mmH^2*s12*(-s12^3 + 31*t^2 + s12^2*(2 + t) + 4*s12*t*(9 + t)) - 
    mmH^4*(2*s12^2 + 6*t + s12*(3 + 2*t)) + 
    mmH*s12^2*(s12^3 + 2*s12*(-14 + t)*t - 70*t^2 + s12^2*(7 + 2*t)))*
   canMIPlanar[19, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*
   (-mmH + s12 + t)^2) - 
 ((4*I)*(3*(s12 + t)^3*(s12^2 + t^2) + 2*mmH^4*(s12^2 - 4*s12*t + t^2) - 
    mmH*(s12 + t)^2*(s12^3 + s12*(-64 + t)*t + s12^2*(16 + t) + 
      t^2*(16 + t)) - 2*mmH^3*(2*s12^3 + s12^2*(1 - 6*t) + t^2*(1 + 2*t) - 
      2*s12*t*(2 + 3*t)) + mmH^2*(3*s12^4 - 2*s12^3*(-9 + t) + 
      3*t^3*(6 + t) - 2*s12*t^2*(27 + t) - 2*s12^2*t*(27 + 5*t)))*
   canMIPlanar[20, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(3*mmH^6*(3 + t) + 9*t^3*(4*s12^3 + 10*s12^2*t + 9*s12*t^2 + 
      3*t^3) - mmH^2*t*(6*s12*(154 - 5*t)*t^2 - 49*t^3*(1 + t) + 
      12*s12^3*(33 + 4*t) + 6*s12^2*t*(253 + 8*t)) - 
    6*mmH^3*(2*s12^3*(3 + t) - s12*t^2*(155 + t) - 3*s12^2*t*(35 + 3*t) + 
      t^3*(-5 + 12*t)) - mmH*t^2*(12*s12^3*(-39 + t) + 
      6*s12^2*t*(-121 + 5*t) + 3*s12*t^2*(-61 + 9*t) + t^3*(76 + 13*t)) - 
    mmH^5*(15*s12*(3 + t) + t*(10 + 19*t)) + 
    mmH^4*(24*s12^2*(3 + t) + 3*s12*t*(-75 + 2*t) + t^2*(-29 + 52*t)))*
   canMIPlanar[20, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^4*
   (mmH - s12 - t)^3) - (((4*I)/3)*(-9*t^4*(s12 + t) + mmH^5*(-9 + 7*t) + 
    mmH^4*((61 - 18*t)*t + 9*s12*(3 + t)) - 
    3*mmH^3*(-6*(-7 + t)*t^2 + 2*s12^2*(3 + t) + 3*s12*t*(6 + t)) + 
    mmH*t^2*(66*s12^2 + 3*s12*t*(8 + t) + t^2*(-13 + 3*t)) - 
    mmH^2*t*(3*s12*(-4 + t)*t + 6*s12^2*(6 + t) + 2*t^2*(-48 + 5*t)))*
   canMIPlanar[20, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - t)^3*(mmH - s12 - t)^3) + 
 ((8*I)*(mmH^5*(3 + s12) - mmH^4*(s12 + 2*s12^2 + 6*t + 2*s12*t) - 
    3*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    2*mmH^3*(s12^3 + s12*(-16 + t)*t + 3*t^2 - s12^2*(7 + t)) + 
    mmH*s12^2*(s12^3 + 2*s12*(-20 + t)*t - 78*t^2 + s12^2*(-1 + 2*t)) + 
    2*mmH^2*s12*(-s12^3 + 33*t^2 + s12^2*(8 + t) + 2*s12*t*(21 + 2*t)))*
   canMIPlanar[20, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(mmH^4 + 5*s12^4 - 4*t^2 - 2*s12*t*(1 + 2*t) + s12^2*(2 + 4*t) + 
    s12^3*(7 + 5*t) - mmH^3*(3 + 8*s12 + 9*t) + 
    mmH^2*(18*s12^2 + 2*(1 + 2*t)^2 + s12*(13 + 23*t)) - 
    mmH*(16*s12^3 + 2*t*(-1 + 2*t) + s12^2*(17 + 19*t) + 
      4*s12*(1 + 3*t + 2*t^2)))*canMIPlanar[21, 2, 
    {s12, mmH - s12 - t, mmH}])/((mmH - s12)^3*(mmH - s12 - t)^3) - 
 (((4*I)/3)*(2 - mmH)*canMIPlanar[21, 3, {s12, mmH - s12 - t, mmH}])/
  (-mmH + s12 + t)^3 + (((4*I)/15)*(8*mmH^10*(-1 + s12)*(-1 + t) + 
    8*s12^3*t*(143*s12^5 + 120*t^4 + 30*s12*t^3*(16 + 5*t) + 
      22*s12^2*t^2*(31 + 26*t) + 2*s12^3*t*(174 + 407*t) + 
      s12^4*(26 + 535*t)) + mmH^9*(-72 - 61*s12^2*(-1 + t) + 30*t + 28*t^2 + 
      s12*(51 - 9*t - 28*t^2)) + mmH^8*(158 + 311*s12^3*(-1 + t) + 378*t - 
      314*t^2 - 62*t^3 + s12^2*(-428 + 165*t + 175*t^2) + 
      s12*(-69 - 312*t + 267*t^2 + 62*t^3)) - 
    4*mmH*s12^2*(-360*t^5 + 30*s12*t^4*(8 + 45*t) + s12^6*(-143 + 412*t) + 
      2*s12^5*(-73 + 509*t + 789*t^2) + 2*s12^2*t^2*(48 + 1295*t + 2812*t^2 + 
        225*t^3) + 2*s12^3*t*(-32 + 1046*t + 4175*t^2 + 863*t^3) + 
      2*s12^4*(-60 - 116*t + 2584*t^2 + 1221*t^3)) - 
    2*mmH^7*(16 + 460*s12^4*(-1 + t) + 715*t - 198*t^2 - 392*t^3 - 36*t^4 + 
      s12^3*(-873 + 240*t + 644*t^2) + s12^2*(-793 - 166*t + 371*t^2 + 
        171*t^3) + s12*(-44 + 34*t + 176*t^2 + 307*t^3 + 36*t^4)) + 
    2*mmH^2*s12*(720*t^5 - 60*s12*t^4*(-12 + 29*t) + s12^7*(-269 + 395*t) + 
      s12^6*(-1707 + 3280*t + 1551*t^2) + 4*s12^2*t^2*
       (192 + 1300*t + 1133*t^2 + 870*t^3) + 
      s12^5*(-1826 + 833*t + 14232*t^2 + 2442*t^3) + 
      2*s12^3*t*(-80 + 3140*t + 9772*t^2 + 7317*t^3 + 225*t^4) + 
      s12^4*(-1256 - 2800*t + 15519*t^2 + 22030*t^3 + 1736*t^4)) + 
    2*mmH^6*(755*s12^5*(-1 + t) + s12^4*(-2271 + 940*t + 1801*t^2) + 
      2*s12^3*(-1335 - 430*t + 1160*t^2 + 637*t^3) + 
      t*(352 + 404*t - 1151*t^2 - 374*t^3 - 15*t^4) + 
      s12^2*(-1624 - 465*t + 1347*t^2 + 380*t^3 + 159*t^4) + 
      s12*(-232 + 1696*t + 48*t^2 + 911*t^3 + 287*t^4 + 15*t^5)) - 
    mmH^5*(1373*s12^6*(-1 + t) + s12^5*(-7035 + 4897*t + 4408*t^2) - 
      8*t^2*(-48 + 248*t + 271*t^2 + 30*t^3) + 
      2*s12^4*(-4986 - 1931*t + 8190*t^2 + 2566*t^3) + 
      2*s12*t*(1280 + 772*t + 887*t^2 + 1056*t^3 + 105*t^4) + 
      2*s12^3*(-4768 - 2272*t + 3479*t^2 + 5510*t^3 + 1041*t^4) + 
      2*s12^2*(-1328 + 554*t + 3903*t^2 + 703*t^3 + 53*t^4 + 45*t^5)) - 
    2*mmH^3*(63*s12^8*(-1 + t) - 240*t^5 + 300*s12*t^4*(4 + 3*t) + 
      s12^7*(-1428 + 1795*t + 254*t^2) - 4*s12^2*t^2*
       (-288 - 1015*t + 373*t^2 + 255*t^3) + 
      s12^6*(-4263 + 3928*t + 7161*t^2 + 407*t^3) + 
      s12^5*(-4744 - 4150*t + 21297*t^2 + 10859*t^3 + 291*t^4) + 
      s12^3*t*(640 + 6620*t + 7001*t^2 + 8296*t^3 + 1695*t^4) + 
      s12^4*(-2608 - 4485*t + 10363*t^2 + 25973*t^3 + 7163*t^4 + 75*t^5)) + 
    mmH^4*(651*s12^7*(-1 + t) - 120*t^4*(16 + 5*t) + 
      s12^6*(-6188 + 6149*t + 2455*t^2) + 8*s12*t^2*(192 - 55*t + 463*t^2 + 
        105*t^3) + s12^5*(-11761 + 752*t + 23407*t^2 + 3678*t^3) + 
      2*s12^2*t*(1600 + 3500*t + 3659*t^2 - 1456*t^3 - 75*t^4) + 
      2*s12^4*(-6477 - 5481*t + 12686*t^2 + 13885*t^3 + 1209*t^4) + 
      2*s12^3*(-2672 - 2680*t + 6697*t^2 + 8047*t^3 + 5157*t^4 + 285*t^5)))*
   canMIPlanar[21, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) - 
 (((4*I)/3)*(mmH^8*(4*s12^2 + s12*(-2 + t) - t) + 
    8*s12*t^2*(16*s12^3*t*(3 + 4*t) + 2*t^4*(2 + 5*t) + 3*s12^4*(4 + 5*t) + 
      s12*t^3*(33 + 50*t) + s12^2*t^2*(65 + 89*t)) - 
    mmH^7*(10 + 22*s12^3 + 5*t - 24*t^2 + s12^2*(50 + 27*t) + 
      2*s12*(-25 - 8*t + 12*t^2)) - 2*mmH*t*(8*t^4 - 20*t^6 + 
      12*s12^5*(-4 + 23*t + 5*t^2) + s12*t^4*(22 + 125*t + 39*t^2) + 
      2*s12^4*t*(72 + 626*t + 127*t^2) + 2*s12^3*t^2*
       (292 + 919*t + 176*t^2) + s12^2*t^3*(424 + 983*t + 197*t^2)) + 
    mmH^2*(t^4*(96 + 26*t - 213*t^2 - 19*t^3) + 
      6*s12^5*(16 - 4*t + 80*t^2 + 5*t^3) + 
      s12*t^4*(-134 - 78*t + 312*t^2 + 19*t^3) + 
      6*s12^3*t^2*(228 + 911*t + 548*t^2 + 29*t^3) + 
      2*s12^4*t*(144 + 1116*t + 1100*t^2 + 63*t^3) + 
      s12^2*t^3*(1256 + 3174*t + 1862*t^2 + 97*t^3)) + 
    mmH^6*(32 + 24*s12^4 + 66*t - 33*t^2 - 105*t^3 + 2*s12^3*(104 + 59*t) + 
      3*s12^2*(36 + 66*t + 79*t^2) + s12*(-134 - 190*t - 116*t^2 + 
        105*t^3)) - 2*mmH^5*(3*s12^5 + s12^4*(98 + 51*t) + 
      3*s12^3*(93 + 124*t + 102*t^2) + t*(72 + 82*t - 111*t^2 - 100*t^3) + 
      s12*t*(-202 - 345*t - 97*t^2 + 100*t^3) + 
      s12^2*(4 + 252*t + 415*t^2 + 343*t^3)) - 
    mmH^3*(6*s12^5*(20 + 8*t + 19*t^2) + t^3*(224 + 114*t - 447*t^2 - 
        96*t^3) + 2*s12*t^3*(-204 - 523*t + 194*t^2 + 48*t^3) + 
      2*s12^4*(192 + 364*t + 996*t^2 + 261*t^3) + 
      2*s12^3*t*(620 + 1739*t + 2360*t^2 + 395*t^3) + 
      s12^2*t^2*(1176 + 2194*t + 3126*t^2 + 471*t^3)) + 
    mmH^4*(6*s12^5*(8 + 3*t) + s12^4*(488 + 496*t + 474*t^2) + 
      t^2*(256 + 196*t - 458*t^2 - 195*t^3) + 
      s12*t^2*(-532 - 1348*t + 62*t^2 + 195*t^3) + 
      2*s12^2*t*(256 + 491*t + 1170*t^2 + 423*t^3) + 
      2*s12^3*(224 + 803*t + 1336*t^2 + 566*t^3)))*
   canMIPlanar[21, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH - t)^4*(-mmH + s12 + t)^3*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(mmH^5*(-3 + 5*s12) - 3*s12^4*(s12 + t) - 
    mmH^4*(s12 + 18*s12^2 - 9*t + 9*s12*t) + 
    mmH*s12^2*(-3*s12^3 + s12^2*(25 - 3*t) + 24*s12*t + 6*t^2) - 
    mmH^2*s12*(2*s12^3 - 3*s12^2*(-16 + t) - 6*s12*(-6 + t)*t + 12*t^2) + 
    3*mmH^3*(6*s12^3 - 2*t^2 + 2*s12*t*(1 + t) + s12^2*(10 + 3*t)))*
   canMIPlanar[22, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - s12 - t)^3) + 
 ((8*I)*t*(2 + t)*(-5*mmH + 5*s12 + 4*t)*canMIPlanar[22, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^4) + ((8*I)*(2 + s12)*(-5*mmH + 4*s12 + 5*t)*
   canMIPlanar[22, 4, {t, s12, mmH}])/(-mmH + s12 + t)^4 + 
 ((8*I)*(s12^3 + s12^2*t + mmH*(s12 - t)*t + s12*t^2 + t^3 + 
    mmH^2*s12*(-3 + s12 + t))*canMIPlanar[24, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - s12 - t)^3*(s12 + t)) - 
 ((8*I)*canMIPlanar[24, 4, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 + 
 ((I/2)*(2*mmH^4 - mmH^3*(12 + 5*s12 + 7*t) + 
    4*mmH^2*(4 + 5*s12^2 - t - 4*t^2 + s12*(15 + 2*t)) + 
    4*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) - 
    mmH*(17*s12^3 - 3*t^2*(12 + 7*t) + s12^2*(52 + 17*t) + 
      s12*(32 + 64*t - 5*t^2)))*canMIPlanar[24, 4, {s12, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^4) - ((I/2)*(-4 + mmH)*(-4 + mmH + s12)*
   canMIPlanar[24, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^2) + 
 ((I/2)*(2*mmH^4 - mmH^3*(12 + 7*s12 + 5*t) - 
    4*mmH^2*(-4 + s12 + 4*s12^2 - 11*t - 2*s12*t - 5*t^2) + 
    4*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) + 
    mmH*(21*s12^3 + s12^2*(36 + 5*t) - s12*t*(48 + 17*t) - 
      t*(32 + 36*t + 17*t^2)))*canMIPlanar[24, 4, {t, s12, mmH}])/
  (mmH*s12*(-mmH + s12 + t)^4) - 
 ((8*I)*(s12^2 + mmH*(-s12 + t))*canMIPlanar[26, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)*s12*(-mmH + s12 + t)^2) - 
 ((I/2)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 8*s12 + 9*s12^2 + 44*t - s12*t + 16*t^2) - 
    4*s12*(s12^3 + s12^2*(4 + t) - t^2*(4 + 5*t) + s12*t^2*(11 + 8*t)) + 
    mmH*(s12^4 - 4*t^2*(4 + 5*t) - s12^3*(8 + 15*t) + s12*t^2*(88 + 59*t) + 
      3*s12^2*(16 + 28*t + 9*t^2)) - mmH^2*(5*s12^3 + t^2*(12 + 11*t) - 
      s12^2*(16 + 23*t) + s12*(48 + 124*t + 43*t^2)))*
   canMIPlanar[26, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*
   (-mmH + s12 + t)^4) - 
 ((I/2)*(16*t - ((-4 + mmH)*(-4 + mmH + s12)*(-mmH + s12 + t))/mmH)*
   canMIPlanar[26, 4, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((I/2)*(2*mmH^5 - mmH^4*(12 + 7*s12 + 7*t) + 
    mmH^3*(16 + 16*s12^2 - s12*(-60 + t) + 8*t + 9*t^2) - 
    4*t*(s12*t^2 + t^2*(4 + t) + s12^3*(-5 + 8*t) + s12^2*(-4 + 11*t)) - 
    mmH^2*(11*s12^3 + s12*(156 - 23*t)*t + s12^2*(28 + 43*t) + 
      t*(48 - 16*t + 5*t^2)) + mmH*(-5*s12*t^2*(-20 + 3*t) + 
      s12^3*(-20 + 59*t) + t^2*(48 - 8*t + t^2) + 
      s12^2*(-16 + 104*t + 27*t^2)))*canMIPlanar[26, 4, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)*(-mmH + s12 + t)^4) - 
 ((16*I)*(-2*mmH + s12 + t)*(s12^2 - 4*s12*t + t^2)*
   canMIPlanar[27, 4, {s12, mmH - s12 - t, mmH}])/
  (s12*(s12 + t)^4*(-mmH + s12 + t)) + 
 ((8*I)*t*(-mmH^4 + 18*mmH^3*s12 - 2*mmH^2*(21*s12^2 + 5*s12*t - 3*t^2) + 
    mmH*(24*s12^3 - 4*s12^2*t - 34*s12*t^2 - 8*t^3) + 
    t*(24*s12^3 + 46*s12^2*t + 26*s12*t^2 + 3*t^3))*
   canMIPlanar[27, 4, {s12, t, mmH}])/(s12*(mmH - t)^4*(-mmH + s12 + t)^3) + 
 ((8*I)*t*(mmH^3 + mmH^2*(6*s12 + t) + t*(-2*s12^2 + 2*s12*t + 3*t^2) - 
    mmH*(6*s12^2 + 8*s12*t + 5*t^2))*canMIPlanar[27, 4, 
    {mmH - s12 - t, t, mmH}])/(s12*(mmH - t)^3*(-mmH + s12 + t)^3) + 
 ((32*I)*(mmH + s12)*(mmH^2 + s12^2 + 4*s12*t + 6*t^2 - 2*mmH*(s12 + 2*t))*
   canMIPlanar[27, 4, {t, s12, mmH}])/((mmH - s12)^4*(-mmH + s12 + t)^2) + 
 ((4*I)*(-2*mmH^3*(s12^2 - 4*s12*t + t^2) + 
    (s12 + t)^2*(s12^3 + s12^2*(-2 + t) + (-2 + t)*t^2 + s12*t*(16 + t)) + 
    2*mmH^2*(2*s12^3 + s12^2*(1 - 6*t) + t^2*(1 + 2*t) - 2*s12*t*(2 + 3*t)) + 
    mmH*(-3*s12^4 + 2*s12*(-3 + t)*t^2 + (2 - 3*t)*t^3 + 2*s12^3*(1 + t) + 
      2*s12^2*t*(-3 + 5*t)))*canMIPlanar[28, 3, {s12, mmH - s12 - t, mmH}])/
  (s12*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((4*I)*(-(mmH^5*(-2 + t)) - 2*mmH^3*(4*s12^2*(-2 + t) + s12*t*(9 + t) + 
      t^2*(1 + 2*t)) + 2*mmH^2*(2*s12^3*(-2 + t) + s12^2*(40 - 9*t)*t - 
      s12*(-46 + t)*t^2 + t^3*(5 + 2*t)) + 
    mmH^4*(5*s12*(-2 + t) + t*(-4 + 3*t)) - 
    mmH*t*(10*s12*t^2*(9 + t) - 8*s12^3*(-7 + 2*t) + t^3*(8 + 3*t) - 
      4*s12^2*t*(-41 + 4*t)) + t^2*(t^3*(2 + t) + 4*s12^3*(10 + t) + 
      2*s12^2*t*(34 + 5*t) + s12*t^2*(26 + 9*t)))*
   canMIPlanar[28, 3, {s12, t, mmH}])/(s12*(mmH - t)^4*(-mmH + s12 + t)^3) + 
 ((4*I)*(mmH^3*(-2 + t) + mmH^2*(-2*s12*(-2 + t) + (8 - 3*t)*t) + 
    mmH*t*(-2*s12*(-4 + t) + (-8 + t)*t) + t^2*(-8*s12 + t*(2 + t)))*
   canMIPlanar[28, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH - t)^3*(-mmH + s12 + t)^2) + 
 ((8*I)*(mmH^4*(-2 + s12) - 2*mmH^3*(s12^2 + s12*(-1 + t) - 2*t) - 
    2*mmH*s12*(s12^3 - s12^2*(-3 + t) + 2*s12*(7 - 2*t)*t + 14*t^2) + 
    2*mmH^2*(s12^3 - s12^2*(-2 + t) - 2*t^2 + s12*t*(6 + t)) + 
    s12^2*(s12^3 + 20*t^2 + 2*s12^2*(1 + t) + 2*s12*t*(6 + t)))*
   canMIPlanar[28, 3, {t, s12, mmH}])/((mmH - s12)^4*s12*
   (-mmH + s12 + t)^2) + 
 ((8*I)*((s12 + t)^2*(s12^2 + t^2) + 4*mmH^2*(s12^2 - 4*s12*t + t^2) - 
    4*mmH*(s12^3 - 3*s12^2*t - 3*s12*t^2 + t^3))*
   canMIPlanar[29, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((8*I)*(mmH^5 - mmH^4*(5*s12 + t + t^2) + 
    mmH^3*(8*s12^2 - 20*s12*t + 3*t^3) - 
    t^2*(4*s12^3 + 10*s12^2*t + 9*s12*t^2 + 3*t^3) + 
    mmH*t*(-40*s12^3 - 60*s12^2*t - 12*s12*t^2 + t^3*(7 + t)) + 
    mmH^2*(-4*s12^3 + 62*s12^2*t + 46*s12*t^2 - t^3*(4 + 3*t)))*
   canMIPlanar[29, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^3*
   (mmH - s12 - t)^3) + 
 ((8*I)*(mmH^4*(-1 + t) + t^3*(s12 + t) - 3*mmH*s12*t*(2*s12 + t) + 
    mmH^3*(3*s12 - 2*(-2 + t)*t) + mmH^2*(-2*s12^2 - s12*t + (-4 + t)*t^2))*
   canMIPlanar[29, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH - t)^2*(mmH - s12 - t)^3) - 
 ((16*I)*(mmH^4 - 2*mmH^3*t + 10*mmH*s12*t*(s12 + 2*t) - 
    2*mmH^2*(s12^2 + 5*s12*t - t^2) + s12^2*(s12^2 + 2*s12*t + 2*t^2))*
   canMIPlanar[29, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*
   (-mmH + s12 + t)^2) - 
 ((8*I)*(mmH^3 + mmH^2*(s12 + 6*t) + s12*(3*s12^2 + 2*s12*t - 2*t^2) - 
    mmH*(5*s12^2 + 8*s12*t + 6*t^2))*canMIPlanar[31, 4, 
    {s12, mmH - s12 - t, mmH}])/((mmH - s12)^3*(mmH - s12 - t)^3) - 
 ((8*I)*(mmH^4*(2*s12^2 + s12*(7 - 2*t) - 2*t*(2 + t)) - 
    2*mmH^3*s12*(4*s12^2 + (17 - 4*t)*t + 2*s12*(6 + t)) + 
    2*mmH^2*s12*(6*s12^3 + 41*s12*t + 35*t^2 + 3*s12^2*(5 + 4*t)) - 
    2*mmH*s12*(4*s12^4 + 16*t^3 + 2*s12*t^2*(13 + t) + 2*s12^3*(4 + 7*t) + 
      s12^2*t*(23 + 8*t)) + s12^2*(2*s12^4 - 16*t^3 + 2*s12*t^2*(-9 + 2*t) + 
      2*s12^2*t*(1 + 5*t) + s12^3*(3 + 10*t)))*
   canMIPlanar[31, 4, {s12, t, mmH}])/((mmH - s12)^4*s12*(mmH - s12 - t)^3) + 
 ((16*I)*(-2*mmH + s12 + t)*(s12^2 - 4*s12*t + t^2)*
   canMIPlanar[31, 4, {mmH - s12 - t, t, mmH}])/
  (s12*(s12 + t)^4*(-mmH + s12 + t)) - 
 ((16*I)*(mmH^4*(s12^2 + s12*(2 + t) - t*(2 + t)) - 
    6*mmH^2*t*(6*s12^2 + t^2*(2 + t) + 2*s12*t*(3 + t)) + 
    2*mmH^3*t*(-2*s12^2 + 2*t*(2 + t) + s12*(8 + t)) - 
    t^2*(2*s12^3*(-4 + t) + t^3*(2 + t) + s12^2*t*(-12 + 5*t) + 
      s12*t^2*(-2 + 5*t)) + 2*mmH*t*(2*t^3*(2 + t) + 4*s12^2*t*(3 + t) + 
      s12^3*(8 + t) + s12*t^2*(8 + 7*t)))*canMIPlanar[31, 4, {t, s12, mmH}])/
  (s12*(mmH - t)^4*(-mmH + s12 + t)^3) + 
 ((4*I)*(mmH^3*(-2 + s12) + s12^2*(2*s12 + s12^2 - 8*t) + 
    mmH^2*(-3*s12^2 - 2*s12*(-4 + t) + 4*t) + 
    mmH*s12*(s12^2 + 8*t - 2*s12*(4 + t)))*canMIPlanar[32, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12*(-mmH + s12)^3*(-mmH + s12 + t)^2) - 
 (((4*I)/5)*(8*mmH^9*(-1 + s12)*(-1 + t) - 
    8*s12^2*t*(3*s12^5 + 30*s12*(-18 + t)*t^3 - 200*t^4 + 
      2*s12^4*(-7 + 50*t) + 2*s12^2*t^2*(-254 + 71*t) + 
      s12^3*t*(-182 + 209*t)) + mmH^8*(-62 - 53*s12^2*(-1 + t) + 50*t + 
      38*t^2 + s12*(19 - 7*t - 38*t^2)) + 
    mmH^7*(153*s12^3*(-1 + t) + 2*s12^2*(-107 + 64*t + 126*t^2) - 
      2*(-54 + 31*t + 147*t^2 + 36*t^3) + s12*(119 - 97*t + 100*t^2 + 
        72*t^3)) + 4*mmH*s12*(280*t^5 + s12^6*(-3 + 17*t) - 
      10*s12*t^4*(18 + 55*t) + s12^5*(54 - 28*t + 318*t^2) + 
      2*s12^2*t^2*(-12 - 432*t - 575*t^2 + 45*t^3) + 
      s12^3*t*(56 - 244*t - 443*t^2 + 426*t^3) + 
      s12^4*(40 + 276*t + 168*t^2 + 637*t^3)) + 
    mmH^6*(8 - 232*s12^4*(-1 + t) + 80*t + 696*t^2 + 534*t^3 + 52*t^4 + 
      s12^3*(602 - 402*t - 646*t^2) - s12^2*(-30 + 165*t + 992*t^2 + 
        405*t^3) + s12*(-284 + 365*t + 84*t^2 - 261*t^3 - 52*t^4)) - 
    2*mmH^2*(-80*t^5 + 40*s12*t^4*(34 + 15*t) + s12^7*(-14 + 25*t) + 
      2*s12^6*(-13 + 58*t + 168*t^2) - 4*s12^2*t^2*(36 - 377*t + 187*t^2 + 
        105*t^3) + s12^5*(396 + 279*t + 1836*t^2 + 647*t^3) + 
      2*s12^3*t*(104 + 734*t - 730*t^2 - 34*t^3 + 45*t^4) + 
      s12^4*(304 + 1908*t + 423*t^2 + 1956*t^3 + 426*t^4)) + 
    mmH^5*(188*s12^5*(-1 + t) + s12^4*(-850 + 668*t + 806*t^2) + 
      s12^3*(-240 + 655*t + 2678*t^2 + 783*t^3) - 
      2*t*(128 + 296*t + 611*t^2 + 184*t^3 + 5*t^4) + 
      s12^2*(378 + 505*t + 1778*t^2 + 1619*t^3 + 236*t^4) + 
      2*s12*(52 - 559*t - 399*t^2 + 283*t^3 + 118*t^4 + 5*t^5)) + 
    mmH^3*(11*s12^7*(-1 + t) - 40*t^4*(16 + 5*t) + 
      2*s12^6*(-114 + 140*t + 59*t^2) + 16*s12*t^2*(-18 + 54*t + 177*t^2 + 
        25*t^3) + s12^5*(-139 + 484*t + 2470*t^2 + 219*t^3) + 
      2*s12^2*t*(-48 + 542*t + 1581*t^2 - 6*t^3 + 5*t^4) + 
      s12^4*(1070 + 2637*t + 4702*t^2 + 3229*t^3 + 142*t^4) + 
      2*s12^3*(428 + 1442*t + 1890*t^2 + 1362*t^3 + 577*t^4 + 15*t^5)) - 
    mmH^4*(75*s12^6*(-1 + t) + s12^5*(-635 + 609*t + 492*t^2) - 
      8*t^2*(12 + 103*t + 106*t^2 + 10*t^3) + 
      s12^4*(-252 + 763*t + 3622*t^2 + 669*t^3) + 
      4*s12*t*(-136 - 476*t + 294*t^2 + 250*t^3 + 15*t^4) + 
      s12^3*(696 + 2751*t + 3890*t^2 + 3221*t^3 + 306*t^4) + 
      s12^2*(520 - 754*t + 2624*t^2 + 2460*t^3 + 750*t^4 + 40*t^5)))*
   canMIPlanar[32, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (-mmH + s12)^3*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3*
   (-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 ((4*I)*(-2*mmH^3*(s12^2 - 4*s12*t + t^2) + 
    (s12 + t)^2*(s12^3 + s12^2*(-2 + t) + (-2 + t)*t^2 + s12*t*(16 + t)) + 
    2*mmH^2*(2*s12^3 + s12^2*(1 - 6*t) + t^2*(1 + 2*t) - 2*s12*t*(2 + 3*t)) + 
    mmH*(-3*s12^4 + 2*s12*(-3 + t)*t^2 + (2 - 3*t)*t^3 + 2*s12^3*(1 + t) + 
      2*s12^2*t*(-3 + 5*t)))*canMIPlanar[32, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((8*I)*(mmH^7 - mmH^6*(7 + 4*s12 + 7*t) + 
    t*(s12^4*(40 - 6*t) + s12^3*(112 - 23*t)*t + 3*s12^2*(34 - 11*t)*t^2 + 
      s12*(30 - 19*t)*t^3 - 3*t^5) + mmH^5*(13 + 6*s12^2 + 40*t + 20*t^2 + 
      27*s12*(1 + t)) - mmH^4*(4 + 4*s12^3 + 56*t + 93*t^2 + 30*t^3 + 
      s12^2*(38 + 36*t) + 2*s12*(21 + 55*t + 34*t^2)) + 
    mmH*(4*s12^3*t*(-25 + 3*t^2) + s12^4*(8 - 12*t + 3*t^2) + 
      s12*t^3*(-72 + 86*t + 11*t^2) + s12^2*t^2*(-198 + 71*t + 18*t^2) + 
      t^3*(4 + 17*t + 24*t^2 + 2*t^3)) - 
    mmH^2*(s12^4*(6 + 4*t) + 3*s12*t^2*(-4 + 57*t + 16*t^2) + 
      3*s12^2*t*(-14 + 27*t + 20*t^2) + s12^3*(36 + t + 28*t^2) + 
      t^2*(12 + 64*t + 73*t^2 + 11*t^3)) + 
    mmH^3*(s12^4 + 4*s12^3*(6 + 5*t) + 9*s12^2*(6 + 9*t + 8*t^2) + 
      s12*t*(72 + 187*t + 82*t^2) + t*(12 + 90*t + 112*t^2 + 25*t^3)))*
   canMIPlanar[32, 3, {t, s12, mmH}])/(s12*(mmH - t)^3*(-mmH + s12 + t)^3*
   (-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((8*I)*t*(2 + t)*canMIPlanar[32, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((8*I)*(2 + s12)*canMIPlanar[32, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((4*I)*(mmH^4*(-1 + s12) + s12^3*(s12 + t) - 3*mmH*s12*t*(s12 + 2*t) + 
    mmH^3*(4*s12 - 2*s12^2 + 3*t) + mmH^2*(-4*s12^2 + s12^3 - s12*t - 2*t^2))*
   canMIPlanar[33, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - s12 - t)^3) - 
 (((4*I)/5)*(8*mmH^10*(-1 + s12)*(-1 + t) - 40*s12^4*t*(s12 + t)^2*
     (s12 + 2*t) + 4*mmH*s12^2*(2*s12^4*(24 - 55*t)*t + 
      s12^3*(414 - 293*t)*t^2 + s12^2*(1031 - 234*t)*t^3 + 
      10*s12*(107 - 6*t)*t^4 + 400*t^5 + s12^5*(-5 + 9*t)) + 
    mmH^9*(-57 - 58*s12^2*(-1 + t) + 45*t + 38*t^2 + 
      s12*(9 + 3*t - 38*t^2)) + mmH^8*(93 + 163*s12^3*(-1 + t) - 47*t - 
      284*t^2 - 72*t^3 + s12^2*(-219 + 133*t + 262*t^2) + 
      s12*(149 - 127*t + 80*t^2 + 72*t^3)) + 
    2*mmH^2*s12*(560*t^5 - 100*s12*t^4*(4 + 11*t) + s12^6*(4 + 19*t) + 
      2*s12^5*(74 - 63*t + 243*t^2) + 4*s12^2*t^2*(-12 - 422*t - 555*t^2 + 
        45*t^3) + 2*s12^3*t*(56 - 214*t - 483*t^2 + 381*t^3) + 
      s12^4*(80 + 542*t + 66*t^2 + 1049*t^3)) + 
    mmH^7*(8 - 232*s12^4*(-1 + t) + 75*t + 656*t^2 + 529*t^3 + 52*t^4 + 
      s12^3*(642 - 447*t - 661*t^2) - s12^2*(5 + 120*t + 1027*t^2 + 
        410*t^3) + s12*(-289 + 370*t + 174*t^2 - 251*t^3 - 52*t^4)) - 
    mmH^3*(-160*t^5 + 120*s12*t^4*(23 + 10*t) + s12^7*(-23 + 45*t) + 
      2*s12^6*(24 + 66*t + 281*t^2) - 8*s12^2*t^2*(36 - 367*t + 207*t^2 + 
        105*t^3) + s12^5*(877 + 498*t + 3142*t^2 + 1119*t^3) + 
      2*s12^3*t*(208 + 1533*t - 1330*t^2 + 17*t^3 + 90*t^4) + 
      s12^4*(608 + 3791*t + 946*t^2 + 3737*t^3 + 782*t^4)) + 
    mmH^6*(178*s12^5*(-1 + t) + s12^4*(-845 + 678*t + 791*t^2) + 
      s12^3*(-285 + 690*t + 2783*t^2 + 798*t^3) - 
      2*t*(128 + 276*t + 601*t^2 + 184*t^3 + 5*t^4) + 
      2*s12^2*(209 + 215*t + 894*t^2 + 812*t^3 + 118*t^4) + 
      2*s12*(52 - 549*t - 464*t^2 + 263*t^3 + 118*t^4 + 5*t^5)) + 
    mmH^4*(11*s12^7*(-1 + t) - 40*t^4*(16 + 5*t) + 
      s12^6*(-188 + 245*t + 103*t^2) + 8*s12*t^2*(-36 + 108*t + 359*t^2 + 
        50*t^3) + s12^5*(-4 + 399*t + 2245*t^2 + 194*t^3) + 
      2*s12^2*t*(-48 + 502*t + 1511*t^2 - 56*t^3 + 5*t^4) + 
      s12^4*(1065 + 2637*t + 4652*t^2 + 3144*t^3 + 132*t^4) + 
      2*s12^3*(428 + 1407*t + 2040*t^2 + 1492*t^3 + 612*t^4 + 15*t^5)) - 
    mmH^5*(70*s12^6*(-1 + t) + s12^5*(-570 + 559*t + 457*t^2) - 
      4*t^2*(24 + 201*t + 212*t^2 + 20*t^3) + 
      s12^4*(-242 + 793*t + 3557*t^2 + 654*t^3) + 
      2*s12*t*(-272 - 987*t + 568*t^2 + 505*t^3 + 30*t^4) + 
      s12^3*(686 + 2676*t + 4160*t^2 + 3326*t^3 + 316*t^4) + 
      s12^2*(520 - 764*t + 2554*t^2 + 2400*t^3 + 730*t^4 + 40*t^5)))*
   canMIPlanar[33, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((4*I)*((s12 + t)^2*(s12^2 + t^2) + 4*mmH^2*(s12^2 - 4*s12*t + t^2) - 
    4*mmH*(s12^3 - 3*s12^2*t - 3*s12*t^2 + t^3))*
   canMIPlanar[33, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((8*I)*(mmH^7 - mmH^6*(7 + 4*s12 + 7*t) + 
    t*(s12^4*(40 - 6*t) + s12^3*(112 - 23*t)*t + 3*s12^2*(34 - 11*t)*t^2 + 
      s12*(30 - 19*t)*t^3 - 3*t^5) + mmH^5*(13 + 6*s12^2 + 40*t + 20*t^2 + 
      27*s12*(1 + t)) - mmH^4*(4 + 4*s12^3 + 56*t + 93*t^2 + 30*t^3 + 
      s12^2*(38 + 36*t) + 2*s12*(21 + 55*t + 34*t^2)) + 
    mmH*(4*s12^3*t*(-25 + 3*t^2) + s12^4*(8 - 12*t + 3*t^2) + 
      s12*t^3*(-72 + 86*t + 11*t^2) + s12^2*t^2*(-198 + 71*t + 18*t^2) + 
      t^3*(4 + 17*t + 24*t^2 + 2*t^3)) - 
    mmH^2*(s12^4*(6 + 4*t) + 3*s12*t^2*(-4 + 57*t + 16*t^2) + 
      3*s12^2*t*(-14 + 27*t + 20*t^2) + s12^3*(36 + t + 28*t^2) + 
      t^2*(12 + 64*t + 73*t^2 + 11*t^3)) + 
    mmH^3*(s12^4 + 4*s12^3*(6 + 5*t) + 9*s12^2*(6 + 9*t + 8*t^2) + 
      s12*t*(72 + 187*t + 82*t^2) + t*(12 + 90*t + 112*t^2 + 25*t^3)))*
   canMIPlanar[33, 3, {t, s12, mmH}])/(s12*(mmH - t)^3*(-mmH + s12 + t)^3*
   (-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 ((8*I)*t*(2 + t)*canMIPlanar[33, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 ((8*I)*(2 + s12)*canMIPlanar[33, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 + 
 ((8*I)*(-mmH^4 + mmH^3*(4*s12^2 + s12*(-3 + t) + 4*t) + 
    t*(2*s12^4 + 2*s12^2*t + 3*s12^3*t - s12*(-3 + t)*t^2 - t^3) + 
    mmH*(2*s12^4 + 2*s12^3*t + 4*s12^2*(-1 + t)*t + 3*s12*(-3 + t)*t^2 + 
      4*t^3) - mmH^2*(5*s12^3 + 3*s12*(-3 + t)*t + 6*t^2 + s12^2*(-2 + 8*t)))*
   canMIPlanar[35, 3, {s12, mmH - s12 - t, mmH}])/
  (s12*(mmH - t)^3*(-mmH + s12 + t)^3) + 
 (((2*I)/5)*(mmH^6*(-1 + s12)*(-1 + t)*(s12*(31 - 14*t)*t^3 + 14*t^4 - 
      s12^2*t^2*(61 + 2*t) + 9*s12^3*t*(-11 + 12*t) + 3*s12^4*(-7 + 12*t)) - 
    80*s12*t*(s12 + t)^4*(6*s12^2*(-4 + t) + (16 - 5*t)*t + 
      s12*(16 - 21*t + 5*t^2)) + 8*mmH*(s12 + t)^2*(5*t^4*(-16 + 5*t) + 
      s12*t^3*(-160 + 324*t - 171*t^2) + s12^5*(120 - 424*t + 109*t^2) + 
      s12^2*t^2*(-160 + 820*t - 597*t^2 + 146*t^3) + 
      s12^4*(-80 + 407*t - 1151*t^2 + 220*t^3) + 
      s12^3*t*(-160 + 808*t - 1153*t^2 + 307*t^3)) + 
    mmH^5*(-9*s12^6*(3 - 11*t + 8*t^2) + 4*t^4*(7 + 10*t^2) + 
      s12^5*(-191 + 296*t + 121*t^2 - 256*t^3) + 
      2*s12*t^3*(126 - 82*t + 39*t^2 - 40*t^3) + 
      s12^4*(188 - 1147*t + 1428*t^2 - 351*t^3 - 146*t^4) + 
      s12^2*t^2*(728 - 1073*t + 301*t^2 - 156*t^3 + 40*t^4) + 
      s12^3*t*(692 - 1985*t + 1368*t^2 - 89*t^3 + 78*t^4)) - 
    4*mmH^2*(t^5*(-128 - 137*t + 121*t^2) + s12^7*(274 - 565*t + 156*t^2) - 
      s12*t^4*(752 + 339*t - 749*t^2 + 404*t^3) + 
      s12^6*(-142 + 1309*t - 2750*t^2 + 501*t^3) + 
      s12^2*t^3*(-1728 + 104*t + 2239*t^2 - 1746*t^3 + 283*t^4) + 
      s12^5*(-240 - 127*t + 2861*t^2 - 5554*t^3 + 1000*t^4) + 
      s12^3*t^2*(-1952 + 834*t + 3780*t^2 - 3809*t^3 + 1032*t^4) + 
      s12^4*t*(-1088 + 543*t + 3995*t^2 - 5836*t^3 + 1404*t^4)) - 
    mmH^4*(s12^7*(58 - 86*t + 28*t^2) + 2*t^4*(210 - 52*t + 21*t^2 + 
        33*t^3) + s12^6*(-160 + 877*t - 867*t^2 + 60*t^3) + 
      s12*t^3*(1800 - 1304*t - 47*t^2 + 87*t^3 - 132*t^4) + 
      s12^5*(-748 + 449*t + 2277*t^2 - 2522*t^3 + 128*t^4) + 
      s12^2*t^2*(2880 - 4416*t + 436*t^2 + 489*t^3 - 353*t^4 + 66*t^5) + 
      2*s12^3*t*(1020 - 3042*t + 1345*t^2 + 899*t^3 - 348*t^4 + 112*t^5) + 
      s12^4*(540 - 3616*t + 2774*t^2 + 2068*t^3 - 2216*t^4 + 254*t^5)) + 
    2*mmH^3*(s12^7*(212 - 347*t + 105*t^2) + 
      2*t^4*(184 - 118*t - 40*t^2 + 81*t^3) + 
      s12^6*(-138 + 1406*t - 2059*t^2 + 268*t^3) + 
      s12*t^3*(1472 - 1882*t - 184*t^2 + 687*t^3 - 390*t^4) + 
      s12^5*(-810 + 488*t + 3335*t^2 - 4850*t^3 + 552*t^4) + 
      s12^2*t^2*(2208 - 5040*t + 790*t^2 + 1928*t^3 - 1445*t^4 + 228*t^5) + 
      4*s12^4*(92 - 901*t + 637*t^2 + 1035*t^3 - 1229*t^4 + 237*t^5) + 
      s12^3*t*(1472 - 6188*t + 2816*t^2 + 3642*t^3 - 2833*t^4 + 787*t^5)))*
   canMIPlanar[35, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - s12 - t)^3*
   (s12*(-1 + t) - t)*(s12 + t)^3) + 
 ((2*I)*(3*mmH^8 - mmH^7*(36 + 21*s12 - 7*t + 4*t^2) + 
    mmH^6*(92 + 60*s12^2 + 44*t - 19*t^2 + 10*t^3 + 
      s12*(228 - 23*t + 8*t^2)) - 4*s12^3*(6*s12^3*(-4 + t) + (-8 + t)*t^3 + 
      s12*t*(-16 - 35*t + 8*t^2) + s12^2*(-16 - 51*t + 13*t^2)) - 
    mmH^5*(64 + 90*s12^3 + 160*t - 8*t^2 - 17*t^3 + 14*t^4 - 
      4*s12^2*(-150 + 7*t + 2*t^2) + s12*(556 + 252*t - 81*t^2 + 6*t^3)) + 
    2*mmH*s12*(3*s12^5*(-8 + t) + 2*t^6 + 4*s12*t^3*(-12 + 4*t + 3*t^2) + 
      s12^4*(-286 + 10*t + 15*t^2) + s12^2*t*(-128 - 268*t + 62*t^2 + 
        27*t^3) + s12^3*(-160 - 488*t + 80*t^2 + 29*t^3)) + 
    mmH^2*(6*s12^6 + 4*t^6 + s12^5*(276 - 19*t - 8*t^2) - 
      2*s12*t^3*(-48 + 30*t + 2*t^2 + t^3) - 
      2*s12^4*(-710 - 102*t + 57*t^2 + 12*t^3) + 
      s12^3*(640 + 1864*t - 176*t^2 - 173*t^3 - 26*t^4) - 
      4*s12^2*t*(-96 - 192*t + 54*t^2 + 23*t^3 + 3*t^4)) + 
    mmH^4*(75*s12^4 + s12^3*(840 - 22*t - 32*t^2) + 
      s12^2*(1400 + 544*t - 159*t^2 - 42*t^3) + 
      s12*(320 + 844*t - 28*t^2 - 91*t^3 + 2*t^4) + 
      2*t*(32 + 58*t - 32*t^2 + 6*t^3 + 5*t^4)) + 
    mmH^3*(-33*s12^5 + s12^4*(-660 + 23*t + 28*t^2) - 
      2*t^3*(16 - 16*t + 10*t^2 + t^3) + s12^3*(-1880 - 536*t + 181*t^2 + 
        62*t^3) + 2*s12*t*(-128 - 244*t + 94*t^2 + 13*t^3 + t^4) + 
      s12^2*(-640 - 1776*t + 88*t^2 + 189*t^3 + 38*t^4)))*
   canMIPlanar[35, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^3*s12*(mmH - s12 - t)^3*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(mmH^5*(-1 + s12)*(2*s12^5*(-1 + t) - 8*s12^2*(-2 + t)*t^3 + 
      4*s12*(1 - 2*t)*t^4 + 5*t^5 - 2*s12^3*t^2*(5 + 13*t) + 
      s12^4*t*(-29 + 24*t)) - 8*s12*(s12 + t)^5*(5*s12^2*(-1 + t) + 
      8*(2 - 3*t)*t + s12*(16 - 21*t + 6*t^2)) + 
    mmH^4*(-4*s12^7*(-1 + t) + t^5*(32 + 7*t) + s12^6*(12 + 42*t - 50*t^2) + 
      s12^5*t*(52 + 73*t - 24*t^2) + s12*t^4*(132 - 74*t - 23*t^2) + 
      4*s12^2*t^3*(69 - 59*t + 4*t^2 + 4*t^3) + 
      2*s12^3*t^2*(94 - 229*t + 43*t^2 + 16*t^3) + 
      s12^4*t*(12 - 167*t + 274*t^2 + 38*t^3)) + 
    4*mmH*(s12 + t)^2*(23*s12^6*(-1 + t) + 8*t^4*(-2 + 3*t) + 
      s12*t^3*(-32 + 47*t - 54*t^2) + s12^2*t^3*(46 - 198*t + 9*t^2) + 
      s12^5*(1 - 97*t + 88*t^2) + s12^3*t*(32 + 48*t - 301*t^2 + 50*t^3) + 
      s12^4*(16 + 26*t - 231*t^2 + 90*t^3)) + 
    mmH^3*(10*s12^8*(-1 + t) + 2*t^5*(-50 - 4*t + 3*t^2) + 
      s12^7*(-18 - 55*t + 66*t^2) + s12^2*t^3*(-1096 + 580*t + 201*t^2 - 
        141*t^3) + s12*t^4*(-540 + 136*t + 115*t^2 - 6*t^3) + 
      3*s12^6*(-8 - 45*t - 21*t^2 + 46*t^3) + 
      s12^3*t^2*(-1048 + 1028*t + 160*t^2 - 417*t^3 + 16*t^4) + 
      2*s12^4*t*(-234 + 342*t - 112*t^2 - 337*t^3 + 34*t^4) + 
      s12^5*(-76 + 68*t - 217*t^2 - 410*t^3 + 134*t^4)) - 
    2*mmH^2*(28*s12^8*(-1 + t) + 2*t^5*(-40 + 7*t + 12*t^2) + 
      s12^7*(-28 - 157*t + 169*t^2) + s12*t^4*(-400 + 114*t + 100*t^2 - 
        33*t^3) + s12^6*(20 - 144*t - 414*t^2 + 347*t^3) + 
      s12^2*t^3*(-800 + 400*t + 116*t^2 - 256*t^3 + 3*t^4) + 
      s12^3*t^2*(-800 + 676*t - 8*t^2 - 709*t^3 + 49*t^4) + 
      2*s12^4*t*(-200 + 279*t - 86*t^2 - 547*t^3 + 91*t^4) + 
      s12^5*(-80 + 202*t - 240*t^2 - 893*t^3 + 342*t^4)))*
   canMIPlanar[35, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*s12*(mmH - s12 - t)^3*(s12*(-1 + t) - t)*
   (s12 + t)^4) - ((8*I)*canMIPlanar[35, 4, {s12, mmH - s12 - t, mmH}])/
  (-mmH + s12 + t)^3 - ((8*I)*(s12^2 - 2*s12*(1 + t) + t*(5 + 2*t))*
   canMIPlanar[35, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((8*I)*t*canMIPlanar[35, 4, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - ((8*I)*(2*s12^2 - 2*s12*(-2 + t) + (-3 + t)*t)*
   canMIPlanar[35, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((4*I)*(mmH - t + s12*(-mmH + s12 + t))*(s12^2 - 4*s12*(-mmH + s12 + t) + 
    (-mmH + s12 + t)^2)*canMIPlanar[36, 2, {s12, mmH - s12 - t, mmH}])/
  (s12*(mmH - t)^2*(-mmH + s12 + t)^3) - 
 ((2*I)*(s12 - t)*(2 + t)*canMIPlanar[36, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 ((2*I)*(2 + s12)*(s12 - t)*canMIPlanar[36, 4, {t, s12, mmH}])/
  (s12*(-mmH + s12 + t)^3) + (((4*I)/3)*(3 + mmH - 5*s12 - t)*t*
   canMIPlanar[37, 2, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 ((4*I)*t*(1 - mmH + s12 + t)*canMIPlanar[37, 2, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 (((4*I)/3)*(-2 + t)*t*canMIPlanar[37, 3, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 (((4*I)/3)*(-2 + mmH)*t*canMIPlanar[37, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + (((16*I)/3)*t*(-mmH + 2*s12 + t)*
   canMIPlanar[38, 2, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) + 
 (((16*I)/3)*(-2 + t)*t*canMIPlanar[38, 3, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 (((16*I)/3)*(-2 + mmH)*t*canMIPlanar[38, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((4*I)*(1 - mmH + s12 + t)*canMIPlanar[39, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH - s12 - t)^3 + (((4*I)/3)*(2 - mmH)*canMIPlanar[39, 3, 
    {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 + 
 (((4*I)/5)*(2*mmH^4*(-1 + s12)*(-1 + t) + 
    4*s12*t*(12*s12^2 + (8 - 17*t)*t - 2*s12*(3 + t)) - 
    2*mmH^3*(6 + 2*s12^2*(-1 + t) - 3*t + s12*(-9 + 6*t)) - 
    2*mmH*(3*s12^3*(-4 + 7*t) + s12^2*(-34 + 3*t - 4*t^2) + 
      t*(24 + 16*t + 17*t^2) + s12*(-40 + 2*t + 28*t^2 - 29*t^3)) + 
    mmH^2*(9*s12^3*(-1 + t) + s12^2*(-27 + 17*t - 2*t^2) - 
      4*s12*(15 - 2*t - 5*t^2 + 3*t^3) + 2*(8 + 17*t - 3*t^2 + 6*t^3)))*
   canMIPlanar[39, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^3) + 
 (((8*I)/3)*t*(2 + t)*canMIPlanar[39, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + 
 (((8*I)/3)*(2 + s12)*canMIPlanar[39, 4, {t, s12, mmH}])/(-mmH + s12 + t)^3 - 
 (((16*I)/3)*(2 - mmH)*canMIPlanar[40, 3, {s12, mmH - s12 - t, mmH}])/
  (-mmH + s12 + t)^3 - (((32*I)/3)*t*(2 + t)*canMIPlanar[40, 4, 
    {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 (((32*I)/3)*(2 + s12)*canMIPlanar[40, 4, {t, s12, mmH}])/
  (-mmH + s12 + t)^3 - ((8*I)*t*(-mmH^2 + mmH*s12 + 2*t)*
   canMIPlanar[42, 3, {s12, t, mmH}])/(s12*(-mmH + s12)*(-mmH + s12 + t)^3) - 
 ((8*I)*mmH*t*(-2 + s12 + t)*canMIPlanar[42, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(s12 + t)*(-mmH + s12 + t)^3) - 
 ((8*I)*t*canMIPlanar[42, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 ((8*I)*t*canMIPlanar[42, 4, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((8*I)*(mmH - t)*t*canMIPlanar[43, 3, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - ((8*I)*t*canMIPlanar[43, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((8*I)*t*canMIPlanar[43, 4, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) - 
 ((8*I)*mmH*(-2 + s12 + t)*canMIPlanar[45, 3, {s12, mmH - s12 - t, mmH}])/
  ((s12 + t)*(-mmH + s12 + t)^3) - 
 ((8*I)*canMIPlanar[45, 4, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 - 
 ((8*I)*(mmH*(2*s12 + s12^2 - 2*t*(2 + t)) + t*(-2*s12 - s12^2 + t*(2 + t)))*
   canMIPlanar[45, 4, {s12, t, mmH}])/(s12*(mmH - t)*(-mmH + s12 + t)^3) - 
 ((8*I)*(s12*(-2*s12 - s12^2 + t + t^2) + mmH*(4*s12 + 2*s12^2 - t*(1 + t)))*
   canMIPlanar[45, 4, {t, s12, mmH}])/((mmH - s12)*s12*(mmH - s12 - t)^3) - 
 ((8*I)*canMIPlanar[46, 4, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 - 
 ((8*I)*(2*s12 + s12^2 - t*(2 + t))*canMIPlanar[46, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^3) + ((8*I)*(2*s12 + s12^2 - t*(1 + t))*
   canMIPlanar[46, 4, {t, s12, mmH}])/(s12*(-mmH + s12 + t)^3) - 
 (I/4)*((16*(8*mmH^5*(s12 + t) - mmH^4*(31*s12^2 + 66*s12*t + 31*t^2) + 
      2*mmH*(4*s12^5 + t^4*(-1 + 4*t) - 2*s12*t^3*(1 + 8*t) - 
        s12^4*(1 + 16*t) - 2*s12^3*t*(1 + 31*t) - 2*s12^2*t^2*(1 + 31*t)) + 
      s12*t*(8*s12^4 + 2*t^3*(-1 + 4*t) + 2*s12^2*t*(1 + 25*t) + 
        s12^3*(-2 + 35*t) + s12*t^2*(2 + 35*t)) + 
      mmH^2*(-27*s12^4 + 3*(2 - 9*t)*t^3 + 6*s12^3*(1 + 4*t) + 
        2*s12*t^2*(5 + 12*t) + 2*s12^2*t*(5 + 47*t)) + 
      mmH^3*(42*s12^3 + 2*t^2*(-2 + 21*t) + 2*s12*t*(-4 + 25*t) + 
        s12^2*(-4 + 50*t)))*canMINP[14, 1, {s12, t, mmH}])/
    (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(s12 + t)*(-mmH + s12 + t)^2) - 
   (16*(mmH^4*(s12 - t)^2 + s12*t*(-2*t^3 + 2*s12^2*t*(1 + 9*t) + 
        s12^3*(-2 + 11*t) + s12*t^2*(2 + 11*t)) - 
      2*mmH*(t^4 + 2*s12*t^3*(1 + 6*t) + s12^4*(1 + 12*t) + 
        2*s12^3*t*(1 + 13*t) + 2*s12^2*t^2*(1 + 13*t)) - 
      2*mmH^3*(3*s12^3 + t^2*(2 + 3*t) + s12^2*(2 + 15*t) + 
        s12*t*(4 + 15*t)) + mmH^2*(5*s12^4 + t^3*(6 + 5*t) + 
        6*s12^3*(1 + 8*t) + 2*s12*t^2*(5 + 24*t) + 2*s12^2*t*(5 + 39*t)))*
     canMINP[14, 1, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
     (mmH - t)^2*(s12 + t)*(-mmH + s12 + t)^2) + 
   (4*(12*mmH^9*(s12^2 - 4*s12*t + t^2) - s12*t*(s12 + t)^2*
       (s12^4*(92 - 75*t)*t^2 - 16*t^6 + 4*s12^5*t*(33 + 2*t) + 
        s12^6*(48 + 5*t) - 8*s12^2*t^4*(4 + 23*t) - s12*t^5*(40 + 99*t) - 
        s12^3*t^3*(8 + 171*t)) + mmH^8*(-69*s12^3 - t^2*(4 + 81*t) + 
        s12^2*(-4 + 177*t) + s12*t*(16 + 189*t)) + 
      mmH^7*(185*s12^4 - 6*s12*t^2*(16 + 23*t) - 2*s12^3*(8 + 49*t) + 
        t^3*(12 + 217*t) - 2*s12^2*t*(62 + 427*t)) + 
      mmH^6*(-293*s12^5 + s12^4*(196 - 680*t) + 12*s12*(19 - 51*t)*t^3 + 
        3*s12^3*t*(236 + 171*t) - t^4*(44 + 317*t) + 
        s12^2*t^2*(856 + 677*t)) + 2*mmH^5*(149*s12^6 + t^5*(78 + 137*t) + 
        2*s12^3*t^2*(-822 + 425*t) + 2*s12^4*t*(-590 + 451*t) + 
        s12^5*(-316 + 685*t) + 2*s12^2*t^3*(-407 + 731*t) + 
        s12*t^4*(44 + 1007*t)) - mmH*(340*s12^7*t^3 + s12^2*(8 - 637*t)*t^7 - 
        32*t^9 + 24*s12^9*(4 + t) - 8*s12*t^8*(10 + 23*t) - 
        8*s12^3*t^6*(-26 + 75*t) + s12^8*t*(240 + 91*t) + 
        8*s12^5*t^4*(-33 + 190*t) + s12^4*t^5*(172 + 575*t) + 
        s12^6*t^3*(-428 + 1071*t)) - mmH^4*(203*s12^7 + t^6*(296 + 127*t) + 
        8*s12^5*t*(-522 + 251*t) + 8*s12^4*t^2*(-821 + 504*t) + 
        s12^6*(-1036 + 933*t) + 4*s12^3*t^3*(-1127 + 2038*t) + 
        4*s12^2*t^4*(-99 + 2077*t) + s12*t^5*(908 + 2965*t)) + 
      mmH^2*(-19*s12^9 + t^8*(-152 + 5*t) + 4*s12^8*(117 + 5*t) - 
        28*s12*t^7*(20 + 37*t) + 10*s12^6*t^2*(276 + 137*t) + 
        3*s12^7*t*(596 + 139*t) + 4*s12^5*t^3*(593 + 283*t) - 
        4*s12^4*t^4*(-305 + 712*t) - 2*s12^3*t^5*(36 + 3179*t) - 
        s12^2*t^6*(744 + 4387*t)) + mmH^3*(89*s12^8 + t^7*(296 + 17*t) + 
        s12^6*t*(-3916 + 23*t) + 8*s12^7*(-119 + 27*t) + 
        2*s12^5*t^2*(-3284 + 287*t) + 4*s12*t^6*(284 + 603*t) + 
        4*s12^4*t^3*(-1391 + 1377*t) + 2*s12^3*t^4*(-808 + 5765*t) + 
        s12^2*t^5*(1184 + 9023*t)))*canMINP[14, 2, {s12, t, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) - 
   (4*(20*mmH^9*(s12^2 - 4*s12*t + t^2) - 110*mmH^8*(s12^3 - 3*s12^2*t - 
        3*s12*t^2 + t^3) + mmH^7*(283*s12^4 - 332*s12^3*t - 1614*s12^2*t^2 - 
        380*s12*t^3 + 259*t^4) - s12^2*t^2*(s12 + t)^3*
       (61*s12^4 + 4*s12^2*(-1 + t)*t + s12*(12 - 67*t)*t^2 + 
        (4 - 83*t)*t^3 + s12^3*(-12 + 109*t)) - mmH*s12*t*(s12 + t)^2*
       (112*s12^6 + 41*s12^5*t + 3*s12^4*(12 - 101*t)*t + 
        12*s12^3*(1 - 2*t)*t^2 - 112*t^6 - s12^2*t^3*(68 + 39*t) - 
        s12*t^4*(44 + 119*t)) - mmH^6*(419*s12^5 + 16*s12^2*(3 - 151*t)*t^2 - 
        32*s12^3*t*(-1 + 72*t) + s12*t^3*(32 + 321*t) + t^4*(8 + 363*t) + 
        s12^4*(8 + 489*t)) + mmH^5*(378*s12^6 + 2*s12^3*(124 - 1733*t)*t^2 + 
        6*s12^2*t^3*(36 + 29*t) + 9*s12^5*(4 + 117*t) + 2*t^5*(10 + 169*t) - 
        2*s12^4*t*(-74 + 621*t) + s12*t^4*(100 + 1701*t)) - 
      mmH^2*(19*s12^9 + s12^8*(12 - 470*t) + 18*s12^6*(4 - 143*t)*t^2 + 
        t^8*(-4 + 3*t) - 6*s12^7*t*(-8 + 301*t) + 2*s12*t^7*(8 + 357*t) - 
        3*s12^5*t^3*(-48 + 383*t) + 2*s12^2*t^6*(84 + 1573*t) + 
        2*s12^3*t^5*(184 + 2509*t) + s12^4*t^4*(328 + 2691*t)) - 
      mmH^4*(220*s12^7 + s12^5*(248 - 1695*t)*t + 5*s12^6*(12 + 47*t) + 
        4*t^6*(3 + 49*t) - 36*s12^4*t^2*(-13 + 99*t) + 
        4*s12^3*t^3*(132 + 311*t) + s12*t^5*(120 + 2579*t) + 
        s12^2*t^4*(356 + 5481*t)) + mmH^3*(87*s12^8 + s12^7*(44 - 605*t) + 
        s12^5*(364 - 4607*t)*t^2 + 4*s12^4*(133 - 23*t)*t^3 + 
        t^7*(-4 + 55*t) - 3*s12^6*t*(-60 + 991*t) + s12*t^6*(68 + 1931*t) + 
        s12^2*t^5*(316 + 6875*t) + s12^3*t^4*(548 + 7353*t)))*
     canMINP[14, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
     (mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
   (4*(4*mmH^9*(s12^2 - 4*s12*t + t^2) + mmH^8*(-45*s12^3 - t^2*(4 + 17*t) + 
        s12*t*(16 + 29*t) + s12^2*(-4 + 73*t)) + 
      2*mmH^7*(78*s12^4 + 2*s12*t^2*(-28 + 17*t) + t^3*(-2 + 17*t) - 
        s12^2*t*(54 + 97*t)) + 2*s12*t*(s12 + t)^2*(49*s12^3*t^4 - 24*t^6 - 
        6*s12^2*t^4*(8 + t) - s12*t^5*(62 + 5*t) + s12^6*(8 + 51*t) + 
        2*s12^4*t^2*(9 + 65*t) + s12^5*t*(20 + 119*t)) - 
      mmH^6*(276*s12^5 + 4*t^4*(-35 + 16*t) + 5*s12*t^3*(-116 + 91*t) + 
        s12^3*t*(-292 + 325*t) + s12^2*t^2*(-808 + 561*t) + 
        s12^4*(4 + 647*t)) + mmH*(s12^3*(524 - 437*t)*t^6 + 
        2*s12^2*(10 - 43*t)*t^7 - 96*t^9 - 24*s12*t^8*(10 + t) + 
        8*s12^9*(4 + 23*t) - 36*s12^4*t^5*(-11 + 42*t) + 
        4*s12^8*t*(20 + 143*t) + s12^7*t^2*(-20 + 157*t) - 
        4*s12^5*t^4*(32 + 617*t) - 2*s12^6*t^3*(116 + 781*t)) + 
      mmH^5*(280*s12^6 + 16*t^5*(-33 + 7*t) + 8*s12^3*t^2*(-198 + 409*t) + 
        4*s12^2*t^3*(-717 + 517*t) + s12*t^4*(-1972 + 647*t) + 
        4*s12^4*t*(-13 + 878*t) + s12^5*(108 + 1981*t)) + 
      mmH^2*(2*s12^9 + 2*(230 - 7*t)*t^8 + 4*s12*t^7*(428 + 13*t) + 
        9*s12^2*t^6*(272 + 77*t) - 2*s12^8*(76 + 523*t) + 
        2*s12^3*t^5*(924 + 1087*t) - s12^5*t^3*(60 + 1171*t) - 
        4*s12^6*t^2*(168 + 1315*t) + s12^4*t^4*(892 + 2467*t) - 
        s12^7*t*(548 + 4145*t)) + mmH^3*(32*s12^8 + 2*t^7*(-454 + 33*t) - 
        s12*t^6*(3596 + 55*t) - 9*s12^3*t^4*(524 + 63*t) - 
        12*s12^2*t^5*(479 + 81*t) + 8*s12^4*t^3*(-173 + 572*t) + 
        s12^7*(292 + 2439*t) + 3*s12^5*t^2*(348 + 3521*t) + 
        2*s12^6*t*(532 + 4327*t)) - mmH^4*(153*s12^7 + 
        6*s12*t^5*(-610 + 41*t) + t^6*(-940 + 121*t) + 8*s12^6*(34 + 371*t) + 
        12*s12^4*t^2*(-39 + 718*t) + s12^2*t^4*(-5672 + 1015*t) + 
        4*s12^3*t^3*(-995 + 1082*t) + s12^5*t*(760 + 8209*t)))*
     canMINP[14, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
     (mmH - s12 - t)^3*(s12 + t)^3) - 
   (16*(2*mmH^2 - 4*s12^2 - 7*s12*t + t*(8 + t) - mmH*(6 + 7*s12 + t))*
     canMINP[14, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (16*(s12 - t)*canMINP[14, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^2) - 
   (16*(2*mmH^2 + s12^2 + s12*(8 - 7*t) - 4*t^2 - mmH*(6 + s12 + 7*t))*
     canMINP[14, 3, {t, s12, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (16*(mmH^7*(4*s12^2 + 3*s12*t + 5*t^2) + 
      mmH^6*(-23*s12^3 + s12^2*(12 - 48*t) + 2*s12*(8 - 25*t)*t + 
        (4 - 25*t)*t^2) + mmH^4*(-44*s12^5 + s12^4*(152 - 234*t) + 
        s12^3*(392 - 565*t)*t + 2*s12^2*(154 - 345*t)*t^2 + 
        2*s12*(36 - 175*t)*t^3 + (4 - 35*t)*t^4) + 
      s12^2*t*(4*s12^3*(-8 + t)*t^2 + 22*s12*t^5 + 16*t^6 + 
        4*s12^4*t*(-11 + 3*t) + s12^2*t^3*(-4 + 3*t) + s12^5*(-16 + 5*t)) + 
      mmH*s12*(-32*s12^6 + s12^4*(40 - 7*t)*t^2 + 86*s12*t^6 + 32*t^7 - 
        4*s12^5*t*(8 + 3*t) + 3*s12^3*t^3*(16 + 13*t) + 
        2*s12^2*t^4*(4 + 47*t)) + mmH^5*(46*s12^4 + 64*s12^3*(-1 + 3*t) + 
        t^3*(-8 + 45*t) + 4*s12^2*t*(-34 + 69*t) + s12*t^2*(-80 + 193*t)) - 
      mmH^2*s12*(5*s12^6 + 496*s12*t^5 + 166*t^6 + 2*s12^5*(-62 + 11*t) + 
        2*s12^4*t*(-140 + 31*t) + s12^3*t^2*(-212 + 209*t) + 
        2*s12^2*t^3*(-28 + 247*t)) + mmH^3*(22*s12^6 + 10*t^6 + 
        s12^5*(-192 + 109*t) + 2*s12*t^4*(-4 + 169*t) + 
        4*s12^2*t^3*(-34 + 213*t) + s12^4*t*(-504 + 355*t) + 
        2*s12^3*t^2*(-220 + 387*t)))*canMINP[15, 2, {s12, t, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^2*(-mmH + s12 + t)^2) - 
   (16*(4*mmH^6*(s12^2 - 4*s12*t + t^2) - 14*mmH^5*(s12^3 - 3*s12^2*t - 
        3*s12*t^2 + t^3) + mmH^4*(19*s12^4 - 24*s12^3*t - 134*s12^2*t^2 - 
        24*s12*t^3 + 19*t^4) - mmH*(5*s12^7 + 2*s12^5*(4 - 15*t)*t + 
        s12^4*(8 - 109*t)*t^2 + s12^3*(16 - 89*t)*t^3 + 
        2*s12^2*(10 - 3*t)*t^4 + t^7 + 2*s12*t^5*(4 + 3*t) + 
        s12^6*(4 + 6*t)) - s12*t*(s12 + t)^2*(5*s12^4 + 12*s12^2*t^2 + t^4 - 
        s12*t^2*(4 + t) + s12^3*(4 + 7*t)) + 
      mmH^2*(13*s12^6 + 4*s12^3*(10 - 43*t)*t^2 + s12^2*(32 - 57*t)*t^3 + 
        t^5*(4 + 5*t) - 7*s12^4*t*(-4 + 7*t) + 2*s12*t^4*(8 + 11*t) + 
        s12^5*(8 + 38*t)) - mmH^3*(17*s12^5 + 2*s12^2*(12 - 65*t)*t^2 + 
        t^4*(4 + 13*t) + s12*t^3*(16 + 17*t) + s12^4*(4 + 29*t) - 
        2*s12^3*t*(-8 + 61*t)))*canMINP[15, 2, {mmH - s12 - t, t, mmH}])/
    (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
   (16*(3*mmH^7*(3*s12^3 + 5*s12*t^2) + mmH^6*(-41*s12^4 + s12^3*(8 - 65*t) + 
        4*s12^2*(6 - 23*t)*t + s12*(24 - 73*t)*t^2 + (8 - 5*t)*t^3) + 
      mmH^4*(-51*s12^6 + s12^5*(8 - 455*t) + 4*s12^4*(22 - 257*t)*t + 
        s12^3*(344 - 1197*t)*t^2 + s12^2*(584 - 737*t)*t^3 + 
        2*s12*(224 - 97*t)*t^4 + 2*(64 - 15*t)*t^5) + 
      s12*t^2*(16*s12^7 + 42*s12^6*t + 43*s12^5*t^2 - 16*t^6 + 
        s12*t^5*(-56 + 5*t) + 2*s12^3*t^3*(-20 + 11*t) + 
        s12^2*t^4*(-72 + 19*t) + s12^4*t^2*(-8 + 25*t)) + 
      mmH*t*(32*s12^8 + 122*s12^7*t + 162*s12^6*t^2 + 4*s12^4*(20 - 7*t)*
         t^3 + s12^3*(112 - 51*t)*t^4 - 64*s12*t^6 - 32*t^7 - 
        2*s12^2*t^5*(-8 + 9*t) + s12^5*t^2*(16 + 53*t)) + 
      mmH^5*(69*s12^5 + 4*t^4*(-12 + 5*t) + 10*s12*t^3*(-16 + 19*t) + 
        12*s12^2*t^2*(-16 + 39*t) + 4*s12^4*(-4 + 67*t) + 
        s12^3*t*(-96 + 425*t)) - mmH^2*t*(178*s12^7 + 696*s12^6*t + 
        930*s12^5*t^2 + 24*s12^2*(-17 + t)*t^4 + 5*(-24 + t)*t^6 + 
        s12*t^5*(-376 + 21*t) + s12^3*t^3*(-168 + 173*t) + 
        s12^4*t^2*(-16 + 577*t)) + mmH^3*(14*s12^7 + 398*s12^6*t + 
        4*t^6*(-44 + 5*t) + 14*s12^2*t^4*(-56 + 25*t) + 
        s12*t^5*(-608 + 83*t) + 8*s12^4*t^2*(-16 + 191*t) + 
        2*s12^5*t*(-8 + 619*t) + s12^3*t^3*(-464 + 1033*t)))*
     canMINP[15, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
     (s12 + t)^3*(-mmH + s12 + t)^2) - 
   (16*(3*mmH^2 + s12^2 + s12*(8 - 5*t) - 4*t^2 - mmH*(8 + 6*s12 + 5*t))*
     canMINP[15, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (16*(-2*mmH^2 + s12^2 + 2*s12*(-4 + t) + (-8 + t)*t + mmH*(8 + s12 + 3*t))*
     canMINP[15, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (16*(3*mmH^2 - 6*s12^2 - 5*s12*t - (-8 + t)*t - mmH*(8 + 5*s12 + 6*t))*
     canMINP[15, 3, {t, s12, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
   (64*t*(2 + t)*canMINP[15, 4, {s12, t, mmH}])/
    ((-4 + mmH)*s12*(-mmH + s12 + t)^3) - 
   (64*(2 + s12)*canMINP[15, 4, {t, s12, mmH}])/
    ((4 - mmH)*(-mmH + s12 + t)^3) + 
   ((12*mmH^9*(s12^2 - 4*s12*t + t^2) - 
      mmH^6*(12*s12^5 + s12^4*(76 - 628*t) + s12^3*(188 - 2925*t)*t + 
        s12^2*(200 - 3007*t)*t^2 + s12*(284 - 567*t)*t^3 + 
        t^4*(124 + 83*t)) + mmH^3*(-33*s12^8 + s12^6*(80 - 269*t)*t + 
        2*s12^5*(146 - 2347*t)*t^2 + 2*s12^4*(392 - 4845*t)*t^3 + 
        3*s12^3*(764 - 2493*t)*t^4 + 2*s12^2*(1730 - 1141*t)*t^5 + 
        2*t^7*(302 + t) - 45*s12*t^6*(-52 + 5*t) + 2*s12^7*(2 + 99*t)) + 
      s12*t^2*(s12 + t)^2*(42*s12^6 + 129*s12^5*t + 32*t^5 + 
        s12*t^4*(84 + t) + s12^2*t^3*(72 + 19*t) + 2*s12^3*t^2*(12 + 79*t) + 
        s12^4*t*(-4 + 219*t)) + mmH^8*(-53*s12^3 - t^2*(4 + 61*t) + 
        s12^2*(-4 + 205*t) + s12*t*(16 + 221*t)) + 
      mmH^5*(-70*s12^6 + s12^5*(76 - 639*t) + s12^4*(404 - 3585*t)*t + 
        s12^3*(864 - 6623*t)*t^2 + 2*s12*(622 - 297*t)*t^4 + 
        20*t^5*(18 + t) - 5*s12^2*t^3*(-284 + 801*t)) + 
      mmH^7*(75*s12^4 + s12^3*(32 - 419*t) + 2*t^3*(14 + 55*t) - 
        s12*t^2*(16 + 453*t) - s12^2*t*(12 + 1273*t)) + 
      mmH*t*(48*s12^9 + 21*s12^8*t + 6*s12^7*(2 - 133*t)*t + 160*s12*t^7 + 
        64*t^8 - 12*s12^2*t^6*(3 + 4*t) - 12*s12^4*t^4*(51 + 191*t) - 
        s12^3*t^5*(484 + 623*t) - s12^6*t^2*(16 + 2625*t) - 
        s12^5*t^3*(288 + 3571*t)) + mmH^4*(75*s12^7 + (-620 + t)*t^6 + 
        4*s12^6*(-8 + 57*t) + 3*s12*t^5*(-788 + 169*t) + 
        18*s12^4*t^2*(-50 + 411*t) + 4*s12^5*t*(-72 + 547*t) + 
        s12^2*t^4*(-3288 + 3733*t) + 2*s12^3*t^3*(-1058 + 4331*t)) + 
      mmH^2*(6*s12^9 - 201*s12^8*t - t^8*(308 + t) + s12*t^7*(-1128 + 25*t) - 
        6*s12^7*t*(2 + 47*t) + 2*s12^2*t^6*(-744 + 325*t) + 
        7*s12^3*t^5*(-96 + 499*t) + s12^6*t^2*(-48 + 2011*t) + 
        2*s12^5*t^3*(46 + 3231*t) + s12^4*t^4*(148 + 7269*t)))*
     canMINP[47, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
     (mmH - s12 - t)^3*(s12 + t)^3) + 
   ((4*mmH^9*(s12^2 - 4*s12*t + t^2) + mmH^8*(-21*s12^3 - t^2*(4 + 17*t) + 
        s12*t*(16 + 65*t) + s12^2*(-4 + 85*t)) + s12^2*t^2*(s12 + t)^2*
       (86*s12^5 + 215*s12^4*t + 2*s12^2*(4 - 27*t)*t^2 - 171*s12*t^4 + 
        (4 - 79*t)*t^4 + s12^3*t*(4 + 175*t)) + 
      mmH^7*(61*s12^4 + s12^3*(8 - 127*t) + 10*t^3*(2 + 3*t) - 
        s12*t^2*(56 + 85*t) - s12^2*t*(68 + 375*t)) + 
      mmH^6*(-132*s12^5 + s12^4*(4 - 114*t) + 33*s12^3*t*(4 + 19*t) - 
        t^4*(44 + 19*t) + s12*t^3*(36 + 61*t) + s12^2*t^2*(280 + 617*t)) + 
      mmH*s12*t*(112*s12^8 + 239*s12^7*t + 4*s12*(1 - 67*t)*t^6 - 112*t^8 - 
        4*s12^3*t^4*(23 + 68*t) - 2*s12^6*t*(6 + 133*t) - 
        s12^2*t^5*(4 + 139*t) - s12^4*t^3*(136 + 1079*t) - 
        s12^5*t^2*(64 + 1183*t)) + mmH^5*(186*s12^6 + 2*s12*(50 - 271*t)*
         t^4 + 4*(14 - 3*t)*t^5 + s12^4*t*(-164 + 721*t) + 
        s12^5*(-20 + 1009*t) - s12^3*t^2*(520 + 1191*t) - 
        s12^2*t^3*(332 + 1547*t)) + mmH^2*(-6*s12^9 - 679*s12^8*t + 
        3*s12^6*(32 - 1017*t)*t^2 - t^8*(4 + t) + 2*s12^5*t^3*(154 + 25*t) - 
        6*s12^7*t*(-2 + 423*t) + s12*t^7*(-32 + 603*t) + 
        2*s12^2*t^6*(-48 + 1267*t) + s12^4*t^4*(356 + 3689*t) + 
        s12^3*t^5*(40 + 4407*t)) + mmH^4*(-145*s12^7 + s12^6*(16 - 1952*t) + 
        4*s12^4*(131 - 338*t)*t^2 + t^6*(-44 + 21*t) - 
        34*s12^5*t*(-4 + 127*t) + 4*s12^3*t^3*(167 + 1039*t) + 
        s12*t^5*(-196 + 1391*t) + s12^2*t^4*(40 + 4439*t)) + 
      mmH^3*(53*s12^8 + 2*s12^2*(86 - 2705*t)*t^5 + 2*(10 - 3*t)*t^7 - 
        3*s12*t^6*(-44 + 455*t) + 2*s12^7*(-2 + 841*t) - 
        2*s12^4*t^3*(320 + 1129*t) + 2*s12^5*t^2*(-154 + 2575*t) + 
        s12^6*t*(-64 + 5489*t) - s12^3*t^4*(332 + 7575*t)))*
     canMINP[47, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
     (mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
   ((4*mmH^9*(s12^2 - 4*s12*t + t^2) + 
      mmH^5*(-134*s12^6 + s12^5*(388 - 1033*t) + s12^4*(1340 - 2963*t)*t + 
        s12^3*(1488 - 4133*t)*t^2 + s12^2*(796 - 2551*t)*t^3 + 
        2*s12*(154 - 325*t)*t^4 + 48*(1 - 2*t)*t^5) + 
      mmH^8*(-9*s12^3 - t^2*(4 + 17*t) + s12^2*(-4 + 73*t) + 
        s12*t*(16 + 89*t)) + s12^2*t*(s12 + t)^2*(4*s12^5*(8 + t) + 
        8*s12^2*t^3*(3 + 22*t) + t^5*(-4 + 37*t) + s12^4*t*(88 + 47*t) + 
        s12*t^4*(-8 + 97*t) + s12^3*t^2*(76 + 151*t)) - 
      mmH^7*(25*s12^4 - 4*t^3*(7 + 4*t) + s12^3*(-32 + 237*t) + 
        s12*t^2*(16 + 259*t) + s12^2*t*(12 + 559*t)) + 
      mmH^6*(106*s12^5 + 3*t^4*(-20 + 11*t) + 20*s12^4*(-7 + 30*t) + 
        13*s12*t^3*(-12 + 41*t) + s12^3*t*(-316 + 1601*t) + 
        s12^2*t^2*(-200 + 1679*t)) + 
      mmH^4*(67*s12^7 + 54*s12^6*(-12 + 19*t) + 3*s12*t^5*(-52 + 101*t) + 
        t^6*(-4 + 101*t) + 34*s12^4*t^2*(-102 + 193*t) + 
        4*s12^5*t*(-624 + 967*t) + s12^2*t^4*(-720 + 1759*t) + 
        2*s12^3*t^3*(-1058 + 2641*t)) + 
      mmH*s12*(64*s12^8 + s12^7*(160 - 131*t)*t + s12^2*(4 - 557*t)*t^6 + 
        48*t^9 + 2*s12*t^7*(10 + 31*t) - 6*s12^3*t^5*(46 + 349*t) - 
        2*s12^6*t^2*(22 + 441*t) - 3*s12^5*t^3*(168 + 775*t) - 
        s12^4*t^4*(624 + 3097*t)) - mmH^3*(5*s12^8 + s12*(4 - 133*t)*t^6 + 
        4*t^7*(3 + 13*t) + 4*s12^2*t^5*(-31 + 33*t) + 
        9*s12^3*t^4*(-76 + 393*t) + s12^7*(-620 + 494*t) + 
        3*s12^6*t*(-808 + 991*t) + 2*s12^5*t^2*(-1814 + 3491*t) + 
        2*s12^4*t^3*(-1196 + 3871*t)) + mmH^2*(-4*s12^9 - 372*s12^2*t^7 + 
        s12*(8 - 181*t)*t^7 + t^8*(4 + 11*t) + s12^8*(-312 + 81*t) + 
        4*s12^7*t*(-287 + 265*t) + 3*s12^3*t^5*(48 + 473*t) + 
        2*s12^5*t^3*(-362 + 3269*t) + s12^6*t^2*(-1536 + 3881*t) + 
        s12^4*t^4*(148 + 5255*t)))*canMINP[47, 2, {t, s12, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
   (2*(2*mmH^2 + 4*s12 + s12^2 - t*(4 + 5*t) - mmH*(4 + 3*s12 + 5*t))*
     canMINP[47, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (2*(-4 + mmH + s12)*canMINP[47, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^2) + 
   (2*(2*mmH^2 - 4*s12 - 5*s12^2 + t*(4 + t) - mmH*(4 + 5*s12 + 3*t))*
     canMINP[47, 3, {t, s12, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (8*(12*mmH^9*(s12^2 - 4*s12*t + t^2) + mmH^8*(-53*s12^3 - t^2*(4 + 61*t) + 
        s12^2*(-4 + 205*t) + s12*t*(16 + 221*t)) + s12*t*(s12 + t)^2*
       (16*t^6 + s12*t^5*(40 + 3*t) + 8*s12^2*t^4*(4 + 5*t) + 
        4*s12^5*t*(11 + 57*t) + s12^6*(16 + 71*t) + s12^3*t^3*(24 + 235*t) + 
        s12^4*t^2*(36 + 347*t)) - mmH^6*(9*s12^5 + 4*s12*(55 - 173*t)*t^3 + 
        t^4*(92 + 53*t) - 12*s12^4*(-9 + 56*t) - 9*s12^3*t*(-28 + 341*t) - 
        5*s12^2*t^2*(-40 + 641*t)) + mmH^7*(73*s12^4 + s12^3*(32 - 430*t) + 
        7*t^3*(4 + 15*t) - 2*s12*t^2*(8 + 235*t) - 2*s12^2*t*(6 + 647*t)) - 
      2*mmH^5*(31*s12^6 + t^5*(-102 + 23*t) + 84*s12^3*t^2*(-7 + 44*t) + 
        s12^5*(-116 + 333*t) + s12*t^4*(-388 + 489*t) + 
        2*s12^4*t*(-218 + 975*t) + 2*s12^2*t^3*(-277 + 1203*t)) + 
      mmH^2*(s12^9 - 156*s12^8*(1 + 2*t) + t^8*(-152 + 5*t) + 
        4*s12*t^7*(-140 + 29*t) - s12^7*t*(580 + 259*t) + 
        s12^2*t^6*(-744 + 1241*t) + 2*s12^6*t^2*(-396 + 1687*t) + 
        4*s12^5*t^3*(-79 + 2433*t) + 4*s12^4*t^4*(37 + 2691*t) + 
        2*s12^3*t^5*(-132 + 2729*t)) + 
      mmH^4*(53*s12^7 + 3*t^6*(-104 + 23*t) + s12^6*(-340 + 131*t) + 
        7*s12*t^5*(-180 + 149*t) + 4*s12^5*t*(-348 + 613*t) + 
        4*s12^2*t^4*(-501 + 1339*t) + 4*s12^4*t^2*(-546 + 2221*t) + 
        4*s12^3*t^3*(-529 + 2741*t)) + 
      mmH^3*(-15*s12^8 + s12^6*(1252 - 329*t)*t + 2*s12^5*(980 - 3217*t)*
         t^2 + s12^2*(1792 - 3785*t)*t^5 + (296 - 31*t)*t^7 + 
        8*s12^7*(39 + 47*t) - 8*s12*t^6*(-146 + 71*t) - 
        6*s12^3*t^4*(-248 + 1791*t) - 4*s12^4*t^3*(-397 + 3321*t)) + 
      mmH*(s12^8*(80 - 43*t)*t - 8*s12*(-10 + t)*t^8 + 32*t^9 + 
        8*s12^9*(4 + 9*t) - 20*s12^3*t^6*(12 + 53*t) - 
        s12^2*t^7*(8 + 131*t) - 4*s12^7*t^2*(4 + 369*t) - 
        4*s12^5*t^4*(114 + 1375*t) - s12^4*t^5*(444 + 3527*t) - 
        s12^6*t^3*(260 + 4271*t)))*canMINP[51, 2, {s12, t, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) - 
   (8*(4*mmH^9*(s12^2 - 4*s12*t + t^2) - 22*mmH^8*(s12^3 - 3*s12^2*t - 
        3*s12*t^2 + t^3) + mmH^7*(37*s12^4 - 124*s12^3*t - 378*s12^2*t^2 - 
        92*s12*t^3 + 53*t^4) - mmH^6*(41*s12^5 + s12^4*(8 - 89*t) + 
        4*s12^3*(8 - 193*t)*t + 4*s12^2*(12 - 181*t)*t^2 + 
        s12*(32 - 17*t)*t^3 + t^4*(8 + 65*t)) + s12^2*t^2*(s12 + t)^3*
       (81*s12^4 + (4 - 79*t)*t^3 + 4*s12^2*t*(-1 + 7*t) - 
        s12*t^2*(4 + 99*t) + s12^3*(4 + 117*t)) + mmH*s12*t*(s12 + t)^2*
       (112*s12^6 + 49*s12^5*t + s12^4*(4 - 307*t)*t + s12*(4 - 23*t)*t^4 - 
        112*t^6 - 4*s12^3*t^2*(-7 + 60*t) + s12^2*t^3*(28 + 141*t)) + 
      mmH^5*(62*s12^6 + 2*s12^3*(116 - 715*t)*t^2 + 2*s12^2*(116 - 755*t)*
         t^3 + s12*(124 - 361*t)*t^4 + 2*t^5*(14 + 19*t) + 
        2*s12^4*t*(62 + 121*t) + s12^5*(28 + 551*t)) - 
      mmH^2*(s12^9 + 2*s12^3*(128 - 1955*t)*t^5 + 2*s12^2*(60 - 1177*t)*t^6 + 
        2*s12*(16 - 291*t)*t^7 + t^8*(4 + t) - 41*s12^4*t^4*(-8 + 71*t) + 
        s12^8*(4 + 658*t) + s12^5*t^3*(256 + 713*t) + 
        2*s12^7*t*(16 + 1279*t) + 2*s12^6*t^2*(60 + 1693*t)) - 
      mmH^4*(64*s12^7 + 4*s12^3*(132 - 977*t)*t^3 + s12^2*(412 - 4021*t)*
         t^4 + s12*(184 - 1163*t)*t^5 + 4*t^6*(9 + 2*t) + 
        4*s12^4*t^2*(103 + 305*t) + s12^6*(36 + 1541*t) + 
        s12^5*t*(184 + 3755*t)) + mmH^3*(25*s12^8 + 12*s12^4*(45 - 131*t)*
         t^3 + s12^3*(540 - 6853*t)*t^4 + s12*(124 - 1247*t)*t^6 + 
        t^7*(20 + t) + 85*s12^5*t^2*(4 + 63*t) - 5*s12^2*t^5*(-68 + 991*t) + 
        s12^7*(20 + 1521*t) + s12^6*t*(124 + 5253*t)))*
     canMINP[51, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
     (mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) - 
   (8*(4*mmH^9*(s12^2 - 4*s12*t + t^2) + mmH^8*(-9*s12^3 - t^2*(4 + 17*t) + 
        s12^2*(-4 + 73*t) + s12*t*(16 + 89*t)) + 2*s12*t*(s12 + t)^2*
       (8*t^6 + s12^6*(8 + 3*t) + 5*s12^5*t*(4 + 7*t) + 
        3*s12*t^5*(6 + 11*t) + 2*s12^2*t^4*(8 + 47*t) + 
        2*s12^4*t^2*(9 + 56*t) + s12^3*t^3*(16 + 145*t)) - 
      2*mmH^7*(14*s12^4 - 7*t^3*(2 + t) + 4*s12^3*(-4 + 31*t) + 
        2*s12*t^2*(4 + 67*t) + s12^2*t*(6 + 287*t)) + 
      mmH^5*(-200*s12^6 + 4*s12^4*(187 - 923*t)*t + 16*s12^3*(59 - 300*t)*
         t^2 + 12*s12^2*(73 - 234*t)*t^3 + s12*(652 - 665*t)*t^4 - 
        88*(-2 + t)*t^5 - 3*s12^5*(-68 + 465*t)) + 
      mmH^3*(-40*s12^8 + s12^7*(292 - 849*t) + 2*s12^6*(564 - 2225*t)*t + 
        s12^5*(1620 - 10061*t)*t^2 + s12^3*(948 - 5047*t)*t^4 + 
        2*(138 - 17*t)*t^7 - 4*s12^2*t^5*(-363 + 32*t) + 
        s12*t^6*(1044 + 313*t) - 8*s12^4*t^3*(-131 + 1377*t)) - 
      mmH*(8*s12^9*(-4 + t) - 6*s12^2*(-2 + t)*t^7 - 32*t^9 - 
        8*s12*t^8*(10 + 9*t) + 20*s12^8*t*(-4 + 11*t) + 
        69*s12^3*t^6*(4 + 17*t) + 4*s12^4*t^5*(133 + 897*t) + 
        4*s12^5*t^4*(136 + 1217*t) + s12^7*t^2*(20 + 1323*t) + 
        2*s12^6*t^3*(148 + 1749*t)) + mmH^6*(132*s12^5 + 12*t^4*(-7 + 3*t) + 
        5*s12^4*(-20 + 141*t) + s12*t^3*(-188 + 569*t) + 
        s12^3*t*(-220 + 1763*t) + s12^2*t^2*(-152 + 1795*t)) + 
      mmH^4*(139*s12^7 + t^6*(-276 + 79*t) + 2*s12*t^5*(-538 + 99*t) + 
        8*s12^6*(-38 + 195*t) + 4*s12^3*t^3*(-397 + 1645*t) + 
        s12^2*t^4*(-1592 + 1949*t) + 4*s12^4*t^2*(-443 + 2167*t) + 
        s12^5*t*(-1208 + 5411*t)) + mmH^2*(2*s12^9 + 2*t^8*(-74 + 3*t) - 
        4*s12*t^7*(132 + 73*t) + 2*s12^8*(-76 + 89*t) - 
        s12^2*t^6*(624 + 383*t) + 2*s12^3*t^5*(-4 + 1307*t) + 
        4*s12^6*t^2*(-168 + 1445*t) + s12^7*t*(-548 + 1663*t) + 
        3*s12^5*t^3*(-20 + 3263*t) + s12^4*t^4*(476 + 8219*t)))*
     canMINP[51, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
     (mmH - s12 - t)^3*(s12 + t)^3) - (32*(mmH^2 - t^2 - 2*mmH*(1 + s12 + t))*
     canMINP[51, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) - 
   (32*(mmH^2 - s12^2 - 2*mmH*(1 + s12 + t))*canMINP[51, 3, {t, s12, mmH}])/
    (mmH*s12*(mmH - s12 - t)^3) + 
   (8*(12*mmH^9*(s12^2 - 4*s12*t + t^2) - 
      mmH^6*(s12^5 + 21*s12^3*(12 - 161*t)*t + s12^2*(200 - 3501*t)*t^2 + 
        4*s12*(55 - 197*t)*t^3 - 36*s12^4*(-3 + 22*t) + t^4*(92 + 53*t)) + 
      s12*t*(s12 + t)^2*(s12*(40 - 29*t)*t^5 + 16*t^6 - 
        8*s12^2*t^4*(-4 + 3*t) + 4*s12^5*t*(11 + 56*t) + s12^6*(16 + 71*t) + 
        3*s12^4*t^2*(12 + 113*t) + s12^3*t^3*(24 + 199*t)) + 
      mmH^8*(-53*s12^3 - t^2*(4 + 61*t) + s12^2*(-4 + 205*t) + 
        s12*t*(16 + 221*t)) + mmH^7*(69*s12^4 + s12^3*(32 - 442*t) + 
        7*t^3*(4 + 15*t) - 2*s12*t^2*(8 + 237*t) - 2*s12^2*t*(6 + 653*t)) - 
      2*mmH^5*(31*s12^6 + t^5*(-102 + 23*t) + s12^5*(-116 + 427*t) + 
        4*s12^4*t*(-109 + 609*t) + s12*t^4*(-388 + 693*t) + 
        6*s12^3*t^2*(-98 + 765*t) + 2*s12^2*t^3*(-277 + 1556*t)) + 
      mmH^4*(45*s12^7 + 3*t^6*(-104 + 23*t) + 92*s12^3*t^3*(-23 + 165*t) + 
        s12^6*(-340 + 183*t) + 5*s12*t^5*(-252 + 359*t) + 
        4*s12^5*t*(-348 + 821*t) + 4*s12^2*t^4*(-501 + 2060*t) + 
        4*s12^4*t^2*(-546 + 2935*t)) + mmH^2*(s12^9 + t^8*(-152 + 5*t) - 
        12*s12^8*(13 + 27*t) + 4*s12*t^7*(-140 + 113*t) - 
        s12^7*t*(580 + 331*t) + 22*s12^3*t^5*(-12 + 355*t) + 
        2*s12^6*t^2*(-396 + 1681*t) + 4*s12^5*t^3*(-79 + 2603*t) + 
        s12^2*t^6*(-744 + 2653*t) + 4*s12^4*t^4*(37 + 3168*t)) + 
      mmH*(s12^8*(80 - 31*t)*t + 8*s12*(10 - 9*t)*t^8 + 32*t^9 + 
        8*s12^9*(4 + 9*t) - 80*s12^3*t^6*(3 + 16*t) - s12^2*t^7*(8 + 339*t) - 
        4*s12^7*t^2*(4 + 355*t) - 8*s12^5*t^4*(57 + 673*t) - 
        5*s12^6*t^3*(52 + 831*t) - s12^4*t^5*(444 + 3559*t)) + 
      mmH^3*(-11*s12^8 + s12^6*(1252 - 429*t)*t + 2*s12^5*(980 - 3869*t)*
         t^2 + (296 - 31*t)*t^7 + 104*s12^7*(3 + 4*t) - 
        4*s12*t^6*(-292 + 319*t) - 7*s12^2*t^5*(-256 + 959*t) - 
        4*s12^4*t^3*(-397 + 4241*t) - 2*s12^3*t^4*(-744 + 7739*t)))*
     canMINP[54, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
     (mmH - s12 - t)^3*(s12 + t)^3) + 
   (8*(12*mmH^9*(s12^2 - 4*s12*t + t^2) - 66*mmH^8*(s12^3 - 3*s12^2*t - 
        3*s12*t^2 + t^3) + mmH^7*(137*s12^4 - 300*s12^3*t - 1074*s12^2*t^2 - 
        268*s12*t^3 + 153*t^4) + mmH*s12*t*(s12 + t)^2*
       (112*s12^6 + 61*s12^5*t + s12^4*(4 - 315*t)*t + s12*(4 - 11*t)*t^4 - 
        112*t^6 + 7*s12^2*t^3*(4 + 19*t) - 4*s12^3*t^2*(-7 + 94*t)) + 
      s12^2*t^2*(s12 + t)^3*(81*s12^4 + (4 - 79*t)*t^3 + 
        4*s12^2*t*(-1 + 11*t) - s12*t^2*(4 + 103*t) + s12^3*(4 + 113*t)) - 
      mmH^6*(161*s12^5 + s12^4*(8 - 101*t) + s12*(32 - 29*t)*t^3 + 
        t^4*(8 + 185*t) - 8*s12^2*t^2*(-6 + 251*t) - 
        8*s12^3*t*(-4 + 257*t)) + mmH^5*(142*s12^6 + 2*s12^4*(62 - 419*t)*t + 
        2*s12^3*(116 - 1979*t)*t^2 + 2*s12^2*(116 - 1295*t)*t^3 + 
        s12*(124 - 169*t)*t^4 + 2*t^5*(14 + 59*t) + s12^5*(28 + 743*t)) - 
      mmH^2*(s12^9 + s12^5*(256 - 127*t)*t^3 + s12^4*(328 - 3751*t)*t^4 + 
        2*s12^3*(128 - 2029*t)*t^5 + 2*s12^2*(60 - 1141*t)*t^6 + 
        2*s12*(16 - 285*t)*t^7 + t^8*(4 + t) + s12^8*(4 + 670*t) + 
        2*s12^7*t*(16 + 1315*t) + 2*s12^6*t^2*(60 + 1619*t)) - 
      mmH^4*(92*s12^7 + 4*s12^4*(103 - 269*t)*t^2 + s12^2*(412 - 4357*t)*
         t^4 + s12*(184 - 967*t)*t^5 + 36*t^6*(1 + t) - 
        132*s12^3*t^3*(-4 + 47*t) + 9*s12^6*(4 + 193*t) + 
        s12^5*t*(184 + 3419*t)) + mmH^3*(29*s12^8 + 4*s12^4*(135 - 901*t)*
         t^3 + 15*s12^3*(36 - 523*t)*t^4 + 17*s12^2*(20 - 287*t)*t^5 + 
        s12*(124 - 1167*t)*t^6 + 5*t^7*(4 + t) + s12^7*(20 + 1601*t) + 
        s12^5*t^2*(340 + 4363*t) + s12^6*t*(124 + 5329*t)))*
     canMINP[54, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
     (mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
   (8*(4*mmH^9*(s12^2 - 4*s12*t + t^2) + mmH^8*(-9*s12^3 - t^2*(4 + 17*t) + 
        s12^2*(-4 + 73*t) + s12*t*(16 + 89*t)) - 2*s12*t*(s12 + t)^2*
       (5*s12^5*(-4 + t)*t - 8*t^6 - 3*s12*t^5*(6 + 11*t) + 
        s12^6*(-8 + 13*t) - 2*s12^4*t^2*(9 + 40*t) - 2*s12^2*t^4*(8 + 47*t) - 
        s12^3*t^3*(16 + 137*t)) - 2*mmH^7*(14*s12^4 - 7*t^3*(2 + t) + 
        4*s12^3*(-4 + 31*t) + 2*s12*t^2*(4 + 67*t) + s12^2*t*(6 + 287*t)) + 
      mmH^5*(-200*s12^6 + 4*s12^4*(187 - 1247*t)*t + 16*s12^3*(59 - 399*t)*
         t^2 + 12*s12^2*(73 - 302*t)*t^3 + s12*(652 - 809*t)*t^4 - 
        88*(-2 + t)*t^5 - 3*s12^5*(-68 + 593*t)) - 
      mmH*(-6*s12^2*(-2 + t)*t^7 - 32*t^9 + 8*s12^9*(-4 + 9*t) - 
        8*s12*t^8*(10 + 9*t) + 4*s12^8*t*(-20 + 103*t) + 
        3*s12^3*t^6*(92 + 375*t) + 4*s12^4*t^5*(133 + 837*t) + 
        4*s12^5*t^4*(136 + 1109*t) + s12^7*t^2*(20 + 1419*t) + 
        2*s12^6*t^3*(148 + 1613*t)) + 
      mmH^3*(-40*s12^8 + s12^7*(292 - 1553*t) + 2*s12^6*(564 - 3625*t)*t + 
        s12^5*(1620 - 14333*t)*t^2 + s12^3*(948 - 5975*t)*t^4 + 
        2*(138 - 17*t)*t^7 - 44*s12^2*t^5*(-33 + 4*t) + 
        s12*t^6*(1044 + 329*t) - 8*s12^4*t^3*(-131 + 1757*t)) + 
      mmH^6*(132*s12^5 + 12*t^4*(-7 + 3*t) + 5*s12^4*(-20 + 157*t) + 
        s12*t^3*(-188 + 649*t) + s12^3*t*(-220 + 2003*t) + 
        s12^2*t^2*(-152 + 2035*t)) + mmH^4*(139*s12^7 + t^6*(-276 + 79*t) + 
        2*s12*t^5*(-538 + 123*t) + 8*s12^6*(-38 + 287*t) + 
        4*s12^3*t^3*(-397 + 2261*t) + s12^2*t^4*(-1592 + 2621*t) + 
        4*s12^4*t^2*(-443 + 3127*t) + s12^5*t*(-1208 + 8147*t)) + 
      mmH^2*(2*s12^9 + 2*t^8*(-74 + 3*t) - 4*s12*t^7*(132 + 73*t) + 
        2*s12^8*(-76 + 257*t) - s12^2*t^6*(624 + 431*t) + 
        15*s12^5*t^3*(-4 + 739*t) + 2*s12^3*t^5*(-4 + 1235*t) + 
        4*s12^6*t^2*(-168 + 1949*t) + s12^7*t*(-548 + 3007*t) + 
        s12^4*t^4*(476 + 8411*t)))*canMINP[54, 2, {t, s12, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
   (32*(mmH^2 - (s12 + t)^2 - mmH*(2 + 3*s12 + 2*t))*
     canMINP[54, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
   (32*(mmH^2 - (s12 + t)^2 - mmH*(2 + 2*s12 + 3*t))*
     canMINP[54, 3, {t, s12, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
   (4*(12*mmH^8*(s12^2 - 4*s12*t + t^2) + 
      2*mmH^6*(37*s12^4 + s12^3*(6 - 74*t) + t^3*(6 + 73*t) - 
        2*s12*t^2*(17 + 105*t) - 2*s12^2*t*(11 + 227*t)) + 
      mmH^7*(-49*s12^3 - t^2*(4 + 65*t) + s12^2*(-4 + 149*t) + 
        s12*t*(16 + 229*t)) - s12*t^2*(s12 + t)^2*(52*s12^5 + 157*s12^4*t + 
        63*s12*t^4 + t^4*(-4 + 17*t) + 8*s12^2*t^2*(2 + 27*t) + 
        s12^3*t*(4 + 267*t)) + mmH^4*(38*s12^6 + 24*t^5*(-1 + 7*t) + 
        s12^5*(-4 + 129*t) - s12*t^4*(208 + 161*t) - 2*s12^4*t*(26 + 499*t) - 
        4*s12^2*t^3*(137 + 652*t) - 4*s12^3*t^2*(91 + 848*t)) + 
      mmH^3*(-19*s12^7 + s12^6*(4 - 293*t) + (36 - 95*t)*t^6 + 
        4*s12^5*t*(9 + 16*t) + 7*s12*t^5*(28 + 29*t) + 
        48*s12^4*t^2*(5 + 64*t) + 8*s12^2*t^4*(72 + 347*t) + 
        4*s12^3*t^3*(162 + 1327*t)) + mmH^5*(-60*s12^5 + s12^4*(-8 + 42*t) - 
        t^4*(4 + 191*t) + s12*t^3*(144 + 329*t) + 5*s12^2*t^2*(52 + 397*t) + 
        s12^3*t*(56 + 1375*t)) + mmH*t*(-48*s12^8 - 33*s12^7*t - 
        (-4 + t)*t^7 + s12*t^6*(12 + 79*t) + 6*s12^2*t^5*(8 + 117*t) + 
        3*s12^6*t*(4 + 259*t) + 4*s12^5*t^2*(19 + 661*t) + 
        2*s12^3*t^4*(80 + 1189*t) + 2*s12^4*t^3*(92 + 1819*t)) + 
      mmH^2*(4*s12^8 + 217*s12^7*t + 2*t^7*(-10 + 13*t) - 
        2*s12*t^6*(48 + 97*t) + 3*s12^6*t*(-4 + 101*t) - 
        2*s12^5*t^2*(42 + 839*t) - s12^2*t^5*(296 + 2011*t) - 
        2*s12^4*t^3*(164 + 2581*t) - s12^3*t^4*(500 + 5209*t)))*
     canMINP[57, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*
     (mmH - s12 - t)^3*(s12 + t)^3) + 
   (4*(4*mmH^9*(s12^2 - 4*s12*t + t^2) + mmH*s12*t*(112*s12^8 + 307*s12^7*t + 
        s12^5*(80 - 499*t)*t^2 + s12^4*(208 - 343*t)*t^3 + 
        4*s12*(1 - 62*t)*t^6 - 112*t^8 + 5*s12^2*t^5*(12 + t) + 
        2*s12^6*t*(6 + 35*t) + 4*s12^3*t^4*(49 + 43*t)) + 
      mmH^8*(-27*s12^3 + (4 - 23*t)*t^2 + s12*t*(-16 + 47*t) + 
        s12^2*(4 + 67*t)) + s12^2*t^2*(s12 + t)^2*(76*s12^5 + 179*s12^4*t - 
        183*s12*t^4 + (4 - 81*t)*t^4 - 8*s12^2*t^2*(2 + 11*t) + 
        s12^3*t*(-4 + 125*t)) + mmH^7*(61*s12^4 + 15*s12^2*(4 - 25*t)*t + 
        s12*(64 - 85*t)*t^2 + 6*t^3*(-2 + 5*t) - s12^3*(16 + 127*t)) + 
      mmH^5*(86*s12^6 + s12^2*(692 - 2119*t)*t^3 + 2*s12*(102 - 419*t)*t^4 + 
        8*(3 - 10*t)*t^5 - 39*s12^3*t^2*(-16 + 49*t) + s12^4*t*(108 + 53*t) + 
        s12^5*(-4 + 617*t)) + mmH^6*(-82*s12^5 + t^4*(4 + 23*t) + 
        s12^4*(20 + 66*t) + s12*t^3*(-132 + 217*t) + 
        s12^2*t^2*(-328 + 883*t) + s12^3*t*(-100 + 909*t)) - 
      mmH^4*(55*s12^7 + 4*s12^3*(299 - 1147*t)*t^3 + s12^2*(784 - 4855*t)*
         t^4 + s12*(220 - 1613*t)*t^5 + 9*(4 - 7*t)*t^6 + 
        4*s12^4*t^2*(151 + 218*t) + 2*s12^6*(4 + 793*t) + 
        2*s12^5*t*(44 + 1879*t)) + mmH^2*(4*s12^9 - 647*s12^8*t + 
        (-4 + t)*t^8 + 16*s12^2*t^6*(-9 + 155*t) - 12*s12^7*t*(1 + 222*t) - 
        2*s12^5*t^3*(202 + 583*t) + s12*t^7*(-32 + 611*t) + 
        s12^4*t^4*(-684 + 2665*t) - s12^6*t^2*(96 + 3743*t) + 
        s12^3*t^5*(-456 + 3995*t)) + 
      mmH^3*(9*s12^8 + 2*s12^4*(488 - 805*t)*t^3 + s12^3*(1076 - 7279*t)*
         t^4 + 2*(10 - 9*t)*t^7 - 3*s12*t^6*(-44 + 479*t) + 
        2*s12^7*(2 + 757*t) - 6*s12^2*t^5*(-82 + 911*t) + 
        2*s12^5*t^2*(162 + 2771*t) + s12^6*t*(48 + 5401*t)))*
     canMINP[57, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
     (mmH - t)^3*(mmH - s12 - t)^3*(s12 + t)^3) + 
   (4*(4*mmH^8*(s12^2 - 4*s12*t + t^2) + mmH^7*(-21*s12^3 - t^2*(4 + 13*t) + 
        s12*t*(16 + 49*t) + s12^2*(-4 + 89*t)) + 
      mmH^6*(51*s12^4 + s12^3*(8 - 184*t) - 8*s12*t^2*(5 + 8*t) + 
        t^3*(16 + 11*t) - 2*s12^2*t*(36 + 167*t)) - s12^2*t*(s12 + t)^2*
       (20*s12^5 + 133*s12*t^4 + 8*s12^2*t^2*(3 + 28*t) + t^4*(-4 + 47*t) + 
        s12^4*(-8 + 83*t) + s12^3*t*(4 + 209*t)) + 
      mmH^4*(94*s12^6 - 6*t^5*(2 + t) - 11*s12*t^4*(8 + 7*t) - 
        28*s12^4*t*(14 + 59*t) - 4*s12^2*t^3*(123 + 191*t) - 
        s12^5*(76 + 219*t) - 4*s12^3*t^2*(195 + 502*t)) + 
      mmH^5*(-82*s12^5 + 2*(-6 + t)*t^4 + s12*t^3*(60 + 119*t) + 
        s12^4*(20 + 179*t) + 3*s12^3*t*(68 + 293*t) + 
        s12^2*t^2*(304 + 639*t)) + mmH^2*(27*s12^8 - t^7*(4 + t) + 
        s12*t^6*(-32 + 173*t) + s12^2*t^5*(-136 + 213*t) - 
        s12^7*(44 + 301*t) - 5*s12^5*t^2*(112 + 951*t) - 
        s12^3*t^4*(468 + 1453*t) - s12^6*t*(224 + 2153*t) - 
        2*s12^4*t^3*(382 + 2199*t)) + 
      mmH^3*(-69*s12^7 + 4*s12*(21 - 34*t)*t^5 + t^6*(16 + 3*t) + 
        8*s12^6*(11 + 45*t) + s12^2*t^4*(372 + 229*t) + 
        4*s12^3*t^3*(236 + 595*t) + 4*s12^4*t^2*(239 + 1031*t) + 
        s12^5*t*(428 + 2493*t)) + mmH*s12*(-4*s12^8 + s12*(8 - 45*t)*t^6 - 
        48*t^8 + 8*s12^7*(1 + 14*t) + 14*s12^2*t^5*(6 + 47*t) + 
        8*s12^5*t^2*(14 + 297*t) + s12^6*t*(32 + 837*t) + 
        s12^3*t^4*(248 + 2281*t) + s12^4*t^3*(260 + 3281*t)))*
     canMINP[57, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^2*
     (mmH - s12 - t)^3*(s12 + t)^3) - 
   (8*(-4 + mmH + t)*canMINP[57, 3, {s12, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^2) + 
   (8*(-4 + mmH + t)*canMINP[57, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^2) - 
   (8*(-4 + mmH + s12)*canMINP[57, 3, {t, s12, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^2) - 
   (32*(2*mmH - s12 - t)*(s12^2 - 4*s12*t + t^2)*canMIPlanar[12, 2, 
      {s12, mmH - s12 - t, mmH}])/(mmH*s12*(mmH - s12 - t)*(s12 + t)^3) + 
   (32*t*(mmH^3 - mmH^2*(8*s12 + t) + mmH*(12*s12^2 - 4*s12*t - t^2) + 
      t*(12*s12^2 + 12*s12*t + t^2))*canMIPlanar[12, 2, {s12, t, mmH}])/
    (mmH*s12*(mmH - t)^3*(-mmH + s12 + t)^2) - 
   (32*t*(mmH^2 + 4*mmH*s12 - t^2)*canMIPlanar[12, 2, 
      {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^2*(-mmH + s12 + t)^2) + 
   (64*(mmH + s12)*(mmH^2 + s12^2 + 4*s12*t + 6*t^2 - 2*mmH*(s12 + 2*t))*
     canMIPlanar[12, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*
     (-mmH + s12 + t)^2) + (32*t^2*canMIPlanar[12, 3, {s12, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^3) + 
   (32*t*canMIPlanar[12, 3, {mmH - s12 - t, t, mmH}])/
    (s12*(-mmH + s12 + t)^3) - 
   (64*(mmH^3*(s12^2 - 4*s12*t + t^2) + mmH^2*s12*(-s12^2 + 12*s12*t + t^2) + 
      s12*t*(2*s12^3 + 3*s12^2*t + 2*s12*t^2 + t^3) + 
      mmH*t*(-8*s12^3 + s12^2*t + 4*s12*t^2 + t^3))*
     canMIPlanar[13, 2, {s12, mmH - s12 - t, mmH}])/
    (mmH*(mmH - s12)^2*s12*(s12 + t)^3*(-mmH + s12 + t)^2) - 
   (32*canMIPlanar[13, 3, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 + 
   (64*t*(2 + t)*canMIPlanar[13, 4, {s12, t, mmH}])/
    ((-4 + mmH)*s12*(-mmH + s12 + t)^3) - 
   (64*(2 + s12)*canMIPlanar[13, 4, {t, s12, mmH}])/
    ((4 - mmH)*(-mmH + s12 + t)^3) - 
   (32*(mmH^2 - s12^2 + 4*mmH*t)*canMIPlanar[14, 2, {s12, mmH - s12 - t, 
       mmH}])/(mmH*(mmH - s12)^2*(-mmH + s12 + t)^2) + 
   (32*canMIPlanar[14, 3, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 + 
   (32*(mmH + 2*t)*canMIPlanar[14, 3, {s12, t, mmH}])/
    (mmH*(mmH - s12 - t)^3) - (32*t*(mmH + 2*s12 + t)*
     canMIPlanar[14, 3, {t, s12, mmH}])/(mmH*s12*(-mmH + s12 + t)^3) + 
   (32*(mmH^4*(3*s12 + 2*t) + 2*mmH^3*(s12 - 3*s12^2 + t - 2*s12*t - 2*t^2) - 
      s12*t*(2*s12^3 + s12^2*t - 2*s12*(-1 + t)*t - 2*t^2) - 
      2*mmH*(s12^4 - 2*s12^3*t + 2*s12^2*(-1 + t)*t + s12*t^2 - t^3) + 
      mmH^2*(5*s12^3 + s12*(-2 + t)*t + 2*(-2 + t)*t^2 + s12^2*(-2 + 4*t)))*
     canMIPlanar[16, 2, {s12, mmH - s12 - t, mmH}])/
    (mmH*(mmH - s12)^2*s12*(mmH - t)^2*(-mmH + s12 + t)^2) - 
   (32*canMIPlanar[16, 3, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 - 
   (16*(3*mmH^2 + s12^2 - 2*t^2 + s12*(8 + 3*t) - mmH*(8 + 2*s12 + 5*t))*
     canMIPlanar[16, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
   (16*(4*t + ((-mmH + s12 + t)*(-8 + 2*mmH + s12 + t))/mmH)*
     canMIPlanar[16, 3, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12 + t)^3) - 
   (16*(3*mmH^2 - 6*s12^2 + 3*s12*t - mmH*(8 + 5*s12 + 2*t) + t*(8 + 3*t))*
     canMIPlanar[16, 3, {t, s12, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
   (32*(2*mmH^4*(s12^2 - 4*s12*t + t^2) + 
      t*(2*s12^5 + 9*s12^4*t + 6*s12*t^3 + t^5 + 2*s12^2*t^2*(4 + t) + 
        2*s12^3*t*(1 + 5*t)) + mmH^2*(s12^4 + 2*s12^2*(2 - 11*t)*t + 
        2*s12*(11 - 14*t)*t^2 + s12^3*(2 + 4*t) + t^3*(-4 + 9*t)) + 
      mmH*(2*s12^5 + 2*s12^4*t + s12^3*(-4 + t)*t + (2 - 5*t)*t^4 + 
        s12*t^3*(-20 + 11*t) + s12^2*t^2*(-14 + 17*t)) + 
      mmH^3*(-3*s12^3 + (2 - 7*t)*t^2 + s12^2*(2 + 5*t) + s12*t*(-8 + 25*t)))*
     canMIPlanar[18, 2, {s12, mmH - s12 - t, mmH}])/
    (mmH*s12*(mmH - t)^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
   (64*canMIPlanar[18, 3, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 + 
   (16*(3*mmH^2 - 5*s12^2 - s12*t + 2*t*(4 + t) - mmH*(8 + 6*s12 + 3*t))*
     canMIPlanar[18, 3, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3) + 
   (16*(mmH - s12 + t)*(s12 + t)*canMIPlanar[18, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12*(mmH - s12 - t)^3) - 
   (16*(3*mmH^2 - s12*(-8 + t) - t^2 - mmH*(8 + 3*s12 + 6*t))*
     canMIPlanar[18, 3, {t, s12, mmH}])/(mmH*s12*(-mmH + s12 + t)^3) - 
   (16*((s12 + t)^2*(s12^2 + t^2) + 2*mmH^2*(s12^2 - 4*s12*t + t^2) - 
      2*mmH*(s12^3 + s12*(4 - 3*t)*t + (-1 + t)*t^2 - s12^2*(1 + 3*t)))*
     canMIPlanar[30, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*s12*(mmH - s12 - t)*(s12 + t)^4) - 
   (16*t*(-mmH^5 + mmH^4*(-2 + 5*s12 + 4*t) + 
      t^2*(4*s12^3 + 10*s12^2*t + 9*s12*t^2 + 2*t^3) - 
      2*mmH^3*(4*s12^2 + s12*(-11 + t) + t*(-3 + 4*t)) + 
      mmH*(2*s12*(11 - 5*t)*t^2 + (2 - 7*t)*t^3 + 8*s12^3*(3 + 2*t) + 
        4*s12^2*t*(11 + 4*t)) + 2*mmH^2*(2*s12^3 - s12*t*(22 + t) + 
        t^2*(-3 + 5*t) - s12^2*(22 + 9*t)))*canMIPlanar[30, 3, 
      {s12, t, mmH}])/(mmH*s12*(mmH - t)^4*(mmH - s12 - t)^3) - 
   (16*t*(t^3*(s12 + t) + mmH^3*(2 + 3*s12 + t) - 
      mmH*((-2 + t)*t^2 + 2*s12^2*(2 + t) + s12*t*(2 + t)) - 
      mmH^2*(2*s12^2 + t*(4 + t) + s12*(-2 + 3*t)))*
     canMIPlanar[30, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12*(mmH - t)^3*(mmH - s12 - t)^3) + 
   (32*(mmH^4 - 2*mmH^3*(-1 + s12 + t) + s12^2*(s12^2 + 2*s12*t + 2*t^2) + 
      2*mmH*(-s12^3 + 6*t^2 + s12^2*(1 + t) + 4*s12*t*(1 + t)) + 
      2*mmH^2*(s12^2 + (-4 + t)*t - s12*(2 + t)))*canMIPlanar[30, 3, 
      {t, s12, mmH}])/(mmH*(mmH - s12)^4*(-mmH + s12 + t)^2) - 
   (16*(s12^3*(s12 + t) + mmH^3*(2 + s12 + 3*t) - 
      mmH*(s12^3 + s12^2*(-2 + t) + 4*t^2 + 2*s12*t*(1 + t)) - 
      mmH^2*(s12^2 + 2*(-1 + t)*t + s12*(4 + 3*t)))*
     canMIPlanar[34, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*(mmH - s12)^3*(mmH - s12 - t)^3) + 
   (16*(2*mmH^6 - 2*mmH^5*(2 + 7*s12 + 4*t) - 
      s12^4*(s12^2 + 5*s12*t + 2*t^2) + 2*mmH*s12*(8*t^3 + s12^3*(-1 + 3*t) + 
        2*s12*t^2*(5 + 3*t) + s12^2*t*(-1 + 5*t)) + 
      2*mmH^2*(7*s12^4 + 4*t^3 + 2*s12*t^2*(1 + 4*t) + 2*s12^2*t*(7 + 11*t) + 
        s12^3*(5 + 21*t)) - 2*mmH^3*(17*s12^3 + 2*t^2*(6 + t) + 
        9*s12^2*(1 + 5*t) + s12*t*(25 + 33*t)) + 
      mmH^4*(33*s12^2 + 2*t*(12 + 7*t) + s12*(14 + 55*t)))*
     canMIPlanar[34, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*
     (mmH - s12 - t)^3) + (16*((s12 + t)^2*(s12^2 + t^2) + 
      2*mmH^2*(s12^2 - 4*s12*t + t^2) - 2*mmH*(s12^3 + s12*(4 - 3*t)*t + 
        (-1 + t)*t^2 - s12^2*(1 + 3*t)))*canMIPlanar[34, 3, 
      {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - s12 - t)*(s12 + t)^4) - 
   (16*(-2*mmH^6 + t^5*(2*s12 + t) + mmH^5*(4 + 8*s12 + 13*t) + 
      mmH*t*(t^3*(4 + t) - 4*s12^3*(4 + 3*t) - 2*s12^2*t*(12 + 5*t)) - 
      2*mmH^2*(21*s12^2*t^2 + 8*t^3*(1 + t) + s12^3*(4 + 8*t) + 
        2*s12*t^2*(6 + 11*t)) + mmH^3*(4*s12^3 + 6*s12^2*(4 + 11*t) + 
        8*s12*t*(6 + 11*t) + 2*t^2*(12 + 17*t)) - 
      mmH^4*(14*s12^2 + 6*s12*(4 + 9*t) + t*(16 + 31*t)))*
     canMIPlanar[34, 3, {t, s12, mmH}])/(mmH*s12*(mmH - t)^4*
     (mmH - s12 - t)^3) - (32*t^2*canMIPlanar[44, 3, {s12, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^3) - 
   (32*t*canMIPlanar[44, 3, {mmH - s12 - t, t, mmH}])/
    (s12*(-mmH + s12 + t)^3) - 
   (32*canMIPlanar[47, 3, {s12, mmH - s12 - t, mmH}])/(-mmH + s12 + t)^3 - 
   (32*s12*canMIPlanar[47, 3, {s12, t, mmH}])/(mmH*(-mmH + s12 + t)^3))*
  myRoot[4 - mmH, 1/2]*myRoot[-mmH, 1/2] - 
 ((4*I)*(((2 - mmH + s12)*(mmH - s12 - t)*(t^2 + (-mmH + s12 + t)^2) + 
      (mmH - s12)*t*(mmH^2 + s12^2 + 4*t + 3*s12*(2 + t) - 
        mmH*(6 + 2*s12 + 3*t)))*canMINP[48, 3, {s12, t, mmH}] + 
    (mmH - s12)^2*(2*(-mmH + s12) - 2*t^2 + (-mmH + s12 + t)^2)*
     canMINP[61, 3, {s12, t, mmH}])*myRoot[-mmH + s12, 1/2]*
   myRoot[4 - mmH + s12, 1/2])/((mmH - s12)^3*s12*(-mmH + s12 + t)^3) + 
 ((4*I)*(((mmH - s12 - t)*(2 - mmH + t)*(s12^2 + (-mmH + s12 + t)^2) + 
      s12*(mmH - t)*(mmH^2 + t*(6 + t) - mmH*(6 + 3*s12 + 2*t) + 
        s12*(4 + 3*t)))*canMINP[48, 3, {t, s12, mmH}] - 
    (mmH - t)^2*(2*s12^2 + 2*(mmH - t) - (-mmH + s12 + t)^2)*
     canMINP[61, 3, {t, s12, mmH}])*myRoot[-mmH + t, 1/2]*
   myRoot[4 - mmH + t, 1/2])/(s12*(mmH - t)^3*(mmH - s12 - t)^3) - 
 ((2*I)*((3*mmH^2 - 3*mmH*s12 - 5*t*(s12 + t))*canMINP[55, 2, 
      {s12, t, mmH}] + (-3*mmH^2 - 5*mmH*s12 + 8*s12^2 - 8*mmH*t + 9*s12*t + 
      t^2)*canMINP[55, 2, {mmH - s12 - t, t, mmH}])*myRoot[-t, 1/2]*
   myRoot[-(mmH^2*t) + 4*(mmH - s12)*(s12 + t), 1/2])/
  (s12*(-mmH + s12)*(s12 + t)*(-mmH + s12 + t)^3) + 
 ((2*I)*(-2*(3*mmH^2 + 8*mmH*s12 - s12^2 + 5*mmH*t - 9*s12*t - 8*t^2)*
     canMINP[45, 2, {mmH - s12 - t, t, mmH}] + 
    (-3*mmH^2 + 3*mmH*t + 5*s12*(s12 + t))*canMINP[55, 2, {t, s12, mmH}])*
   myRoot[-s12, 1/2]*myRoot[-(mmH^2*s12) + 4*(mmH - t)*(s12 + t), 1/2])/
  (s12*(-mmH + t)*(s12 + t)*(-mmH + s12 + t)^3) + 
 ((4*I)*((s12^2 + 3*t^2 - mmH*(s12 + 3*t))*canMINP[45, 2, {s12, t, mmH}] + 
    (3*s12^2 + t^2 - mmH*(3*s12 + t))*canMINP[45, 2, {t, s12, mmH}])*
   myRoot[-mmH + s12 + t, 1/2]*myRoot[-mmH^3 + 4*s12*t - 4*mmH*(s12 + t) + 
     mmH^2*(4 + s12 + t), 1/2])/(s12*(-mmH + s12)*(mmH - t)*
   (-mmH + s12 + t)^3)


==> anc/form_factors_tensor_structures/form_factor_3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-8*I)/3)*(-1 + s12)*(-12*s12^6 + mmH^5*t - 31*s12^5*t - 7*s12^4*t^2 + 
    24*t^5 + 4*s12*t^4*(13 + 8*t) + 2*s12^2*t^3*(17 + 35*t) + 
    s12^3*t^2*(6 + 49*t) + mmH^4*(-7*s12^2 + s12*(6 - 28*t) + 
      2*(3 - 10*t)*t) + mmH^3*(45*s12^3 + s12^2*(-12 + 23*t) + 
      s12*t*(-52 + 33*t) + t^2*(-40 + 53*t)) + 
    mmH^2*(-81*s12^4 + s12^3*(6 - 53*t) + 2*(43 - 25*t)*t^3 + 
      s12*t^2*(138 + 31*t) + s12^2*t*(58 + 107*t)) + 
    mmH*(55*s12^5 + 88*s12^4*t + 4*t^4*(-19 + 4*t) - 4*s12*t^3*(36 + 17*t) - 
      s12^3*t*(12 + 65*t) - s12^2*t^2*(80 + 181*t)))*
   canMINP[1, 1, {s12, t, mmH}])/(s12*(-mmH + s12)^3*(mmH - t)^2*t^2*
   (s12 + t)) - (((8*I)/3)*(12*s12^7 - t^6*(1 + t) + s12^4*t^2*(38 + 39*t) + 
    s12^6*(12 + 53*t) + s12^5*t*(41 + 73*t) + s12*t^4*(2 - 14*t - 17*t^2) + 
    s12^3*t^2*(6 - 3*t - 4*t^2) + 4*mmH^5*(3*s12^2 - 8*s12*t + t^2) - 
    s12^2*t^3*(16 + 25*t + 27*t^2) + mmH^4*(-43*s12^3 + s12^2*(-6 + 9*t) - 
      t^2*(2 + 25*t) + s12*t*(16 + 75*t)) + 
    mmH^3*(45*s12^4 + s12^3*(19 + 109*t) + s12^2*(-6 + 25*t - 49*t^2) + 
      s12*t*(16 - 3*t - 13*t^2) + t^2*(-2 + 15*t + 52*t^2)) + 
    mmH*(-29*s12^6 - 15*s12^4*t*(2 + 3*t) - s12^5*(17 + 76*t) + 
      s12^3*t*(-12 + 13*t - 15*t^2) + t^4*(-2 + 13*t + 16*t^2) + 
      s12^2*t^2*(26 + 41*t + 42*t^2) + s12*t^3*(12 + 52*t + 75*t^2)) + 
    mmH^2*(3*s12^5 - s12^4*(8 + 63*t) + s12^3*(6 - 53*t - 59*t^2) + 
      t^3*(4 - 25*t - 46*t^2) + s12^2*t*(-4 - 47*t + 13*t^2) - 
      s12*t^2*(30 + 51*t + 88*t^2)))*canMINP[1, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)^2*t^2*(s12 + t)^3) - 
 (((8*I)/3)*(-1 + t)*(-(mmH*s12) + s12^2 + 4*mmH*t + s12*t + 5*t^2)*
   canMINP[1, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*t^2*(s12 + t)) - 
 ((I/90)*(240*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (126*s12^3 + 53*s12^2*t - 1095*s12*t^2 - 1028*t^3) - 
    2*mmH^10*(774*s12^3 + 6*s12^2*(-22 + 213*t) + t^2*(-132 + 641*t) + 
      s12*t*(-264 + 767*t)) - mmH^8*(6304*s12^5 + 12*s12^4*(664 + 1835*t) + 
      s12^2*t*(6408 + 6064*t - 82777*t^2) + 
      s12*t^2*(9072 - 25984*t - 74979*t^2) + 
      t^3*(3912 - 16688*t - 21531*t^2) + s12^3*(1248 + 23328*t - 
        10589*t^2)) + mmH^9*(4124*s12^4 + 3*s12^3*(496 + 2833*t) + 
      s12*t*(624 - 5296*t - 8267*t^2) - 4*t^2*(-78 + 841*t + 249*t^2) - 
      4*s12^2*(-78 + 111*t + 506*t^2)) + 
    mmH^3*(312*s12^10 - 5152*s12^9*t - 4*s12^8*t*(252 + 11413*t) + 
      s12^3*t^5*(58220 + 1419012*t - 553685*t^2) + 
      s12^4*t^4*(55132 + 1053808*t - 484933*t^2) + 
      s12^2*t^6*(51848 + 815464*t - 330925*t^2) + 
      2*s12^5*t^3*(24844 + 187222*t - 148351*t^2) + 
      2*s12^6*t^2*(20706 + 56556*t - 101653*t^2) + 
      s12*t^7*(35524 + 146740*t - 79723*t^2) + 
      2*s12^7*t*(8148 + 17182*t - 65175*t^2) - 
      4*t^8*(-2834 + 1704*t + 1149*t^2)) + 
    mmH^7*(6848*s12^6 + 2*s12^5*(5856 + 17653*t) + 
      s12^2*t^2*(50196 + 115616*t - 377249*t^2) + 
      s12*t^3*(43236 - 38080*t - 252633*t^2) + 
      s12^3*t*(21548 + 167264*t - 199397*t^2) + 
      3*s12^4*(624 + 24272*t + 4311*t^2) - 
      4*t^4*(-3179 + 11884*t + 15686*t^2)) - 
    mmH*s12*t^2*(1560*s12^9 + 7736*s12^8*t - 48*t^7 + 
      16*s12^7*(97 + 213*t + 1130*t^2) + 4*s12*t^6*(-10 - 7588*t + 
        1149*t^2) + 2*s12^4*t^3*(-950 + 1448*t + 4661*t^2) + 
      s12^5*t^2*(2028 + 13716*t + 12529*t^2) + 
      s12^2*t^5*(-460 - 76172*t + 17437*t^2) + 
      s12^3*t^4*(-2068 - 52500*t + 18599*t^2) + 
      s12^6*t*(3880 + 7548*t + 21741*t^2)) - 
    mmH^6*(6092*s12^7 + 8*s12^6*(771 + 3640*t) + 
      s12^2*t^3*(139816 + 518628*t - 848319*t^2) + 
      s12^3*t^2*(115800 + 706212*t - 695755*t^2) + 
      s12^4*t*(40020 + 371380*t - 185581*t^2) + 
      4*s12*t^4*(21518 + 7597*t - 112779*t^2) + 
      3*s12^5*(416 + 27384*t + 14557*t^2) - 
      4*t^5*(-5821 + 19356*t + 21948*t^2)) - 
    mmH^4*(1736*s12^9 + 4*s12^7*(906 - 13327*t)*t - 8*s12^8*(78 + 761*t) + 
      s12^3*t^4*(138848 + 1906628*t - 1083143*t^2) + 
      s12^2*t^5*(120532 + 1252736*t - 788219*t^2) + 
      2*s12^4*t^3*(73642 + 682654*t - 389213*t^2) + 
      s12*t^6*(79048 + 254028*t - 264799*t^2) + 
      t^7*(24388 - 33912*t - 27135*t^2) - 4*s12^6*t*(-9233 - 33427*t + 
        33709*t^2) - 6*s12^5*t^2*(-18540 - 92156*t + 55361*t^2)) + 
    mmH^2*t*(1248*s12^10 + 14624*s12^9*t - 2208*t^8 + 
      24*s12*t^7*(-294 - 1332*t + 383*t^2) + 
      8*s12^8*(-388 - 627*t + 6686*t^2) + 4*s12^7*t*(-776 - 849*t + 
        24412*t^2) + 4*s12^6*t^2*(473 + 2282*t + 25131*t^2) + 
      s12^2*t^6*(-9436 - 260788*t + 70025*t^2) + 
      s12^5*t^3*(-5720 - 117652*t + 98177*t^2) + 
      s12^4*t^4*(-15960 - 448044*t + 145405*t^2) + 
      s12^3*t^5*(-12936 - 551704*t + 151805*t^2)) + 
    mmH^5*(4156*s12^8 + s12^7*(48 + 7227*t) + 
      s12^4*t^2*(148848 + 1010284*t - 600917*t^2) + 
      s12*t^5*(101816 + 186508*t - 458409*t^2) + 
      2*s12^5*t*(23998 + 159786*t - 54825*t^2) + 
      s12^6*(312 + 37212*t + 2747*t^2) - 4*t^6*(-7357 + 17643*t + 
        16770*t^2) - 6*s12^2*t^4*(-28190 - 177942*t + 178705*t^2) - 
      4*s12^3*t^3*(-49479 - 384612*t + 294431*t^2)))*
   canMINP[1, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + 
 ((I/45)*(4*s12^3*t^4*(s12 + t)^3*(438*s12^4 + 907*s12^3*t - 38*s12^2*t^2 - 
      7*s12*t^3 - 4*t^4) + 4*mmH^11*(7*s12^4 + 286*s12^3*t + 
      t^3*(40 + 93*t) - 4*s12^2*t*(-30 + 97*t) - 2*s12*t^2*(160 + 287*t)) - 
    mmH^10*(46*s12^5 + 2*s12^3*(1740 - 181*t)*t + s12^4*(1656 + 6931*t) + 
      4*s12*t^2*(160 + 3410*t - 3507*t^2) + t^3*(-80 + 128*t + 29*t^2) - 
      8*s12^2*t*(30 - 1917*t + 2663*t^2)) + 
    mmH*s12*t^2*(720*s12^11 + 3544*s12^10*t + 16*t^9 + 
      s12^4*t^5*(-8 + 6356*t - 3313*t^2) + 
      s12^2*t^7*(196 + 312*t - 781*t^2) + s12^3*t^6*(380 + 508*t - 585*t^2) + 
      8*s12*t^8*(11 + 6*t - 52*t^2) + 32*s12^9*(-23 - 87*t + 186*t^2) - 
      3*s12^7*t^2*(2012 + 22132*t + 865*t^2) - 
      4*s12^5*t^4*(568 + 4308*t + 1693*t^2) + 
      s12^8*t*(-3312 - 22660*t + 2771*t^2) - 
      s12^6*t^3*(5468 + 69864*t + 5917*t^2)) + 
    mmH^9*(-484*s12^6 + 6*s12^5*(1406 + 2665*t) + 
      8*s12^2*t^2*(190 + 20846*t - 11309*t^2) + 
      4*s12*t^3*(620 + 20759*t - 10188*t^2) - t^4*(160 + 1612*t + 4309*t^2) - 
      2*s12^3*t*(632 - 50248*t + 21227*t^2) + 
      s12^4*(-144 + 19132*t + 28049*t^2)) + 
    mmH^2*t*(-576*s12^12 - 7668*s12^11*t + 32*t^10 + 
      s12^8*t^2*(-1252 + 10832*t - 50367*t^2) + 
      8*s12^7*t^3*(1150 + 4927*t - 1849*t^2) + 
      16*s12*t^9*(5 + 6*t + 52*t^2) + 8*s12^3*t^7*(-142 + 326*t + 635*t^2) + 
      s12^2*t^8*(-84 + 296*t + 2733*t^2) - 
      4*s12^10*(368 + 1650*t + 7329*t^2) - 
      3*s12^9*t*(1472 + 7136*t + 17235*t^2) + 
      s12^4*t^6*(-1068 - 51416*t + 19081*t^2) + 
      s12^6*t^4*(12804 - 83320*t + 33093*t^2) + 
      s12^5*t^5*(4272 - 150920*t + 42901*t^2)) + 
    mmH^8*(2192*s12^7 - 2*s12^6*(8736 + 8471*t) + 
      s12^5*(576 - 61212*t - 91729*t^2) + s12^4*t*(2888 - 256508*t - 
        43511*t^2) + t^5*(-504 + 4212*t + 9913*t^2) + 
      4*s12^2*t^3*(-2756 - 151326*t + 48015*t^2) + 
      s12*t^4*(-5536 - 172812*t + 70723*t^2) + 
      2*s12^3*t^2*(80 - 320524*t + 80167*t^2)) + 
    mmH^3*(-144*s12^12 + 3192*s12^11*t + 12*s12^10*t*(292 + 2703*t) + 
      4*s12^5*t^5*(3043 + 225150*t - 28219*t^2) + 
      2*s12^3*t^7*(1256 + 39724*t - 21363*t^2) - 8*t^10*(21 + 4*t + 52*t^2) - 
      s12*t^9*(676 + 712*t + 3075*t^2) - 2*s12^2*t^8*
       (-4 + 3736*t + 4905*t^2) - 14*s12^4*t^6*(-426 - 37396*t + 8441*t^2) + 
      2*s12^6*t^4*(16976 + 336456*t + 36979*t^2) + 
      2*s12^8*t^2*(16122 + 94748*t + 112035*t^2) + 
      s12^9*t*(7728 + 56144*t + 114719*t^2) + 
      2*s12^7*t^3*(25132 + 172276*t + 121343*t^2)) - 
    2*mmH^7*(2066*s12^8 - 4*s12^7*(2331 + 914*t) + 
      s12^6*(432 - 54952*t - 71573*t^2) + t^6*(-622 + 2452*t + 4525*t^2) - 
      3*s12^4*t^2*(706 + 206564*t + 7481*t^2) + 
      2*s12*t^5*(-2579 - 43510*t + 19548*t^2) + 
      4*s12^3*t^3*(-3699 - 223493*t + 36489*t^2) - 
      2*s12^5*t*(-457 + 100634*t + 71466*t^2) + 
      s12^2*t^4*(-16732 - 525152*t + 125889*t^2)) + 
    mmH^4*(932*s12^11 - 12*s12^10*(24 + 533*t) - s12^9*t*(23924 + 75029*t) + 
      t^9*(372 + 180*t + 1123*t^2) + 4*s12*t^8*(260 + 1387*t + 1680*t^2) + 
      2*s12^2*t^7*(-1004 - 21840*t + 22535*t^2) - 
      s12^5*t^4*(112752 + 2244328*t + 39085*t^2) - 
      8*s12^6*t^3*(15339 + 170972*t + 61800*t^2) - 
      8*s12^7*t^2*(8794 + 74475*t + 68910*t^2) + 
      2*s12^3*t^6*(-10376 - 336092*t + 85279*t^2) - 
      2*s12^8*t*(7990 + 96158*t + 141307*t^2) + 
      s12^4*t^5*(-66328 - 1926808*t + 250033*t^2)) + 
    mmH^5*(-2676*s12^10 + 78*s12^9*(38 + 63*t) + 
      s12^3*t^5*(81316 + 1922872*t - 322303*t^2) + 
      s12*t^7*(1464 + 2804*t - 21913*t^2) - t^8*(292 + 1292*t + 1405*t^2) - 
      4*s12^2*t^6*(-5022 - 96800*t + 33347*t^2) + 
      3*s12^8*(-48 + 23564*t + 39115*t^2) + 16*s12^6*t^2*
       (4496 + 70409*t + 47470*t^2) - 4*s12^4*t^4*(-34623 - 822550*t + 
        48705*t^2) + s12^5*t^3*(131520 + 2586392*t + 417999*t^2) + 
      s12^7*t*(15780 + 365992*t + 465879*t^2)) + 
    mmH^6*(4330*s12^9 - 3*s12^8*(3544 + 569*t) + 
      t^7*(-604 + 3416*t + 3801*t^2) + 4*s12^4*t^3*(-18897 - 704660*t + 
        5486*t^2) - 8*s12^7*(-72 + 14387*t + 18260*t^2) + 
      s12*t^6*(-8544 - 77080*t + 53925*t^2) + 
      2*s12^3*t^4*(-45312 - 1288476*t + 181349*t^2) + 
      s12^2*t^5*(-44500 - 937720*t + 226249*t^2) - 
      s12^6*t*(6092 + 453128*t + 491119*t^2) - 
      s12^5*t^2*(33952 + 1447576*t + 515705*t^2)))*
   canMINP[1, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   t^3*(s12 + t)^4) - ((I/360)*(11764*mmH^11*(s12 + t)^2 + 
    4*s12^3*t^4*(s12 + t)^2*(2698*s12^3 + 1431*s12^2*t + 919*s12*t^2 + 
      164*t^3) - 4*mmH^10*(18926*s12^3 + 16*s12*t*(139 + 2477*t) + 
      t^2*(1112 + 11783*t) + 2*s12^2*(556 + 24485*t)) - 
    mmH^4*(1968*s12^9 + 2*s12^7*(93368 - 10709*t)*t - 328*s12^8*(2 + 61*t) + 
      s12^3*t^4*(201632 + 3259540*t - 3382335*t^2) + 
      2*s12^4*t^3*(282210 + 2519342*t - 1877859*t^2) + 
      s12^2*t^5*(58532 + 1367224*t - 1479863*t^2) + 
      4*s12^5*t^2*(162026 + 1122088*t - 439239*t^2) + 
      s12*t^6*(40296 + 317852*t - 415799*t^2) + 
      t^7*(15252 + 20320*t - 52455*t^2) - 4*s12^6*t*(-62957 - 456727*t + 
        75404*t^2)) - mmH*s12*t^2*(1640*s12^9 + 6232*s12^8*t + 656*t^7 + 
      16*s12^7*(695 + 2003*t + 1678*t^2) + 
      4*s12*t^6*(574 + 492*t + 2385*t^2) + 
      s12^2*t^5*(2788 + 5468*t + 23269*t^2) + 
      s12^3*t^4*(668 + 22868*t + 31799*t^2) + 
      2*s12^4*t^3*(2218 + 42524*t + 51825*t^2) + 
      s12^6*t*(27800 + 104156*t + 89029*t^2) + 
      s12^5*t^2*(21596 + 137788*t + 123793*t^2)) + 
    mmH^9*(184684*s12^4 + s12^3*(33816 + 627217*t) + 
      4*t^2*(82 + 11025*t + 13953*t^2) + 4*s12^2*(82 + 25987*t + 
        181351*t^2) + s12*t*(656 + 114232*t + 310123*t^2)) + 
    mmH^5*(4100*s12^8 + s12^7*(13400 + 43881*t) + 
      s12^4*t^2*(732064 + 6482324*t - 2118053*t^2) + 
      2*s12^2*t^4*(127570 + 1596726*t - 1350491*t^2) + 
      4*s12^3*t^3*(161743 + 1549946*t - 1011688*t^2) + 
      s12*t^5*(74568 + 872316*t - 872129*t^2) + 
      4*t^6*(4753 + 22227*t - 33764*t^2) + 4*s12^5*t*(71251 + 819417*t + 
        23188*t^2) + s12^6*(328 + 598484*t + 339103*t^2)) + 
    mmH^3*(328*s12^10 - 7216*s12^9*t + 4*s12^8*(5396 - 11451*t)*t + 
      s12^4*t^4*(30076 + 1444944*t - 2322449*t^2) + 
      s12^3*t^5*(-3044 + 854620*t - 1252309*t^2) + 
      s12^2*t^6*(7144 + 345368*t - 462165*t^2) + 
      2*s12^6*t^2*(134898 + 798580*t - 447777*t^2) + 
      s12*t^7*(13940 + 62204*t - 126211*t^2) + 
      4*s12^7*t*(29190 + 137653*t - 48415*t^2) + 
      4*t^8*(1722 + 328*t - 2385*t^2) - 4*s12^5*t^3*(-46562 - 485733*t + 
        510387*t^2)) + mmH^2*t*(1312*s12^10 + 15416*s12^9*t - 1312*t^8 + 
      8*s12*t^7*(-82 - 492*t + 2385*t^2) + 
      8*s12^8*(-2780 - 8463*t + 6068*t^2) + 
      s12^2*t^6*(6068 - 33532*t + 97025*t^2) + 
      2*s12^7*t*(-11120 - 83494*t + 124659*t^2) + 
      4*s12^6*t^2*(9165 - 31384*t + 158057*t^2) + 
      s12^3*t^5*(6936 - 103352*t + 213221*t^2) + 
      s12^4*t^4*(14024 - 116524*t + 547387*t^2) + 
      s12^5*t^3*(49160 - 69020*t + 838241*t^2)) - 
    mmH^6*(31928*s12^7 + 12*s12^6*(5384 + 31663*t) + 
      s12^2*t^3*(367560 + 3997924*t - 2400191*t^2) + 
      s12^3*t^2*(440376 + 5321276*t - 1520869*t^2) + 
      2*t^5*(10306 + 99900*t - 100419*t^2) - 
      4*s12*t^4*(-31542 - 359555*t + 272109*t^2) + 
      s12^4*t*(179684 + 3467268*t + 903981*t^2) + 
      s12^5*(1312 + 970104*t + 1207605*t^2)) - 
    mmH^8*(217632*s12^5 + 4*s12^4*(22532 + 253845*t) + 
      t^3*(8008 + 152552*t - 32647*t^2) + s12*t^2*(17328 + 553064*t + 
        56643*t^2) + s12^2*t*(10632 + 738600*t + 859823*t^2) + 
      s12^3*(1312 + 428216*t + 1603401*t^2)) + 
    mmH^7*(126356*s12^6 + 18*s12^5*(6184 + 49027*t) + 
      s12*t^3*(95940 + 1273216*t - 643455*t^2) + 
      s12^2*t^2*(136980 + 2434208*t - 485857*t^2) + 
      4*t^4*(4739 + 60700*t - 40447*t^2) + 
      s12^3*t*(61964 + 2162416*t + 1257793*t^2) + 
      s12^4*(1968 + 869936*t + 1903873*t^2)))*canMINP[1, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/90)*(mmH^12*(-1 + t)*(-19*t + s12*(941 + 19*t)) + 
    240*s12^4*t^2*(64*s12^5 + 2*(32 - 35*t)*t^3 + 16*s12^4*(-11 + 17*t) + 
      s12*t^2*(256 - 331*t + 70*t^2) + s12^2*t*(320 - 628*t + 277*t^2) + 
      s12^3*(128 - 543*t + 415*t^2)) + 
    mmH^11*(s12^2*(1882 + 4396*t - 6278*t^2) + t*(6335 - 1649*t + 602*t^2) + 
      s12*(12095 - 18222*t + 4809*t^2 - 602*t^3)) - 
    40*mmH*s12^2*t*(896*t^6 + 96*s12^7*(2 + 5*t) + 
      8*s12*t^4*(192 - t + 4*t^2) + 4*s12^6*(-156 + 589*t + 683*t^2) + 
      s12^2*t^3*(7680 - 9814*t + 2091*t^2 - 928*t^3) + 
      s12^3*t^2*(11712 - 22846*t + 6306*t^2 - 259*t^3) + 
      s12^4*t*(5952 - 22073*t + 8643*t^2 + 4087*t^3) + 
      s12^5*(384 - 8761*t + 6623*t^2 + 5670*t^3)) + 
    mmH^10*(5*s12^3*(881 - 7714*t + 6833*t^2) - 
      t*(29116 + 19353*t + 1878*t^2 + 1187*t^3) + 
      s12^2*(-54499 + 62879*t - 15952*t^2 + 23892*t^3) + 
      s12*(-33916 - 2616*t + 29490*t^2 - 18041*t^3 + 1187*t^4)) + 
    4*mmH^2*s12*(-3200*t^7 + 480*s12^8*(-4 + 7*t + 4*t^2) + 
      320*s12*t^5*(72 - 120*t + 161*t^2) - 40*s12^2*t^4*
       (-3840 + 6429*t - 3654*t^2 + 860*t^3) + 
      20*s12^7*(288 - 275*t + 2308*t^2 + 907*t^3) + 
      s12^3*t^3*(302120 - 619760*t + 157647*t^2 - 39260*t^3 - 13920*t^4) + 
      s12^4*t^2*(195920 - 682685*t + 70463*t^2 + 143313*t^3 - 9460*t^4) + 
      s12^5*t*(20520 - 318275*t + 20170*t^2 + 279584*t^3 + 37860*t^4) + 
      s12^6*(-3840 - 28910*t + 10639*t^2 + 173371*t^3 + 49620*t^4)) + 
    mmH^9*(-40*s12^4*(409 - 2342*t + 1933*t^2) - 
      2*s12^3*(-49567 + 15167*t + 10047*t^2 + 54113*t^3) + 
      4*t*(6795 + 27331*t + 13981*t^2 + 2323*t^3 - 119*t^4) - 
      s12^2*(-169890 + 69532*t + 56587*t^2 + 27766*t^3 + 30205*t^4) + 
      s12*(15660 + 237634*t + 4704*t^2 + 43605*t^3 + 17437*t^4 + 476*t^5)) - 
    2*mmH^3*(17920*t^7 + 480*s12^9*(-6 + 7*t + t^2) - 
      160*s12*t^5*(-192 + 339*t + 88*t^2) + 
      20*s12^8*(-938 + 764*t + 2569*t^2 + 581*t^3) + 
      40*s12^2*t^4*(7680 - 16478*t + 4287*t^2 + 2856*t^3) - 
      8*s12^3*t^3*(-105320 + 236555*t - 19557*t^2 - 28980*t^3 + 13020*t^4) + 
      s12^7*(62320 - 125596*t + 260633*t^2 + 280733*t^3 + 39090*t^4) + 
      s12^5*t*(106520 - 1407930*t - 675176*t^2 + 1161049*t^3 + 215869*t^4 - 
        10835*t^5) - s12^4*t^2*(-712200 + 2481140*t + 392024*t^2 - 
        653835*t^3 + 184485*t^4 + 13920*t^5) + 
      s12^6*(-39600 - 151910*t - 365442*t^2 + 833591*t^3 + 530717*t^4 + 
        31035*t^5)) + mmH^8*(25*s12^5*(629 - 4330*t + 3701*t^2) + 
      s12^4*(-104166 - 147139*t + 161981*t^2 + 211244*t^3) + 
      s12^3*(-344188 + 108162*t + 12829*t^2 + 415892*t^3 + 103505*t^4) + 
      2*t*(-200 - 42890*t - 120526*t^2 - 42642*t^3 + 2683*t^4 + 1100*t^5) + 
      s12^2*(-73560 - 730630*t + 82029*t^2 - 69308*t^3 + 120124*t^4 + 
        9871*t^5) - s12*(400 + 245340*t + 671434*t^2 + 243825*t^3 + 
        99530*t^4 + 12437*t^5 + 2200*t^6)) + 
    mmH^4*(960*s12^9*(-1 + t) + 160*t^5*(96 + 385*t + 392*t^2) + 
      20*s12^8*(-1688 + 1063*t + 1288*t^2 + 153*t^3) - 
      80*s12*t^4*(-3840 + 7197*t + 1794*t^2 + 400*t^3) + 
      8*s12^2*t^3*(167160 - 382070*t - 126909*t^2 + 81950*t^3 + 9800*t^4) + 
      s12^7*(-77068 - 68626*t + 367281*t^2 + 214778*t^3 + 11595*t^4) + 
      s12^6*(257240 - 721862*t + 572539*t^2 + 1630516*t^3 + 441682*t^4 + 
        9455*t^5) - 8*s12^3*t^2*(-193400 + 675485*t + 364784*t^2 - 
        210830*t^3 + 19830*t^4 + 13060*t^5) + 
      s12^5*(-163600 - 686060*t - 2331114*t^2 + 2038999*t^3 + 2256614*t^4 + 
        151579*t^5 - 3720*t^6) - 2*s12^4*t*(-169080 + 2041790*t + 
        1909470*t^2 - 1329414*t^3 - 324599*t^4 + 102060*t^5 + 2320*t^6)) + 
    mmH^7*(s12^6*(-574 + 62108*t - 61534*t^2) + 
      s12^5*(97739 + 266462*t - 300475*t^2 - 217326*t^3) + 
      s12^4*(362972 + 101347*t - 84051*t^2 - 1028598*t^3 - 166910*t^4) + 
      2*t^2*(-28040 + 100980*t + 141668*t^2 + 2149*t^3 - 11175*t^4 - 
        560*t^5) - 2*s12^3*(-52580 - 620406*t - 30439*t^2 + 288162*t^3 + 
        307013*t^4 + 482*t^5) + 2*s12*t*(-18360 + 356010*t + 632680*t^2 + 
        227251*t^3 + 33399*t^4 + 7575*t^5 + 560*t^6) + 
      2*s12^2*(9680 + 393730*t + 923462*t^2 + 326067*t^3 - 58937*t^4 - 
        53481*t^5 + 3040*t^6)) - mmH^5*(1020*s12^8*(-5 + 2*t + 3*t^2) + 
      40*t^4*(1536 - 1966*t + 2895*t^2 + 1008*t^3) + 
      2*s12^7*(-39764 - 9671*t + 62656*t^2 + 16539*t^3) - 
      8*s12*t^3*(-71440 + 154420*t + 86096*t^2 + 10945*t^3 + 2720*t^4) + 
      s12^6*(-120898 - 305458*t + 575441*t^2 + 709102*t^3 + 68957*t^4) - 
      4*s12^2*t^2*(-251480 + 858570*t + 801832*t^2 - 70075*t^3 - 74315*t^4 + 
        280*t^5) + s12^5*(227700 - 1192538*t + 74204*t^2 + 2457071*t^3 + 
        941919*t^4 + 21264*t^5) - 4*s12^3*t*(-81560 + 957420*t + 
        1233470*t^2 - 217933*t^3 - 230853*t^4 + 53495*t^5 + 4360*t^6) - 
      4*s12^4*(42400 + 294185*t + 886605*t^2 - 237853*t^3 - 659536*t^4 - 
        26593*t^5 + 8800*t^6)) + mmH^6*(93*s12^7*(-89 - 142*t + 231*t^2) + 
      s12^6*(-101831 - 167547*t + 270262*t^2 + 121036*t^3) + 
      4*t^3*(25640 - 61940*t - 17353*t^2 + 19600*t^3 + 2800*t^4) + 
      s12^5*(-228428 - 363408*t + 403208*t^2 + 1175475*t^3 + 149785*t^4) - 
      4*s12*t^2*(-90720 + 309405*t + 342763*t^2 + 70105*t^3 + 10740*t^4 + 
        1960*t^5) + s12^4*(24800 - 1410888*t - 270767*t^2 + 1919366*t^3 + 
        1056069*t^4 + 2426*t^5) - 4*s12^2*t*(-42880 + 555825*t + 834740*t^2 + 
        189358*t^3 - 99467*t^4 - 6260*t^5 + 840*t^6) - 
      2*s12^3*(44400 + 636560*t + 1597340*t^2 + 239701*t^3 - 731578*t^4 - 
        73649*t^5 + 22960*t^6)))*canMINP[1, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   (s12*(-1 + t) - t)*t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/18)*(48*mmH^9*(-1 + s12)*(-1 + t)^2*t*(9*s12^2 - 32*s12*t + 3*t^2) - 
    48*s12*t^2*(s12 + t)^4*(64*s12^4 - 23*t^4 + 16*s12^3*(13 + t) + 
      s12^2*(128 + 193*t - 97*t^2) + s12*t*(64 + 71*t - 72*t^2)) + 
    8*mmH*t*(s12 + t)^2*(69*t^7 + 96*s12^7*(2 + 5*t) + 
      4*s12^6*(132 + 707*t + 85*t^2) + s12^5*(384 + 3431*t + 5159*t^2 - 
        1794*t^3) + s12^4*t*(1344 + 7590*t + 514*t^2 - 1789*t^3) + 
      s12*t^4*(192 + 21*t - 21*t^2 - 95*t^3) + 
      3*s12^3*t^2*(576 + 2300*t - 1408*t^2 + 223*t^3) + 
      s12^2*t^3*(960 + 1338*t - 2305*t^2 + 709*t^3)) - 
    mmH^8*(-1 + t)*(781*s12^5*(-1 + t) + t^3*(432 - 67*t - 797*t^2) + 
      2*s12^3*t*(1130 - 1457*t + 975*t^2) + s12^4*(781 - 5201*t + 4420*t^2) + 
      s12*t^2*(-4608 + 5492*t + 3359*t^2 + 797*t^3) - 
      2*s12^2*t*(-648 - 3519*t + 5617*t^2 + 1502*t^3)) - 
    4*mmH^2*(96*s12^9*(-4 + 7*t + 4*t^2) + s12^8*(-1152 + 908*t + 5936*t^2 - 
        460*t^3) + t^7*(-384 - 1066*t + 1207*t^2 + 26*t^3) + 
      s12*t^6*(-1280 - 4569*t + 5508*t^2 + 358*t^3) + 
      s12^6*t*(-4104 + 5659*t + 21857*t^2 + 10285*t^3 - 11896*t^4) + 
      s12^7*(-768 - 3166*t + 11147*t^2 + 13759*t^3 - 7004*t^4) + 
      s12^5*t^2*(-8480 + 30983*t + 8918*t^2 - 452*t^3 - 184*t^4) + 
      s12^2*t^5*(-2312 - 781*t - 5441*t^2 + 2885*t^3 + 3840*t^4) + 
      s12^3*t^4*(-4896 + 26880*t - 29485*t^2 + 4671*t^3 + 14036*t^4) + 
      s12^4*t^3*(-8624 + 47468*t - 22827*t^2 - 124*t^3 + 15748*t^4)) + 
    mmH^7*(2*s12^6*(605 - 1162*t + 557*t^2) + 
      3*s12^5*(940 + 712*t - 4679*t^2 + 3027*t^3) - 
      t^3*(288 + 1140*t - 4016*t^2 + 1243*t^3 + 1633*t^4) + 
      2*s12^3*t*(-4520 + 6604*t + 7134*t^2 - 14785*t^3 + 5999*t^4) + 
      s12^4*(-2260 + 18816*t - 19503*t^2 - 16445*t^3 + 19392*t^4) + 
      2*s12^2*t*(-432 - 6636*t + 16568*t^2 + 7060*t^3 - 19631*t^4 + 
        1103*t^5) + s12*t^2*(3072 - 11856*t - 6524*t^2 + 16196*t^3 + 
        839*t^4 + 1633*t^5)) + 2*mmH^3*(96*s12^9*(-6 + 7*t + t^2) - 
      4*s12^8*(790 - 940*t - 719*t^2 + 389*t^3) - 
      2*t^6*(-640 + 3409*t - 2617*t^2 + 248*t^3 + 13*t^4) - 
      s12^7*(1696 + 8600*t - 20813*t^2 + 563*t^3 + 7894*t^4) + 
      s12^6*(-2832 + 850*t - 6214*t^2 + 16106*t^3 + 796*t^4 - 9977*t^5) + 
      s12*t^5*(3768 - 27842*t + 25620*t^2 - 48*t^3 + 1908*t^4 + 9*t^5) + 
      s12^2*t^4*(-560 - 22346*t + 6310*t^2 - 40002*t^3 + 27700*t^4 + 
        4155*t^5) + s12^5*t*(-12680 + 24870*t - 14556*t^2 - 31298*t^3 + 
        46266*t^4 + 4561*t^5) + 2*s12^4*t^2*(-10560 + 26069*t - 7325*t^2 - 
        45656*t^3 + 50675*t^4 + 9985*t^5) + 
      s12^3*t^3*(-14320 + 36940*t - 14944*t^2 - 100835*t^3 + 84413*t^4 + 
        15820*t^5)) + mmH^6*(3*s12^7*(29 - 122*t + 93*t^2) - 
      s12^6*(6121 - 9630*t + 304*t^2 + 3013*t^3) + 
      2*t^4*(886 - 352*t - 3589*t^2 + 3060*t^3 + 717*t^4) - 
      s12^5*(3142 + 30568*t - 68643*t^2 + 15829*t^3 + 19364*t^4) + 
      s12^3*t*(4784 + 13284*t - 108924*t^2 + 110349*t^3 + 4780*t^4 - 
        25657*t^5) + s12^2*t^2*(7752 + 1152*t - 102109*t^2 + 100974*t^3 + 
        26216*t^4 - 8729*t^5) - s12*t^3*(-5936 - 28562*t + 45524*t^2 + 
        3607*t^3 + 1489*t^4 + 1434*t^5) - 
      2*s12^4*(-598 + 7272*t + 13684*t^2 - 55774*t^3 + 20125*t^4 + 
        17217*t^5)) - mmH^4*(192*s12^9*(-1 + t) - 
      4*s12^8*(904 - 1529*t + 424*t^2 + 153*t^3) - 
      3*s12^7*(284 + 3230*t - 7551*t^2 + 4034*t^3 + 859*t^4) + 
      s12^6*(2568 + 10214*t - 48327*t^2 + 32373*t^3 - 3892*t^4 - 2794*t^5) + 
      t^5*(4496 - 12152*t + 10968*t^2 - 1860*t^3 - 2577*t^4 + 17*t^5) + 
      s12*t^4*(15792 - 54268*t + 58112*t^2 + 10447*t^3 - 2321*t^4 + 
        2541*t^5 - 17*t^6) + s12^2*t^3*(18208 - 49432*t + 92750*t^2 - 
        161051*t^3 - 10553*t^4 + 35086*t^5 + 1326*t^6) + 
      s12^5*(-2192 + 19748*t + 31304*t^2 - 189401*t^3 + 80045*t^4 + 
        68661*t^5 + 2337*t^6) + s12^3*t^2*(4832 + 376*t + 165116*t^2 - 
        317580*t^3 + 33383*t^4 + 110500*t^5 + 5345*t^6) + 
      s12^4*t*(-4272 + 24872*t + 80612*t^2 - 291370*t^3 + 108209*t^4 + 
        140277*t^5 + 7168*t^6)) + mmH^5*(-12*s12^8*(59 - 110*t + 51*t^2) - 
      4*s12^7*(-14 + 313*t - 917*t^2 + 714*t^3) + 
      s12^6*(9334 - 5750*t - 23035*t^2 + 18114*t^3 - 895*t^4) + 
      t^4*(400 - 4264*t + 6188*t^2 + 3041*t^3 - 6960*t^4 - 437*t^5) + 
      s12^5*(156 + 52758*t - 71113*t^2 - 80149*t^3 + 87459*t^4 + 13401*t^5) + 
      s12*t^3*(1600 - 26036*t + 14766*t^2 + 53147*t^3 - 13665*t^4 + 
        4487*t^5 + 437*t^6) + s12^2*t^2*(2400 - 21808*t + 79062*t^2 - 
        9900*t^3 - 146743*t^4 + 28952*t^5 + 6381*t^6) + 
      2*s12^3*t*(800 - 10884*t + 58078*t^2 - 9613*t^3 - 99587*t^4 + 
        49825*t^5 + 10261*t^6) + s12^4*(400 - 456*t + 72200*t^2 - 
        104783*t^3 - 116794*t^4 + 147315*t^5 + 26630*t^6)))*
   canMINP[1, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   t^3*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/6)*(12*mmH^5*(s12*(-1 + t) - t) + 
    mmH^4*(-12*s12^2*(-1 + t) - (-12 + t)*t + s12*(12 + 7*t - 7*t^2)) + 
    4*t*(36*s12^3*(-1 + t) - 32*t^3 + s12*t*(64 - 131*t + 32*t^2) + 
      s12^2*(64 - 135*t + 51*t^2)) + mmH^3*(3*s12^2*(-4 + 3*t + t^2) + 
      t*(24 + 72*t + 19*t^2) - s12*(-24 + 28*t + 8*t^2 + 3*t^3)) + 
    mmH^2*(4*s12^3*(-1 + t)*t - 4*t^2*(19 + 47*t) + 
      s12*t*(28 - 216*t + 57*t^2) + s12^2*(-24 - 48*t + 73*t^2 + 3*t^3)) - 
    4*mmH*t*(16*s12^3*(-1 + t) + t*(64 - 91*t - 16*t^2) + 
      s12^2*(-23 - 4*t + 23*t^2) + 2*s12*(32 - 73*t - 12*t^2 + 8*t^3)))*
   canMINP[1, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) - 
 ((I/36)*(244*mmH^4 + mmH^3*(488 - 732*s12 - 206*t) + 
    12*s12*t*(4 + s12 + t) - mmH*(244*s12^3 + s12*(232 - 89*t)*t + 
      12*t*(4 + t) + s12^2*(-488 + 155*t)) + 
    mmH^2*(732*s12^2 + (124 - 41*t)*t + s12*(-976 + 361*t)))*
   canMINP[1, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^3) + 
 ((I/36)*(-12*(-4 + s12)*t*(s12 + t) + 3*mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(244*s12^3 + 696*t^2 + 37*s12*t*(32 + 9*t) + s12^2*(488 + 577*t)))*
   canMINP[1, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) - 
 ((I/12)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[1, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) - ((2*I)*(-1 + s12)*(-12*s12^6 + mmH^5*t - 31*s12^5*t - 
    7*s12^4*t^2 + 24*t^5 + 4*s12*t^4*(13 + 8*t) + 2*s12^2*t^3*(17 + 35*t) + 
    s12^3*t^2*(6 + 49*t) + mmH^4*(-7*s12^2 + s12*(6 - 28*t) + 
      2*(3 - 10*t)*t) + mmH^3*(45*s12^3 + s12^2*(-12 + 23*t) + 
      s12*t*(-52 + 33*t) + t^2*(-40 + 53*t)) + 
    mmH^2*(-81*s12^4 + s12^3*(6 - 53*t) + 2*(43 - 25*t)*t^3 + 
      s12*t^2*(138 + 31*t) + s12^2*t*(58 + 107*t)) + 
    mmH*(55*s12^5 + 88*s12^4*t + 4*t^4*(-19 + 4*t) - 4*s12*t^3*(36 + 17*t) - 
      s12^3*t*(12 + 65*t) - s12^2*t^2*(80 + 181*t)))*
   canMINP[2, 1, {s12, t, mmH}])/(s12*(-mmH + s12)^3*(mmH - t)^2*t^2*
   (s12 + t)) - ((2*I)*(12*s12^7 - t^6*(1 + t) + s12^4*t^2*(38 + 39*t) + 
    s12^6*(12 + 53*t) + s12^5*t*(41 + 73*t) + s12*t^4*(2 - 14*t - 17*t^2) + 
    s12^3*t^2*(6 - 3*t - 4*t^2) + 4*mmH^5*(3*s12^2 - 8*s12*t + t^2) - 
    s12^2*t^3*(16 + 25*t + 27*t^2) + mmH^4*(-43*s12^3 + s12^2*(-6 + 9*t) - 
      t^2*(2 + 25*t) + s12*t*(16 + 75*t)) + 
    mmH^3*(45*s12^4 + s12^3*(19 + 109*t) + s12^2*(-6 + 25*t - 49*t^2) + 
      s12*t*(16 - 3*t - 13*t^2) + t^2*(-2 + 15*t + 52*t^2)) + 
    mmH*(-29*s12^6 - 15*s12^4*t*(2 + 3*t) - s12^5*(17 + 76*t) + 
      s12^3*t*(-12 + 13*t - 15*t^2) + t^4*(-2 + 13*t + 16*t^2) + 
      s12^2*t^2*(26 + 41*t + 42*t^2) + s12*t^3*(12 + 52*t + 75*t^2)) + 
    mmH^2*(3*s12^5 - s12^4*(8 + 63*t) + s12^3*(6 - 53*t - 59*t^2) + 
      t^3*(4 - 25*t - 46*t^2) + s12^2*t*(-4 - 47*t + 13*t^2) - 
      s12*t^2*(30 + 51*t + 88*t^2)))*canMINP[2, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)^2*t^2*(s12 + t)^3) - 
 ((2*I)*(-1 + t)*(-(mmH*s12) + s12^2 + 4*mmH*t + s12*t + 5*t^2)*
   canMINP[2, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*t^2*(s12 + t)) + 
 ((I/1080)*(10440*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (3606*s12^3 + 1193*s12^2*t - 16995*s12*t^2 - 14948*t^3) - 
    2*mmH^10*(32634*s12^3 + 18*s12^2*(-454 + 4261*t) + 
      t^2*(-8172 + 21251*t) + s12*t*(-16344 + 57857*t)) + 
    mmH^3*(10872*s12^10 - 217792*s12^9*t - 16*s12^8*t*(1803 + 117982*t) + 
      s12^3*t^5*(2514140 + 21274452*t - 6740705*t^2) + 
      s12^4*t^4*(1543132 + 15513328*t - 5337193*t^2) + 
      s12^2*t^6*(2414408 + 11748184*t - 4035865*t^2) + 
      2*s12^6*t^2*(228786 + 192756*t - 2686243*t^2) + 
      2*s12^7*t*(81228 + 54982*t - 2413875*t^2) + 
      2*s12^5*t^3*(393604 + 2110462*t - 1985131*t^2) + 
      s12*t^7*(1131124 + 1920580*t - 870583*t^2) - 
      4*t^8*(-44954 + 23064*t + 10689*t^2)) + 
    mmH^9*(164684*s12^4 + s12^3*(-94272 + 519219*t) + 
      4*t^2*(2718 - 27901*t + 4986*t^2) + 4*s12^2*(2718 - 75891*t + 
        117259*t^2) + s12*t*(21744 - 320896*t + 124933*t^2)) - 
    mmH*s12*t^2*(54360*s12^9 + 246776*s12^8*t - 52848*t^7 + 
      4*s12*t^6*(-41170 - 122548*t + 10689*t^2) - 
      2*s12^4*t^3*(23750 + 13552*t + 17989*t^2) + 
      s12^3*t^4*(-115828 - 935460*t + 106679*t^2) + 
      s12^5*t^2*(13068 + 131556*t + 118309*t^2) + 
      4*s12^7*(3868 + 732*t + 120965*t^2) + 
      s12^2*t^5*(-190300 - 1267772*t + 156337*t^2) + 
      s12^6*t*(38680 + 3708*t + 448341*t^2)) + 
    mmH^7*(233528*s12^6 + 2*s12^5*(-162864 + 539293*t) + 
      s12^2*t^2*(938676 - 1699744*t - 4792409*t^2) + 
      s12*t^3*(761796 - 1790080*t - 3141093*t^2) + 
      s12^3*t*(458828 - 1708096*t - 1713137*t^2) - 
      4*t^4*(-54179 + 210424*t + 160046*t^2) + 
      3*s12^4*(21744 - 427488*t + 461791*t^2)) + 
    mmH^8*(-232384*s12^5 - 24*s12^4*(-9808 + 41955*t) + 
      s12^3*(-43488 + 865392*t - 997231*t^2) + 
      t^3*(-76872 + 378848*t + 222591*t^2) + 
      s12^2*t*(-163848 + 1403456*t + 338497*t^2) + 
      s12*t^2*(-197232 + 1152304*t + 724119*t^2)) + 
    mmH^2*t*(43488*s12^10 + 525584*s12^9*t - 34848*t^8 + 
      24*s12*t^7*(-15854 - 17572*t + 3563*t^2) + 
      4*s12^6*t^2*(-2587 + 45482*t + 443406*t^2) + 
      4*s12^8*(-7736 - 17094*t + 447037*t^2) + 
      4*s12^7*t*(-7736 - 10029*t + 668272*t^2) + 
      s12^5*t^3*(-201080 - 1879732*t + 699257*t^2) + 
      s12^2*t^6*(-949996 - 3920548*t + 777485*t^2) + 
      s12^4*t^4*(-633720 - 7200924*t + 1236565*t^2) + 
      s12^3*t^5*(-1047336 - 8666344*t + 1650785*t^2)) + 
    mmH^5*(143356*s12^8 - 3*s12^7*(38624 + 95831*t) + 
      s12^4*t^2*(2235408 + 7417804*t - 9231497*t^2) + 
      s12^6*(10872 - 783108*t - 1969453*t^2) + 
      11*s12*t^5*(183736 + 178148*t - 512499*t^2) - 
      4*t^6*(-118597 + 255483*t + 155895*t^2) - 
      2*s12^5*t*(-314998 + 42534*t + 1915455*t^2) - 
      6*s12^2*t^4*(-604510 - 2117942*t + 2437125*t^2) - 
      4*s12^3*t^3*(-924159 - 4140432*t + 4151276*t^2)) + 
    mmH^6*(-204212*s12^7 - 8*s12^6*(-32799 + 54580*t) - 
      3*s12^5*(14496 - 410296*t + 153557*t^2) + 
      4*t^5*(-95161 + 299916*t + 211653*t^2) + 
      4*s12*t^4*(-381398 + 172463*t + 1423524*t^2) + 
      s12^4*t*(-679620 + 519020*t + 2519761*t^2) + 
      s12^3*t^2*(-1993080 - 3314532*t + 9782695*t^2) + 
      s12^2*t^3*(-2501896 - 3374868*t + 11792679*t^2)) + 
    mmH^4*(-61016*s12^9 + 4*s12^8*(5436 + 110017*t) + 
      4*s12^7*t*(67254 + 773677*t) + t^7*(-389428 + 472632*t + 249435*t^2) + 
      6*s12^5*t^2*(-234300 - 625116*t + 1113401*t^2) + 
      4*s12^6*t*(-99653 + 33413*t + 1472434*t^2) + 
      s12*t^6*(-1885288 - 3222348*t + 3115339*t^2) + 
      2*s12^4*t^3*(-1299922 - 8116174*t + 5187953*t^2) + 
      s12^2*t^5*(-3586372 - 17159936*t + 10259039*t^2) + 
      s12^3*t^4*(-3683168 - 26060228*t + 14325083*t^2)))*
   canMINP[2, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - 
 ((I/540)*(4*s12^3*t^4*(s12 + t)^3*(4878*s12^4 + 10627*s12^3*t - 
      1298*s12^2*t^2 - 427*s12*t^3 - 244*t^4) + 
    4*mmH^11*(427*s12^4 + 8896*s12^3*t - 34*s12^2*t*(60 + 277*t) - 
      8*s12*t^2*(-680 + 1883*t) + t^3*(-680 + 2823*t)) - 
    mmH^10*(6826*s12^5 + 2*s12^3*t*(-64680 + 59909*t) + 
      s12^4*(936 + 231931*t) + 4*s12^2*t*(1020 + 56184*t - 96031*t^2) + 
      t^3*(1360 - 35272*t + 44729*t^2) - 4*s12*t^2*(2720 - 79940*t + 
        58527*t^2)) + mmH*s12*t^2*(23520*s12^11 + 124744*s12^10*t + 976*t^9 + 
      s12^2*t^7*(11956 + 19032*t - 841*t^2) - 
      8*s12*t^8*(-671 - 366*t + 442*t^2) + 
      s12^3*t^6*(14780 + 41188*t + 26325*t^2) + 
      s12^4*t^5*(-20528 + 136316*t + 73577*t^2) + 
      2*s12^5*t^4*(-22616 - 115296*t + 83419*t^2) + 
      3*s12^7*t^2*(-15772 - 317772*t + 107865*t^2) + 
      s12^9*(-5296 - 34704*t + 267402*t^2) + 
      s12^6*t^3*(-46268 - 1021704*t + 276623*t^2) + 
      s12^8*t*(-23832 - 308140*t + 330041*t^2)) + 
    mmH^8*(50432*s12^7 - 4*s12^6*(5928 + 169483*t) + 
      s12^4*t*(27008 + 658492*t - 4395311*t^2) + 
      s12^5*(18816 + 876468*t - 3657379*t^2) + 
      t^5*(-14784 + 258732*t - 48947*t^2) + 
      s12*t^4*(134144 - 1702812*t - 887*t^2) - 
      2*s12^3*t^2*(-75200 + 2791564*t + 342683*t^2) + 
      2*s12^2*t^3*(178208 - 3651492*t + 414495*t^2)) + 
    mmH^2*t*(-18816*s12^12 - 242988*s12^11*t + 1952*t^10 + 
      s12^8*t^2*(6308 + 1280552*t - 2798427*t^2) + 
      s12^6*t^4*(229764 + 542000*t - 1941117*t^2) + 
      2*s12^7*t^3*(54280 + 1256608*t - 1423171*t^2) + 
      s12^5*t^5*(254832 - 1360880*t - 879899*t^2) + 
      s12^4*t^6*(62172 - 518696*t - 297179*t^2) + 
      16*s12*t^9*(305 + 366*t + 442*t^2) + 
      s12^2*t^8*(-5124 + 18056*t + 10713*t^2) - 
      2*s12^3*t^7*(17848 - 38744*t + 28885*t^2) - 
      2*s12^10*(5296 + 23100*t + 479943*t^2) - 
      3*s12^9*t*(10592 - 13344*t + 661595*t^2)) + 
    mmH^9*(-1204*s12^6 + 12*s12^5*(493 + 48390*t) + 
      2*s12^3*t*(3928 + 177448*t + 45373*t^2) + 
      t^4*(6800 - 139132*t + 66251*t^2) - 2*s12*t^3*(31640 - 568858*t + 
        143481*t^2) - 4*s12^2*t^2*(14380 - 569752*t + 259783*t^2) + 
      s12^4*(-4704 - 510788*t + 1358549*t^2)) - 
    2*mmH^7*(58826*s12^8 - 2*s12^7*(13602 + 77323*t) + 
      2*s12^5*t*(22267 + 575326*t - 2968221*t^2) + 
      s12^6*(14112 + 328088*t - 2468153*t^2) + 
      s12^2*t^4*(361508 - 5533112*t - 307251*t^2) + 
      t^6*(-5422 + 131872*t - 15875*t^2) - 2*s12*t^5*(-32671 + 256990*t + 
        74757*t^2) - 2*s12^3*t^3*(-182982 + 4332766*t + 791907*t^2) - 
      3*s12^4*t^2*(-35214 + 961664*t + 1697321*t^2)) + 
    mmH^6*(133630*s12^9 + s12^8*(-66072 + 33153*t) + 
      s12^5*t^2*(54848 - 1648096*t - 22894505*t^2) + 
      s12^6*t*(65428 + 2124352*t - 15869089*t^2) + 
      s12^7*(18816 + 12464*t - 4173070*t^2) + 
      s12^2*t^5*(763580 - 8224480*t - 1459241*t^2) + 
      s12*t^6*(106656 + 168800*t - 289515*t^2) + 
      t^7*(10316 + 154856*t - 26739*t^2) - 4*s12^3*t^4*
       (-327624 + 6167148*t + 1324223*t^2) - 4*s12^4*t^3*
       (-138393 + 5031020*t + 3799609*t^2)) + 
    mmH^3*(-4704*s12^12 + 87912*s12^11*t + 6*s12^10*t*(6504 + 150511*t) - 
      8*t^10*(1281 + 244*t + 442*t^2) + 8*s12^2*t^8*(-6239 - 39124*t + 
        5640*t^2) - s12*t^9*(41236 + 43432*t + 15975*t^2) + 
      2*s12^3*t^7*(-77824 + 110404*t + 222027*t^2) + 
      2*s12^4*t^6*(-305898 + 2307712*t + 880483*t^2) + 
      4*s12^5*t^5*(-155327 + 1586310*t + 1262756*t^2) + 
      s12^9*t*(55608 + 321104*t + 3348959*t^2) + 
      2*s12^8*t^2*(104682 - 27232*t + 3708285*t^2) + 
      2*s12^6*t^4*(-19264 + 203016*t + 4733179*t^2) + 
      2*s12^7*t^3*(130732 - 1060004*t + 5333933*t^2)) + 
    mmH^4*(30332*s12^11 - 42*s12^10*(224 + 2973*t) - 
      s12^9*t*(193844 + 1834769*t) + s12^5*t^4*(207408 - 13256488*t - 
        15493615*t^2) + s12^4*t^5*(1192352 - 16409248*t - 6375647*t^2) + 
      2*s12^2*t^7*(120316 + 259200*t - 164665*t^2) + 
      2*s12*t^8*(48520 + 118214*t - 11115*t^2) + 
      t^9*(22692 + 10980*t + 6103*t^2) - 2*s12^3*t^6*(-413464 + 2590292*t + 
        887801*t^2) - 2*s12^8*t*(50050 + 286058*t + 3850747*t^2) - 
      4*s12^7*t^2*(97628 - 192030*t + 4362345*t^2) - 
      2*s12^6*t^3*(274716 + 582488*t + 11010015*t^2)) + 
    mmH^5*(-85716*s12^10 + 12*s12^9*(3317 + 577*t) + 
      t^8*(-26212 - 52292*t + 8555*t^2) + s12*t^7*(-119376 - 532516*t + 
        135617*t^2) + 2*s12^2*t^6*(-271116 + 1078480*t + 492731*t^2) + 
      3*s12^8*(-1568 + 103884*t + 948085*t^2) + 
      s12^3*t^5*(-1384364 + 17300632*t + 4198277*t^2) + 
      2*s12^4*t^4*(-479274 + 13305200*t + 6583515*t^2) + 
      2*s12^6*t^2*(135448 - 604208*t + 12969935*t^2) + 
      s12^7*t*(47940 - 336248*t + 13164579*t^2) + 
      s12^5*t^3*(195000 + 11216072*t + 25354059*t^2)))*
   canMINP[2, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   t^3*(s12 + t)^4) + ((I/2160)*(34652*mmH^11*(s12 + t)^2 + 
    4*s12^3*t^4*(s12 + t)^2*(10514*s12^3 + 5283*s12^2*t + 5387*s12*t^2 + 
      52*t^3) - 4*mmH^10*(62518*s12^3 + t^2*(1516 + 35989*t) + 
      s12*t*(3032 + 129091*t) + s12^2*(1516 + 158255*t)) + 
    mmH^3*(104*s12^10 - 2288*s12^9*t + 28*s12^8*t*(3004 + 1551*t) + 
      s12^4*t^4*(43148 + 4510992*t - 6012217*t^2) + 
      s12^3*t^5*(-43252 + 2292140*t - 2183057*t^2) + 
      4*s12^5*t^3*(163786 + 1703169*t - 1390011*t^2) + 
      2*s12^6*t^2*(506154 + 2950340*t - 1112241*t^2) + 
      s12^2*t^6*(1352 + 792184*t - 334725*t^2) + 
      s12*t^7*(4420 + 106252*t - 113423*t^2) + 
      4*s12^7*t*(110670 + 519329*t - 32495*t^2) + 
      4*t^8*(546 + 104*t - 2505*t^2)) - mmH*s12*t^2*
     (520*s12^9 + 1976*s12^8*t + 208*t^7 + 
      s12^3*t^4*(364 + 149764*t - 44813*t^2) + 
      s12^2*t^5*(884 + 27244*t - 17383*t^2) + 
      4*s12*t^6*(182 + 156*t + 2505*t^2) + 
      16*s12^7*(2635 + 7879*t + 4154*t^2) + 2*s12^4*t^3*
       (10514 + 203692*t + 136005*t^2) + s12^6*t*(105400 + 409708*t + 
        303497*t^2) + s12^5*t^2*(84268 + 567884*t + 390629*t^2)) - 
    mmH^4*(624*s12^9 - 104*s12^8*(2 + 61*t) + 14*s12^7*t*(51832 + 32009*t) + 
      s12^3*t^4*(596896 + 10371620*t - 8320695*t^2) + 
      2*s12^4*t^3*(1003770 + 8774806*t - 4771467*t^2) + 
      s12^2*t^5*(53236 + 3818552*t - 2655739*t^2) + 
      s12*t^6*(12168 + 768076*t - 542527*t^2) + 
      t^7*(4836 + 42080*t - 65715*t^2) + 4*s12^6*t*(237241 + 1713011*t + 
        82418*t^2) - 4*s12^5*t^2*(-601378 - 4099184*t + 871107*t^2)) + 
    mmH^9*(653612*s12^4 + s12^3*(87288 + 2157701*t) + 
      4*t^2*(26 + 29805*t + 44364*t^2) + 4*s12^2*(26 + 66071*t + 
        633038*t^2) + s12*t*(208 + 296216*t + 1068239*t^2)) + 
    mmH^2*t*(416*s12^10 + 4888*s12^9*t - 416*t^8 + 
      s12^3*t^5*(2808 - 175576*t - 17027*t^2) + 
      8*s12^8*(-10540 - 31659*t + 1924*t^2) + 
      8*s12*t^7*(-26 - 156*t + 2505*t^2) + 
      s12^2*t^6*(1924 - 56396*t + 30325*t^2) + 
      2*s12^7*t*(-42160 - 301742*t + 343287*t^2) + 
      4*s12^6*t^2*(36825 - 88412*t + 484336*t^2) + 
      s12^4*t^4*(64072 - 93452*t + 1086071*t^2) + 
      s12^5*t^3*(210280 + 23540*t + 2385613*t^2)) + 
    mmH^5*(1300*s12^8 + s12^7*(62200 + 307533*t) + 
      2*s12^2*t^4*(346250 + 5045118*t - 3313693*t^2) + 
      s12^4*t^2*(2662112 + 23067652*t - 3312769*t^2) + 
      s12*t^5*(79464 + 2525388*t - 1745917*t^2) + 
      4*t^6*(1469 + 59511*t - 58897*t^2) + 4*s12^5*t*(263903 + 3009141*t + 
        701864*t^2) + s12^6*(104 + 2276932*t + 2145419*t^2) - 
      4*s12^3*t^3*(-556379 - 5262178*t + 2555444*t^2)) - 
    mmH^6*(112504*s12^7 + 24*s12^6*(10706 + 67437*t) + 
      s12^2*t^3*(1173960 + 13234532*t - 6273223*t^2) + 
      s12^3*t^2*(1526808 + 18238348*t - 2064677*t^2) + 
      4*s12*t^4*(76926 + 1141615*t - 688692*t^2) + 
      2*t^5*(12698 + 304500*t - 229587*t^2) + 
      s12^5*(416 + 3546552*t + 5435985*t^2) + 
      s12^4*t*(635572 + 12250884*t + 5906193*t^2)) - 
    mmH^8*(806976*s12^5 + 4*s12^4*(72076 + 921255*t) + 
      t^3*(21704 + 477736*t - 83411*t^2) + 
      s12*t^2*(43824 + 1704232*t + 327579*t^2) + 
      s12^2*t*(22536 + 2263560*t + 3439099*t^2) + 
      s12^3*(416 + 1325368*t + 5948313*t^2)) + 
    mmH^7*(480508*s12^6 + 18*s12^5*(22312 + 188751*t) + 
      s12*t^3*(280020 + 4124288*t - 1751595*t^2) + 
      s12^2*t^2*(428100 + 7980064*t - 481841*t^2) + 
      4*t^4*(11047 + 194300*t - 107711*t^2) + 
      s12^3*t*(192892 + 7215728*t + 6059789*t^2) + 
      s12^4*(624 + 2984368*t + 7588769*t^2)))*canMINP[2, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 ((I/216)*(192*mmH^12*(-1 + t)*(-20*t + s12*(-29 + 20*t)) - 
    432*s12^4*t^2*(64*s12^5 + 2*(32 - 35*t)*t^3 + 16*s12^4*(-11 + 17*t) + 
      s12*t^2*(256 - 343*t + 70*t^2) + s12^2*t*(320 - 652*t + 289*t^2) + 
      s12^3*(128 - 555*t + 427*t^2)) + 
    mmH^11*(-12*s12^2*(3283 - 5342*t + 2059*t^2) + 
      t*(-28452 + 19487*t + 12741*t^2) + s12*(-38820 + 30359*t + 24658*t^2 - 
        12741*t^3)) + 8*mmH*s12^2*t*(-3008*t^6 + 864*s12^7*(2 + 5*t) + 
      8*s12*t^4*(1728 - 2615*t + 554*t^2) + 
      4*s12^6*(-1404 + 7655*t + 3793*t^2) - 2*s12^2*t^3*
       (-34560 + 42201*t - 7964*t^2 + 712*t^3) + 
      2*s12^3*t^2*(52704 - 89411*t + 28877*t^2 + 1704*t^3) + 
      s12^4*t*(53568 - 183905*t + 113800*t^2 + 16344*t^3) + 
      s12^5*(3456 - 77189*t + 96029*t^2 + 22364*t^3)) - 
    4*mmH^2*s12*(-25088*t^7 + 864*s12^8*(-4 + 7*t + 4*t^2) + 
      32*s12*t^5*(1296 - 3729*t + 905*t^2) + 8*s12^2*t^4*
       (34560 - 43369*t + 10477*t^2 + 50*t^3) + 
      4*s12^7*(2592 - 121*t + 24800*t^2 + 1781*t^3) + 
      2*s12^3*t^3*(254368 - 367749*t + 95630*t^2 + 8662*t^3 - 2136*t^4) + 
      s12^4*t^2*(304256 - 910985*t + 475724*t^2 + 115098*t^3 + 1244*t^4) + 
      s12^6*(-6912 - 60522*t + 216473*t^2 + 237955*t^3 + 9534*t^4) + 
      s12^5*t*(23616 - 518545*t + 567000*t^2 + 239014*t^3 + 11382*t^4)) + 
    mmH^10*(24*s12^3*(5029 - 7826*t + 2797*t^2) + 
      t*(55604 + 18467*t - 96625*t^2 - 12984*t^3) + 
      4*s12^2*(70299 - 82909*t - 12309*t^2 + 17575*t^3) + 
      s12*(64244 + 168243*t - 300700*t^2 + 4053*t^3 + 12984*t^4)) - 
    mmH^9*(12*s12^4*(17429 - 25714*t + 8285*t^2) + 
      s12^3*(864352 - 1116847*t - 15734*t^2 + 161093*t^3) + 
      t*(36312 + 141400*t - 173199*t^2 - 113270*t^3 - 2353*t^4) + 
      s12^2*(487116 + 243843*t - 1366056*t^2 + 264796*t^3 + 59821*t^4) + 
      s12*(15576 + 566284*t - 345608*t^2 - 562509*t^3 + 45696*t^4 + 
        2353*t^5)) + 2*mmH^3*(-12032*t^7 + 864*s12^9*(-6 + 7*t + t^2) - 
      32*s12*t^5*(-1728 + 6513*t + 2258*t^2) + 
      s12^8*(-52600 + 81280*t + 80348*t^2 - 1892*t^3) + 
      16*s12^2*t^4*(34560 - 44789*t - 4707*t^2 + 7122*t^3) + 
      s12^7*(85976 - 140294*t + 930889*t^2 + 95181*t^3 - 1908*t^4) - 
      8*s12^3*t^3*(-154496 + 191723*t - 20864*t^2 - 32847*t^3 + 3174*t^4) + 
      2*s12^4*t^2*(403200 - 1176983*t + 558100*t^2 + 235940*t^3 - 20628*t^4 - 
        2136*t^5) - 2*s12^5*t*(14912 + 969528*t - 1016120*t^2 - 579329*t^3 - 
        6700*t^4 + 88*t^5) + s12^6*(-97920 - 367826*t + 880814*t^2 + 
        1679635*t^3 + 39154*t^4 + 4944*t^5)) + 
    mmH^8*(240*s12^5*(935 - 1294*t + 359*t^2) + 
      4*s12^4*(368342 - 488409*t + 15858*t^2 + 49345*t^3) + 
      s12^3*(1493728 - 343888*t - 3068163*t^2 + 791512*t^3 + 116579*t^4) + 
      2*t*(18560 + 63654*t - 11802*t^2 - 129447*t^3 - 13870*t^4 + 1241*t^5) + 
      s12^2*(150152 + 2062632*t - 2499929*t^2 - 1313096*t^3 + 373930*t^4 + 
        6765*t^5) + s12*(37120 + 395860*t + 669232*t^2 - 1416371*t^3 - 
        344096*t^4 + 22377*t^5 - 2482*t^6)) - 
    mmH^7*(12*s12^6*(12749 - 16354*t + 3605*t^2) + 
      5*s12^5*(305108 - 402657*t + 14522*t^2 + 27731*t^3) + 
      s12^4*(2438536 - 1510734*t - 4062503*t^2 + 1074979*t^3 + 114730*t^4) + 
      4*t^2*(18944 + 8823*t - 40170*t^2 - 13592*t^3 + 4938*t^4 + 188*t^5) + 
      2*s12^3*(219392 + 1917186*t - 3374117*t^2 - 866230*t^3 + 405320*t^4 + 
        12917*t^5) + s12^2*(233728 + 1436900*t + 1034284*t^2 - 4589732*t^3 - 
        215712*t^4 + 60582*t^5 - 9720*t^6) - 
      4*s12*t*(-77376 - 186384*t + 112836*t^2 + 297105*t^3 + 4424*t^4 + 
        2320*t^5 + 188*t^6)) + mmH^4*(-1728*s12^9*(-1 + t) + 
      32*t^5*(-864 + 2395*t + 1316*t^2) + 4*s12^8*(23248 - 27353*t - 
        3536*t^2 + 297*t^3) + 16*s12*t^4*(-34560 + 35729*t + 34804*t^2 + 
        3764*t^3) + s12^7*(470264 - 614190*t - 732271*t^2 + 55870*t^3 + 
        607*t^4) - 16*s12^2*t^3*(97824 - 90548*t - 39961*t^2 + 27227*t^3 + 
        8626*t^4) - s12^6*(185240 - 1180048*t + 5096067*t^2 + 525926*t^3 - 
        89082*t^4 + 2103*t^5) + 8*s12^3*t^2*(-114560 + 414255*t - 
        180097*t^2 - 152012*t^3 - 18969*t^4 + 4282*t^5) + 
      s12^5*(544000 + 1670900*t - 2190672*t^2 - 7128015*t^3 + 161312*t^4 + 
        38885*t^5 - 98*t^6) + 2*s12^4*t*(333696 + 2280698*t - 2342354*t^2 - 
        1797867*t^3 + 50394*t^4 + 30661*t^5 + 712*t^6)) + 
    mmH^6*(216*s12^7*(301 - 354*t + 53*t^2) + 
      4*s12^6*(246895 - 317281*t + 1603*t^2 + 13919*t^3) + 
      8*t^3*(-5536 - 5477*t + 2818*t^2 + 8548*t^3 + 940*t^4) + 
      s12^5*(2324468 - 2046581*t - 3450514*t^2 + 786197*t^3 + 54694*t^4) - 
      4*s12*t^2*(-61824 - 60133*t + 156550*t^2 + 15118*t^3 - 6918*t^4 + 
        1316*t^5) + s12^4*(523664 + 4147940*t - 9902647*t^2 - 1523233*t^3 + 
        848228*t^4 + 25626*t^5) - 4*s12^2*t*(-220736 - 508479*t + 
        439066*t^2 + 595757*t^3 + 27112*t^4 + 23987*t^5 + 564*t^6) + 
      2*s12^3*(295680 + 1288808*t + 111282*t^2 - 4190409*t^3 + 106020*t^4 + 
        89721*t^5 + 4834*t^6)) - mmH^5*(108*s12^8*(147 - 158*t + 11*t^2) + 
      16*t^4*(-6912 + 4029*t + 7246*t^2 + 1692*t^3) + 
      s12^7*(396056 - 487381*t - 27866*t^2 + 12055*t^3) - 
      16*s12*t^3*(29216 - 8154*t - 25293*t^2 - 15427*t^3 + 62*t^4) + 
      s12^6*(1335676 - 1459609*t - 1956730*t^2 + 306814*t^3 + 10313*t^4) + 
      s12^5*(164696 + 2780740*t - 8886796*t^2 - 1002045*t^3 + 438104*t^4 + 
        2101*t^5) - 8*s12^2*t^2*(-3008 - 151344*t + 104725*t^2 + 58058*t^3 + 
        43603*t^4 + 4066*t^5) + 8*s12^3*t*(143936 + 453959*t - 443305*t^2 - 
        441081*t^3 - 11082*t^4 + 2810*t^5 + 806*t^6) + 
      s12^4*(770560 + 2632672*t - 1361512*t^2 - 9639975*t^3 + 404938*t^4 + 
        198891*t^5 + 10280*t^6)))*canMINP[2, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   (s12*(-1 + t) - t)*t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/216)*(6528*mmH^9*(-1 + s12)*s12*(-1 + t)^2*t^2 + 
    432*s12*t^2*(s12 + t)^4*(64*s12^4 - 11*t^4 + 16*s12^3*(13 + t) + 
      s12^2*(128 + 181*t - 85*t^2) + s12*t*(64 + 59*t - 48*t^2)) + 
    16*mmH^8*(-1 + t)*(81*s12^5*(-1 + t) + 55*(-1 + t)*t^4 + 
      18*s12^3*t*(18 + 23*t - 41*t^2) + 81*s12^4*(1 - 5*t + 4*t^2) - 
      2*s12^2*t^2*(-651 + 541*t + 722*t^2) + 
      s12*t^2*(-1224 + 1004*t + 1499*t^2 - 55*t^3)) - 
    8*mmH*t*(s12 + t)^2*(297*t^7 + 864*s12^7*(2 + 5*t) + 
      4*s12^6*(1188 + 4009*t + 3119*t^2) + 2*s12^2*t^3*
       (4320 + 4727*t + 3800*t^2 - 3058*t^3) + 
      s12*t^4*(1728 - 135*t + 779*t^2 - 2572*t^3) + 
      4*s12^3*t^2*(3888 + 9029*t + 2272*t^2 - 1206*t^3) + 
      s12^4*t*(12096 + 57322*t + 14019*t^2 + 2248*t^3) + 
      s12^5*(3456 + 32539*t + 26357*t^2 + 11684*t^3)) + 
    4*mmH^2*(864*s12^9*(-4 + 7*t + 4*t^2) + 
      t^7*(-3456 + 12814*t - 13161*t^2 + 2275*t^3) + 
      4*s12^8*(-2592 - 311*t + 9328*t^2 + 5347*t^3) + 
      s12^3*t^4*(-121344 + 250732*t - 14677*t^2 + 21205*t^3 - 1574*t^4) - 
      s12*t^6*(33280 - 77743*t + 65173*t^2 + 317*t^3 + 5430*t^4) - 
      s12^2*t^5*(94528 - 186717*t + 103681*t^2 + 487*t^3 + 16572*t^4) + 
      s12^4*t^3*(-84736 + 189584*t + 168009*t^2 + 28637*t^3 + 58388*t^4) + 
      s12^7*(-6912 - 32522*t + 63641*t^2 + 75043*t^3 + 61406*t^4) + 
      s12^6*t*(-23616 - 19515*t + 198397*t^2 + 59751*t^3 + 106012*t^4) + 
      s12^5*t^2*(-44800 + 63279*t + 267985*t^2 + 25509*t^3 + 111358*t^4)) - 
    2*mmH^7*(6*s12^6*(215 - 358*t + 143*t^2) + 
      t^4*(1616 - 1747*t - 1054*t^2 + 1185*t^3) + 
      s12^5*(-1218 + 7039*t - 12692*t^2 + 6871*t^3) - 
      10*s12^3*t*(224 + 3796*t - 9137*t^2 + 4178*t^3 + 939*t^4) - 
      2*s12^2*t^2*(1680 + 3733*t - 36465*t^2 + 27615*t^3 + 6701*t^4) + 
      s12^4*(-560 - 3627*t + 7946*t^2 - 12599*t^3 + 8840*t^4) + 
      s12*t^2*(6528 - 6592*t - 45470*t^2 + 41455*t^3 + 11792*t^4 - 
        1185*t^5)) + mmH^6*(24*s12^7*(139 - 206*t + 67*t^2) + 
      s12^6*(1332 + 15415*t - 34286*t^2 + 15811*t^3) + 
      t^4*(13184 - 13488*t + 2671*t^2 - 7340*t^3 + 3277*t^4) + 
      s12^5*(-28292 + 48893*t - 14333*t^2 - 55611*t^3 + 50207*t^4) + 
      s12*t^3*(52736 - 196188*t + 141489*t^2 + 68367*t^3 - 1207*t^4 - 
        3277*t^5) + 2*s12^3*t*(26368 - 170960*t + 270905*t^2 - 19541*t^3 - 
        118207*t^4 + 6155*t^5) - s12^2*t^2*(-79104 + 254392*t - 454682*t^2 + 
        168701*t^3 + 189828*t^4 + 10465*t^5) + 
      s12^4*(13184 - 135320*t + 142947*t^2 + 15714*t^3 - 77339*t^4 + 
        55502*t^5)) - 2*mmH^3*(864*s12^9*(-6 + 7*t + t^2) + 
      4*s12^8*(-2402 - 4984*t + 9505*t^2 + 2201*t^3) + 
      t^6*(-32000 + 63990*t - 42578*t^2 - 13426*t^3 + 3155*t^4) + 
      s12^7*(-32552 + 2586*t - 50519*t^2 + 98797*t^3 + 39148*t^4) - 
      s12*t^5*(148608 - 269980*t + 121318*t^2 + 101677*t^3 + 12985*t^4 + 
        4332*t^5) - s12^2*t^4*(273280 - 401002*t + 99942*t^2 + 281030*t^3 + 
        29761*t^4 + 9300*t^5) + s12^3*t^3*(-247040 + 197656*t + 264934*t^2 - 
        349485*t^3 + 72319*t^4 + 18692*t^5) + 
      s12^4*t^2*(-107520 - 185966*t + 523930*t^2 - 276846*t^3 + 239373*t^4 + 
        86476*t^5) + s12^6*(1152 - 151122*t + 135526*t^2 - 143354*t^3 + 
        180893*t^4 + 93860*t^5) + s12^5*t*(-16000 - 281068*t + 361126*t^2 - 
        227727*t^3 + 267501*t^4 + 125468*t^5)) + 
    mmH^4*(1728*s12^9*(-1 + t) + 4*s12^8*(-80 - 4025*t + 4240*t^2 + 
        297*t^3) + s12^7*(-17400 + 17582*t - 96369*t^2 + 77570*t^3 + 
        8897*t^4) + t^5*(-29696 + 21612*t + 33772*t^2 - 83562*t^3 + 
        5663*t^4 + 1177*t^5) + s12^6*(-48072 - 7564*t + 14845*t^2 - 
        270743*t^3 + 231088*t^4 + 26912*t^5) - 
      s12*t^4*(68352 + 42372*t - 394532*t^2 + 326737*t^3 + 53775*t^4 + 
        17223*t^5 + 1177*t^6) - s12^2*t^3*(-23552 + 322192*t - 1007684*t^2 + 
        900395*t^3 + 315397*t^4 + 24894*t^5 + 1504*t^6) + 
      s12^3*t^2*(183808 - 727080*t + 1501128*t^2 - 751436*t^3 - 440027*t^4 + 
        123284*t^5 + 9899*t^6) + s12^4*t*(172032 - 721812*t + 893468*t^2 - 
        177768*t^3 - 296671*t^4 + 366389*t^5 + 32284*t^6) + 
      s12^5*(50432 - 301012*t + 231884*t^2 - 86609*t^3 - 301349*t^4 + 
        405361*t^5 + 41261*t^6)) - mmH^5*(108*s12^8*(3 - 14*t + 11*t^2) + 
      s12^7*(12520 - 17355*t - 9126*t^2 + 10505*t^3) + 
      s12^6*(-39180 + 122241*t - 154174*t^2 + 8194*t^3 + 41007*t^4) + 
      t^4*(20480 - 41928*t + 47188*t^2 - 40565*t^3 - 7639*t^4 + 2964*t^5) + 
      2*s12^5*(-5628 - 76868*t + 180257*t^2 - 195193*t^3 + 59075*t^4 + 
        39511*t^5) + s12^2*t^2*(122880 - 341024*t + 425468*t^2 + 199443*t^3 - 
        592052*t^4 - 92926*t^5 - 1741*t^6) - 
      2*s12*t^3*(-40960 + 115300*t - 98660*t^2 - 43089*t^3 + 29466*t^4 + 
        7507*t^5 + 1482*t^6) + s12^3*t*(81920 - 299776*t + 204800*t^2 + 
        806244*t^3 - 814223*t^4 - 48522*t^5 + 29181*t^6) + 
      s12^4*(20480 - 93400*t - 237316*t^2 + 736273*t^3 - 527355*t^4 + 
        128768*t^5 + 75290*t^6)))*canMINP[2, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   t^3*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/8)*(12*mmH^5*(s12*(-1 + t) - t) + 
    mmH^4*(-12*s12^2*(-1 + t) - (-12 + t)*t + s12*(12 + 7*t - 7*t^2)) + 
    4*t*(36*s12^3*(-1 + t) - 32*t^3 + s12*t*(64 - 131*t + 32*t^2) + 
      s12^2*(64 - 135*t + 51*t^2)) + mmH^3*(3*s12^2*(-4 + 3*t + t^2) + 
      t*(24 + 72*t + 19*t^2) - s12*(-24 + 28*t + 8*t^2 + 3*t^3)) + 
    mmH^2*(4*s12^3*(-1 + t)*t - 4*t^2*(19 + 47*t) + 
      s12*t*(28 - 216*t + 57*t^2) + s12^2*(-24 - 48*t + 73*t^2 + 3*t^3)) - 
    4*mmH*t*(16*s12^3*(-1 + t) + t*(64 - 91*t - 16*t^2) + 
      s12^2*(-23 - 4*t + 23*t^2) + 2*s12*(32 - 73*t - 12*t^2 + 8*t^3)))*
   canMINP[2, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) - 
 ((I/144)*(976*mmH^4 + 36*s12*t*(4 + s12 + t) - 
    2*mmH^3*(-976 + 1464*s12 + 985*t) - 
    mmH*(976*s12^3 + 36*t*(4 + t) + s12*t*(-1520 + 841*t) + 
      s12^2*(-1952 + 1817*t)) + mmH^2*(2928*s12^2 + t*(-1844 + 985*t) + 
      s12*(-3904 + 3787*t)))*canMINP[2, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*t^3) + 
 ((I/144)*(-36*(-4 + s12)*t*(s12 + t) + 9*mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(976*s12^3 + 360*t^2 + s12*t*(2312 + 135*t) + s12^2*(1952 + 1111*t)))*
   canMINP[2, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) - 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[2, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) - (I*(62*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^3*
     (6*s12^2 + s12*t + 8*t^2) - 2*mmH^10*(183*s12^3 + 2*t^2*(-19 + 83*t) + 
      s12*t*(-76 + 511*t) + s12^2*(-38 + 529*t)) - 
    mmH*s12*t^2*(40*s12^9 + 144*s12^8*t + 32*t^7 + 
      2*s12^5*t^2*(30 + 126*t - 11*t^2) + 8*s12*t^6*(14 + 16*t + 7*t^2) - 
      4*s12^4*t^3*(3 - 186*t + 28*t^2) + s12^3*t^4*(44 + 818*t + 37*t^2) + 
      2*s12^2*t^5*(68 + 246*t + 71*t^2) + 2*s12^7*(20 - 52*t + 117*t^2) + 
      s12^6*t*(100 - 142*t + 187*t^2)) - 
    mmH^4*(52*s12^9 - 2*s12^8*(8 + 185*t) - s12^7*t*(482 + 2517*t) + 
      2*s12^2*t^5*(1004 + 620*t - 2437*t^2) + 
      4*s12^6*t*(236 + 187*t - 827*t^2) - 2*t^7*(-372 + 152*t + 149*t^2) - 
      8*s12^3*t^4*(-252 - 289*t + 263*t^2) + 8*s12^4*t^3*
       (364 + 517*t + 380*t^2) - 6*s12*t^6*(-320 - 2*t + 393*t^2) + 
      s12^5*t^2*(2672 + 3962*t + 1125*t^2)) + 
    mmH^3*(8*s12^10 - 136*s12^9*t - 2*s12^8*t*(24 + 661*t) + 
      s12^7*t*(420 + 1262*t - 3307*t^2) + 2*s12^6*t^2*
       (522 + 2040*t - 1289*t^2) + 4*s12^2*t^6*(70 + 23*t - 676*t^2) + 
      2*s12*t^7*(340 + 62*t - 417*t^2) - 8*t^8*(-42 + 8*t + 7*t^2) + 
      2*s12^4*t^4*(250 + 144*t + 195*t^2) + 
      s12^5*t^3*(1012 + 3782*t + 685*t^2) - 2*s12^3*t^5*
       (-24 + 410*t + 1303*t^2)) + mmH^2*t*(32*s12^10 + 332*s12^9*t - 
      64*t^8 + s12^5*t^3*(16 + 314*t - 517*t^2) + 
      16*s12*t^7*(-2 - 2*t + 7*t^2) + 2*s12^4*t^4*(32 + 934*t + 55*t^2) + 
      2*s12^6*t^2*(36 - 758*t + 253*t^2) + 2*s12^2*t^6*
       (148 + 174*t + 339*t^2) + 2*s12^3*t^5*(192 + 716*t + 501*t^2) + 
      2*s12^8*(-40 - 168*t + 547*t^2) + s12^7*t*(-80 - 1350*t + 1493*t^2)) + 
    mmH^9*(808*s12^4 + s12^3*(-372 + 3338*t) + t^2*(8 - 390*t + 717*t^2) + 
      4*s12^2*(2 - 285*t + 1238*t^2) + s12*t*(16 - 1158*t + 3123*t^2)) + 
    mmH^5*(92*s12^8 - 6*s12^7*(22 + 65*t) + 4*s12^2*t^4*
       (927 + 151*t - 731*t^2) + t^6*(916 - 634*t - 619*t^2) - 
      2*s12^6*(-4 + 942*t + 293*t^2) - 2*s12*t^5*(-1346 + 394*t + 1513*t^2) + 
      s12^5*t*(1184 - 3534*t + 4159*t^2) + 
      s12^3*t^3*(4172 + 838*t + 4373*t^2) + 
      s12^4*t^2*(3416 - 1702*t + 9249*t^2)) - 
    mmH^8*(832*s12^5 + 6*s12^4*(-124 + 855*t) + 
      2*t^3*(52 - 390*t + 359*t^2) + 3*s12*t^2*(80 - 1070*t + 1539*t^2) + 
      6*s12^2*t*(28 - 804*t + 1763*t^2) + s12^3*(32 - 3138*t + 10985*t^2)) - 
    mmH^6*(126*s12^7 + 2*s12^6*(-222 + 539*t) + 
      s12*t^4*(2320 - 2386*t - 813*t^2) - 8*t^5*(-89 + 105*t + 67*t^2) + 
      4*s12^2*t^3*(848 - 1088*t + 1147*t^2) + 
      4*s12^4*t*(238 - 2106*t + 3713*t^2) + s12^5*(32 - 3828*t + 6410*t^2) + 
      s12^3*t^2*(2704 - 7846*t + 14247*t^2)) + 
    mmH^7*(406*s12^6 + 8*s12^5*(-97 + 491*t) + 4*t^4*(91 - 228*t + 28*t^2) + 
      s12*t^3*(1156 - 3882*t + 2969*t^2) + 2*s12^2*t^2*
       (634 - 4014*t + 5671*t^2) + 2*s12^4*(24 - 2264*t + 6251*t^2) + 
      s12^3*t*(524 - 8810*t + 17529*t^2)))*canMINP[3, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 ((I/2)*(4*mmH^10*(7*s12^3 + 33*s12^2*t - 11*s12*t^2 + 11*t^3) + 
    4*s12^3*t^3*(s12 + t)^2*(22*s12^4 + 67*s12^3*t + 76*s12^2*t^2 + 
      67*s12*t^3 + 20*t^4) - 4*mmH^9*(47*s12^4 - 17*s12*t^2*(10 + t) + 
      t^3*(2 + 33*t) + s12^2*t*(6 + 85*t) + 2*s12^3*(-7 + 115*t)) + 
    mmH*s12*t*(40*s12^10 + 144*s12^9*t - 16*t^8 + 4*s12^8*t*(-10 + 9*t) - 
      3*s12^7*t^2*(244 + 157*t) + s12^2*t^6*(-124 + 1672*t - 27*t^2) - 
      4*s12*t^7*(18 - 132*t + 7*t^2) + s12^5*t^3*(-16 - 3656*t + 31*t^2) + 
      4*s12^3*t^5*(-26 + 285*t + 51*t^2) - 2*s12^6*t^2*
       (2 + 1476*t + 303*t^2) + s12^4*t^4*(-48 - 1400*t + 437*t^2)) + 
    mmH^3*(-56*s12^10 + 16*s12^9*(1 + 18*t) + s12^8*t*(1300 + 1371*t) + 
      s12^3*t^5*(-12 + 25472*t - 2399*t^2) + 
      s12^2*t^6*(456 + 9112*t - 1635*t^2) + s12*t^7*(444 + 968*t - 445*t^2) - 
      4*t^8*(-34 + 56*t + 7*t^2) + 2*s12^7*t*(-10 + 2612*t + 363*t^2) - 
      2*s12^5*t^3*(174 - 13120*t + 491*t^2) - 
      2*s12^6*t^2*(68 - 5268*t + 657*t^2) - 2*s12^4*t^4*
       (196 - 18982*t + 671*t^2)) + mmH^2*(8*s12^11 - 208*s12^10*t - 32*t^9 - 
      8*s12^9*t*(20 + 99*t) - s12^8*t^2*(644 + 351*t) + 
      s12^5*t^4*(192 - 7072*t - 435*t^2) + 8*s12*t^8*(-8 - 60*t + 7*t^2) - 
      2*s12^4*t^5*(-156 + 6370*t + 207*t^2) + 
      s12^2*t^7*(60 - 4056*t + 335*t^2) + s12^3*t^6*(272 - 10208*t + 
        373*t^2) + 2*s12^6*t^3*(38 + 448*t + 689*t^2) + 
      2*s12^7*t^2*(8 + 304*t + 765*t^2)) + 
    mmH^8*(532*s12^5 + 9*s12^4*(-48 + 311*t) + 
      s12*t^2*(24 - 2464*t + 39*t^2) + 2*t^3*(4 + 72*t + 67*t^2) + 
      s12^2*t*(24 - 3296*t + 79*t^2) + s12^3*(8 - 352*t + 3017*t^2)) + 
    mmH^4*(204*s12^9 + s12^8*(-272 + 495*t) + t^7*(-236 + 988*t + 137*t^2) + 
      2*s12^5*t^2*(180 - 17772*t + 353*t^2) + 
      4*s12^6*t*(27 - 3864*t + 353*t^2) + s12^7*(8 - 4504*t + 622*t^2) + 
      s12*t^6*(-832 + 1080*t + 1335*t^2) + 
      s12^4*t^3*(388 - 58372*t + 1451*t^2) + 
      s12^2*t^5*(-996 - 10312*t + 4117*t^2) + 
      s12^3*t^4*(-272 - 42152*t + 4937*t^2)) - 
    mmH^5*(492*s12^8 + 4*s12^7*(-246 + 641*t) + 
      4*s12^4*t^2*(90 - 11711*t + 269*t^2) + t^6*(-208 + 1756*t + 277*t^2) + 
      2*s12*t^5*(-342 + 1868*t + 999*t^2) + 
      s12^3*t^3*(-32 - 48544*t + 2091*t^2) + 2*s12^2*t^4*
       (-348 - 6428*t + 2199*t^2) + s12^6*(32 - 7784*t + 6257*t^2) + 
      s12^5*t*(204 - 22240*t + 6423*t^2)) - 
    mmH^7*(832*s12^6 + t^5*(716 + 135*t) + 4*s12^5*(-296 + 1177*t) - 
      3*s12^2*t^2*(-32 + 4144*t + 159*t^2) + 
      s12*t^3*(32 - 2392*t + 353*t^2) + s12^3*t*(96 - 8648*t + 3039*t^2) + 
      s12^4*(32 - 2812*t + 8186*t^2)) + 
    mmH^6*(796*s12^7 + 2*s12^6*(-768 + 2323*t) + 
      s12^3*t^2*(192 - 31664*t + 241*t^2) + t^5*(-84 + 1572*t + 257*t^2) + 
      2*s12*t^4*(-104 + 780*t + 671*t^2) + 
      s12^2*t^3*(-72 - 17336*t + 1069*t^2) + 
      4*s12^4*t*(47 - 4339*t + 1862*t^2) + s12^5*(48 - 6856*t + 10465*t^2)))*
   canMINP[3, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^3*
   t^3*(s12 + t)^3) + 
 ((I/2)*(120*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (14*s12^3 + 21*s12^2*t + 35*s12*t^2 + 12*t^3) - 
    4*mmH^10*(170*s12^3 + 8*t^2*(-1 + 20*t) + s12*t*(-16 + 479*t) + 
      s12^2*(-8 + 497*t)) + mmH^3*(40*s12^10 - 784*s12^9*t - 
      4*s12^8*t*(20 + 1737*t) + 2*s12^6*t^2*(1110 + 7872*t - 9935*t^2) + 
      s12^2*t^6*(920 + 19664*t - 4515*t^2) + 
      4*s12^7*t*(210 + 989*t - 4494*t^2) + 
      s12^4*t^4*(1492 + 35240*t - 2331*t^2) + 
      4*s12^5*t^3*(638 + 6897*t - 2254*t^2) + 
      s12*t^7*(2380 + 3888*t - 1471*t^2) + 3*s12^3*t^5*
       (12 + 11616*t - 1439*t^2) - 4*t^8*(-294 + 72*t + 25*t^2)) - 
    mmH*s12*t^2*(200*s12^9 + 808*s12^8*t + 112*t^7 + 
      s12^3*t^4*(164 - 236*t - 167*t^2) + 4*s12*t^6*(98 - 108*t + 25*t^2) - 
      2*s12^4*t^3*(26 - 480*t + 135*t^2) + 
      s12^2*t^5*(476 - 1024*t + 169*t^2) + 8*s12^7*(10 - 26*t + 185*t^2) + 
      s12^5*t^2*(100 + 472*t + 485*t^2) + s12^6*t*(200 - 340*t + 1431*t^2)) - 
    mmH^4*(240*s12^9 - 8*s12^8*(10 + 239*t) - 2*s12^7*t*(148 + 6681*t) + 
      s12^2*t^5*(6780 + 37852*t - 9295*t^2) + 
      s12^3*t^4*(5984 + 66700*t - 7557*t^2) + 
      4*s12^6*t*(495 + 2443*t - 6210*t^2) + 
      s12*t^6*(6680 + 6940*t - 4273*t^2) + 6*s12^4*t^3*
       (1218 + 10798*t - 1029*t^2) + t^7*(2604 - 1412*t - 531*t^2) - 
      8*s12^5*t^2*(-751 - 4697*t + 2209*t^2)) + 
    mmH^5*(500*s12^8 - s12^7*(312 + 2377*t) + 
      s12^6*(40 - 168*t - 11141*t^2) + s12*t^5*(9240 + 6608*t - 5945*t^2) + 
      4*s12^2*t^4*(2975 + 10932*t - 2053*t^2) + 
      2*s12^3*t^3*(5778 + 35614*t - 539*t^2) - 
      4*t^6*(-799 + 699*t + 282*t^2) + s12^4*t^2*(8432 + 52212*t + 533*t^2) - 
      4*s12^5*t*(-693 - 3863*t + 2572*t^2)) + 
    mmH^2*t*(160*s12^10 + 1832*s12^9*t - 224*t^8 + 
      s12^4*t^4*(232 - 8512*t - 321*t^2) + 8*s12*t^7*(-14 - 108*t + 25*t^2) + 
      8*s12^8*(-20 - 93*t + 752*t^2) + s12^5*t^3*(-168 - 5884*t + 915*t^2) + 
      s12^2*t^6*(1036 - 5216*t + 1109*t^2) + 
      s12^3*t^5*(1384 - 9904*t + 1203*t^2) + 4*s12^6*t^2*
       (15 - 1424*t + 1544*t^2) + 2*s12^7*t*(-80 - 1758*t + 4511*t^2)) + 
    mmH^9*(1460*s12^4 + 3*s12^3*(-40 + 2021*t) + 
      4*t^2*(10 - 49*t + 345*t^2) + s12*t*(80 - 524*t + 5699*t^2) + 
      s12^2*(40 - 448*t + 8962*t^2)) - 
    mmH^6*(600*s12^7 + 40*s12^6*(-12 + 11*t) + 
      4*s12*t^4*(1922 + 963*t - 593*t^2) - 2*t^5*(-1222 + 1408*t + 509*t^2) + 
      s12^5*(160 + 552*t + 4163*t^2) + s12^2*t^3*(10408 + 28496*t + 
        4201*t^2) + s12^4*t*(2684 + 14888*t + 15705*t^2) + 
      s12^3*t^2*(7688 + 35684*t + 16745*t^2)) - 
    mmH^8*(1520*s12^5 + 12*s12^4*(-20 + 743*t) + 
      t^3*(360 - 604*t + 1365*t^2) + s12*t^2*(880 - 1112*t + 8193*t^2) + 
      s12^2*t*(680 - 652*t + 18151*t^2) + s12^3*(160 - 384*t + 18847*t^2)) + 
    mmH^7*(920*s12^6 + 10*s12^5*(-40 + 613*t) + 
      4*t^4*(305 - 396*t + 46*t^2) + s12*t^3*(3772 + 508*t + 4741*t^2) + 
      3*s12^4*(80 + 168*t + 6313*t^2) + s12^2*t^2*(4124 + 7024*t + 
        17681*t^2) + s12^3*t*(1812 + 5836*t + 27013*t^2)))*
   canMINP[3, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - 
 ((I/15)*(578*mmH^9*(-1 + t) + mmH^8*(4314 - 2338*s12*(-1 + t) - 2729*t - 
      1361*t^2) + 120*s12^3*t^2*(11*s12^2 + 17*s12*t + 6*t^2) - 
    20*mmH*s12*t*(24*s12^5 - 480*t^4 + 12*s12*t^3*(-85 + 6*t) + 
      4*s12^2*t^2*(-101 + 20*t) + 3*s12^4*(-11 + 37*t) + 
      s12^3*t*(148 + 95*t)) + mmH^7*(-6060 + 3392*s12^2*(-1 + t) - 4847*t + 
      9124*t^2 + 713*t^3 + s12*(-19396 + 12625*t + 4667*t^2)) + 
    2*mmH^2*(960*t^5 + 60*s12^6*(-2 + 5*t) - 120*s12*t^4*(75 + 32*t) + 
      240*s12^2*t^3*(-32 - 39*t + 3*t^2) + s12^5*(2520 - 682*t + 795*t^2) + 
      2*s12^3*t*(-360 + 4625*t - 4593*t^2 + 370*t^3) + 
      s12^4*(-1200 + 7345*t - 2398*t^2 + 515*t^3)) - 
    2*mmH^6*(2040 + 874*s12^3*(-1 + t) - 10125*t + 4587*t^2 + 2751*t^3 - 
      95*t^4 + s12^2*(-17288 + 11305*t + 2715*t^2) + 
      s12*(-14550 - 7908*t + 17099*t^2 + 922*t^3)) + 
    mmH^3*(-180*s12^6*(-1 + t) - 240*t^4*(13 + 10*t) + 
      240*s12*t^3*(7 + 72*t + 2*t^2) - s12^5*(1552 + 691*t + 405*t^2) + 
      s12^4*(-26040 + 5697*t + 2056*t^2 - 295*t^3) + 
      s12^3*(11280 - 69000*t + 33522*t^2 + 6732*t^3 - 430*t^4) - 
      12*s12^2*t*(-360 + 3955*t - 3973*t^2 - 180*t^3 + 30*t^4)) + 
    mmH^4*(694*s12^5*(-1 + t) + 40*t^3*(17 + 76*t + 24*t^2) + 
      s12^4*(12550 - 5965*t + 631*t^2) + 4*s12^3*(13485 + 185*t - 6208*t^2 + 
        43*t^3) + 4*s12*t*(-1080 + 10325*t - 8819*t^2 - 630*t^3 + 120*t^4) + 
      6*s12^2*(-3240 + 18590*t - 8825*t^2 - 3676*t^3 + 175*t^4)) - 
    2*mmH^5*(199*s12^4*(-1 + t) + s12^3*(15126 - 9385*t - 949*t^2) + 
      s12^2*(27990 + 7781*t - 23130*t^2 - 627*t^3) + 
      2*t*(-360 + 2675*t - 1968*t^2 + 280*t^3 + 30*t^4) + 
      s12*(-7320 + 39070*t - 17809*t^2 - 9898*t^3 + 405*t^4)))*
   canMINP[3, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*
   t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/3)*(126*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t)^3 - 
    24*s12*t^2*(s12 + t)^3*(11*s12 + 5*t) - 
    4*mmH*t*(24*s12^6 + s12*(97 - 127*t)*t^4 + 15*t^5 + 33*s12^5*(1 + t) - 
      6*s12^3*t^2*(-69 + 55*t) - 6*s12^2*t^3*(-91 + 58*t) - 
      s12^4*t*(17 + 100*t)) + 2*mmH^2*(12*s12^6*(-2 + 5*t) + 
      t^4*(-96 + 77*t + 112*t^2) + s12^5*(184 - 270*t + 201*t^2) - 
      2*s12^3*t*(408 - 1633*t + 1237*t^2 + 63*t^3) - 
      s12*t^3*(528 - 790*t + 512*t^2 + 179*t^3) - 
      2*s12^2*t^2*(504 - 1814*t + 795*t^2 + 186*t^3) + 
      s12^4*(-240 + 1687*t - 1754*t^2 + 208*t^3)) - 
    2*mmH^4*(13*s12^5*(-1 + t) - 2*t^3*(-107 + 65*t + 56*t^2) + 
      s12^4*(-291 + 192*t + 127*t^2) + s12*t^2*(378 - 489*t - 57*t^2 + 
        112*t^3) + s12^2*t*(642 - 1143*t + 200*t^2 + 301*t^3) + 
      s12^3*(190 - 1075*t + 638*t^2 + 303*t^3)) - 
    mmH^3*(36*s12^6*(-1 + t) + s12^5*(296 - 391*t + 135*t^2) + 
      t^3*(336 - 928*t + 849*t^2 + 67*t^3) + 
      s12^4*(168 + 1803*t - 2281*t^2 + 194*t^3) + 
      s12*t^2*(1008 - 3264*t + 2766*t^2 - 1147*t^3 - 67*t^4) - 
      2*s12^2*t*(-504 + 1452*t - 3058*t^2 + 1715*t^3 + 51*t^4) + 
      s12^3*(336 - 400*t + 3402*t^2 - 4142*t^3 + 60*t^4)))*
   canMINP[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^3) + 
 (I*(3*mmH^2 + 6*t - mmH*(10 + t))*canMINP[3, 3, {t, s12, mmH}])/
  (mmH*s12*t^2) + (((4*I)/3)*(2*s12^2 + 2*(7*mmH - 6*s12 - 7*t) + 
    7*(-mmH + s12 + t)^2)*canMINP[3, 4, {s12, t, mmH}])/(s12*t^3) + 
 (((4*I)/3)*(7*s12^2 + 2*(mmH + 6*s12 - t) + 2*(-mmH + s12 + t)^2)*
   canMINP[3, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((4*I)*(12*s12^5 + 6*t^4*(1 + t) + 3*s12*t^3*(5 + 7*t) + 
    mmH^4*(8*s12 + 9*t) + s12^2*t^2*(19 + 34*t) + s12^4*(12 + 35*t) + 
    s12^3*t*(23 + 42*t) - mmH^3*(27*s12^2 + 3*t*(3 + 11*t) + 
      s12*(8 + 59*t)) - mmH*(35*s12^4 + 3*t^3*(7 + 9*t) + 
      2*s12^2*t*(25 + 59*t) + s12*t^2*(49 + 85*t) + s12^3*(23 + 96*t)) + 
    mmH^2*(42*s12^3 + 3*t^2*(8 + 15*t) + s12^2*(19 + 111*t) + 
      s12*t*(42 + 115*t)))*canMINP[4, 1, {s12, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)^2*t^2*(s12 + t)) + 
 ((4*I)*(-1 + s12)*(-12*s12^4 - 25*s12^3*t - 22*s12^2*t^2 - 2*s12*t^3 + t^4 + 
    3*mmH^3*(3*s12 + t) - mmH^2*(22*s12^2 + 33*s12*t + 5*t^2) + 
    mmH*(25*s12^3 + 56*s12^2*t + 26*s12*t^2 + t^3))*
   canMINP[4, 1, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*t^2*
   (s12 + t)) - ((4*I)*(mmH^4*s12 + 12*s12^5 + 5*t^4*(1 + t) + 
    5*s12*t^3*(1 + 2*t) + 4*s12^4*(3 + 8*t) + s12^2*t^2*(9 + 14*t) + 
    s12^3*t*(20 + 29*t) - mmH^3*(s12 + 10*s12^2 + 16*s12*t + 5*t^2) + 
    mmH^2*(29*s12^3 + 5*t^2*(1 + 3*t) + 9*s12^2*(1 + 6*t) + 
      3*s12*t*(5 + 13*t)) - mmH*(32*s12^4 + 5*t^3*(2 + 3*t) + 
      10*s12^3*(2 + 7*t) + 2*s12^2*t*(15 + 29*t) + s12*t^2*(19 + 34*t)))*
   canMINP[4, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*t^2*
   (s12 + t)) - ((I/6)*(924*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (86*s12^3 + 153*s12^2*t + 205*s12*t^2 + 156*t^3) - 
    2*mmH^10*(2800*s12^3 + t^2*(-416 + 2157*t) + s12*t*(-800 + 6859*t) + 
      s12^2*(-400 + 7724*t)) + mmH^5*(2820*s12^8 - s12^7*(2840 + 5981*t) + 
      s12*t^5*(37688 + 81508*t - 51419*t^2) + 
      s12^4*t^2*(45152 + 69380*t - 48847*t^2) + 
      s12^6*(200 - 21092*t - 28575*t^2) + 4*s12^2*t^4*
       (13555 + 52549*t - 25066*t^2) + 4*s12^3*t^3*(14873 + 51642*t - 
        24642*t^2) + 2*t^6*(6222 + 2446*t - 5193*t^2) - 
      4*s12^5*t*(-3709 + 5465*t + 7465*t^2)) - 
    mmH*s12*t^2*(1000*s12^9 + 3912*s12^8*t + 432*t^7 + 
      36*s12*t^6*(42 - 12*t + 23*t^2) + 4*s12^7*(108 - 92*t + 1713*t^2) + 
      2*s12^4*t^3*(-178 + 7040*t + 2769*t^2) + 
      s12^2*t^5*(1836 + 1228*t + 3031*t^2) + 
      s12^3*t^4*(516 + 8244*t + 4541*t^2) + 
      s12^5*t^2*(532 + 9956*t + 6787*t^2) + 
      s12^6*t*(1080 + 2092*t + 7623*t^2)) - 
    mmH^4*(1208*s12^9 - 4*s12^8*(100 + 2301*t) - 2*s12^7*t*(1916 + 29499*t) + 
      s12^3*t^4*(31904 + 218492*t - 140819*t^2) + 
      s12^2*t^5*(29612 + 181280*t - 89037*t^2) + 
      2*s12^4*t^3*(20166 + 68834*t - 77715*t^2) + 
      4*s12^5*t^2*(8126 + 14714*t - 35237*t^2) + 
      s12*t^6*(26232 + 58164*t - 33011*t^2) + 
      t^7*(10044 + 1352*t - 4525*t^2) - 4*s12^6*t*(-2663 - 2977*t + 
        29037*t^2)) + mmH^3*(200*s12^10 - 4064*s12^9*t - 
      8*s12^8*t*(-14 + 4197*t) + s12^4*t^4*(10052 + 60704*t - 109153*t^2) + 
      s12^3*t^5*(2964 + 108380*t - 78347*t^2) + 
      2*s12^6*t^2*(5982 + 16932*t - 57365*t^2) + 
      s12^2*t^6*(4248 + 83464*t - 40845*t^2) + 
      4*s12^7*t*(1134 + 3653*t - 21077*t^2) + 
      s12*t^7*(9180 + 22604*t - 11361*t^2) + 12*t^8*(378 + 8*t - 69*t^2) - 
      4*s12^5*t^3*(-3530 - 8161*t + 30117*t^2)) + 
    mmH^9*(13148*s12^4 + s12^3*(-4440 + 49867*t) + 
      2*t^2*(108 - 1454*t + 3809*t^2) + 2*s12^2*(100 - 5918*t + 32823*t^2) + 
      s12*t*(416 - 10304*t + 36449*t^2)) + 
    mmH^2*t*(800*s12^10 + 9184*s12^9*t - 864*t^8 + 
      72*s12*t^7*(-6 - 52*t + 23*t^2) + 36*s12^8*(-24 - 106*t + 789*t^2) + 
      3*s12^2*t^6*(1332 - 5636*t + 3289*t^2) + 
      4*s12^6*t^2*(79 + 284*t + 11724*t^2) + 
      2*s12^7*t*(-432 - 4814*t + 22009*t^2) + 
      s12^3*t^5*(4872 - 22232*t + 22761*t^2) + 
      s12^4*t^4*(-200 + 260*t + 34199*t^2) + 
      s12^5*t^3*(-1192 + 16244*t + 42991*t^2)) - 
    mmH^6*(5104*s12^7 + 4*s12^6*(-2040 + 5813*t) + 
      s12^2*t^3*(49592 + 108516*t - 20265*t^2) + 
      2*s12*t^4*(16708 + 30750*t - 18785*t^2) + 
      4*t^5*(2475 + 1886*t - 3017*t^2) + s12^3*t^2*(39336 + 34508*t + 
        71067*t^2) + s12^5*(800 - 44904*t + 80259*t^2) + 
      s12^4*t*(14060 - 56988*t + 130605*t^2)) - 
    mmH^8*(15480*s12^5 + 80*s12^4*(-127 + 1008*t) + 
      t^3*(1752 - 1888*t + 4431*t^2) + s12*t^2*(4304 - 17120*t + 42535*t^2) + 
      s12^2*t*(3352 - 38480*t + 119801*t^2) + 
      s12^3*(800 - 33536*t + 148633*t^2)) + 
    mmH^7*(10300*s12^6 + 2*s12^5*(-6120 + 33833*t) + 
      4*t^4*(1341 + 1024*t - 1294*t^2) + s12*t^3*(17532 + 10880*t + 
        8499*t^2) + s12^2*t^2*(20108 - 17424*t + 91447*t^2) + 
      s12^4*(1200 - 51056*t + 171009*t^2) + 
      s12^3*t*(9140 - 63024*t + 191799*t^2)))*canMINP[4, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 ((I/6)*(252*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (2*s12^3 + 43*s12^2*t + 111*s12*t^2 + 84*t^3) - 
    2*mmH^10*(732*s12^3 + 4*s12^2*(-89 + 521*t) + t^2*(-356 + 619*t) + 
      s12*t*(-712 + 2025*t)) + mmH^8*(-2920*s12^5 + s12^4*(9568 - 20368*t) + 
      s12^3*(224 + 40912*t - 46425*t^2) + 
      s12^2*t*(896 + 59768*t - 46397*t^2) + 
      s12*t^2*(1120 + 35072*t - 20207*t^2) + t^3*(448 + 6648*t - 3219*t^2)) + 
    mmH^4*(328*s12^9 + 2*s12^7*(2740 - 8937*t)*t - 4*s12^8*(28 + 603*t) + 
      s12^3*t^4*(6976 + 275828*t - 44293*t^2) + 
      s12^2*t^5*(8388 + 128680*t - 28911*t^2) + 
      2*s12^4*t^3*(3582 + 157518*t - 27325*t^2) + 
      4*s12^5*t^2*(1206 + 49826*t - 14207*t^2) + 
      4*s12^6*t*(335 + 15319*t - 10563*t^2) + 
      3*s12*t^6*(2808 + 7300*t - 3447*t^2) + 
      t^7*(3332 - 2368*t - 1215*t^2)) + mmH^2*t*(-224*s12^10 - 2688*s12^9*t + 
      288*t^8 + s12^8*(96 + 504*t - 7692*t^2) + 
      s12^3*t^5*(-1880 + 31768*t - 5679*t^2) + 
      2*s12^7*t*(48 + 3458*t - 4823*t^2) + 
      s12^5*t^3*(584 + 34756*t - 4181*t^2) + 4*s12^6*t^2*
       (41 + 5494*t - 1700*t^2) - 24*s12*t^7*(-6 - 84*t + 17*t^2) - 
      5*s12^2*t^6*(276 - 2828*t + 549*t^2) - 7*s12^4*t^4*
       (32 - 5548*t + 719*t^2)) + mmH^6*(1112*s12^7 + s12^6*(5448 - 7380*t) + 
      s12^3*t^2*(8216 + 314372*t - 101811*t^2) + 
      s12^4*t*(2788 + 213132*t - 97469*t^2) + 
      s12^2*t^3*(12032 + 214524*t - 59811*t^2) + 
      s12^5*(224 + 63384*t - 46879*t^2) + 2*s12*t^4*(4724 + 27114*t - 
        10825*t^2) - 4*t^5*(-767 + 280*t + 980*t^2)) + 
    mmH*s12*t^2*(280*s12^9 + 1112*s12^8*t + 144*t^7 + 
      12*s12*t^6*(42 - 108*t + 17*t^2) + 2*s12^4*t^3*(-54 + 32*t + 135*t^2) + 
      4*s12^7*(12 - 20*t + 433*t^2) + s12^5*t^2*(4 - 1372*t + 449*t^2) + 
      s12^2*t^5*(628 - 2692*t + 693*t^2) + 
      s12^3*t^4*(228 - 932*t + 759*t^2) + 
      s12^6*t*(120 - 1052*t + 1181*t^2)) - 
    mmH^5*(932*s12^8 + s12^7*(904 - 3039*t) + 
      s12^4*t^2*(7744 + 346124*t - 94077*t^2) + 
      s12^6*(56 + 29308*t - 28677*t^2) + 4*s12^3*t^3*(3075 + 93980*t - 
        19448*t^2) + s12*t^5*(11608 + 37172*t - 18017*t^2) + 
      4*s12^5*t*(575 + 39481*t - 17717*t^2) + 
      4*s12^2*t^4*(3587 + 50121*t - 11489*t^2) - 
      2*t^6*(-2030 + 1998*t + 1473*t^2)) - 
    mmH^3*(56*s12^10 - 1248*s12^9*t + 8*s12^8*(2 - 1163*t)*t + 
      s12^4*t^4*(2020 + 158832*t - 20063*t^2) + 
      s12^3*t^5*(-52 + 125036*t - 19577*t^2) + 
      s12^2*t^6*(984 + 56200*t - 12315*t^2) + 
      4*s12^7*t*(126 + 2707*t - 5547*t^2) + 
      s12*t^7*(3012 + 9692*t - 3267*t^2) + 14*s12^6*t^2*
       (114 + 4108*t - 1913*t^2) - 12*t^8*(-126 + 40*t + 17*t^2) - 
      4*s12^5*t^3*(-662 - 31631*t + 5751*t^2)) + 
    mmH^9*(3156*s12^4 + 15*s12^3*(-280 + 873*t) + 
      2*t^2*(-28 - 1774*t + 1267*t^2) + 2*s12^2*(-28 - 6010*t + 9969*t^2) + 
      s12*t*(-112 - 11368*t + 12365*t^2)) + 
    mmH^7*(524*s12^6 + 2*s12^5*(-5256 + 8333*t) + 
      4*t^4*(-377 - 1200*t + 914*t^2) + s12*t^3*(-4548 - 56408*t + 
        22503*t^2) + s12^4*(-336 - 69856*t + 59465*t^2) + 
      s12^2*t^2*(-4908 - 147536*t + 63367*t^2) + 
      s12^3*t*(-2204 - 155272*t + 88515*t^2)))*
   canMINP[4, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   t^3*(s12 + t)^2) + 
 ((I/3)*(36*mmH^10*(s12 + t)^2 + mmH^9*(-226*s12^3 + s12^2*(76 - 831*t) + 
      s12*(152 - 1021*t)*t + 4*(23 - 86*t)*t^2) - 4*s12^3*t^3*(s12 + t)^2*
     (10*s12^3 + 39*s12^2*t + 59*s12*t^2 + 36*t^3) + 
    mmH*s12*t*(80*s12^9 + 376*s12^8*t + 48*t^7 + 3*s12^6*t^2*(-284 + 33*t) + 
      4*s12^7*t*(-134 + 169*t) + s12^5*t^2*(-16 + 748*t - 1025*t^2) + 
      s12^3*t^4*(72 - 208*t - 435*t^2) + s12^2*t^5*(204 - 1636*t - 101*t^2) - 
      4*s12*t^6*(-42 + 180*t + 5*t^2) - 2*s12^4*t^3*(14 - 886*t + 579*t^2)) + 
    mmH^8*(520*s12^4 + s12^3*(-396 + 3194*t) + 2*t^2*(12 - 308*t + 519*t^2) + 
      s12*t*(40 - 1536*t + 4477*t^2) + s12^2*(16 - 1300*t + 6125*t^2)) + 
    mmH^2*(16*s12^10 - 304*s12^9*t + 96*t^8 - 4*s12^8*t*(44 + 459*t) - 
      4*s12^7*t^2*(-332 + 515*t) + 8*s12*t^7*(12 + 108*t + 5*t^2) + 
      3*s12^2*t^6*(-92 + 1956*t + 63*t^2) + 16*s12^6*t^2*
       (3 + 204*t + 184*t^2) + 2*s12^3*t^5*(-198 + 5434*t + 687*t^2) + 
      4*s12^4*t^4*(-5 + 1928*t + 1351*t^2) + 
      s12^5*t^3*(148 + 3624*t + 7679*t^2)) - 
    mmH^7*(572*s12^5 + s12^4*(-856 + 6010*t) + 
      t^3*(132 - 1544*t + 1505*t^2) + 4*s12^3*(16 - 901*t + 4059*t^2) + 
      4*s12^2*t*(67 - 1573*t + 4591*t^2) + 
      s12*t^2*(336 - 5136*t + 8795*t^2)) - 
    mmH^3*(96*s12^9 - 32*s12^8*(1 + 12*t) - s12^7*t*(1420 + 2141*t) + 
      4*t^7*(102 - 72*t + 5*t^2) + s12*t^6*(924 + 2764*t + 219*t^2) + 
      8*s12^6*t*(6 - 78*t + 365*t^2) + 2*s12^2*t^5*(330 + 7390*t + 909*t^2) + 
      4*s12^5*t^2*(69 + 1871*t + 4254*t^2) + 
      s12^3*t^4*(384 + 24472*t + 9739*t^2) + 
      s12^4*t^3*(468 + 19480*t + 20807*t^2)) - 
    mmH^5*(242*s12^7 + s12^6*(-636 + 3295*t) + t^5*(660 - 2188*t + 519*t^2) + 
      8*s12^5*(8 - 729*t + 2146*t^2) + s12*t^4*(1972 - 2380*t + 5059*t^2) + 
      4*s12^4*t*(121 - 2086*t + 9747*t^2) + 4*s12^3*t^2*
       (363 - 4*t + 10666*t^2) + s12^2*t^3*(2344 + 2892*t + 21935*t^2)) + 
    mmH^6*(364*s12^6 + 24*s12^5*(-41 + 256*t) + 
      t^4*(372 - 2264*t + 1183*t^2) + 3*s12^2*t^2*(396 - 3100*t + 9035*t^2) + 
      4*s12^3*t*(135 - 2435*t + 9092*t^2) + 
      s12*t^3*(1116 - 6360*t + 9107*t^2) + s12^4*(96 - 5568*t + 22931*t^2)) + 
    mmH^4*(200*s12^8 + s12^7*(-220 + 566*t) + t^6*(708 - 1232*t + 131*t^2) + 
      2*s12*t^5*(966 + 1064*t + 699*t^2) + 4*s12^6*(4 - 991*t + 1163*t^2) + 
      s12^2*t^4*(2176 + 16036*t + 9369*t^2) + 
      2*s12^3*t^3*(776 + 11670*t + 14243*t^2) + 
      s12^5*t*(220 - 4868*t + 21155*t^2) + 
      s12^4*t^2*(804 + 9588*t + 37289*t^2)))*canMINP[4, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) - 
 ((I/30)*(108*mmH^4*(-1 + t) - 20*t^2*(38*s12 + 25*t) + 
    mmH^3*(1280 - 46*s12*(-1 + t) - 1003*t + 247*t^2) + 
    10*mmH*t*(8*s12^2 + 2*s12*(9 + 59*t) + t*(197 + 78*t)) + 
    mmH^2*(800 - 40*s12^2*(-1 + t) - 2170*t + 101*t^2 - 365*t^3 + 
      s12*(-680 + 692*t - 400*t^2)))*canMINP[4, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/6)*(26*mmH^4*(-1 + t) + 4*t^2*(38*s12 + 13*t) - 
    3*mmH^3*(-88 + 6*s12*(-1 + t) + 55*t + 9*t^2) + 
    2*mmH*t*(8*s12^2 + (103 - 32*t)*t - 6*s12*(3 + 17*t)) + 
    mmH^2*(160 - 8*s12^2*(-1 + t) - 406*t + 209*t^2 - t^3 + 
      4*s12*(-38 + 19*t + 16*t^2)))*canMINP[4, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/6)*(mmH^2*(4*s12 - 13*t) + 2*(s12 - 12*t)*t + 2*mmH*t*(-7 + 6*t) + 
    mmH*s12*(4 + 23*t))*canMINP[4, 3, {t, s12, mmH}])/(mmH*s12*t^3) + 
 ((I/3)*(s12 + s12^2 - 14*(-mmH + s12 + t) + 7*(-mmH + s12 + t)^2)*
   canMINP[4, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((I/3)*(mmH + 13*s12 + 7*s12^2 - t + (-mmH + s12 + t)^2)*
   canMINP[4, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((I/4)*(304*mmH^11*(s12 + t)^2 + mmH^10*(-1876*s12^3 + 
      s12^2*(272 - 5136*t) + s12*(544 - 4513*t)*t + (272 - 1401*t)*t^2) + 
    4*s12^3*t^4*(s12 + t)^2*(26*s12^3 + 47*s12^2*t + 67*s12*t^2 + 52*t^3) - 
    mmH^4*(388*s12^9 - 2*s12^8*(64 + 1339*t) - 2*s12^7*t*(650 + 8453*t) + 
      s12^2*t^5*(9636 + 57912*t - 29467*t^2) + 
      2*s12^3*t^4*(5088 + 33566*t - 23813*t^2) + 
      2*s12^6*t*(1770 + 1642*t - 16277*t^2) + 
      4*s12^4*t^3*(3273 + 9891*t - 12703*t^2) + 
      4*s12^5*t^2*(2682 + 4077*t - 10393*t^2) + 
      2*s12*t^6*(4356 + 9462*t - 5329*t^2) + 
      3*t^7*(1116 + 144*t - 485*t^2)) + 
    mmH^5*(936*s12^8 - s12^7*(896 + 853*t) + 
      s12^2*t^4*(17612 + 64832*t - 33829*t^2) + 
      s12*t^5*(12424 + 25656*t - 16809*t^2) + 
      2*s12^3*t^3*(9638 + 30338*t - 16443*t^2) + 
      s12^4*t^2*(14776 + 17280*t - 11399*t^2) + 
      s12^6*(64 - 6944*t - 4199*t^2) + t^6*(4140 + 1496*t - 3335*t^2) - 
      2*s12^5*t*(-2446 + 4386*t + 735*t^2)) - 
    mmH*s12*t^2*(320*s12^9 + 1256*s12^8*t + 144*t^7 + 
      4*s12*t^6*(126 - 36*t + 67*t^2) + 4*s12^4*t^3*(-27 + 1151*t + 
        474*t^2) + s12^2*t^5*(612 + 412*t + 989*t^2) + 
      2*s12^7*(72 - 56*t + 1097*t^2) + s12^3*t^4*(180 + 2728*t + 1525*t^2) + 
      s12^5*t^2*(180 + 3208*t + 2249*t^2) + 
      s12^6*t*(360 + 664*t + 2447*t^2)) + 
    mmH^3*(64*s12^10 - 1272*s12^9*t - 2*s12^8*t*(-8 + 5179*t) + 
      s12^3*t^5*(796 + 34244*t - 26279*t^2) + 
      4*s12^5*t^3*(1150 + 2104*t - 9737*t^2) + 
      s12*t^7*(3060 + 7484*t - 3659*t^2) + 12*s12^7*t*
       (126 + 386*t - 2133*t^2) + 4*t^8*(378 + 8*t - 67*t^2) - 
      4*s12^2*t^6*(-342 - 6816*t + 3329*t^2) - 
      4*s12^6*t^2*(-993 - 2562*t + 8782*t^2) - 
      4*s12^4*t^4*(-779 - 4304*t + 9219*t^2)) + 
    mmH^2*t*(256*s12^10 + 2916*s12^9*t - 288*t^8 + 
      8*s12*t^7*(-18 - 156*t + 67*t^2) + 6*s12^3*t^5*
       (276 - 1196*t + 1253*t^2) + 4*s12^4*t^4*(2 + 145*t + 2902*t^2) + 
      s12^2*t^6*(1332 - 5596*t + 3193*t^2) + 
      2*s12^8*(-144 - 612*t + 4469*t^2) + 2*s12^7*t*(-144 - 1520*t + 
        6897*t^2) + 2*s12^6*t^2*(58 + 364*t + 7527*t^2) + 
      s12^5*t^3*(-344 + 5952*t + 14433*t^2)) + 
    mmH^9*(4488*s12^4 + s12^3*(-1472 + 16843*t) + 
      t^2*(64 - 1008*t + 2425*t^2) + s12*t*(128 - 3560*t + 11931*t^2) + 
      s12^2*(64 - 4024*t + 21893*t^2)) - 
    mmH^6*(1804*s12^7 + 16*s12^6*(-161 + 607*t) + 
      s12*t^4*(10904 + 18144*t - 12653*t^2) + 
      s12^2*t^3*(16072 + 30572*t - 7449*t^2) + 
      t^5*(3268 + 2168*t - 3909*t^2) + 8*s12^3*t^2*(1595 + 713*t + 
        3198*t^2) + 2*s12^4*t*(2290 - 10574*t + 25023*t^2) + 
      s12^5*(256 - 14832*t + 32777*t^2)) - 
    mmH^8*(5404*s12^5 + s12^4*(-3296 + 27902*t) + 
      t^3*(552 - 856*t + 1331*t^2) + 2*s12*t^2*(680 - 3222*t + 6851*t^2) + 
      4*s12^3*(64 - 2831*t + 12673*t^2) + s12^2*t*(1064 - 13616*t + 
        39973*t^2)) + mmH^7*(3680*s12^6 + s12^5*(-3904 + 24490*t) + 
      2*t^4*(870 + 476*t - 879*t^2) + s12*t^3*(5652 + 1748*t + 2297*t^2) + 
      4*s12^2*t^2*(1617 - 2222*t + 7554*t^2) + 
      8*s12^4*(48 - 2131*t + 7605*t^2) + s12^3*t*(2940 - 22828*t + 
        66319*t^2)))*canMINP[5, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/4)*(84*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (2*s12^3 - 13*s12^2*t - 37*s12*t^2 - 28*t^3) + 
    mmH^10*(-456*s12^3 + 13*s12*(32 - 103*t)*t + (208 - 419*t)*t^2 - 
      4*s12^2*(-52 + 331*t)) + mmH^8*(-692*s12^5 + s12^4*(2944 - 5478*t) + 
      s12^2*t*(272 + 17656*t - 14457*t^2) + 
      s12^3*(64 + 12316*t - 13482*t^2) + 4*s12*t^2*(88 + 2535*t - 1667*t^2) + 
      t^3*(144 + 1856*t - 1115*t^2)) - 
    mmH^5*(292*s12^8 + s12^7*(304 - 595*t) + 
      s12^4*t^2*(2472 + 105804*t - 23177*t^2) + 
      s12^2*t^4*(4876 + 61620*t - 14865*t^2) + 
      2*s12^3*t^3*(2026 + 57514*t - 11231*t^2) + 
      2*s12^5*t*(362 + 24270*t - 7823*t^2) + s12^6*(16 + 9124*t - 6285*t^2) + 
      s12*t^5*(3960 + 11288*t - 6027*t^2) + t^6*(1372 - 1388*t - 983*t^2)) - 
    mmH^7*(68*s12^6 + s12^5*(3296 - 3762*t) + 
      s12^3*t*(676 + 46772*t - 25367*t^2) + 
      s12^4*(96 + 21392*t - 15502*t^2) + 2*s12^2*t^2*
       (786 + 21876*t - 9853*t^2) + s12*t^3*(1500 + 16276*t - 7453*t^2) + 
      2*t^4*(254 + 600*t - 625*t^2)) - mmH^3*(16*s12^10 - 392*s12^9*t - 
      2*s12^8*t*(8 + 1361*t) + 2*s12^4*t^4*(342 + 24672*t - 2677*t^2) + 
      3*s12^3*t^5*(28 + 13276*t - 2139*t^2) + 
      2*s12^2*t^6*(204 + 9164*t - 2063*t^2) + 
      4*s12^7*t*(42 + 810*t - 1399*t^2) + 4*s12^6*t^2*
       (129 + 4388*t - 1299*t^2) + s12*t^7*(1020 + 3212*t - 1089*t^2) + 
      4*s12^5*t^3*(210 + 9692*t - 1037*t^2) - 4*t^8*(-126 + 40*t + 17*t^2)) + 
    mmH^4*(92*s12^9 - 2*s12^8*(16 + 373*t) - 6*s12^7*t*(-278 + 777*t) + 
      s12^2*t^5*(2940 + 40816*t - 9609*t^2) + 
      2*s12^6*t*(218 + 9406*t - 4623*t^2) + 4*s12^3*t^4*
       (600 + 21473*t - 3392*t^2) + 4*s12^4*t^3*(581 + 24213*t - 3348*t^2) + 
      4*s12^5*t^2*(386 + 15263*t - 2899*t^2) + 
      4*s12*t^6*(718 + 1761*t - 864*t^2) - 9*t^7*(-124 + 88*t + 45*t^2)) + 
    mmH*s12*t^2*(80*s12^9 + 312*s12^8*t + 48*t^7 + 
      s12^5*t^2*(4 - 460*t + 3*t^2) + 4*s12^4*t^3*(-9 + 19*t + 15*t^2) + 
      4*s12*t^6*(42 - 108*t + 17*t^2) + s12^6*t*(40 - 360*t + 209*t^2) + 
      2*s12^7*(8 - 8*t + 225*t^2) + s12^2*t^5*(204 - 884*t + 231*t^2) + 
      s12^3*t^4*(68 - 260*t + 259*t^2)) + 
    mmH^6*(448*s12^7 - 4*s12^6*(-436 + 299*t) + 
      s12^2*t^3*(3984 + 64412*t - 18791*t^2) + 
      2*s12^3*t^2*(1316 + 47580*t - 14475*t^2) + 
      s12^5*(64 + 19648*t - 10641*t^2) + s12*t^4*(3192 + 15808*t - 
        7217*t^2) + 4*s12^4*t*(215 + 16265*t - 6186*t^2) - 
      3*t^5*(-348 + 200*t + 439*t^2)) + 
    mmH^2*t*(-64*s12^10 - 796*s12^9*t + 96*t^8 + 
      s12^8*(32 + 120*t - 2134*t^2) + 2*s12^7*t*(16 + 1040*t - 1093*t^2) + 
      s12^2*t^6*(-444 + 4684*t - 915*t^2) + 
      s12^5*t^3*(184 + 10672*t - 687*t^2) + 2*s12^6*t^2*
       (22 + 3364*t - 487*t^2) - 8*s12*t^7*(-6 - 84*t + 17*t^2) - 
      8*s12^3*t^5*(73 - 1291*t + 239*t^2) - 2*s12^4*t^4*
       (24 - 6110*t + 789*t^2)) + mmH^9*(900*s12^4 + s12^3*(-1264 + 3891*t) + 
      t^2*(-16 - 1020*t + 871*t^2) + s12*t*(-32 - 3304*t + 4079*t^2) + 
      s12^2*(-16 - 3548*t + 6247*t^2)))*canMINP[5, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - ((I/4)*(44*mmH^10*(s12 + t)^2 + 
    mmH^9*(-254*s12^3 + s12^2*(24 - 841*t) + 3*s12*(16 - 313*t)*t + 
      8*(3 - 38*t)*t^2) - 8*s12^3*t^3*(s12 + t)^2*(2*s12^3 + 11*s12^2*t + 
      19*s12*t^2 + 12*t^3) + 4*mmH*s12*t*(10*s12^9 + 52*s12^8*t + 8*t^7 + 
      s12^6*t^2*(-143 + 7*t) + 3*s12^7*t*(-28 + 33*t) + 
      s12^4*t^3*(-2 + 254*t - 189*t^2) + s12^5*t^2*(-2 + 93*t - 172*t^2) + 
      s12^3*t^4*(14 - 51*t - 73*t^2) + s12^2*t^5*(34 - 273*t - 21*t^2) + 
      s12*t^6*(28 - 120*t - 5*t^2)) + mmH^2*(8*s12^10 - 112*s12^9*t + 
      s12^7*(732 - 911*t)*t^2 + 64*t^8 - 36*s12^8*t*(4 + 25*t) + 
      8*s12*t^7*(8 + 72*t + 5*t^2) + 4*s12^2*t^6*(-46 + 971*t + 49*t^2) + 
      2*s12^3*t^5*(-148 + 3610*t + 497*t^2) + 
      4*s12^4*t^4*(-20 + 1306*t + 899*t^2) + 4*s12^5*t^3*
       (14 + 608*t + 1297*t^2) + s12^6*t^2*(24 + 1996*t + 2291*t^2)) + 
    mmH^8*(564*s12^4 + 3*s12^3*(-44 + 995*t) + 2*t^2*(4 - 158*t + 399*t^2) + 
      4*s12*t*(4 - 183*t + 903*t^2) + s12^2*(8 - 548*t + 5243*t^2)) + 
    mmH^4*(100*s12^8 + s12^7*(-100 + 981*t) + 4*t^6*(118 - 209*t + 31*t^2) + 
      2*s12*t^5*(628 + 610*t + 575*t^2) + 8*s12^5*t*(13 - 422*t + 2205*t^2) + 
      2*s12^2*t^4*(632 + 5080*t + 3333*t^2) + 
      4*s12^3*t^3*(184 + 3716*t + 4979*t^2) + s12^6*(8 - 2564*t + 5537*t^2) + 
      4*s12^4*t^2*(88 + 1462*t + 6821*t^2)) - 
    mmH^3*(48*s12^9 - 60*s12^7*t*(17 + 5*t) + 4*s12^8*(-4 + 7*t) + 
      4*t^7*(68 - 48*t + 5*t^2) + 4*s12*t^6*(154 + 451*t + 59*t^2) + 
      2*s12^2*t^5*(196 + 4826*t + 717*t^2) + 
      3*s12^6*t*(8 - 252*t + 1209*t^2) + 2*s12^3*t^4*
       (48 + 7996*t + 3343*t^2) + 2*s12^4*t^3*(72 + 6268*t + 7133*t^2) + 
      s12^5*t^2*(120 + 4448*t + 12537*t^2)) - 
    mmH^7*(612*s12^5 + s12^4*(-304 + 5414*t) + 2*t^3*(32 - 492*t + 545*t^2) + 
      4*s12^3*(8 - 407*t + 3381*t^2) + s12*t^2*(160 - 3020*t + 6597*t^2) + 
      s12^2*t*(128 - 3360*t + 14413*t^2)) - 
    mmH^5*(158*s12^7 + 11*s12^6*(-24 + 295*t) + 
      2*t^5*(216 - 760*t + 209*t^2) + 2*s12*t^4*(604 - 944*t + 1843*t^2) + 
      4*s12^2*t^3*(322 + 397*t + 3907*t^2) + 
      4*s12^4*t*(58 - 1237*t + 7685*t^2) + s12^5*(32 - 3320*t + 15093*t^2) + 
      2*s12^3*t^2*(356 + 32*t + 15679*t^2)) + 
    mmH^6*(356*s12^6 + 94*s12^5*(-4 + 59*t) + 2*t^4*(112 - 784*t + 433*t^2) + 
      8*s12*t^3*(77 - 527*t + 821*t^2) + 4*s12^4*(12 - 690*t + 4781*t^2) + 
      3*s12^3*t*(88 - 1792*t + 9449*t^2) + 
      s12^2*t^2*(608 - 5640*t + 20091*t^2)))*canMINP[5, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) - 
 ((I/40)*(933*mmH^4*(-1 + t) + 20*t^2*(14*s12 + 11*t) + 
    mmH^3*(4490 - 41*s12*(-1 + t) - 2338*t - 1408*t^2) + 
    10*mmH*t*(28*s12^2 + (21 - 73*t)*t + s12*(-34 + 46*t)) + 
    mmH^2*(2920 - 140*s12^2*(-1 + t) - 11740*t + 7621*t^2 - 55*t^3 - 
      4*s12*(845 - 548*t + 75*t^2)))*canMINP[5, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/8)*(229*mmH^4*(-1 + t) - 4*t^2*(14*s12 + 3*t) + 
    mmH^3*(746 - 93*s12*(-1 + t) - 378*t - 356*t^2) + 
    2*mmH*t*(28*s12^2 + (83 - 91*t)*t + 2*s12*(17 + 5*t)) + 
    mmH^2*(584 - 28*s12^2*(-1 + t) - 2264*t + 1513*t^2 + 21*t^3 + 
      4*s12*(-93 + 86*t + t^2)))*canMINP[5, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/8)*(2*t*(5*s12 + 8*t) + mmH^2*(4*s12 + 11*t) - 
    mmH*(2*t*(7 + 4*t) + s12*(-4 + 13*t)))*canMINP[5, 3, {t, s12, mmH}])/
  (mmH*s12*t^3) + ((I/4)*(8*s12 + 8*s12^2 - 42*(-mmH + s12 + t) + 
    21*(-mmH + s12 + t)^2)*canMINP[5, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((I/4)*(42*s12 + 21*s12^2 - 8*(-mmH + s12 + t) + 8*(-mmH + s12 + t)^2)*
   canMINP[5, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) - 
 ((4*I)*(-1 + mmH)*(mmH^7*(4*s12 + t) + 
    2*s12*t*(10*s12^3*t^3 - 2*s12^2*(-2 + t)*t^3 + s12*(9 - 4*t)*t^4 + 
      4*t^5 + 3*s12^4*t*(1 + 4*t) + s12^5*(2 + 4*t)) - 
    mmH^6*(15*s12^2 + t*(10 + 13*t) + 2*s12*(5 + 14*t)) + 
    mmH*(s12^5*(4 - 25*t)*t + 16*t^6 + 48*s12*t^6 + 8*s12^6*(1 + 2*t) + 
      s12^3*t^3*(-16 + 35*t) + 2*s12^2*t^4*(-17 + 63*t) - 
      s12^4*t^2*(2 + 81*t)) + mmH^5*(9*s12^3 + t^2*(46 + 21*t) + 
      2*s12^2*(17 + 69*t) + s12*t*(80 + 141*t)) + 
    mmH^4*(11*s12^4 + (-96 + t)*t^3 - 2*s12^3*(28 + 73*t) - 
      2*s12*t^2*(89 + 147*t) - 2*s12^2*t*(69 + 226*t)) + 
    mmH^3*(-9*s12^5 + 2*(55 - 9*t)*t^4 + 44*s12^2*t^2*(3 + 13*t) + 
      s12^4*(58 + 57*t) + 4*s12^3*t*(29 + 75*t) + s12*t^3*(184 + 329*t)) - 
    mmH^2*(2*(33 - 4*t)*t^5 + 7*s12^4*t*(8 + t) + s12^5*(34 + 38*t) + 
      4*s12*t^4*(21 + 50*t) + 2*s12^3*t^2*(14 + 73*t) + 
      s12^2*t^3*(24 + 385*t)))*canMINP[6, 1, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - t)^3*t^2*(s12 + t)) + 
 ((4*I)*(-1 + mmH)*(4*mmH^6*(3*s12^2 - 8*s12*t + t^2) + 
    2*s12*t*(t^5*(1 + 2*t) + s12^5*(2 + 4*t) + 3*s12^3*t^2*(3 + 14*t) + 
      s12*t^4*(7 + 18*t) + s12^4*t*(7 + 20*t) + 2*s12^2*t^3*(5 + 21*t)) - 
    mmH^3*(9*s12^5 - s12*(-56 + t)*t^3 + 2*(-2 + t)*t^4 + 
      12*s12^4*(-1 + 11*t) + 8*s12^3*t*(-6 + 37*t) + 
      2*s12^2*t^2*(12 + 37*t)) + 2*mmH^4*(19*s12^4 + s12*(26 - 51*t)*t^2 - 
      3*t^3 + s12^2*t*(1 + 21*t) + s12^3*(-4 + 91*t)) + 
    mmH^5*(-41*s12^3 + s12^2*(6 - 25*t) + (2 - 7*t)*t^2 + 
      s12*t*(-16 + 105*t)) + 2*mmH^2*(-3*s12^5*(3 + t) + t^5*(1 + 6*t) + 
      3*s12^4*t*(-11 + 19*t) + s12*t^4*(17 + 36*t) + s12^2*t^3*(24 + 65*t) + 
      s12^3*t^2*(-40 + 119*t)) + mmH*(8*s12^6*(1 + 2*t) - 
      16*s12*t^5*(1 + 3*t) - 29*s12^2*t^4*(2 + 5*t) - t^6*(2 + 7*t) + 
      s12^5*t*(28 + 23*t) - 4*s12^4*t^2*(-9 + 26*t) - s12^3*t^3*(4 + 215*t)))*
   canMINP[6, 1, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)*s12*(mmH - t)^3*
   t^2*(s12 + t)^3) - ((4*I)*(-1 + mmH)*(mmH^4*(3*s12 + 8*t) + 
    mmH^3*(7*s12^2 + s12*(10 - 3*t) + 5*t*(2 + t)) + 
    2*s12*(4*s12^4 + 4*t^3 + 2*s12*t^2*(5 + 4*t) + s12^3*(1 + 14*t) + 
      s12^2*t*(7 + 18*t)) - mmH^2*(15*s12^3 + 20*t^2 + 18*s12^2*(1 + 3*t) + 
      2*s12*t*(19 + 27*t)) + mmH*(-3*s12^4 + 16*t^3 + 8*s12*t^2*(3 + 4*t) + 
      3*s12^3*(2 + 7*t) + s12^2*t*(14 + 61*t)))*canMINP[6, 1, {t, s12, mmH}])/
  (mmH*(mmH - s12)^3*s12*t^2*(s12 + t)) - 
 ((I/40)*(1260*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (198*s12^3 + 489*s12^2*t + 805*s12*t^2 + 556*t^3) - 
    4*mmH^10*(1884*s12^3 + 4*s12^2*(-53 + 1252*t) + t^2*(-212 + 1331*t) + 
      2*s12*t*(-212 + 2081*t)) + 
    mmH^5*(4892*s12^8 + 3*s12^7*(-1768 + 673*t) + 
      s12^4*t^2*(85696 + 387428*t - 326419*t^2) + 
      2*s12^2*t^4*(80270 + 448262*t - 239275*t^2) + 
      s12*t^5*(89832 + 316556*t - 171903*t^2) + 
      4*s12^3*t^3*(38153 + 238774*t - 151702*t^2) + 
      4*s12^5*t*(5913 + 1141*t - 10745*t^2) + 
      4*t^6*(4879 + 4139*t - 5225*t^2) + s12^6*(344 - 29596*t + 1689*t^2)) - 
    mmH*s12*t^2*(1720*s12^9 + 7432*s12^8*t - 3536*t^7 + 
      44*s12*t^6*(-250 - 436*t + 33*t^2) + 8*s12^7*(78 + 302*t + 2045*t^2) + 
      s12^2*t^5*(-12340 - 51364*t + 5739*t^2) + 
      2*s12^4*t^3*(-890 + 13796*t + 5827*t^2) + 
      s12^3*t^4*(-6396 - 31740*t + 8273*t^2) + 
      s12^5*t^2*(676 + 42892*t + 19463*t^2) + 
      s12^6*t*(1560 + 18156*t + 22507*t^2)) + 
    mmH^9*(17748*s12^4 + s12^3*(-5944 + 64123*t) + 
      4*t^2*(86 - 367*t + 1742*t^2) + 4*s12^2*(86 - 3437*t + 19008*t^2) + 
      s12*t*(688 - 9272*t + 36561*t^2)) - 
    mmH^4*(2032*s12^9 - 16*s12^8*(43 + 661*t) - 2*s12^7*t*(1596 + 34793*t) + 
      s12^3*t^4*(172896 + 1251676*t - 575301*t^2) + 
      s12^2*t^5*(181964 + 921072*t - 324273*t^2) + 
      2*s12^4*t^3*(52614 + 347338*t - 281181*t^2) + 
      s12*t^6*(92216 + 244436*t - 90173*t^2) + 
      t^7*(15836 + 5336*t - 8185*t^2) - 4*s12^6*t*(-3911 + 211*t + 
        39688*t^2) - 8*s12^5*t^2*(-6695 - 15829*t + 40804*t^2)) + 
    mmH^3*(344*s12^10 - 6224*s12^9*t - 396*s12^8*t*(-4 + 129*t) + 
      s12^4*t^4*(69124 + 595136*t - 350211*t^2) + 
      s12^3*t^5*(135380 + 929404*t - 259395*t^2) + 
      s12^2*t^6*(137656 + 541448*t - 119295*t^2) + 
      4*s12^5*t^3*(7274 + 17797*t - 81596*t^2) + 
      4*s12^7*t*(1638 + 2397*t - 34420*t^2) + 
      s12*t^7*(60668 + 101660*t - 25421*t^2) + 
      4*t^8*(1798 + 152*t - 363*t^2) - 2*s12^6*t^2*(-8862 + 13468*t + 
        116831*t^2)) + mmH^2*t*(1376*s12^10 + 15688*s12^9*t - 1376*t^8 + 
      8*s12*t^7*(-2814 - 2212*t + 363*t^2) + 
      8*s12^8*(-156 - 549*t + 6497*t^2) + 6*s12^7*t*(-208 + 2438*t + 
        16201*t^2) + s12^2*t^6*(-59332 - 163996*t + 22975*t^2) + 
      4*s12^6*t^2*(31 + 19804*t + 31077*t^2) + 
      s12^3*t^5*(-62712 - 360248*t + 58295*t^2) + 
      s12^4*t^4*(-31720 - 262508*t + 89125*t^2) + 
      s12^5*t^3*(-7080 + 11636*t + 116839*t^2)) - 
    mmH^6*(8624*s12^7 + 52*s12^6*(-292 + 905*t) + 
      s12^3*t^2*(75560 + 331564*t - 211795*t^2) + 
      3*s12^2*t^3*(32904 + 161852*t - 115251*t^2) + 
      4*s12*t^4*(15426 + 59079*t - 44468*t^2) + 
      2*t^5*(7734 + 12716*t - 14777*t^2) + 
      s12^4*t*(24460 + 9380*t + 95243*t^2) + 
      s12^5*(1376 - 62696*t + 141007*t^2)) - 
    mmH^8*(21488*s12^5 + 4*s12^4*(-3996 + 26885*t) + 
      t^3*(2744 + 5504*t - 3497*t^2) + 3*s12*t^2*(2288 + 384*t + 5279*t^2) + 
      s12^2*t*(5496 - 30192*t + 100841*t^2) + 
      s12^3*(1376 - 41824*t + 172247*t^2)) + 
    mmH^7*(15436*s12^6 + 18*s12^5*(-1192 + 5569*t) + 
      s12*t^3*(28572 + 88960*t - 80221*t^2) + 
      s12^2*t^2*(34092 + 92432*t - 50123*t^2) + 
      4*t^4*(2093 + 4932*t - 5447*t^2) + s12^3*t*(15956 - 22992*t + 
        142211*t^2) + s12^4*(2064 - 67648*t + 218451*t^2)))*
   canMINP[6, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + 
 ((I/20)*(4*s12^3*t^4*(s12 + t)^3*(286*s12^4 + 679*s12^3*t + 324*s12^2*t^2 + 
      111*s12*t^3 - 28*t^4) + 4*mmH^11*(49*s12^4 + 352*s12^3*t + 
      2*s12^2*t*(-120 + 17*t) - 8*s12*t^2*(-80 + 21*t) + t^3*(-80 + 101*t)) - 
    4*mmH^10*(293*s12^5 + s12^4*(-232 + 2443*t) + s12^3*t*(-2980 + 2919*t) + 
      2*s12^2*t*(60 + 974*t + 59*t^2) - 2*s12*t^2*(160 - 2010*t + 107*t^2) + 
      t^3*(40 - 676*t + 437*t^2)) + mmH*s12*t^2*(440*s12^11 + 2168*s12^10*t + 
      112*t^9 + 4*s12*t^8*(154 + 84*t + 27*t^2) - 
      4*s12^5*t^4*(316 + 19696*t + 101*t^2) - 
      s12^8*t*(144 + 16640*t + 403*t^2) + 7*s12^4*t^5*
       (-88 - 5424*t + 487*t^2) + 4*s12^9*(-8 - 352*t + 811*t^2) + 
      s12^2*t^7*(1372 - 376*t + 1053*t^2) + 
      s12^3*t^6*(1660 - 11544*t + 3065*t^2) - 
      s12^6*t^3*(116 + 99768*t + 5539*t^2) - 
      s12^7*t^2*(372 + 63352*t + 5765*t^2)) + 
    mmH^2*t*(-352*s12^12 - 5016*s12^11*t + 224*t^10 + 
      s12^3*t^7*(-3952 + 35856*t - 9265*t^2) + 
      2*s12^4*t^6*(302 + 48804*t - 7299*t^2) + 
      s12^7*t^3*(240 + 270272*t - 4449*t^2) + 
      2*s12^5*t^5*(5032 + 92120*t - 3409*t^2) + 
      s12^2*t^8*(-588 + 5912*t - 2489*t^2) - 
      8*s12*t^9*(-70 - 84*t + 27*t^2) + s12^6*t^4*(4268 + 292960*t + 
        3991*t^2) - 4*s12^10*(16 + 510*t + 4853*t^2) - 
      4*s12^8*t^2*(-89 - 25966*t + 6371*t^2) - 
      4*s12^9*t*(48 - 1816*t + 8145*t^2)) + 
    mmH^9*(2452*s12^6 + s12^5*(-4888 + 26545*t) + 
      2*t^4*(380 - 4552*t + 1461*t^2) + 2*s12^2*t^2*(-2240 + 33488*t + 
        4073*t^2) + s12*t^3*(-5920 + 34632*t + 4811*t^2) + 
      8*s12^4*(-11 - 6522*t + 7876*t^2) + 4*s12^3*t*(528 - 9852*t + 
        11293*t^2)) + mmH^3*(-88*s12^12 + 2304*s12^11*t + 
      16*s12^10*t*(143 + 1462*t) + 4*t^10*(-294 - 56*t + 27*t^2) + 
      s12*t^9*(-4732 - 7544*t + 2155*t^2) + 4*s12^4*t^6*
       (-8383 - 68208*t + 5483*t^2) + s12^2*t^8*(-5944 - 57304*t + 
        10765*t^2) + 2*s12^3*t^7*(-4568 - 87872*t + 10909*t^2) + 
      8*s12^7*t^3*(201 - 46792*t + 23374*t^2) + 
      s12^5*t^5*(-29996 - 425120*t + 39353*t^2) + 
      2*s12^9*t*(168 + 4684*t + 42009*t^2) + 2*s12^8*t^2*
       (414 - 34584*t + 81755*t^2) + s12^6*t^4*(-2096 - 579976*t + 
        117021*t^2)) + mmH^6*(2220*s12^9 - 32*s12^8*(-143 + 452*t) + 
      s12^3*t^4*(115552 - 136624*t - 196629*t^2) + 
      3*s12^6*t*(212 + 146608*t - 182631*t^2) + 
      s12^7*(352 + 76048*t - 172565*t^2) + 4*s12^4*t^3*
       (10301 + 79530*t - 134498*t^2) + s12^2*t^5*(69380 + 53600*t - 
        44477*t^2) + 2*s12*t^6*(5936 + 47680*t - 3615*t^2) + 
      2*t^7*(806 + 7396*t - 579*t^2) - 4*s12^5*t^2*(856 - 199032*t + 
        192945*t^2)) - mmH^8*(1816*s12^7 + 8*s12^6*(-1262 + 4593*t) + 
      t^5*(1288 - 16924*t + 2239*t^2) + s12*t^4*(-11008 + 19564*t + 
        14159*t^2) + 2*s12^2*t^3*(-14216 + 82924*t + 18735*t^2) + 
      2*s12^3*t^2*(-2480 + 1148*t + 60291*t^2) + 
      s12^5*(-352 - 112356*t + 147203*t^2) + 
      s12^4*t*(3144 - 229324*t + 207307*t^2)) + 
    mmH^4*(544*s12^11 - 52*s12^9*t*(109 + 1184*t) - 4*s12^10*(44 + 1413*t) + 
      s12^5*t^4*(31056 + 639384*t - 298675*t^2) + 
      s12^4*t^5*(89144 + 335864*t - 89819*t^2) + 
      s12*t^8*(11280 + 35036*t - 5995*t^2) + t^9*(2604 + 1900*t - 719*t^2) - 
      8*s12^3*t^6*(-7682 - 37759*t + 3378*t^2) - 
      4*s12^2*t^7*(-5806 - 43640*t + 3995*t^2) - 
      4*s12^8*t*(85 - 6527*t + 58067*t^2) - 2*s12^7*t^2*
       (792 - 163900*t + 233505*t^2) - 2*s12^6*t^3*(2372 - 380184*t + 
        257645*t^2)) - mmH^5*(1572*s12^10 + s12^9*(472 - 8313*t) + 
      s12^7*t*(500 + 203576*t - 435973*t^2) + 
      s12^4*t^4*(94956 + 260200*t - 336545*t^2) + 
      s12^8*(88 + 14136*t - 115235*t^2) + 8*s12^5*t^3*
       (1110 + 101507*t - 89456*t^2) + s12^3*t^5*(120948 + 143336*t - 
        84789*t^2) + s12*t^7*(13672 + 81072*t - 6509*t^2) + 
      2*t^8*(1522 + 3512*t - 715*t^2) - 8*s12^2*t^6*(-6133 - 27500*t + 
        2318*t^2) - 2*s12^6*t^2*(1576 - 361896*t + 390525*t^2)) + 
    mmH^7*(-764*s12^8 + 2*s12^7*(-5032 + 14207*t) + 
      4*t^6*(117 - 4912*t + 250*t^2) + s12*t^5*(-11788 - 44000*t + 
        13941*t^2) + 8*s12^3*t^3*(-6427 + 18506*t + 26367*t^2) + 
      s12^2*t^4*(-61192 + 150328*t + 63189*t^2) + 
      s12^6*(-528 - 129672*t + 195817*t^2) + 2*s12^4*t^2*
       (-254 - 192216*t + 217371*t^2) + s12^5*t*(1444 - 454368*t + 
        440693*t^2)))*canMINP[6, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^4) - 
 ((I/40)*(532*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (114*s12^3 - 237*s12^2*t - 493*s12*t^2 - 588*t^3) - 
    4*mmH^10*(838*s12^3 + t^2*(16 + 479*t) + 4*s12^2*(4 + 505*t) + 
      2*s12*t*(16 + 863*t)) + mmH^7*(5428*s12^6 + s12^5*(3216 + 24398*t) + 
      s12^2*t^2*(13860 + 29344*t - 155581*t^2) + 
      s12*t^3*(11220 - 44672*t - 92555*t^2) + 
      s12^3*t*(6332 + 79408*t - 82651*t^2) + 
      3*s12^4*(208 + 12496*t + 4063*t^2) - 
      4*t^4*(-767 + 7220*t + 4091*t^2)) + 
    mmH^3*(104*s12^10 - 2288*s12^9*t + 12*s12^8*(76 - 1581*t)*t + 
      s12^2*t^6*(2312 - 18056*t - 51105*t^2) + 
      s12^3*t^5*(2188 + 110860*t - 46857*t^2) + 
      2*s12^6*t^2*(7194 + 68740*t - 19421*t^2) + 
      s12*t^7*(4420 - 27988*t - 15263*t^2) + 
      4*s12^7*t*(1470 + 8409*t - 11155*t^2) - 
      4*t^8*(-546 + 1176*t + 205*t^2) + 4*s12^5*t^3*(3306 + 65129*t + 
        1849*t^2) + s12^4*t^4*(6828 + 261392*t + 4483*t^2)) - 
    mmH*s12*t^2*(520*s12^9 + 1976*s12^8*t + 208*t^7 + 
      s12^3*t^4*(204 - 43996*t - 10413*t^2) + 
      s12^2*t^5*(884 - 20596*t - 1623*t^2) + 
      s12^5*t^2*(908 - 18516*t - 1531*t^2) + 
      4*s12*t^6*(182 - 804*t + 205*t^2) + 16*s12^7*(35 + 79*t + 254*t^2) + 
      s12^6*t*(1400 - 1012*t + 5177*t^2) - 2*s12^4*t^3*
       (46 + 21428*t + 5595*t^2)) + 
    mmH^9*(7932*s12^4 + s12^3*(888 + 22261*t) + 4*t^2*(26 - 75*t + 259*t^2) + 
      4*s12^2*(26 + 431*t + 5773*t^2) + s12*t*(208 + 536*t + 8919*t^2)) - 
    mmH^8*(9056*s12^5 + 4*s12^4*(676 + 7925*t) + 
      s12^2*t*(1896 + 12040*t - 11141*t^2) + t^3*(1064 - 6904*t - 6291*t^2) - 
      3*s12*t^2*(-848 + 1896*t + 7667*t^2) + 
      s12^3*(416 + 13528*t + 27173*t^2)) - 
    mmH^6*(2264*s12^7 + 4*s12^6*(336 + 1427*t) + 
      s12^2*t^3*(35240 + 6292*t - 315203*t^2) + 
      s12^3*t^2*(33048 + 213228*t - 287377*t^2) + 
      s12^4*t*(12532 + 184244*t - 102927*t^2) + 
      s12^5*(416 + 48152*t - 4775*t^2) - 2*t^5*(-2538 + 26660*t + 9687*t^2) - 
      4*s12*t^4*(-4846 + 30705*t + 35087*t^2)) + 
    mmH^2*t*(416*s12^10 + 4888*s12^9*t - 416*t^8 + 
      s12^5*t^3*(680 - 123020*t - 31307*t^2) + 
      s12^3*t^5*(2168 - 63896*t - 3647*t^2) + 
      8*s12*t^7*(-26 + 324*t + 205*t^2) + 8*s12^8*(-140 - 459*t + 1924*t^2) + 
      4*s12^6*t^2*(305 - 15312*t + 2091*t^2) + 
      s12^2*t^6*(1924 - 7596*t + 8725*t^2) + 
      2*s12^7*t*(-560 - 9182*t + 12367*t^2) - 
      s12^4*t^4*(88 + 130172*t + 36329*t^2)) + 
    mmH^5*(1300*s12^8 - s12^7*(200 + 6707*t) + 
      s12^4*t^2*(45472 + 405092*t - 192649*t^2) + 
      s12*t^5*(19304 - 155732*t - 117637*t^2) + 
      4*s12^3*t^3*(12459 + 66658*t - 90564*t^2) + 
      s12^6*(104 + 31012*t - 25941*t^2) + 4*s12^5*t*(4063 + 51021*t - 
        15596*t^2) - 4*t^6*(-1509 + 12609*t + 3262*t^2) - 
      2*s12^2*t^4*(-16890 + 35442*t + 156683*t^2)) + 
    mmH^4*(-624*s12^9 + 104*s12^8*(2 + 61*t) + 22*s12^7*t*(-424 + 1547*t) + 
      t^7*(-4836 + 24160*t + 4915*t^2) + 4*s12^5*t^2*(-9138 - 86424*t + 
        13747*t^2) + 4*s12^6*t*(-3281 - 29411*t + 13792*t^2) + 
      s12*t^6*(-12808 + 96884*t + 57387*t^2) + 
      2*s12^4*t^3*(-19210 - 210406*t + 61367*t^2) + 
      s12^2*t^5*(-15796 + 77288*t + 170259*t^2) + 
      s12^3*t^4*(-22816 - 178660*t + 214675*t^2)))*
   canMINP[6, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - ((I/5)*(58*mmH^9*(-1 + t)*(s12 + t) - 
    20*s12^4*t^2*(12*s12^3 + 27*t^3 + 2*s12*t*(-16 + 31*t) + 
      s12^2*(-32 + 47*t)) + mmH^8*(-218*s12^2*(-1 + t) + 
      s12*(360 + 18*t - 434*t^2) - 8*t*(-45 + 25*t + 27*t^2)) + 
    10*mmH*s12^2*t*(-96*t^5 + 4*s12^5*(1 + 3*t) + 4*s12*t^4*(-17 + 18*t) + 
      s12^4*(-32 + 147*t + 34*t^2) + 2*s12^3*t*(-176 + 279*t + 34*t^2) + 
      s12^2*t^2*(-320 + 439*t + 118*t^2)) + 
    mmH^7*(292*s12^3*(-1 + t) + s12^2*(-1700 + 799*t + 1077*t^2) + 
      4*s12*(100 - 675*t + 550*t^2 + 267*t^3) + 
      t*(400 - 980*t + 1089*t^2 + 283*t^3)) - 
    mmH^2*s12*(80*s12^6*(-1 + t) - 960*t^6 + 80*s12*t^5*(-36 + 23*t) + 
      s12^5*(320 - 410*t + 1057*t^2 - 65*t^3) + 
      4*s12^4*t*(-300 + 790*t + 802*t^2 + 5*t^3) + 
      20*s12^2*t^3*(-320 + 329*t + 207*t^2 + 18*t^3) + 
      s12^3*t^2*(-7920 + 12130*t + 4511*t^2 + 445*t^3)) + 
    mmH^3*(960*t^6 + 40*s12*t^5*(-3 + 10*t) + s12^6*(-580 + 611*t - 79*t^2) - 
      4*s12^5*(-420 + 825*t - 1117*t^2 + 24*t^3) + 
      20*s12^2*t^3*(-320 + 386*t + 135*t^2 + 58*t^3) + 
      4*s12^3*t^2*(-2320 + 3590*t + 2041*t^2 + 595*t^3) + 
      s12^4*t*(-1200 + 2700*t + 9781*t^2 + 1203*t^3)) + 
    2*mmH^5*(s12^5*(-1 + t) + 4*s12^4*(-415 + 358*t + 49*t^2) + 
      5*t^3*(-64 + 85*t + 116*t^2 + 12*t^3) + 
      2*s12*t^2*(-480 + 835*t + 1251*t^2 + 255*t^3) + 
      2*s12^3*(920 - 2810*t + 2817*t^2 + 547*t^3) + 
      s12^2*t*(1200 - 2635*t + 6103*t^2 + 1349*t^3)) + 
    2*mmH^4*(7*s12^6*(-1 + t) - 10*t^5*(53 + 36*t) + 
      s12^5*(940 - 929*t + 57*t^2) - 10*s12*t^3*(-160 + 305*t + 69*t^2 + 
        22*t^3) - s12^4*(1760 - 4330*t + 4691*t^2 + 501*t^3) - 
      2*s12^3*t*(200 - 305*t + 3386*t^2 + 843*t^3) - 
      s12^2*t^2*(-2960 + 5280*t + 3313*t^2 + 1355*t^3)) - 
    mmH^6*(148*s12^4*(-1 + t) + 8*s12^3*(-410 + 287*t + 141*t^2) + 
      t^2*(-240 + 130*t + 1271*t^2 + 245*t^3) + 
      4*s12*t*(420 - 1065*t + 1546*t^2 + 318*t^3) + 
      s12^2*(1920 - 7770*t + 7417*t^2 + 2007*t^3)))*
   canMINP[6, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^3*(s12 + t)) - 
 (I*(96*mmH^7*s12*(-1 + t)*t^2 + 4*s12*t^2*(s12 + t)^4*
     (4*s12^2 + s12*(32 - 19*t) + 32*t) - 2*mmH*t*(s12 + t)^2*
     (4*s12^5*(3 + t) + 4*t^4*(16 + t) + s12^2*t^2*(288 + 241*t - 14*t^2) + 
      s12^4*(32 + 33*t + 2*t^2) - 8*s12*t^3*(-28 - 15*t + 5*t^2) + 
      2*s12^3*t*(80 + 25*t + 12*t^2)) + 
    2*mmH^6*(9*s12^4*(-1 + t) + 36*s12^3*(-1 + t)*t - 90*s12^2*(-1 + t)*t^2 - 
      7*(-1 + t)*t^4 - 4*s12*t^2*(-12 + 5*t + 31*t^2)) + 
    mmH^5*(-28*s12^5*(-1 + t) + s12^4*(60 + 105*t - 181*t^2) + 
      3*t^4*(20 - 21*t + 17*t^2) + 8*s12*t^3*(54 + 13*t + 29*t^2) - 
      4*s12^3*t*(-60 + 39*t + 37*t^2) + 6*s12^2*t^2*(60 - 27*t + 47*t^2)) + 
    mmH^2*(16*s12^7*(-1 + t) + 4*t^6*(16 + 76*t - 19*t^2) + 
      s12^2*t^4*(384 + 2550*t + 311*t^2 - 83*t^3) + 
      4*s12^3*t^3*(24 + 545*t + 235*t^2 + 4*t^3) + 
      s12^6*(-64 + 10*t + 75*t^2 + 13*t^3) - 
      2*s12*t^5*(-136 - 690*t + 67*t^2 + 21*t^3) + 
      2*s12^5*t*(-120 + 132*t + 161*t^2 + 41*t^3) + 
      2*s12^4*t^2*(-128 + 472*t + 417*t^2 + 63*t^3)) + 
    mmH^3*(s12^6*(44 - 21*t - 23*t^2) + s12^5*(48 + 240*t - 242*t^2 - 
        186*t^3) + 2*s12^4*t*(120 + 325*t - 556*t^2 - 184*t^3) + 
      6*t^5*(8 - 25*t - 7*t^2 + 7*t^3) - 8*s12^3*t^2*(-60 - 64*t + 229*t^2 + 
        24*t^3) + 2*s12*t^4*(120 - 320*t - 279*t^2 + 81*t^3) + 
      s12^2*t^3*(480 - 240*t - 1457*t^2 + 133*t^3)) + 
    mmH^4*(10*s12^6*(-1 + t) + 4*s12^5*(-22 - 7*t + 33*t^2) + 
      t^4*(16 - 206*t + 167*t^2 - 79*t^3) - 4*s12^2*t^2*
       (-24 + 400*t - 233*t^2 + 38*t^3) - 4*s12*t^3*(-16 + 253*t - 161*t^2 + 
        50*t^3) + 4*s12^3*t*(16 - 317*t + 252*t^2 + 63*t^3) + 
      s12^4*(16 - 466*t + 247*t^2 + 405*t^3)))*
   canMINP[6, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^3*(s12 + t)^4) - 
 (I*(4*mmH^4*(s12 + t) + 4*mmH^3*(1 + t)*(s12 + t) - 
    mmH^2*(4*s12^3 + 9*s12^2*t + 8*s12*t*(6 + t) + t^2*(52 + 3*t)) - 
    2*t*(5*s12^3 + 8*t^3 + 2*s12^2*(16 + 9*t) + s12*t*(32 + 21*t)) + 
    mmH*(s12^3*(-4 + t) + 2*s12^2*t*(27 + 2*t) + 2*t^2*(32 + 11*t) + 
      s12*t*(64 + 84*t + 3*t^2)))*canMINP[6, 3, {t, s12, mmH}])/
  (mmH*(mmH - s12)*s12*t^3*(s12 + t)) + 
 ((4*I)*(mmH^2 + (-2 + t)*t + s12*(-3 + 2*t) - mmH*(-3 + s12 + 2*t))*
   canMINP[6, 4, {s12, t, mmH}])/((mmH - s12)*t^3) - 
 ((4*I)*(-mmH + s12 + t)*(s12*(3 + mmH - 2*t) + (1 + mmH - t)*t)*
   canMINP[6, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3*(s12 + t)) - 
 ((I/40)*(500*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (58*s12^3 + 159*s12^2*t + 315*s12*t^2 + 196*t^3) - 
    4*mmH^10*(666*s12^3 + t^2*(-88 + 509*t) + 2*s12*t*(-88 + 849*t) + 
      2*s12^2*(-44 + 961*t)) + mmH*s12*t^2*(-280*s12^9 - 488*s12^8*t + 
      3344*t^7 + 4*s12*t^6*(2630 - 1236*t + 33*t^2) + 
      16*s12^7*(-1 + 71*t + 75*t^2) + s12^2*t^5*(11780 - 8764*t + 2129*t^2) + 
      2*s12^4*t^3*(410 + 7676*t + 7037*t^2) + 
      s12^6*t*(-40 + 3996*t + 7197*t^2) + s12^3*t^4*(5404 + 3620*t + 
        7663*t^2) + s12^5*t^2*(-4 + 10772*t + 14053*t^2)) + 
    mmH^9*(5332*s12^4 + 3*s12^3*(-1592 + 7669*t) + 
      4*t^2*(14 - 353*t + 833*t^2) + 4*s12^2*(14 - 2773*t + 8072*t^2) + 
      s12*t*(112 - 7728*t + 18089*t^2)) - 
    mmH^8*(4832*s12^5 + 4*s12^4*(-3924 + 8515*t) + 
      t^3*(376 - 1104*t + 3707*t^2) + s12*t^2*(976 - 23112*t + 21653*t^2) + 
      s12^2*t*(824 - 58608*t + 56229*t^2) + 
      s12^3*(224 - 52296*t + 68583*t^2)) + 
    mmH^7*(1844*s12^6 + s12^5*(-22064 + 22138*t) + 
      4*t^4*(317 + 868*t + 1137*t^2) + s12*t^3*(4508 - 36520*t + 3731*t^2) + 
      s12^2*t^2*(5548 - 148832*t + 32193*t^2) + 
      s12^4*(336 - 108992*t + 79719*t^2) + 
      s12^3*t*(2644 - 195768*t + 91859*t^2)) - 
    mmH^2*t*(-224*s12^10 - 2792*s12^9*t + 224*t^8 + 
      s12^2*t^6*(52308 - 55716*t - 2515*t^2) + 
      8*s12*t^7*(2246 - 1372*t + 33*t^2) - 8*s12^8*(-4 - 81*t + 788*t^2) + 
      s12^3*t^5*(54808 - 82888*t + 4645*t^2) + 
      2*s12^7*t*(16 + 114*t + 7183*t^2) + 4*s12^6*t^2*
       (21 + 1144*t + 17237*t^2) + s12^4*t^4*(23560 - 36468*t + 49495*t^2) + 
      s12^5*t^3*(3400 + 6676*t + 92649*t^2)) - 
    mmH^4*(368*s12^9 - 56*s12^8*(2 + 149*t) - 2*s12^7*t*(7104 + 18487*t) + 
      s12^2*t^5*(114876 - 335312*t - 72077*t^2) + 
      s12*t^6*(48344 - 97036*t - 20137*t^2) + t^7*(2764 + 4824*t + 955*t^2) + 
      4*s12^6*t*(139 - 22299*t + 5948*t^2) + 
      s12^3*t^4*(100064 - 435636*t + 16471*t^2) + 
      12*s12^5*t^2*(450 - 17636*t + 18271*t^2) + 
      2*s12^4*t^3*(17806 - 169358*t + 116791*t^2)) - 
    mmH^6*(456*s12^7 - 4*s12^6*(3624 + 865*t) + 
      s12^2*t^3*(25208 - 255196*t - 36557*t^2) + 
      2*t^5*(1326 + 4604*t + 2407*t^2) - 4*s12*t^4*(-3754 + 14399*t + 
        6267*t^2) + s12^5*(224 - 115224*t + 40523*t^2) + 
      s12^3*t^2*(16200 - 387004*t + 68765*t^2) + 
      s12^4*t*(3580 - 299340*t + 121487*t^2)) + 
    mmH^3*(56*s12^10 - 1936*s12^9*t - 4*s12^8*t*(116 + 4109*t) + 
      s12^2*t^6*(106744 - 195368*t - 26155*t^2) + 
      s12*t^7*(40172 - 51780*t - 3689*t^2) + 4*t^8*(302 + 248*t + 33*t^2) - 
      4*s12^7*t*(-42 + 3217*t + 3715*t^2) + 
      s12^3*t^5*(102980 - 256804*t + 3785*t^2) + 
      6*s12^6*t^2*(106 - 7524*t + 15507*t^2) + 
      4*s12^5*t^3*(1486 - 19857*t + 54601*t^2) + 
      s12^4*t^4*(40676 - 160896*t + 151641*t^2)) + 
    mmH^5*(588*s12^8 - s12^7*(3816 + 14489*t) + 
      s12*t^5*(34168 - 93396*t - 35627*t^2) + 
      s12^6*(56 - 61884*t - 19659*t^2) + 4*t^6*(871 + 2381*t + 750*t^2) + 
      4*s12^3*t^3*(13497 - 122684*t + 10087*t^2) + 
      4*s12^5*t*(517 - 57621*t + 25660*t^2) - 
      2*s12^2*t^4*(-35150 + 172522*t + 43095*t^2) + 
      s12^4*t^2*(16384 - 421028*t + 194269*t^2)))*
   canMINP[7, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + 
 ((I/20)*(-4*s12^3*t^4*(s12 + t)^3*(166*s12^4 + 399*s12^3*t + 194*s12^2*t^2 + 
      101*s12*t^3 + 12*t^4) + 4*mmH^11*(21*s12^4 + 348*s12^3*t + 
      4*s12*(160 - 133*t)*t^2 + t^3*(-80 + 109*t) - 
      2*s12^2*t*(120 + 157*t)) + mmH^8*(-3104*s12^7 + 
      s12^6*(17104 - 49996*t) + s12^4*t*(-4576 + 291496*t - 238873*t^2) + 
      s12^5*(-32 + 111064*t - 187537*t^2) + 2*s12^3*t^2*
       (960 + 163288*t - 63629*t^2) + s12*t^4*(9632 + 72184*t - 51301*t^2) + 
      2*s12^2*t^3*(12544 + 96624*t - 34255*t^2) + 
      t^5*(-1312 + 7976*t - 11821*t^2)) + 
    mmH^4*(-64*s12^11 + 8*s12^10*(2 + 119*t) - 2*s12^9*t*(-6704 + 831*t) + 
      s12^5*t^4*(33264 + 1034916*t - 794185*t^2) + 
      s12^4*t^5*(73696 + 674356*t - 544761*t^2) + 
      2*s12^6*t^3*(5292 + 449396*t - 374825*t^2) + 
      2*s12^7*t^2*(4792 + 225100*t - 199485*t^2) + 
      4*s12^3*t^6*(10676 + 55832*t - 60479*t^2) + 
      4*s12^8*t*(625 + 31053*t - 22703*t^2) + 
      4*s12^2*t^7*(2474 + 6380*t - 14815*t^2) + 
      s12*t^8*(4560 + 1284*t - 7315*t^2) + t^9*(1116 + 240*t - 581*t^2)) - 
    4*mmH^10*(172*s12^5 + 4*s12^3*t*(-675 + 494*t) + 3*s12^4*(-136 + 859*t) + 
      s12^2*t*(120 - 748*t - 2343*t^2) + 4*t^3*(10 - 131*t + 187*t^2) - 
      2*s12*t^2*(160 - 510*t + 583*t^2)) + 
    mmH*s12*t^2*(-40*s12^11 - 8*s12^10*t + 48*t^9 + 
      12*s12*t^8*(22 + 12*t + 11*t^2) + 16*s12^9*(7 + 53*t + 81*t^2) + 
      32*s12^5*t^4*(-13 + 997*t + 517*t^2) + 
      s12^2*t^7*(588 + 2196*t + 607*t^2) + 
      s12^3*t^6*(780 + 10164*t + 2155*t^2) + 
      s12^4*t^5*(-704 + 21628*t + 7271*t^2) + 
      s12^8*t*(504 + 7100*t + 7323*t^2) + s12^7*t^2*(892 + 22732*t + 
        17625*t^2) + s12^6*t^3*(1196 + 34868*t + 22519*t^2)) + 
    mmH^2*t*(32*s12^12 + 456*s12^11*t + 96*t^10 + 
      s12^6*t^4*(-788 + 4700*t - 144531*t^2) + 
      s12^7*t^3*(-2800 + 14408*t - 139041*t^2) + 
      4*s12^8*t^2*(71 + 4004*t - 18039*t^2) + 
      2*s12^9*t*(336 + 4778*t - 7585*t^2) + 24*s12*t^9*(10 + 12*t - 11*t^2) + 
      8*s12^10*(28 + 225*t + 64*t^2) - s12^2*t^8*(252 + 972*t + 1651*t^2) - 
      s12^3*t^7*(1968 + 13936*t + 8025*t^2) - 
      2*s12^4*t^6*(-858 + 14324*t + 17171*t^2) - 
      4*s12^5*t^5*(-1764 + 4355*t + 22523*t^2)) + 
    mmH^9*(2068*s12^6 + s12^5*(-8352 + 31225*t) + 
      7*s12*t^3*(-800 - 2856*t + 1577*t^2) + 
      4*t^4*(190 - 1419*t + 2047*t^2) - 2*s12^2*t^2*(2000 + 20688*t + 
        2643*t^2) + 8*s12^3*t*(296 - 10249*t + 4131*t^2) + 
      s12^4*(8 - 47924*t + 70342*t^2)) + 
    mmH^6*(-1200*s12^9 + s12^8*(9024 - 21136*t) + 
      s12^6*t*(-676 + 527756*t - 568927*t^2) + 
      s12^3*t^4*(98688 + 1003584*t - 502841*t^2) + 
      s12^2*t^5*(54580 + 376620*t - 246903*t^2) + 
      4*s12^4*t^3*(8219 + 365420*t - 192597*t^2) + 
      s12^7*(-32 + 118072*t - 172805*t^2) + 
      4*s12*t^6*(1432 + 14185*t - 15550*t^2) + 
      2*t^7*(194 + 1004*t - 2531*t^2) - 2*s12^5*t^2*(2848 - 599346*t + 
        436685*t^2)) + mmH^3*(8*s12^12 - 384*s12^11*t - 
      4*s12^10*t*(332 + 773*t) + 12*t^10*(-42 - 8*t + 11*t^2) + 
      12*s12^9*t*(-98 - 2049*t + 611*t^2) + 
      s12*t^9*(-2028 - 916*t + 1625*t^2) + 
      s12^2*t^8*(-2136 + 3824*t + 11385*t^2) + 
      2*s12^3*t^7*(-2672 - 788*t + 31891*t^2) + 
      4*s12^4*t^6*(-6487 - 26272*t + 50452*t^2) + 
      2*s12^8*t^2*(-2514 - 56256*t + 53825*t^2) + 
      4*s12^7*t^3*(-1422 - 64966*t + 79577*t^2) + 
      s12^5*t^5*(-21604 - 286240*t + 381657*t^2) + 
      s12^6*t^4*(-2224 - 361824*t + 454429*t^2)) + 
    mmH^7*(2564*s12^8 + 2*s12^7*(-8768 + 22423*t) + 
      4*t^6*(213 - 1468*t + 2475*t^2) + 8*s12^3*t^3*(-5173 - 94816*t + 
        40443*t^2) + s12*t^5*(-8772 - 94320*t + 78269*t^2) + 
      s12^2*t^4*(-52648 - 384688*t + 196021*t^2) + 
      s12^6*(48 - 148528*t + 247233*t^2) + 2*s12^4*t^2*
       (2834 - 433304*t + 256589*t^2) + s12^5*t*(4076 - 512272*t + 
        522237*t^2)) + mmH^5*(332*s12^10 + s12^9*(-1888 + 3377*t) + 
      4*t^8*(-309 - 89*t + 450*t^2) + s12*t^7*(-5088 - 13748*t + 27611*t^2) + 
      4*s12^2*t^6*(-7494 - 43420*t + 41489*t^2) + 
      s12^8*(8 - 54604*t + 56265*t^2) + s12^7*t*(-2260 - 331964*t + 
        328247*t^2) + 2*s12^6*t^2*(-2256 - 480344*t + 396415*t^2) + 
      s12^3*t^5*(-97572 - 710404*t + 465571*t^2) + 
      2*s12^5*t^3*(-8180 - 769942*t + 501741*t^2) + 
      s12^4*t^4*(-85564 - 1393200*t + 811105*t^2)))*
   canMINP[7, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*
   t^3*(s12 + t)^4) - 
 ((I/40)*(28*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (14*s12^3 - 227*s12^2*t - 463*s12*t^2 - 468*t^3) + 
    4*mmH^10*(-2*s12^3 + 4*s12^2*(29 + 10*t) + t^2*(116 + 79*t) + 
      2*s12*t*(116 + 193*t)) - mmH^4*(1776*s12^9 - 296*s12^8*(2 + 61*t) - 
      2*s12^7*t*(544 + 69253*t) + 2*s12^4*t^3*(17890 + 51094*t - 
        223683*t^2) + s12^3*t^4*(34784 + 226180*t - 179755*t^2) + 
      4*s12^5*t^2*(5962 + 13996*t - 134233*t^2) + 
      4*s12^6*t*(1669 + 5559*t - 91808*t^2) + 
      s12^2*t^5*(38004 + 276688*t - 29871*t^2) + 
      s12*t^6*(35592 + 139964*t - 7803*t^2) + 
      t^7*(13764 + 20520*t - 2935*t^2)) - 
    mmH^6*(2856*s12^7 - 412*s12^6*(12 + 119*t) + 
      s12^4*t*(14068 + 48396*t - 367363*t^2) + 
      s12^3*t^2*(40152 + 221292*t - 272633*t^2) + 
      s12^5*(1184 - 9032*t - 222895*t^2) + s12^2*t^3*(55960 + 344028*t - 
        71847*t^2) + 2*t^5*(6562 + 29020*t - 3583*t^2) + 
      4*s12*t^4*(10454 + 58315*t - 2273*t^2)) + 
    mmH^5*(3700*s12^8 - s12^7*(2600 + 35803*t) + 
      s12^4*t^2*(38528 + 151588*t - 530361*t^2) + 
      s12^6*(296 - 5092*t - 224009*t^2) + 4*s12^5*t*(2887 + 7549*t - 
        121924*t^2) + 4*s12^3*t^3*(14891 + 87752*t - 66301*t^2) + 
      2*s12^2*t^4*(32610 + 211642*t - 20377*t^2) + 
      s12*t^5*(49896 + 238292*t - 5993*t^2) + 
      4*t^6*(4241 + 11779*t - 1538*t^2)) - 
    mmH^9*(692*s12^4 + 9*s12^3*(232 + 379*t) + 
      4*t^2*(-74 - 185*t + 409*t^2) + 4*s12^2*(-74 + 931*t + 2878*t^2) + 
      s12*t*(-592 + 896*t + 9949*t^2)) - 
    mmH*s12*t^2*(1480*s12^9 + 5624*s12^8*t + 592*t^7 + 
      4*s12*t^6*(518 + 924*t + 145*t^2) + 16*s12^7*(15 - 29*t + 596*t^2) + 
      s12^2*t^5*(2516 + 20116*t + 4853*t^2) + 
      2*s12^4*t^3*(-254 + 17908*t + 8345*t^2) + 
      s12^6*t*(600 + 1052*t + 11513*t^2) + 
      s12^3*t^4*(796 + 39556*t + 12563*t^2) + 
      s12^5*t^2*(92 + 14196*t + 15001*t^2)) + 
    mmH^7*(-388*s12^6 - 54*s12^5*(104 + 747*t) + 
      s12^3*t*(11068 + 44792*t - 163279*t^2) + 
      s12^2*t^2*(23540 + 133376*t - 86109*t^2) + 
      s12*t^3*(20980 + 125512*t - 19535*t^2) + 
      4*t^4*(1683 + 9940*t - 1409*t^2) - 3*s12^4*(-592 + 2816*t + 
        43033*t^2)) + mmH^8*(1696*s12^5 + 4*s12^4*(1076 + 4395*t) + 
      t^3*(-2136 - 13264*t + 3559*t^2) + s12*t^2*(-5456 - 28808*t + 
        20929*t^2) + s12^3*(-1184 + 6328*t + 45243*t^2) + 
      s12^2*t*(-4504 - 13520*t + 50969*t^2)) + 
    mmH^3*(296*s12^10 - 6512*s12^9*t - 28*s12^8*t*(4 + 2001*t) + 
      s12^4*t^4*(10972 - 52192*t - 237973*t^2) + 
      2*s12^6*t^2*(3906 + 11820*t - 138829*t^2) + 
      3*s12^3*t^5*(804 + 7900*t - 30911*t^2) + 
      s12^2*t^6*(5288 + 84616*t - 20945*t^2) + 
      s12*t^7*(12580 + 43668*t - 5107*t^2) + 4*t^8*(1554 + 936*t - 145*t^2) - 
      4*s12^7*t*(-630 - 2981*t + 40785*t^2) - 
      4*s12^5*t^3*(-3194 + 4899*t + 81829*t^2)) + 
    mmH^2*t*(1184*s12^10 + 13912*s12^9*t - 1184*t^8 + 
      8*s12*t^7*(-74 - 684*t + 145*t^2) + 8*s12^8*(-60 - 291*t + 5476*t^2) + 
      s12^2*t^6*(5476 - 1524*t + 7025*t^2) + 3*s12^3*t^5*
       (2344 + 14952*t + 10619*t^2) + 4*s12^6*t^2*(-155 + 2692*t + 
        25199*t^2) + 2*s12^7*t*(-240 - 3638*t + 37403*t^2) + 
      s12^4*t^4*(88 + 90732*t + 78379*t^2) + 
      s12^5*t^3*(-2680 + 65540*t + 110517*t^2)))*
   canMINP[7, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + (I*(14*mmH^11*(-1 + t)*(s12 + t) - 
    4*s12^4*t^2*(s12 + t)^2*(4*s12^2 - 4*t^2 + s12*(16 + 7*t)) - 
    mmH^10*(108*s12^2*(-1 + t) + t*(28 - 31*t + 63*t^2) + 
      s12*(28 - 139*t + 171*t^2)) + 2*mmH*s12^2*t*(12*s12*(41 - 10*t)*t^5 + 
      160*t^6 + s12^6*(-4 + 44*t) + 2*s12^2*t^3*(80 + 281*t - 96*t^2) + 
      4*s12^3*t^2*(96 + 94*t + 43*t^2) + s12^5*(16 + 55*t + 284*t^2) + 
      s12^4*t*(240 + 205*t + 484*t^2)) + 
    2*mmH^9*(172*s12^3*(-1 + t) + s12^2*(85 - 267*t + 402*t^2) + 
      t*(113 - 31*t + 65*t^2 + 48*t^3) + s12*(113 + 53*t - 29*t^2 + 
        278*t^3)) - mmH^2*s12*(832*t^7 + 4*s12^7*t*(8 + 17*t) - 
      8*s12*t^6*(-453 + 70*t) - 8*s12^2*t^4*(-80 - 665*t + 181*t^2 + 
        30*t^3) - 4*s12^3*t^3*(-464 - 932*t - 252*t^2 + 95*t^3) + 
      3*s12^4*t^2*(464 + 651*t + 1588*t^2 + 105*t^3) + 
      s12^6*(-32 + 226*t + 755*t^2 + 491*t^3) + 
      s12^5*t*(144 + 967*t + 3591*t^2 + 878*t^3)) + 
    mmH^3*(-64*t^7 + 8*s12*t^6*(309 + 94*t) + 2*s12^8*(-18 + 25*t + 7*t^2) + 
      8*s12^2*t^4*(80 + 879*t + 207*t^2 - 100*t^3) + 
      s12^7*(260 - 17*t + 812*t^2 + 111*t^3) + 
      s12^4*t^2*(2032 + 5011*t + 11370*t^2 - 23*t^3 - 96*t^4) + 
      2*s12^3*t^3*(1152 + 3545*t + 2566*t^2 - 1109*t^3 - 30*t^4) + 
      s12^5*t*(160 + 4246*t + 9351*t^2 + 4054*t^3 + 71*t^4) + 
      s12^6*(-208 + 2131*t + 2218*t^2 + 3421*t^3 + 204*t^4)) - 
    mmH^8*(590*s12^4*(-1 + t) + s12^3*(404 - 1013*t + 1937*t^2) + 
      s12^2*(1466 - 103*t + 659*t^2 + 1998*t^3) + 
      t*(-16 + 471*t + 16*t^2 + 342*t^3 + 55*t^4) + 
      s12*(-16 + 1931*t - 475*t^2 + 1418*t^3 + 706*t^4)) + 
    2*mmH^5*(54*s12^7*(-1 + t) + s12^6*(-71 + 99*t + 492*t^2) - 
      2*t^4*(-16 + 7*t + 30*t^2 + 8*t^3) + s12^5*(2017 - 808*t + 2943*t^2 + 
        1205*t^3) + s12^2*t^2*(288 + 1860*t + 6316*t^2 + 1773*t^3 - 
        258*t^4) + s12^3*t*(-272 + 5554*t + 5869*t^2 + 5805*t^3 - 163*t^4) + 
      s12*t^3*(256 + 359*t + 2014*t^2 + 357*t^3 - 10*t^4) + 
      s12^4*(-336 + 6078*t + 877*t^2 + 7198*t^3 + 852*t^4)) - 
    mmH^4*(14*s12^8*(-1 + t) - 8*t^6*(19 + 10*t) + 
      s12^7*(-140 + 201*t + 219*t^2) + 4*s12*t^4*(80 + 523*t + 650*t^2 + 
        32*t^3) + s12^6*(1602 - 599*t + 3093*t^2 + 844*t^3) + 
      2*s12^3*t^2*(784 + 2985*t + 8716*t^2 + 285*t^3 - 312*t^4) + 
      s12^4*t*(-176 + 9167*t + 14134*t^2 + 8284*t^3 - 125*t^4) + 
      2*s12^2*t^3*(768 + 2255*t + 4806*t^2 - 555*t^3 - 110*t^4) + 
      s12^5*(-528 + 7107*t + 3143*t^2 + 9356*t^3 + 918*t^4)) + 
    mmH^7*(590*s12^5*(-1 + t) + 4*s12^4*(110 - 241*t + 666*t^2) + 
      s12^3*(3864 - 1009*t + 3232*t^2 + 3635*t^3) + 
      t^2*(-16 + 451*t + 326*t^2 + 213*t^3 + 4*t^4) + 
      s12*t*(-160 + 3192*t + 367*t^2 + 2896*t^3 + 343*t^4) + 
      s12^2*(-144 + 6575*t - 1374*t^2 + 6285*t^3 + 1900*t^4)) - 
    mmH^6*(344*s12^6*(-1 + t) + s12^5*(140 - 313*t + 2153*t^2) + 
      s12^4*(5316 - 1894*t + 6083*t^2 + 3807*t^3) + 
      2*t^3*(32 + 133*t + 90*t^2 - 7*t^3 - 2*t^4) + 
      s12*t^2*(48 + 1753*t + 3100*t^2 + 2131*t^3 + 16*t^4) + 
      s12^2*t*(-464 + 8035*t + 4139*t^2 + 9056*t^3 + 302*t^4) + 
      s12^3*(-448 + 11816*t - 799*t^2 + 12967*t^3 + 2280*t^4)))*
   canMINP[7, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^3*(s12 + t)*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (I*(4*mmH^8*(-1 + s12)*(-1 + t)*t*(3*s12^2 - 32*s12*t + t^2) + 
    4*s12^2*t^2*(s12 + t)^4*(4*s12^2 + s12*(16 + 7*t) + t*(16 + 11*t)) + 
    2*mmH*s12*t*(s12 + t)^2*(4*s12^5*(1 + 7*t) - t^4*(16 + 7*t) + 
      8*s12*t^3*(-8 - 10*t + t^2) - s12^4*(16 + 15*t + 68*t^2) - 
      4*s12^3*t*(16 + 16*t + 83*t^2) - 2*s12^2*t^2*(48 + 139*t + 114*t^2)) - 
    4*mmH^7*(4*s12^5*(-1 + t) + 2*s12^3*t*(8 + 26*t - 31*t^2) + 
      t^3*(1 - 7*t + 4*t^2) + s12^4*(4 - 29*t + 25*t^2) + 
      s12^2*t*(3 + 25*t - 11*t^2 - 87*t^3) + 
      2*s12*t^2*(-16 + 3*t + 48*t^2 - 2*t^3)) + 
    2*mmH^6*(19*s12^6*(-1 + t) + 2*t^4*(-7 - 6*t + 16*t^2) + 
      s12^5*(17 - 129*t + 134*t^2) + s12*t^3*(-16 + 345*t + 157*t^2 - 
        32*t^3) + 2*s12^4*(-9 + 37*t - 38*t^2 + 61*t^3) - 
      2*s12^3*t*(36 - 251*t + 270*t^2 + 95*t^3) - 
      s12^2*t^2*(56 - 154*t + 449*t^2 + 157*t^3)) + 
    mmH^2*(-20*s12^8*t*(2 + 3*t) - 2*t^7*(16 + 9*t) + 
      s12*t^6*(-208 + 49*t - 5*t^2) + s12^2*t^5*(-528 + 721*t + 50*t^2 - 
        49*t^3) - s12^7*(32 - 106*t + 61*t^2 + 13*t^3) + 
      s12^3*t^4*(-704 + 1740*t + 901*t^2 + 271*t^3) + 
      2*s12^4*t^3*(-288 + 1072*t + 1126*t^2 + 637*t^3) + 
      s12^6*t*(-144 + 561*t + 618*t^2 + 739*t^3) + 
      s12^5*t^2*(-336 + 1513*t + 2045*t^2 + 1646*t^3)) + 
    mmH^3*(t^6*(80 - 23*t - 21*t^2) + 2*s12^8*(-18 + 25*t + 7*t^2) + 
      s12^7*(-100 - 23*t + 28*t^2 + t^3) + 2*s12*t^5*(192 - 71*t + 106*t^2 + 
        18*t^3) + s12^4*t^2*(432 - 1887*t + 255*t^2 - 2440*t^3 - 296*t^4) + 
      s12^6*(16 - 607*t + 112*t^2 - 968*t^3 - 181*t^4) + 
      s12^3*t^3*(768 - 1086*t + 1009*t^2 - 822*t^3 - 55*t^4) + 
      s12^2*t^4*(752 - 755*t + 538*t^2 + 22*t^3 + 15*t^4) - 
      2*s12^5*t*(-64 + 684*t + 175*t^2 + 1289*t^3 + 197*t^4)) - 
    mmH^5*(8*s12^7*(-1 + t) + s12^6*(26 - 115*t + 201*t^2) + 
      t^4*(32 - 112*t + 117*t^2 + 59*t^3) + 
      s12^5*(-78 + 157*t - 116*t^2 + 709*t^3) + 
      s12^2*t^2*(192 - 906*t + 476*t^2 - 1415*t^3 - 83*t^4) + 
      s12*t^3*(128 - 128*t + 957*t^2 - 138*t^3 - 59*t^4) + 
      2*s12^3*t*(64 - 277*t + 383*t^2 - 1385*t^3 + 51*t^4) + 
      s12^4*(32 - 462*t + 1261*t^2 - 841*t^3 + 642*t^4)) + 
    mmH^4*(-14*s12^8*(-1 + t) + s12^7*(44 - 11*t + 7*t^2) + 
      t^5*(-16 - 39*t + 130*t^2 + 15*t^3) + 
      2*s12^6*(29 + 62*t + 80*t^2 + 172*t^3) - 
      2*s12^2*t^3*(-48 + 308*t + 172*t^2 + 325*t^3 + 2*t^4) - 
      s12*t^4*(16 + 117*t - 212*t^2 + 228*t^3 + 15*t^4) + 
      s12^3*t^2*(224 - 438*t - 1628*t^2 - 923*t^3 + 277*t^4) + 
      s12^4*t*(176 + 229*t + 250*t^2 + 349*t^3 + 794*t^4) + 
      s12^5*(48 + 187*t + 380*t^2 + 1050*t^3 + 851*t^4)))*
   canMINP[7, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^3*(s12 + t)^4) - 
 (I*(2*mmH^4*(s12 + t) + mmH^3*(-2*s12^2 + s12*(2 - 7*t) + (2 - 5*t)*t) + 
    mmH^2*(t^2*(19 + t) + 3*s12*t*(5 + 2*t) + s12^2*(-2 + 5*t)) + 
    t*(4*s12^3 + 8*t^3 + s12^2*(-16 + 13*t) + s12*t*(-16 + 17*t)) - 
    mmH*t*(s12^2*(21 + t) + t*(-16 + 7*t) + s12*(-16 + 30*t + t^2)))*
   canMINP[7, 3, {t, s12, mmH}])/(mmH*(mmH - s12)*s12*t^3*(s12 + t)) + 
 ((2*I)*(-3*mmH^4 + 2*mmH^3*(-3 + 5*s12 + 5*t) + 
    mmH^2*(-8*s12^2 + s12*(17 - 29*t) + (14 - 11*t)*t) + 
    s12*t*(-4*s12^2 + s12*(17 - 12*t) - 5*(-2 + t)*t) + 
    mmH*(s12^3 + 4*(-2 + t)*t^2 + 3*s12*t*(-11 + 8*t) + s12^2*(-11 + 23*t)))*
   canMINP[7, 4, {s12, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)*t^3) + 
 ((2*I)*(3*mmH^3*(s12 + t) + mmH^2*(-5*s12^2 + s12*(5 - 15*t) + 
      3*(1 - 3*t)*t) - mmH*(s12^3 + s12^2*(11 - 8*t) + s12*(23 - 19*t)*t + 
      (10 - 9*t)*t^2) + t*(17*s12^2 + 4*s12^3 + s12*(24 - 7*t)*t + 
      (7 - 3*t)*t^2))*canMINP[7, 4, {mmH - s12 - t, t, mmH}])/
  (s12*t^3*(-mmH + t)*(s12 + t)) + 
 (((8*I)/3)*(-1 + t)*(mmH^4*t + 6*t^5 + s12*t^3*(-2 + 3*t) - 
    7*s12^2*t^2*(2 + 3*t) - 4*s12^4*(3 + 4*t) - 3*s12^3*t*(8 + 11*t) + 
    mmH^3*(-7*s12^2 + s12*(2 - 10*t) + (2 - 5*t)*t) + 
    mmH^2*(15*s12^3 + s12^2*(-14 + t) - s12*t*(18 + t) + t^2*(-4 + 13*t)) + 
    mmH*(-8*s12^4 + (2 - 15*t)*t^3 + 6*s12^3*(4 + 3*t) + 
      2*s12*t^2*(9 + 4*t) + s12^2*t*(40 + 51*t)))*
   canMINP[8, 1, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*t^2*
   (s12 + t)) - (((8*I)/3)*(-1 + t)*(t^5 + 2*s12*t^3*(-1 + 3*t) + 
    3*mmH^4*(s12 + 3*t) - 4*s12^4*(3 + 4*t) - 2*s12^2*t^2*(7 + 9*t) - 
    3*s12^3*t*(8 + 11*t) - 2*mmH^3*(5*s12^2 + s12*(-1 + 11*t) + 
      t*(-1 + 12*t)) + mmH^2*(15*s12^3 + 2*s12^2*(-7 + 5*t) + 
      2*t^2*(-2 + 11*t) + s12*t*(-18 + 17*t)) + 
    2*mmH*(-4*s12^4 + s12*(9 - 2*t)*t^2 + t^3 - 4*t^4 + 3*s12^3*(4 + 3*t) + 
      s12^2*t*(20 + 21*t)))*canMINP[8, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^3*t^2*(s12 + t)) - 
 (((8*I)/3)*(-1 + s12)*(-12*s12^6 - 28*s12^5*t - 5*s12^4*t^2 + 24*t^5 + 
    8*s12*t^4*(7 + 4*t) + mmH^5*(13*s12 + 8*t) + s12^3*t^2*(12 + 59*t) + 
    s12^2*t^3*(44 + 75*t) + mmH^4*(-31*s12^2 + s12*(12 - 63*t) + 
      (12 - 37*t)*t) + mmH^2*(-73*s12^4 + s12^3*(12 - 55*t) + 
      (100 - 53*t)*t^3 + s12*t^2*(180 + 23*t) + 4*s12^2*t*(23 + 26*t)) + 
    mmH^3*(51*s12^3 + 12*s12^2*(-2 + 5*t) + 5*s12*t*(-16 + 13*t) + 
      2*t^2*(-28 + 33*t)) + mmH*(52*s12^5 + 78*s12^4*t + 16*(-5 + t)*t^4 - 
      14*s12*t^3*(12 + 5*t) - 28*s12^2*t^2*(4 + 7*t) - s12^3*t*(24 + 79*t)))*
   canMINP[8, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t^2*
   (s12 + t)) - ((I/3)*(2*mmH^9*(s12 + t)^2 + 8*s12^2*(2*s12 - t)*t^4*
     (s12 + t)^3 - 2*mmH^8*(3*s12^3 + s12^2*(2 + 7*t) + t^2*(2 + 7*t) + 
      s12*t*(4 + 9*t)) + mmH^7*(6*s12^4 + 7*s12*t^2*(12 + t) + 
      t^3*(44 + 19*t) + s12^2*t*(36 + 31*t) + s12^3*(-4 + 37*t)) - 
    mmH^2*t*(4*(2 - 37*t)*t^7 + 32*s12^6*(1 + 3*t) + 
      s12*t^5*(16 + 112*t - 425*t^2) + 2*s12^3*t^3*(24 + 118*t - 91*t^2) + 
      12*s12^2*t^4*(4 + 23*t - 34*t^2) + 4*s12^4*t^2*(12 + 37*t - 12*t^2) + 
      s12^5*t*(64 + 180*t - 9*t^2)) - 2*mmH^6*(s12^5 + 2*s12^4*(-5 + 12*t) + 
      2*s12^3*t*(13 + 35*t) + s12*t^2*(16 + 198*t - 83*t^2) + 
      2*t^3*(4 + 38*t - 21*t^2) + 2*s12^2*t*(4 + 79*t + 4*t^2)) - 
    4*mmH*t^2*(6*t^8 + s12*t^6*(-4 + 19*t) + 2*s12^6*(2 + 6*t + 3*t^2) + 
      2*s12^5*t*(5 + 20*t + 7*t^2) + s12^3*t^3*(-2 - 6*t + 9*t^2) + 
      s12^4*t^2*(6 + 35*t + 11*t^2) + s12^2*t^4*(-2 - 17*t + 18*t^2)) + 
    mmH^5*(60*s12^4*t*(1 + 4*t) + 3*s12^5*(-4 + 7*t) + 
      s12*t^3*(152 + 876*t - 665*t^2) + 4*t^4*(10 + 56*t - 83*t^2) + 
      8*s12^3*t*(9 + 73*t + 47*t^2) - 4*s12^2*t^2*(-46 - 291*t + 49*t^2)) - 
    mmH^4*t*(s12^5*(68 + 139*t) + s12*t^3*(176 + 844*t - 1143*t^2) + 
      2*s12^2*t^2*(192 + 858*t - 343*t^2) + 2*t^4*(16 + 78*t - 247*t^2) + 
      8*s12^4*(16 + 79*t + 62*t^2) + 4*s12^3*t*(92 + 398*t + 85*t^2)) + 
    mmH^3*t*(8*s12^6*(4 + 3*t) + s12^2*t^3*(208 + 956*t - 829*t^2) + 
      2*s12*t^4*(36 + 192*t - 493*t^2) + t^5*(8 + 52*t - 377*t^2) + 
      s12^3*t^2*(336 + 1284*t - 73*t^2) + 2*s12^4*t*(148 + 504*t + 147*t^2) + 
      s12^5*(104 + 380*t + 167*t^2)))*canMINP[8, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/3)*(-8*s12^3*t^4*(s12 + t)^2*(2*s12 + t) + 
    mmH^8*(2*s12^3 + 4*(-4 + t)*t^2 - s12*t*(32 + 5*t) + 
      s12^2*(-16 + 17*t)) + mmH^7*(-4*s12^4 + s12^3*(44 - 55*t) + 
      s12*(212 - 13*t)*t^2 + 4*(21 - 8*t)*t^3 - 4*s12^2*t*(-43 + 26*t)) + 
    4*mmH*t^2*(s12^2*(11 - 3*t)*t^5 + t^8 + 2*s12^6*(2 + 6*t + 3*t^2) + 
      s12^3*t^3*(2 + 38*t + 5*t^2) + 2*s12^5*t*(5 + 20*t + 7*t^2) + 
      s12^4*t^2*(8 + 55*t + 9*t^2)) + mmH^2*t*(16*s12*(-4 + t)*t^6 - 12*t^8 + 
      32*s12^6*(1 + 3*t) + s12^5*t*(64 + 180*t - 9*t^2) + 
      s12^4*t^2*(24 - 112*t + 3*t^2) + 8*s12^2*t^4*(-1 - 39*t + 3*t^2) - 
      4*s12^3*t^3*(4 + 111*t + 16*t^2)) + 
    mmH^6*(2*s12^5 + s12^4*(-40 + 59*t) + 2*s12^3*t*(-122 + 153*t) + 
      4*t^3*(2 - 42*t + 21*t^2) + s12*t^2*(16 - 500*t + 145*t^2) + 
      2*s12^2*t*(4 - 268*t + 167*t^2)) - 
    mmH^3*t*(-28*t^6 + 8*s12^6*(4 + 3*t) + 4*s12*t^4*(2 - 74*t + 19*t^2) + 
      4*s12^2*t^3*(20 - 141*t + 25*t^2) + 16*s12^4*t*(17 + 38*t + 26*t^2) + 
      3*s12^3*t^2*(80 - 12*t + 91*t^2) + s12^5*(104 + 380*t + 167*t^2)) - 
    mmH^5*(3*s12^5*(-4 + 7*t) + 4*s12^4*t*(-17 + 78*t) + 
      4*t^4*(4 - 44*t + 25*t^2) + 4*s12^2*t^2*(32 - 161*t + 140*t^2) + 
      4*s12^3*t*(14 - 78*t + 199*t^2) + s12*t^3*(88 - 564*t + 275*t^2)) + 
    mmH^4*t*(s12^5*(68 + 139*t) + 4*t^4*(2 - 26*t + 13*t^2) + 
      4*s12*t^3*(20 - 119*t + 52*t^2) + 4*s12^3*t*(76 + 38*t + 215*t^2) + 
      2*s12^4*(60 + 156*t + 317*t^2) + s12^2*t^2*(256 - 464*t + 401*t^2)))*
   canMINP[8, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^4*
   t^3*(s12 + t)^2) - 
 ((I/3)*(10*mmH^10*(s12 + t)^2 - 8*s12^3*t^3*(s12 + t)^2*
     (2*s12^3 - s12^2*t - 6*s12*t^2 - 4*t^3) - 
    2*mmH^9*(35*s12^3 + 2*t^2*(5 + 11*t) + 2*s12^2*(5 + 46*t) + 
      s12*t*(20 + 89*t)) - 4*mmH*s12*t*(10*s12^9 + 36*s12^8*t + 8*t^7 + 
      4*s12*t^6*(7 + 6*t) + s12^6*t^2*(-19 + 53*t) + s12^7*t*(-4 + 55*t) + 
      s12^2*t^5*(34 + 119*t + 12*t^2) + s12^3*t^4*(14 + 213*t + 39*t^2) + 
      s12^4*t^3*(-2 + 154*t + 53*t^2) + s12^5*t^2*(-2 + 21*t + 55*t^2)) + 
    mmH^5*(50*s12^7 - 12*s12^6*(19 + 157*t) + 
      s12^4*t*(232 - 968*t - 7907*t^2) + s12^5*(32 - 1024*t - 6483*t^2) + 
      t^5*(432 + 528*t + 11*t^2) + 4*s12^2*t^3*(322 + 1111*t + 77*t^2) + 
      s12*t^4*(1208 + 2816*t + 417*t^2) - 8*s12^3*t^2*
       (-89 - 248*t + 432*t^2)) + mmH^2*(-8*s12^10 + 240*s12^9*t - 64*t^8 - 
      64*s12*t^7*(1 + 3*t) - 4*s12^2*t^6*(-46 + 55*t) + 
      4*s12^8*t*(4 + 237*t) + s12^7*t^2*(12 + 1549*t) + 
      4*s12^4*t^4*(20 + 393*t + 173*t^2) + 
      s12^3*t^5*(296 + 748*t + 185*t^2) + 4*s12^6*t^2*(-6 + 40*t + 409*t^2) + 
      2*s12^5*t^3*(-28 + 480*t + 667*t^2)) + 
    mmH^8*(192*s12^4 + 3*s12^3*(36 + 227*t) + t^2*(-8 + 24*t + 61*t^2) + 
      s12*t*(-16 + 156*t + 479*t^2) + s12^2*(-8 + 240*t + 947*t^2)) + 
    mmH^3*(48*s12^9 + 16*t^7*(17 + 4*t) - 4*s12^8*(4 + 169*t) - 
      4*s12^7*t*(39 + 731*t) + s12^5*t^2*(120 - 1016*t - 4547*t^2) + 
      s12^4*t^3*(144 - 796*t - 2165*t^2) + 3*s12^3*t^4*
       (32 + 376*t - 59*t^2) + 4*s12*t^6*(154 + 267*t + 12*t^2) + 
      s12^2*t^5*(392 + 2260*t + 205*t^2) - 
      4*s12^6*t*(-6 + 122*t + 1219*t^2)) - 
    mmH^7*(252*s12^5 + 8*s12^4*(31 + 181*t) + t^3*(-64 - 148*t + 19*t^2) + 
      s12*t^2*(-160 - 188*t + 433*t^2) + s12^2*t*(-128 + 316*t + 1933*t^2) + 
      s12^3*(-32 + 604*t + 2675*t^2)) - 
    mmH^4*(100*s12^8 + 4*t^6*(118 + 73*t) - s12^7*(92 + 1297*t) + 
      s12^4*t^2*(352 - 204*t - 5603*t^2) + s12^6*(8 - 592*t - 5454*t^2) + 
      2*s12^3*t^3*(368 + 1640*t - 435*t^2) + 
      s12*t^5*(1256 + 2436*t + 245*t^2) + s12^2*t^4*(1264 + 4880*t + 
        701*t^2) - 2*s12^5*t*(-52 + 624*t + 4107*t^2)) + 
    mmH^6*(130*s12^6 + 2*s12^5*(156 + 997*t) - t^4*(224 + 452*t + 19*t^2) - 
      4*s12*t^3*(154 + 390*t + 27*t^2) + 4*s12^2*t^2*
       (-152 - 353*t + 337*t^2) + 2*s12^3*t*(-132 + 180*t + 2369*t^2) + 
      s12^4*(-48 + 976*t + 5045*t^2)))*canMINP[8, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) + 
 ((I/30)*(mmH^8*(-1 + t)*(-49*t + s12*(111 + 49*t)) + 
    160*s12^2*t^2*(8*s12^4 + (16 - 5*t)*t^2 + 4*s12^3*(-5 + 6*t) + 
      s12*t*(32 - 33*t + 5*t^2) + 2*s12^2*(8 - 20*t + 11*t^2)) - 
    mmH^7*(-4*t*(-77 + 87*t + 12*t^2) + s12^2*(-529 + 178*t + 351*t^2) + 
      s12*(-172 + 35*t + 409*t^2 + 48*t^3)) - 
    20*mmH*t*(64*t^5 + 16*s12^6*(2 + 3*t) - 8*s12*t^3*(-32 + t + 6*t^2) + 
      8*s12^5*(-14 + 41*t + 22*t^2) + s12^2*t^2*(704 - 584*t + 85*t^2 - 
        16*t^3) + s12^3*t*(512 - 1064*t + 307*t^2 + 3*t^3) + 
      s12^4*(64 - 792*t + 630*t^2 + 206*t^3)) + 
    mmH^6*(5*s12^3*(-217 + 66*t + 151*t^2) + 
      t*(380 - 160*t - 983*t^2 + 131*t^3) + 
      s12^2*(-2018 + 1238*t + 1741*t^2 + 799*t^3) + 
      s12*(1020 - 1118*t + 282*t^2 + 715*t^3 - 131*t^4)) + 
    2*mmH^2*(80*s12^6*(-4 + 5*t + t^2) + 160*t^4*(8 + 5*t^2) + 
      40*s12^5*(24 - 21*t + 94*t^2 + 15*t^3) - 
      20*s12*t^3*(-320 + 174*t - 45*t^2 + 32*t^3) + 
      s12^3*t*(280 - 11090*t + 3706*t^2 + 4853*t^3 - 215*t^4) + 
      s12^2*t^2*(6040 - 10750*t - 178*t^2 + 275*t^3 - 160*t^4) + 
      2*s12^4*(-320 - 1210*t + 1907*t^2 + 3623*t^3 + 520*t^4)) - 
    mmH^5*(s12^4*(-1187 + 534*t + 653*t^2) + 
      s12^3*(-4880 + 3327*t + 3579*t^2 + 1654*t^3) + 
      2*s12^2*(1880 - 3543*t + 3201*t^2 + 2188*t^3 + 94*t^4) + 
      2*t*(-1000 + 1320*t - 1382*t^2 - 98*t^3 + 105*t^4) + 
      s12*(-2000 + 4880*t - 6490*t^2 + 370*t^3 + 318*t^4 - 210*t^5)) + 
    mmH^4*(40*s12^5*(-17 + 12*t + 5*t^2) + s12^4*(-5034 + 3635*t + 3976*t^2 + 
        1103*t^3) + 2*t^2*(-360 + 850*t - 1338*t^2 + 515*t^3 + 40*t^4) + 
      s12^3*(6380 - 12546*t + 16166*t^2 + 7615*t^3 + 769*t^4) + 
      s12^2*(-5280 + 8260*t - 14112*t^2 + 11141*t^3 + 2203*t^4 - 340*t^5) - 
      2*s12*t*(3000 - 2550*t + 6018*t^2 - 1037*t^3 + 305*t^4 + 40*t^5)) - 
    2*mmH^3*(80*s12^6*(-1 + t) + 20*s12^5*(-66 + 59*t + 46*t^2 + 5*t^3) + 
      10*t^3*(192 - 92*t + 61*t^2 + 32*t^3) - 
      2*s12*t^2*(-920 + 1390*t + 933*t^2 - 140*t^3 + 140*t^4) + 
      s12^4*(2780 - 4603*t + 8477*t^2 + 2601*t^3 + 225*t^4) + 
      s12^3*(-2280 + 580*t - 2717*t^2 + 10380*t^3 + 2048*t^4 - 65*t^5) - 
      s12^2*t*(2360 + 3540*t + 5150*t^2 - 3608*t^3 + 465*t^4 + 40*t^5)))*
   canMINP[8, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^3) - 
 ((I/6)*(11*mmH^7*(-1 + t)^2*(s12 + t)^2 - mmH^6*(-1 + t)*(s12 + t)^2*
     (68 + 2*s12*(-9 + t) - 70*t + 93*t^2) - 32*t^2*(s12 + t)^2*
     (28*s12^3 + 8*s12^4 + s12*(17 - 13*t)*t^2 + (8 - 3*t)*t^3 + 
      s12^2*(16 + 28*t - 18*t^2)) + 4*mmH*t*(16*s12^6*(2 + 3*t) + 
      8*s12^5*(10 + 43*t + 6*t^2) + t^5*(136 + 88*t + 27*t^2) + 
      s12^3*t*(256 + 1208*t + 261*t^2 - 395*t^3) + 
      s12^4*(64 + 600*t + 622*t^2 - 210*t^3) + 
      s12^2*t^2*(320 + 1080*t - 88*t^2 - 181*t^3) + 
      s12*t^3*(128 + 464*t + 49*t^2 + 31*t^3)) - 
    mmH^5*(s12^4*(17 - 66*t + 49*t^2) + s12^3*(66 - 165*t + 107*t^2 + 
        24*t^3) + s12*t*(216 + 250*t - 637*t^2 + 551*t^3 - 516*t^4) + 
      t^2*(108 + 32*t - 91*t^2 + 80*t^3 - 213*t^4) - 
      4*s12^2*(-27 - 55*t + 150*t^2 - 145*t^3 + 82*t^4)) - 
    2*mmH^2*(16*s12^6*(-4 + 5*t + t^2) - 8*s12^5*(24 - 17*t - 46*t^2 + 
        7*t^3) + t^5*(-104 + 660*t + 250*t^2 + 99*t^3) - 
      2*s12^4*(64 + 158*t - 623*t^2 - 43*t^3 + 140*t^4) + 
      s12^2*t^2*(272 - 96*t + 2558*t^2 - 842*t^3 + 209*t^4) - 
      s12^3*t*(56 + 146*t - 2474*t^2 + 921*t^3 + 213*t^4) + 
      s12*t^3*(200 - 114*t + 1534*t^2 + 127*t^3 + 313*t^4)) + 
    2*mmH^3*(16*s12^6*(-1 + t) - 4*s12^5*(30 - 37*t - 2*t^2 + 5*t^3) + 
      s12^4*(-268 + 59*t + 429*t^2 - 269*t^3 - 55*t^4) - 
      s12^3*(56 + 980*t - 1114*t^2 - 94*t^3 + 419*t^4 + 7*t^5) + 
      t^3*(72 - 554*t + 606*t^2 + 273*t^3 + 288*t^4 + 30*t^5) + 
      s12^2*t*(-40 - 1662*t + 2277*t^2 - 350*t^3 + 217*t^4 + 101*t^5) + 
      s12*t^2*(88 - 1376*t + 1916*t^2 - 66*t^3 + 663*t^4 + 103*t^5)) + 
    mmH^4*(8*s12^5*(7 - 12*t + 5*t^2) + s12^4*(110 - 181*t - 24*t^2 + 
        159*t^3) + s12^3*(260 + 206*t - 725*t^2 + 531*t^3 + 40*t^4) - 
      t^2*(144 - 720*t + 376*t^2 + 118*t^3 + 439*t^4 + 191*t^5) - 
      s12^2*(144 - 1352*t + 598*t^2 + 665*t^3 - 383*t^4 + 444*t^5) - 
      s12*t*(288 - 1940*t + 1454*t^2 + 103*t^3 + 451*t^4 + 556*t^5)))*
   canMINP[8, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^3*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 (((2*I)/3)*(2*mmH^5*(s12*(-1 + t) - t) + 
    4*t*(9*s12^3*(-1 + t) - 8*t^3 + s12*t^2*(-27 + 8*t) + 
      s12^2*t*(-20 + 13*t)) + mmH^4*(-2*s12^2*(-1 + t) + (2 - 3*t)*t + 
      2*s12*(1 - t + t^2)) - 2*mmH*t*(10*s12^3*(-1 + t) - 2*t^2*(17 + 4*t) + 
      s12*t*(-70 - 7*t + 8*t^2) + s12^2*(-44 + 23*t + 14*t^2)) + 
    mmH^3*(s12^2*(-2 + 6*t - 4*t^2) + 4*t*(1 + 9*t + t^2) - 
      2*s12*(-2 - 11*t + 11*t^2 + t^3)) + 
    mmH^2*(2*s12^3*(-1 + t)*t - 2*t^2*(34 + 19*t) + 
      2*s12*t*(-28 - 11*t + 10*t^2) + s12^2*(-4 - 44*t + 45*t^2 + 2*t^3)))*
   canMINP[8, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) + 
 ((I/12)*(36*mmH^4 + 4*s12*t*(4 + s12 + t) - 2*mmH^3*(-36 + 54*s12 + 37*t) - 
    mmH*(36*s12^3 + 4*t*(4 + t) + 3*s12*t*(-8 + 7*t) + s12^2*(-72 + 57*t)) + 
    mmH^2*(108*s12^2 + t*(-60 + 37*t) + s12*(-144 + 131*t)))*
   canMINP[8, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^3) - 
 ((I/12)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(36*s12^3 + 40*t^2 + s12*t*(112 + 15*t) + s12^2*(72 + 51*t)))*
   canMINP[8, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) + 
 ((I/12)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[8, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) + ((2*I)*(-1 + t)*(mmH^4*t + 6*t^5 + s12*t^3*(-2 + 3*t) - 
    7*s12^2*t^2*(2 + 3*t) - 4*s12^4*(3 + 4*t) - 3*s12^3*t*(8 + 11*t) + 
    mmH^3*(-7*s12^2 + s12*(2 - 10*t) + (2 - 5*t)*t) + 
    mmH^2*(15*s12^3 + s12^2*(-14 + t) - s12*t*(18 + t) + t^2*(-4 + 13*t)) + 
    mmH*(-8*s12^4 + (2 - 15*t)*t^3 + 6*s12^3*(4 + 3*t) + 
      2*s12*t^2*(9 + 4*t) + s12^2*t*(40 + 51*t)))*
   canMINP[9, 1, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*t^2*
   (s12 + t)) - ((2*I)*(-1 + t)*(t^5 + 2*s12*t^3*(-1 + 3*t) + 
    3*mmH^4*(s12 + 3*t) - 4*s12^4*(3 + 4*t) - 2*s12^2*t^2*(7 + 9*t) - 
    3*s12^3*t*(8 + 11*t) - 2*mmH^3*(5*s12^2 + s12*(-1 + 11*t) + 
      t*(-1 + 12*t)) + mmH^2*(15*s12^3 + 2*s12^2*(-7 + 5*t) + 
      2*t^2*(-2 + 11*t) + s12*t*(-18 + 17*t)) + 
    2*mmH*(-4*s12^4 + s12*(9 - 2*t)*t^2 + t^3 - 4*t^4 + 3*s12^3*(4 + 3*t) + 
      s12^2*t*(20 + 21*t)))*canMINP[9, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^3*t^2*(s12 + t)) - 
 ((2*I)*(-1 + s12)*(-12*s12^6 - 28*s12^5*t - 5*s12^4*t^2 + 24*t^5 + 
    8*s12*t^4*(7 + 4*t) + mmH^5*(13*s12 + 8*t) + s12^3*t^2*(12 + 59*t) + 
    s12^2*t^3*(44 + 75*t) + mmH^4*(-31*s12^2 + s12*(12 - 63*t) + 
      (12 - 37*t)*t) + mmH^2*(-73*s12^4 + s12^3*(12 - 55*t) + 
      (100 - 53*t)*t^3 + s12*t^2*(180 + 23*t) + 4*s12^2*t*(23 + 26*t)) + 
    mmH^3*(51*s12^3 + 12*s12^2*(-2 + 5*t) + 5*s12*t*(-16 + 13*t) + 
      2*t^2*(-28 + 33*t)) + mmH*(52*s12^5 + 78*s12^4*t + 16*(-5 + t)*t^4 - 
      14*s12*t^3*(12 + 5*t) - 28*s12^2*t^2*(4 + 7*t) - s12^3*t*(24 + 79*t)))*
   canMINP[9, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t^2*
   (s12 + t)) - ((I/4)*(2*mmH^9*(s12 + t)^2 + 8*s12^2*(2*s12 - t)*t^4*
     (s12 + t)^3 - 2*mmH^8*(3*s12^3 + s12^2*(2 + 7*t) + t^2*(2 + 7*t) + 
      s12*t*(4 + 9*t)) + mmH^7*(6*s12^4 + 7*s12*t^2*(12 + t) + 
      t^3*(44 + 19*t) + s12^2*t*(36 + 31*t) + s12^3*(-4 + 37*t)) - 
    mmH^2*t*(4*(2 - 37*t)*t^7 + 32*s12^6*(1 + 3*t) + 
      s12*t^5*(16 + 112*t - 425*t^2) + 2*s12^3*t^3*(24 + 118*t - 91*t^2) + 
      12*s12^2*t^4*(4 + 23*t - 34*t^2) + 4*s12^4*t^2*(12 + 37*t - 12*t^2) + 
      s12^5*t*(64 + 180*t - 9*t^2)) - 2*mmH^6*(s12^5 + 2*s12^4*(-5 + 12*t) + 
      2*s12^3*t*(13 + 35*t) + s12*t^2*(16 + 198*t - 83*t^2) + 
      2*t^3*(4 + 38*t - 21*t^2) + 2*s12^2*t*(4 + 79*t + 4*t^2)) - 
    4*mmH*t^2*(6*t^8 + s12*t^6*(-4 + 19*t) + 2*s12^6*(2 + 6*t + 3*t^2) + 
      2*s12^5*t*(5 + 20*t + 7*t^2) + s12^3*t^3*(-2 - 6*t + 9*t^2) + 
      s12^4*t^2*(6 + 35*t + 11*t^2) + s12^2*t^4*(-2 - 17*t + 18*t^2)) + 
    mmH^5*(60*s12^4*t*(1 + 4*t) + 3*s12^5*(-4 + 7*t) + 
      s12*t^3*(152 + 876*t - 665*t^2) + 4*t^4*(10 + 56*t - 83*t^2) + 
      8*s12^3*t*(9 + 73*t + 47*t^2) - 4*s12^2*t^2*(-46 - 291*t + 49*t^2)) - 
    mmH^4*t*(s12^5*(68 + 139*t) + s12*t^3*(176 + 844*t - 1143*t^2) + 
      2*s12^2*t^2*(192 + 858*t - 343*t^2) + 2*t^4*(16 + 78*t - 247*t^2) + 
      8*s12^4*(16 + 79*t + 62*t^2) + 4*s12^3*t*(92 + 398*t + 85*t^2)) + 
    mmH^3*t*(8*s12^6*(4 + 3*t) + s12^2*t^3*(208 + 956*t - 829*t^2) + 
      2*s12*t^4*(36 + 192*t - 493*t^2) + t^5*(8 + 52*t - 377*t^2) + 
      s12^3*t^2*(336 + 1284*t - 73*t^2) + 2*s12^4*t*(148 + 504*t + 147*t^2) + 
      s12^5*(104 + 380*t + 167*t^2)))*canMINP[9, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/4)*(-8*s12^3*t^4*(s12 + t)^2*(2*s12 + t) + 
    mmH^8*(2*s12^3 + 4*(-4 + t)*t^2 - s12*t*(32 + 5*t) + 
      s12^2*(-16 + 17*t)) + mmH^7*(-4*s12^4 + s12^3*(44 - 55*t) + 
      s12*(212 - 13*t)*t^2 + 4*(21 - 8*t)*t^3 - 4*s12^2*t*(-43 + 26*t)) + 
    4*mmH*t^2*(s12^2*(11 - 3*t)*t^5 + t^8 + 2*s12^6*(2 + 6*t + 3*t^2) + 
      s12^3*t^3*(2 + 38*t + 5*t^2) + 2*s12^5*t*(5 + 20*t + 7*t^2) + 
      s12^4*t^2*(8 + 55*t + 9*t^2)) + mmH^2*t*(16*s12*(-4 + t)*t^6 - 12*t^8 + 
      32*s12^6*(1 + 3*t) + s12^5*t*(64 + 180*t - 9*t^2) + 
      s12^4*t^2*(24 - 112*t + 3*t^2) + 8*s12^2*t^4*(-1 - 39*t + 3*t^2) - 
      4*s12^3*t^3*(4 + 111*t + 16*t^2)) + 
    mmH^6*(2*s12^5 + s12^4*(-40 + 59*t) + 2*s12^3*t*(-122 + 153*t) + 
      4*t^3*(2 - 42*t + 21*t^2) + s12*t^2*(16 - 500*t + 145*t^2) + 
      2*s12^2*t*(4 - 268*t + 167*t^2)) - 
    mmH^3*t*(-28*t^6 + 8*s12^6*(4 + 3*t) + 4*s12*t^4*(2 - 74*t + 19*t^2) + 
      4*s12^2*t^3*(20 - 141*t + 25*t^2) + 16*s12^4*t*(17 + 38*t + 26*t^2) + 
      3*s12^3*t^2*(80 - 12*t + 91*t^2) + s12^5*(104 + 380*t + 167*t^2)) - 
    mmH^5*(3*s12^5*(-4 + 7*t) + 4*s12^4*t*(-17 + 78*t) + 
      4*t^4*(4 - 44*t + 25*t^2) + 4*s12^2*t^2*(32 - 161*t + 140*t^2) + 
      4*s12^3*t*(14 - 78*t + 199*t^2) + s12*t^3*(88 - 564*t + 275*t^2)) + 
    mmH^4*t*(s12^5*(68 + 139*t) + 4*t^4*(2 - 26*t + 13*t^2) + 
      4*s12*t^3*(20 - 119*t + 52*t^2) + 4*s12^3*t*(76 + 38*t + 215*t^2) + 
      2*s12^4*(60 + 156*t + 317*t^2) + s12^2*t^2*(256 - 464*t + 401*t^2)))*
   canMINP[9, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^4*
   t^3*(s12 + t)^2) - 
 ((I/4)*(10*mmH^10*(s12 + t)^2 - 8*s12^3*t^3*(s12 + t)^2*
     (2*s12^3 - s12^2*t - 6*s12*t^2 - 4*t^3) - 
    2*mmH^9*(35*s12^3 + 2*t^2*(5 + 11*t) + 2*s12^2*(5 + 46*t) + 
      s12*t*(20 + 89*t)) - 4*mmH*s12*t*(10*s12^9 + 36*s12^8*t + 8*t^7 + 
      4*s12*t^6*(7 + 6*t) + s12^6*t^2*(-19 + 53*t) + s12^7*t*(-4 + 55*t) + 
      s12^2*t^5*(34 + 119*t + 12*t^2) + s12^3*t^4*(14 + 213*t + 39*t^2) + 
      s12^4*t^3*(-2 + 154*t + 53*t^2) + s12^5*t^2*(-2 + 21*t + 55*t^2)) + 
    mmH^5*(50*s12^7 - 12*s12^6*(19 + 157*t) + 
      s12^4*t*(232 - 968*t - 7907*t^2) + s12^5*(32 - 1024*t - 6483*t^2) + 
      t^5*(432 + 528*t + 11*t^2) + 4*s12^2*t^3*(322 + 1111*t + 77*t^2) + 
      s12*t^4*(1208 + 2816*t + 417*t^2) - 8*s12^3*t^2*
       (-89 - 248*t + 432*t^2)) + mmH^2*(-8*s12^10 + 240*s12^9*t - 64*t^8 - 
      64*s12*t^7*(1 + 3*t) - 4*s12^2*t^6*(-46 + 55*t) + 
      4*s12^8*t*(4 + 237*t) + s12^7*t^2*(12 + 1549*t) + 
      4*s12^4*t^4*(20 + 393*t + 173*t^2) + 
      s12^3*t^5*(296 + 748*t + 185*t^2) + 4*s12^6*t^2*(-6 + 40*t + 409*t^2) + 
      2*s12^5*t^3*(-28 + 480*t + 667*t^2)) + 
    mmH^8*(192*s12^4 + 3*s12^3*(36 + 227*t) + t^2*(-8 + 24*t + 61*t^2) + 
      s12*t*(-16 + 156*t + 479*t^2) + s12^2*(-8 + 240*t + 947*t^2)) + 
    mmH^3*(48*s12^9 + 16*t^7*(17 + 4*t) - 4*s12^8*(4 + 169*t) - 
      4*s12^7*t*(39 + 731*t) + s12^5*t^2*(120 - 1016*t - 4547*t^2) + 
      s12^4*t^3*(144 - 796*t - 2165*t^2) + 3*s12^3*t^4*
       (32 + 376*t - 59*t^2) + 4*s12*t^6*(154 + 267*t + 12*t^2) + 
      s12^2*t^5*(392 + 2260*t + 205*t^2) - 
      4*s12^6*t*(-6 + 122*t + 1219*t^2)) - 
    mmH^7*(252*s12^5 + 8*s12^4*(31 + 181*t) + t^3*(-64 - 148*t + 19*t^2) + 
      s12*t^2*(-160 - 188*t + 433*t^2) + s12^2*t*(-128 + 316*t + 1933*t^2) + 
      s12^3*(-32 + 604*t + 2675*t^2)) - 
    mmH^4*(100*s12^8 + 4*t^6*(118 + 73*t) - s12^7*(92 + 1297*t) + 
      s12^4*t^2*(352 - 204*t - 5603*t^2) + s12^6*(8 - 592*t - 5454*t^2) + 
      2*s12^3*t^3*(368 + 1640*t - 435*t^2) + 
      s12*t^5*(1256 + 2436*t + 245*t^2) + s12^2*t^4*(1264 + 4880*t + 
        701*t^2) - 2*s12^5*t*(-52 + 624*t + 4107*t^2)) + 
    mmH^6*(130*s12^6 + 2*s12^5*(156 + 997*t) - t^4*(224 + 452*t + 19*t^2) - 
      4*s12*t^3*(154 + 390*t + 27*t^2) + 4*s12^2*t^2*
       (-152 - 353*t + 337*t^2) + 2*s12^3*t*(-132 + 180*t + 2369*t^2) + 
      s12^4*(-48 + 976*t + 5045*t^2)))*canMINP[9, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) + 
 ((I/40)*(mmH^8*(-1 + t)*(-9*t + s12*(151 + 9*t)) + 
    40*s12^2*t^2*(32*s12^4 + (64 - 19*t)*t^2 + 16*s12^3*(-5 + 6*t) + 
      s12*t*(128 - 130*t + 19*t^2) + s12^2*(64 - 159*t + 87*t^2)) - 
    mmH^7*(2*t*(64 - 139*t + 31*t^2) + s12^2*(-749 + 618*t + 131*t^2) + 
      s12*(-352 + 65*t + 669*t^2 - 62*t^3)) - 
    20*mmH*t*(64*t^5 + 16*s12^6*(2 + 3*t) - 4*s12*t^3*(-64 + t + 12*t^2) + 
      8*s12^5*(-14 + 43*t + 20*t^2) + 2*s12^3*t*(256 - 527*t + 164*t^2) + 
      s12^2*t^2*(704 - 567*t + 84*t^2 - 16*t^3) + 
      s12^4*(64 - 795*t + 680*t^2 + 175*t^3)) + 
    mmH^6*(5*s12^3*(-297 + 226*t + 71*t^2) + 
      2*t*(170 - 440*t - 169*t^2 + 93*t^3) + 
      s12^2*(-2558 + 1733*t + 2291*t^2 + 294*t^3) + 
      s12*(980 - 2338*t + 2002*t^2 + 630*t^3 - 186*t^4)) + 
    2*mmH^2*(80*s12^6*(-4 + 5*t + t^2) + 20*t^4*(64 + t + 40*t^2) + 
      40*s12^5*(24 - 19*t + 96*t^2 + 11*t^3) - 
      20*s12*t^3*(-320 + 163*t - 47*t^2 + 32*t^3) + 
      s12^3*t*(440 - 11790*t + 6056*t^2 + 4063*t^3 - 210*t^4) + 
      2*s12^2*t^2*(3100 - 5570*t + 381*t^2 + 105*t^3 - 80*t^4) + 
      s12^4*(-640 - 2370*t + 4524*t^2 + 7021*t^3 + 745*t^4)) - 
    mmH^5*(s12^4*(-1487 + 1134*t + 353*t^2) + 
      s12^3*(-5580 + 4467*t + 3899*t^2 + 894*t^3) + 
      s12^2*(3880 - 9426*t + 10897*t^2 + 3156*t^3 - 67*t^4) + 
      t*(-1680 + 1400*t - 2444*t^2 + 329*t^3 + 195*t^4) + 
      s12*(-1680 + 3440*t - 6450*t^2 + 2810*t^3 + 33*t^4 - 195*t^5)) + 
    2*mmH^4*(20*s12^5*(-19 + 16*t + 3*t^2) + 
      s12^4*(-2767 + 2375*t + 1903*t^2 + 329*t^3) + 
      2*t^2*(-100 + 160*t - 439*t^2 + 255*t^3 + 20*t^4) + 
      s12^3*(3370 - 7063*t + 10218*t^2 + 2775*t^3 + 212*t^4) + 
      s12^2*(-2320 + 2800*t - 5546*t^2 + 7138*t^3 + 439*t^4 - 155*t^5) - 
      s12*t*(2520 - 670*t + 4348*t^2 - 1392*t^3 + 315*t^4 + 40*t^5)) + 
    mmH^3*(-160*s12^6*(-1 + t) - 40*s12^5*(-70 + 69*t + 42*t^2 + 3*t^3) - 
      20*t^3*(192 - 83*t + 64*t^2 + 32*t^3) + 
      8*s12*t^2*(-540 + 945*t + 174*t^2 - 60*t^3 + 70*t^4) - 
      s12^4*(5760 - 9326*t + 18539*t^2 + 3842*t^3 + 305*t^4) + 
      s12^2*t*(3760 + 10940*t + 3580*t^2 - 6441*t^3 + 925*t^4 + 80*t^5) + 
      s12^3*(4240 + 2074*t^2 - 21970*t^3 - 2521*t^4 + 115*t^5)))*
   canMINP[9, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^3) - 
 ((I/8)*(7*mmH^7*(-1 + t)^2*(s12 + t)^2 - mmH^6*(-1 + t)*(s12 + t)^2*
     (36 + 2*s12*(-9 + t) - 55*t + 74*t^2) - 8*t^2*(s12 + t)^2*
     (112*s12^3 + 32*s12^4 + s12*(68 - 53*t)*t^2 + 4*(8 - 3*t)*t^3 + 
      s12^2*(64 + 113*t - 73*t^2)) + 4*mmH*t*(16*s12^6*(2 + 3*t) + 
      8*s12^5*(10 + 41*t + 8*t^2) + t^5*(136 + 98*t + 15*t^2) + 
      s12^2*t^2*(320 + 1061*t - 30*t^2 - 198*t^3) + 
      2*s12^3*t*(128 + 597*t + 136*t^2 - 178*t^3) + 
      s12^4*(64 + 597*t + 592*t^2 - 161*t^3) + 
      4*s12*t^3*(32 + 114*t + 23*t^2 - t^3)) - 
    2*mmH^2*(16*s12^6*(-4 + 5*t + t^2) - 8*s12^5*(24 - 15*t - 44*t^2 + 
        3*t^3) + t^5*(-92 + 594*t + 264*t^2 + 71*t^3) + 
      s12^4*(-128 - 306*t + 1148*t^2 + 121*t^3 - 179*t^4) + 
      s12^3*t*(-88 + 10*t + 2172*t^2 - 711*t^3 - 130*t^4) + 
      s12^2*t^2*(208 + 198*t + 2118*t^2 - 577*t^3 + 172*t^4) + 
      s12*t^3*(168 + 46*t + 1248*t^2 + 247*t^3 + 234*t^4)) + 
    mmH^5*(s12^4*(3 + 26*t - 29*t^2) + s12^3*(-6 + 109*t - 147*t^2 + 
        12*t^3) + t^2*(-60 + 44*t - 106*t^2 + 3*t^3 + 171*t^4) + 
      s12^2*(-60 - 24*t + 231*t^2 - 457*t^3 + 298*t^4) + 
      s12*t*(-120 - 38*t + 147*t^2 - 345*t^3 + 428*t^4)) + 
    mmH^3*(32*s12^6*(-1 + t) - 8*s12^5*(26 - 27*t - 6*t^2 + 3*t^3) + 
      s12^4*(-496 + 94*t + 615*t^2 - 330*t^3 - 59*t^4) + 
      2*t^3*(40 - 380*t + 304*t^2 + 355*t^3 + 247*t^4 + 22*t^5) + 
      s12^3*(-176 - 1488*t + 1636*t^2 + 54*t^3 - 483*t^4 + 27*t^5) + 
      s12*t^2*(-16 - 1664*t + 2176*t^2 + 308*t^3 + 1197*t^4 + 161*t^5) + 
      s12^2*t*(-272 - 2152*t + 2966*t^2 - 395*t^3 + 566*t^4 + 179*t^5)) + 
    mmH^4*(8*s12^5*(5 - 8*t + 3*t^2) + 2*s12^4*(25 - 42*t + 5*t^2 + 44*t^3) + 
      s12^3*(172 + 66*t - 271*t^2 + 382*t^3 - 37*t^4) - 
      2*t^2*(40 - 174*t - 6*t^2 + 26*t^3 + 235*t^4 + 74*t^5) - 
      2*s12^2*(40 - 402*t + 155*t^2 + 23*t^3 - 40*t^4 + 203*t^5) - 
      s12*t*(160 - 1108*t + 698*t^2 - 241*t^3 + 634*t^4 + 453*t^5)))*
   canMINP[9, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^3*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/8)*(4*mmH^5*(s12*(-1 + t) - t) + 4*t*(37*s12^3*(-1 + t) - 32*t^3 + 
      s12*t^2*(-109 + 32*t) + s12^2*t*(-82 + 53*t)) + 
    2*mmH^4*((2 - 9*t)*t + s12*(2 - 9*t + 7*t^2)) - 
    4*mmH*(-(t^3*(69 + 16*t)) + 2*s12*t^2*(-73 - 7*t + 8*t^2) + 
      s12^3*(2 - 23*t + 21*t^2) + s12^2*t*(-91 + 49*t + 29*t^2)) + 
    mmH^2*(-12*t^2*(24 + 13*t) + s12^3*(-4 - 5*t + 9*t^2) + 
      s12^2*t*(-220 + 202*t + 9*t^2) + s12*t*(-224 - 100*t + 83*t^2)) + 
    mmH^3*(-4*s12^3*(-1 + t) + s12^2*(27 - 23*t)*t + t*(8 + 164*t + 17*t^2) + 
      s12*(8 + 124*t - 100*t^2 - 9*t^3)))*canMINP[9, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)*s12*(s12*(-1 + t) - t)*t^3) + 
 ((I/16)*(28*mmH^4 + mmH^3*(56 - 84*s12 - 58*t) + 4*s12*t*(4 + s12 + t) - 
    mmH*(28*s12^3 + 4*t*(4 + t) + s12*t*(-8 + 13*t) + s12^2*(-56 + 41*t)) + 
    mmH^2*(84*s12^2 + t*(-44 + 29*t) + s12*(-112 + 99*t)))*
   canMINP[9, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^3) - 
 ((I/16)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(28*s12^3 + 40*t^2 + 3*s12*t*(32 + 5*t) + s12^2*(56 + 43*t)))*
   canMINP[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) + 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[9, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) - ((4*I)*(9*mmH^3 - 21*s12^3 - 3*mmH^2*(2 + 13*s12 - 6*t) - 
    24*t^2 - 4*s12*t*(7 + 5*t) - 2*s12^2*(3 + 19*t) + 
    mmH*(51*s12^2 - 28*(-1 + t)*t + 4*s12*(3 + 5*t)))*
   canMINP[10, 1, {s12, t, mmH}])/((mmH - s12)^3*t^2) + 
 ((4*I)*(21*s12^4 + t^3*(-2 + 3*t) + 2*s12*t^2*(7 + 5*t) + 
    2*s12^2*t*(5 + 16*t) + s12^3*(-6 + 46*t) + 
    4*mmH^2*(3*s12^2 - 8*s12*t + t^2) + 
    mmH*(-33*s12^3 + s12^2*(6 - 5*t) + (2 - 7*t)*t^2 + s12*t*(-16 + 21*t)))*
   canMINP[10, 1, {mmH - s12 - t, t, mmH}])/(s12*t^2*(s12 + t)^3) + 
 ((I/6)*(180*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (6*s12^3 - 7*s12^2*t - 123*s12*t^2 - 116*t^3) - 
    4*mmH^10*(276*s12^3 + 12*s12^2*(-3 + 58*t) + t^2*(-36 + 193*t) + 
      2*s12*t*(-36 + 281*t)) + mmH^3*(72*s12^10 - 1360*s12^9*t - 
      4*s12^8*t*(12 + 2857*t) + s12^3*t^5*(20396 + 169476*t - 77141*t^2) + 
      s12^4*t^4*(12700 + 129376*t - 71077*t^2) + 
      s12^2*t^6*(19736 + 92536*t - 44617*t^2) + 
      2*s12^6*t^2*(2850 + 7596*t - 20473*t^2) + 
      4*s12^5*t^3*(1934 + 11651*t - 12410*t^2) + 
      s12*t^7*(9316 + 15076*t - 10267*t^2) + 
      4*s12^7*t*(546 + 1307*t - 7458*t^2) - 4*t^8*(-374 + 168*t + 141*t^2)) - 
    mmH^4*(416*s12^9 - 16*s12^8*(9 + 151*t) - 2*s12^7*t*(84 + 8411*t) + 
      s12^3*t^4*(31328 + 223460*t - 161075*t^2) + 
      s12^2*t^5*(29716 + 141968*t - 111287*t^2) + 
      2*s12^4*t^3*(12490 + 81094*t - 62123*t^2) + 
      s12*t^6*(15688 + 27564*t - 35179*t^2) + 
      4*s12^6*t*(1265 + 3643*t - 8932*t^2) + t^7*(3268 - 3288*t - 3279*t^2) - 
      24*s12^5*t^2*(-667 - 2685*t + 2645*t^2)) - 
    mmH*s12*t^2*(360*s12^9 + 1592*s12^8*t - 432*t^7 + 
      4*s12*t^6*(-334 - 916*t + 141*t^2) + 8*s12^7*(26 + 42*t + 403*t^2) + 
      2*s12^4*t^3*(-182 + 92*t + 485*t^2) + 
      s12^3*t^4*(-916 - 7332*t + 1919*t^2) + 
      s12^2*t^5*(-1516 - 9692*t + 2029*t^2) + 
      s12^5*t^2*(252 + 2196*t + 2065*t^2) + 
      s12^6*t*(520 + 1044*t + 3621*t^2)) + 
    mmH^9*(2684*s12^4 + s12^3*(-552 + 8877*t) + 
      4*t^2*(18 - 193*t + 192*t^2) + 4*s12^2*(18 - 483*t + 2320*t^2) + 
      s12*t*(144 - 2152*t + 3775*t^2)) + 
    mmH^8*(-3424*s12^5 + s12^4*(912 - 15372*t) + 
      s12^3*(-288 + 3456*t - 19081*t^2) + s12^2*t*(-1224 + 6320*t - 
        3215*t^2) + t^3*(-648 + 2144*t + 2175*t^2) + 
      s12*t^2*(-1584 + 5920*t + 5277*t^2)) - 
    mmH^6*(1712*s12^7 + s12^6*(-912 + 7532*t) + 
      s12^2*t^3*(22696 + 54540*t - 124287*t^2) + 
      s12^3*t^2*(18744 + 65460*t - 99997*t^2) + 
      s12^4*t*(6420 + 25276*t - 16771*t^2) + 
      4*s12*t^4*(3350 + 1393*t - 15630*t^2) + 
      3*s12^5*(96 + 184*t + 5107*t^2) - 2*t^5*(-1658 + 3660*t + 5367*t^2)) + 
    mmH^7*(2708*s12^6 + 2*s12^5*(-504 + 7615*t) + 
      s12^2*t^2*(8196 + 3536*t - 45725*t^2) + 
      s12*t^3*(6756 - 5344*t - 33171*t^2) + 
      s12^3*t*(3788 + 3440*t - 8339*t^2) - 4*t^4*(-479 + 1180*t + 1925*t^2) + 
      3*s12^4*(144 - 576*t + 8039*t^2)) + 
    mmH^2*t*(288*s12^10 + 3368*s12^9*t - 288*t^8 + 
      24*s12*t^7*(-130 - 132*t + 47*t^2) + 8*s12^8*(-52 - 123*t + 1403*t^2) + 
      4*s12^6*t^2*(41 + 260*t + 4359*t^2) + 
      s12^2*t^6*(-7708 - 30052*t + 9017*t^2) + 
      2*s12^7*t*(-208 - 642*t + 9233*t^2) + 
      s12^5*t^3*(-1304 - 14740*t + 14393*t^2) + 
      s12^4*t^4*(-5016 - 56532*t + 18643*t^2) + 
      s12^3*t^5*(-8424 - 67336*t + 19457*t^2)) + 
    mmH^5*(1012*s12^8 - 3*s12^7*(184 + 41*t) + 
      s12^4*t^2*(22992 + 107932*t - 98093*t^2) + 
      s12*t^5*(17144 + 22516*t - 62553*t^2) + 
      4*s12^5*t*(1751 + 6963*t - 5937*t^2) + s12^6*(72 + 348*t - 5329*t^2) - 
      4*t^6*(-1009 + 1683*t + 2025*t^2) - 6*s12^2*t^4*
       (-5230 - 20174*t + 26191*t^2) - 4*s12^3*t^3*(-8583 - 43194*t + 
        45428*t^2)))*canMINP[10, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/3)*(4*s12^3*t^4*(s12 + t)^3*(42*s12^4 + 85*s12^3*t - 8*s12^2*t^2 - 
      7*s12*t^3 - 4*t^4) + 4*mmH^11*(7*s12^4 + 88*s12^3*t - 
      16*s12*t^2*(-4 + 7*t) + t^3*(-8 + 27*t) - 2*s12^2*t*(12 + 29*t)) - 
    4*mmH^10*(37*s12^5 + s12^3*t*(-204 + 271*t) + s12^4*(24 + 547*t) + 
      4*s12^2*t*(3 + 159*t - 220*t^2) + t^3*(4 - 52*t + 71*t^2) - 
      2*s12*t^2*(16 - 406*t + 285*t^2)) + 
    mmH*s12*t^2*(120*s12^11 + 616*s12^10*t + 16*t^9 + 
      4*s12*t^8*(22 + 12*t - 5*t^2) + s12^4*t^5*(-104 + 1808*t + 35*t^2) + 
      s12^2*t^7*(196 + 312*t + 71*t^2) - 4*s12^5*t^4*(94 + 276*t + 97*t^2) - 
      s12^6*t^3*(476 + 7512*t + 121*t^2) + 3*s12^7*t^2*
       (-180 - 2424*t + 163*t^2) + s12^3*t^6*(236 + 808*t + 291*t^2) + 
      4*s12^9*(-16 - 72*t + 297*t^2) + s12^8*t*(-288 - 2416*t + 1079*t^2)) - 
    mmH^2*t*(96*s12^12 + 1296*s12^11*t - 32*t^10 - 
      8*s12*t^9*(10 + 12*t + 5*t^2) + s12^2*t^8*(84 - 296*t + 99*t^2) - 
      7*s12^6*t^4*(252 - 448*t + 171*t^2) - 2*s12^4*t^6*
       (66 - 3244*t + 239*t^2) + 24*s12^9*t*(16 + 40*t + 397*t^2) + 
      s12^3*t^7*(560 - 208*t + 575*t^2) + 4*s12^10*(32 + 138*t + 1257*t^2) - 
      2*s12^5*t^5*(936 - 8008*t + 1631*t^2) + 
      4*s12^8*t^2*(13 - 1526*t + 2751*t^2) + 
      s12^7*t^3*(-848 - 12896*t + 6455*t^2)) + 
    mmH^9*(236*s12^6 + s12^5*(456 + 5319*t) + 
      s12*t^3*(-640 + 11864*t - 5691*t^2) + 
      4*s12^3*t*(44 + 1736*t - 1087*t^2) - 2*t^4*(-40 + 296*t + 47*t^2) + 
      4*s12^4*(-6 - 560*t + 2501*t^2) - 2*s12^2*t^2*(260 - 11816*t + 
        7433*t^2)) + mmH^8*(32*s12^7 - 16*s12^6*(57 + 394*t) + 
      s12^5*(96 + 2220*t - 25705*t^2) + t^5*(-168 + 948*t + 1003*t^2) + 
      s12*t^4*(1184 - 19908*t + 9379*t^2) + 2*s12^3*t^2*
       (416 - 31924*t + 12619*t^2) + 2*s12^2*t^3*(1592 - 37140*t + 
        15591*t^2) - s12^4*t*(136 + 7292*t + 16937*t^2)) + 
    mmH^3*(-24*s12^12 + 528*s12^11*t + 48*s12^10*t*(7 + 110*t) + 
      s12^5*t^5*(-3620 + 75552*t - 10873*t^2) - 4*t^10*(42 + 8*t + 5*t^2) + 
      s12*t^9*(-676 - 712*t + 33*t^2) + s12^2*t^8*(-856 - 3272*t + 315*t^2) - 
      2*s12^3*t^7*(664 - 1888*t + 1257*t^2) - 
      4*s12^4*t^6*(1137 - 12068*t + 3007*t^2) + 
      8*s12^7*t^3*(523 + 784*t + 5483*t^2) + 
      2*s12^9*t*(336 + 2068*t + 9409*t^2) + 
      s12^6*t^4*(2080 + 34536*t + 18155*t^2) + 
      2*s12^8*t^2*(1362 + 4400*t + 19089*t^2)) + 
    mmH^4*(152*s12^11 - 12*s12^10*(4 + 83*t) - 4*s12^9*t*(467 + 2951*t) + 
      s12*t^8*(1616 + 2548*t - 69*t^2) + t^9*(372 + 180*t - 5*t^2) + 
      4*s12^2*t^7*(818 + 792*t + 919*t^2) + 8*s12^3*t^6*
       (922 - 6827*t + 2575*t^2) - s12^5*t^4*(3984 + 169720*t + 7081*t^2) - 
      4*s12^8*t*(335 + 2779*t + 11417*t^2) + 
      s12^4*t^5*(7736 - 171400*t + 34855*t^2) - 
      2*s12^6*t^3*(5052 + 33560*t + 40371*t^2) - 
      2*s12^7*t^2*(2920 + 11340*t + 45339*t^2)) + 
    mmH^7*(-532*s12^8 + 2*s12^7*(504 + 1793*t) + 
      s12^2*t^4*(-6136 + 114472*t - 40077*t^2) + 
      s12*t^5*(-1060 + 16384*t - 10533*t^2) - 4*t^6*(-23 + 260*t + 290*t^2) + 
      6*s12^4*t^2*(-14 + 14480*t + 1671*t^2) - 
      8*s12^3*t^3*(645 - 22802*t + 6555*t^2) + 
      s12^6*(-144 + 968*t + 34015*t^2) + s12^5*t*(-52 + 3776*t + 
        61659*t^2)) + mmH^5*(-444*s12^10 + 3*s12^9*(88 + 245*t) + 
      s12^3*t^5*(-10940 + 177496*t - 49513*t^2) + 
      s12^4*t^4*(-2940 + 287848*t - 38529*t^2) + 
      2*t^8*(-218 - 256*t + 19*t^2) - s12*t^7*(1896 + 3280*t + 2089*t^2) - 
      8*s12^2*t^6*(708 - 3502*t + 2173*t^2) + 
      3*s12^8*(-8 + 1400*t + 6491*t^2) + 4*s12^5*t^3*(2136 + 42866*t + 
        15009*t^2) + 2*s12^6*t^2*(2980 + 20608*t + 62279*t^2) + 
      s12^7*t*(1188 + 13288*t + 78543*t^2)) + 
    mmH^6*(700*s12^9 - 24*s12^8*(28 + 39*t) + 
      s12^7*(96 - 4336*t - 28771*t^2) + 2*t^7*(106 + 436*t + 207*t^2) + 
      4*s12^4*t^3*(99 - 58670*t + 3500*t^2) + 
      2*s12*t^6*(624 - 2000*t + 3549*t^2) - 8*s12^5*t^2*
       (344 + 8672*t + 10813*t^2) + s12^2*t^5*(6572 - 89824*t + 33985*t^2) + 
      s12^3*t^4*(9408 - 253488*t + 64213*t^2) - 
      s12^6*t*(332 + 6896*t + 90727*t^2)))*
   canMINP[10, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^4) + 
 ((I/24)*(988*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (262*s12^3 + 129*s12^2*t + 49*s12*t^2 - 4*t^3) - 
    4*mmH^10*(1682*s12^3 + 5*t^2*(16 + 193*t) + 8*s12^2*(10 + 533*t) + 
      2*s12*t*(80 + 1711*t)) + mmH*s12*t^2*(40*s12^9 + 152*s12^8*t + 16*t^7 + 
      s12^3*t^4*(124 + 820*t - 2753*t^2) + 
      s12^2*t^5*(68 + 892*t - 2371*t^2) + 4*s12*t^6*(14 + 12*t - 255*t^2) - 
      16*s12^7*(65 + 197*t + 82*t^2) - 2*s12^4*t^3*(166 + 2756*t + 
        4407*t^2) - s12^6*t*(2600 + 10244*t + 7171*t^2) - 
      s12^5*t^2*(1988 + 12580*t + 10519*t^2)) + 
    mmH^3*(-8*s12^10 + 176*s12^9*t + 4*s12^8*t*(524 + 771*t) + 
      s12^4*t^4*(4132 + 146352*t - 206783*t^2) + 
      s12^3*t^5*(1348 + 86020*t - 122851*t^2) + 
      s12^2*t^6*(472 + 29096*t - 50187*t^2) + 
      2*s12^6*t^2*(12606 + 74092*t - 27231*t^2) + 
      s12*t^7*(-340 + 3044*t - 13909*t^2) - 4*t^8*(42 + 8*t + 255*t^2) + 
      4*s12^7*t*(2730 + 12787*t + 599*t^2) - 4*s12^5*t^3*
       (-4430 - 46371*t + 41157*t^2)) + 
    mmH^5*(-100*s12^8 + 5*s12^7*(328 + 1779*t) + 
      s12^4*t^2*(67552 + 604172*t - 152339*t^2) + 
      2*s12^2*t^4*(9694 + 142650*t - 137705*t^2) + 
      s12*t^5*(1656 + 73188*t - 95351*t^2) + 4*s12^3*t^3*
       (14665 + 142838*t - 93472*t^2) - 4*t^6*(89 - 1701*t + 3734*t^2) + 
      4*s12^5*t*(6565 + 76911*t + 15340*t^2) + 
      s12^6*(-8 + 57548*t + 59641*t^2)) + 
    mmH^9*(17044*s12^4 + s12^3*(2856 + 56503*t) + 
      4*t^2*(-2 + 951*t + 981*t^2) + s12*t*(-16 + 9736*t + 26173*t^2) + 
      s12^2*(-8 + 8788*t + 64348*t^2)) + 
    mmH^2*t*(-32*s12^10 - 376*s12^9*t + 32*t^8 - 
      8*s12^8*(260 + 777*t + 148*t^2) + 8*s12*t^7*(2 + 12*t + 255*t^2) + 
      2*s12^7*t*(-1040 - 7306*t + 7269*t^2) + 
      s12^2*t^6*(-148 - 3172*t + 10535*t^2) + 
      4*s12^6*t^2*(843 - 2800*t + 12557*t^2) + 
      s12^3*t^5*(-600 - 14600*t + 21707*t^2) + 
      s12^4*t^4*(440 - 19924*t + 49213*t^2) + 
      s12^5*t^3*(4280 - 11396*t + 71351*t^2)) - 
    mmH^6*(2696*s12^7 + 12*s12^6*(560 + 3519*t) + 
      s12^2*t^3*(30648 + 362332*t - 240689*t^2) + 
      s12^3*t^2*(39048 + 488612*t - 129019*t^2) + 
      4*s12*t^4*(2010 + 31973*t - 29361*t^2) + 
      2*t^5*(238 + 8628*t - 11133*t^2) + s12^4*t*(15932 + 322236*t + 
        118299*t^2) + s12^5*(-32 + 92040*t + 138339*t^2)) - 
    mmH^8*(20640*s12^5 + 20*s12^4*(412 + 4755*t) + 
      t^3*(568 + 13784*t - 5329*t^2) + s12*t^2*(1104 + 49496*t - 627*t^2) + 
      s12^2*t*(504 + 65880*t + 76073*t^2) + 
      s12^3*(-32 + 38408*t + 147831*t^2)) + 
    mmH^7*(12092*s12^6 + 18*s12^5*(600 + 4853*t) + 
      s12*t^3*(7260 + 115072*t - 71481*t^2) + 
      s12^2*t^2*(10956 + 220640*t - 52351*t^2) + 
      4*t^4*(293 + 5476*t - 4609*t^2) + s12^3*t*(4820 + 197392*t + 
        124087*t^2) + s12^4*(-48 + 80720*t + 188095*t^2)) + 
    mmH^4*(48*s12^9 - 8*s12^8*(2 + 61*t) - 2*s12^7*t*(9032 + 7981*t) - 
      4*s12^6*t*(5867 + 42817*t + 3688*t^2) + t^7*(372 - 1120*t + 5745*t^2) + 
      4*s12^5*t^2*(-15110 - 105208*t + 28089*t^2) + 
      s12*t^6*(552 - 23108*t + 46169*t^2) + 
      s12^2*t^5*(-2684 - 118408*t + 155537*t^2) + 
      2*s12^4*t^3*(-26574 - 237794*t + 160461*t^2) + 
      s12^3*t^4*(-19040 - 304396*t + 322353*t^2)))*
   canMINP[10, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - (((4*I)/15)*(244*mmH^10*(-1 + t) - 
    180*s12^5*t^2*(s12 + t) - 2*mmH^9*(-636 + 669*s12*(-1 + t) + 431*t + 
      319*t^2) + 10*mmH*s12^2*t*(16*s12^5 - 976*t^4 - 72*s12^3*t*(4 + t) - 
      s12^4*(17 + 24*t) + 4*s12*t^3*(-565 + 31*t) + 
      2*s12^2*t^2*(-791 + 46*t)) + mmH^8*(-1380 + 2970*s12^2*(-1 + t) - 
      1011*t + 3417*t^2 + 454*t^3 + s12*(-7370 + 5157*t + 3169*t^2)) + 
    mmH^2*s12*(7520*t^5 - 40*s12^6*(-2 + 5*t) + 40*s12*t^4*(1047 + 179*t) - 
      40*s12^2*t^3*(-1076 - 517*t + 31*t^2) + 
      s12^5*(-1720 + 387*t + 255*t^2) - 4*s12^3*t*(40 - 1510*t - 5949*t^2 + 
        245*t^3) + s12^4*(160 - 4275*t + 9128*t^2 + 715*t^3)) - 
    mmH^7*(400 + 3320*s12^3*(-1 + t) - 3915*t + 4222*t^2 + 2541*t^3 - 
      50*t^4 + s12^2*(-17756 + 12565*t + 6431*t^2) + 
      s12*(-8900 - 4409*t + 17906*t^2 + 1941*t^3)) - 
    2*mmH^5*(117*s12^5*(-1 + t) - 10*t^3*(-89 + 110*t + 44*t^2) + 
      s12^4*(-8028 + 5255*t + 1823*t^2) + 
      2*s12^3*(-8170 - 819*t + 10254*t^2 + 799*t^3) + 
      s12^2*(1520 - 22290*t + 23137*t^2 + 15453*t^3 - 385*t^4) + 
      s12*t*(-320 - 3565*t + 14557*t^2 + 1305*t^3 - 285*t^4)) + 
    mmH^6*(1800*s12^4*(-1 + t) + 4*s12^3*(-5671 + 3955*t + 1676*t^2) + 
      s12^2*(-23520 - 6859*t + 37949*t^2 + 3524*t^3) + 
      s12*(1760 - 21065*t + 21316*t^2 + 14749*t^3 - 480*t^4) - 
      2*t*(80 + 115*t - 2013*t^2 + 335*t^3 + 55*t^4)) + 
    mmH^3*(60*s12^7*(-1 + t) + 1760*t^5 - 40*s12*t^4*(429 + 131*t) + 
      s12^6*(676 + 153*t - 45*t^2) + 80*s12^2*t^3*(-463 - 494*t + 2*t^2) - 
      s12^5*(-10260 + 2513*t + 5678*t^2 + 155*t^3) + 
      2*s12^3*t*(320 + 2065*t - 33047*t^2 - 1745*t^3 + 155*t^4) + 
      s12^4*(-1040 + 23255*t - 34024*t^2 - 10581*t^3 + 260*t^4)) + 
    mmH^4*(-182*s12^6*(-1 + t) - 40*t^4*(53 + 55*t) - 
      20*s12*t^3*(-595 - 786*t + 20*t^2) + s12^5*(-5786 + 3007*t + 887*t^2) + 
      s12^4*(-25220 + 2151*t + 22979*t^2 + 1314*t^3) + 
      s12^3*(2560 - 46240*t + 54316*t^2 + 28564*t^3 - 600*t^4) - 
      2*s12^2*t*(480 + 7005*t - 33993*t^2 - 3875*t^3 + 325*t^4)))*
   canMINP[10, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(36*s12*t^2*(s12 + t)^5 + 6*mmH^6*(-1 + s12)*(-1 + t)*t*
     (3*s12^2 + t^2) + 2*mmH*t*(s12 + t)^2*(16*s12^5 + 
      2*s12^2*(293 - 2*t)*t^2 + 9*t^4 + 8*s12^3*t*(-41 + 23*t) - 
      4*s12*t^3*(9 + 25*t) + s12^4*(17 + 104*t)) - 
    2*mmH^5*(15*s12^5*(-1 + t) + t^3*(3 + 11*t - 20*t^2) + 
      s12*t^3*(59 - 73*t + 20*t^2) + 3*s12^4*(5 - 31*t + 26*t^2) + 
      3*s12^3*t*(17 - 48*t + 37*t^2) + s12^2*t*(9 + 84*t - 179*t^2 + 
        68*t^3)) + mmH^4*(-14*s12^6*(-1 + t) + t^4*(110 - 109*t - 69*t^2) + 
      s12^5*(-122 + 169*t - 11*t^2) + s12^4*(56 - 769*t + 829*t^2 + 64*t^3) + 
      s12*t^3*(-94 - 58*t - t^2 + 69*t^3) + 
      2*s12^3*t*(175 - 458*t + 292*t^2 + 87*t^3) + 
      2*s12^2*t^2*(45 - 205*t - 11*t^2 + 91*t^3)) + 
    mmH^2*(-8*s12^7*(-2 + 5*t) + s12^6*(-104 + 169*t - 331*t^2) + 
      t^5*(64 - 127*t - 91*t^2) + s12^4*t*(192 - 1507*t + 2555*t^2 - 
        1254*t^3) + s12^5*(32 - 1011*t + 1678*t^2 - 1003*t^3) + 
      2*s12^3*t^2*(224 - 1203*t + 566*t^2 - 227*t^3) + 
      s12*t^4*(288 + 137*t + 278*t^2 + 169*t^3) + 
      s12^2*t^3*(512 - 1542*t + 471*t^2 + 257*t^3)) + 
    mmH^3*(12*s12^7*(-1 + t) + s12^6*(44 - 81*t + 93*t^2) + 
      t^4*(48 - 28*t + 203*t^2 + 39*t^3) + s12^5*(-12 + 461*t - 694*t^2 + 
        275*t^3) + s12^2*t^2*(288 - 1526*t + 1948*t^2 - 873*t^3 - 49*t^4) - 
      3*s12*t^3*(-64 + 274*t - 85*t^2 + 92*t^3 + 13*t^4) + 
      2*s12^3*t*(96 - 427*t + 878*t^2 - 665*t^3 + 72*t^4) + 
      s12^4*(48 - 38*t + 277*t^2 - 1397*t^3 + 348*t^4)))*
   canMINP[10, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^4) - 
 (((4*I)/3)*(10*mmH^4 + mmH^3*(32 - 30*s12 - 29*t) + 
    mmH^2*(24 - 58*s12 + 36*s12^2 - 60*t + 67*s12*t + 28*t^2) + 
    t*(15*s12^3 + 2*(-2 + t)*t + 2*s12^2*(-17 + 9*t) + 
      s12*(8 - 26*t + 9*t^2)) - mmH*(16*s12^3 + s12^2*(-38 + 53*t) + 
      t*(20 - 26*t + 9*t^2) + 2*s12*(6 - 41*t + 23*t^2)))*
   canMINP[10, 4, {s12, t, mmH}])/(s12*(-2 - mmH + s12)*(mmH - t)*t^3) + 
 (((4*I)/3)*(-6*mmH^3*(2 + s12 + t) + 6*mmH^2*(-2 + 2*s12^2 + 5*t + 3*t^2 + 
      s12*(3 + 5*t)) + t*(15*s12^3 + s12^2*(34 + 27*t) + 6*t*(2 + t + t^2) + 
      2*s12*(4 + 21*t + 9*t^2)) - 2*mmH*(8*s12^3 + 3*t^2*(4 + 3*t) + 
      s12^2*(19 + 20*t) + s12*(6 + 31*t + 21*t^2)))*
   canMINP[10, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3*(-mmH + t)*
   (2 + s12 + t)) - ((8*I)*(-1 + s12)*(-12*s12^6 + mmH^5*t - 31*s12^5*t - 
    7*s12^4*t^2 + 24*t^5 + 4*s12*t^4*(13 + 8*t) + 2*s12^2*t^3*(17 + 35*t) + 
    s12^3*t^2*(6 + 49*t) + mmH^4*(-7*s12^2 + s12*(6 - 28*t) + 
      2*(3 - 10*t)*t) + mmH^3*(45*s12^3 + s12^2*(-12 + 23*t) + 
      s12*t*(-52 + 33*t) + t^2*(-40 + 53*t)) + 
    mmH^2*(-81*s12^4 + s12^3*(6 - 53*t) + 2*(43 - 25*t)*t^3 + 
      s12*t^2*(138 + 31*t) + s12^2*t*(58 + 107*t)) + 
    mmH*(55*s12^5 + 88*s12^4*t + 4*t^4*(-19 + 4*t) - 4*s12*t^3*(36 + 17*t) - 
      s12^3*t*(12 + 65*t) - s12^2*t^2*(80 + 181*t)))*
   canMINP[11, 1, {s12, t, mmH}])/(s12*(-mmH + s12)^3*(mmH - t)^2*t^2*
   (s12 + t)) - ((8*I)*(12*s12^7 - t^6*(1 + t) + s12^4*t^2*(38 + 39*t) + 
    s12^6*(12 + 53*t) + s12^5*t*(41 + 73*t) + s12*t^4*(2 - 14*t - 17*t^2) + 
    s12^3*t^2*(6 - 3*t - 4*t^2) + 4*mmH^5*(3*s12^2 - 8*s12*t + t^2) - 
    s12^2*t^3*(16 + 25*t + 27*t^2) + mmH^4*(-43*s12^3 + s12^2*(-6 + 9*t) - 
      t^2*(2 + 25*t) + s12*t*(16 + 75*t)) + 
    mmH^3*(45*s12^4 + s12^3*(19 + 109*t) + s12^2*(-6 + 25*t - 49*t^2) + 
      s12*t*(16 - 3*t - 13*t^2) + t^2*(-2 + 15*t + 52*t^2)) + 
    mmH*(-29*s12^6 - 15*s12^4*t*(2 + 3*t) - s12^5*(17 + 76*t) + 
      s12^3*t*(-12 + 13*t - 15*t^2) + t^4*(-2 + 13*t + 16*t^2) + 
      s12^2*t^2*(26 + 41*t + 42*t^2) + s12*t^3*(12 + 52*t + 75*t^2)) + 
    mmH^2*(3*s12^5 - s12^4*(8 + 63*t) + s12^3*(6 - 53*t - 59*t^2) + 
      t^3*(4 - 25*t - 46*t^2) + s12^2*t*(-4 - 47*t + 13*t^2) - 
      s12*t^2*(30 + 51*t + 88*t^2)))*canMINP[11, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)^2*t^2*(s12 + t)^3) - 
 ((8*I)*(-1 + t)*(-(mmH*s12) + s12^2 + 4*mmH*t + s12*t + 5*t^2)*
   canMINP[11, 1, {t, s12, mmH}])/(s12*(-mmH + s12)*t^2*(s12 + t)) - 
 ((I/120)*(420*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (246*s12^3 + 113*s12^2*t - 435*s12*t^2 - 308*t^3) - 
    4*mmH^10*(672*s12^3 + 12*s12^2*(-3 + 217*t) + 8*s12*t*(-9 + 347*t) + 
      t^2*(-36 + 703*t)) - mmH*s12*t^2*(2760*s12^9 + 9656*s12^8*t + 
      1872*t^7 + s12^2*t^5*(5780 + 69508*t - 3683*t^2) + 
      s12^3*t^4*(92 + 84060*t - 841*t^2) + 
      4*s12*t^6*(1550 + 4892*t - 291*t^2) + 
      s12^6*t*(-920 - 18732*t + 1101*t^2) + 2*s12^4*t^3*
       (-950 + 12908*t + 1301*t^2) + 8*s12^7*(-46 - 414*t + 1315*t^2) - 
      s12^5*t^2*(1092 + 23724*t + 1631*t^2)) + 
    mmH^2*t*(2208*s12^10 + 30104*s12^9*t - 6048*t^8 + 
      s12^3*t^5*(7224 + 254456*t - 60415*t^2) + 
      s12^4*t^4*(-8280 + 231276*t - 51125*t^2) + 
      s12^2*t^6*(4964 + 69692*t - 26455*t^2) - 
      24*s12*t^7*(374 + 372*t + 97*t^2) + 4*s12^6*t^2*
       (-727 - 23908*t + 5451*t^2) + 8*s12^8*(92 + 93*t + 10271*t^2) - 
      s12^5*t^3*(10520 + 9172*t + 20143*t^2) + 
      2*s12^7*t*(368 - 15138*t + 40409*t^2)) + 
    mmH^9*(7244*s12^4 + s12^3*(-552 + 35829*t) + 
      4*t^2*(138 + 2279*t + 2706*t^2) + s12*t*(1104 + 17624*t + 45343*t^2) + 
      s12^2*(552 + 7956*t + 63136*t^2)) - 
    mmH^8*(11344*s12^5 + 12*s12^4*(-156 + 3665*t) + 
      t^3*(4872 + 55552*t + 26049*t^2) + s12*t^2*(11952 + 148736*t + 
        121251*t^2) + s12^3*(2208 + 33888*t + 132121*t^2) + 
      s12^2*t*(9288 + 128944*t + 196943*t^2)) + 
    mmH^5*(7396*s12^8 - 3*s12^7*(1464 + 32081*t) + 
      s12^6*(552 + 3132*t - 437233*t^2) + 4*s12^5*t*(239 + 38763*t - 
        123645*t^2) + 4*t^6*(19417 + 37437*t + 5025*t^2) + 
      6*s12^2*t^4*(39190 + 193422*t + 131945*t^2) + 
      4*s12^3*t^3*(30639 + 257922*t + 238774*t^2) + 
      s12^4*t^2*(29568 + 543484*t + 241723*t^2) + 
      s12*t^5*(219416 + 674548*t + 259191*t^2)) + 
    mmH^3*(552*s12^10 - 17392*s12^9*t - 4*s12^8*t*(492 + 33853*t) + 
      4*t^8*(7754 + 2856*t + 291*t^2) + 4*s12^5*t^3*(3062 + 41171*t + 
        3142*t^2) + s12*t^7*(75364 + 90820*t + 29717*t^2) - 
      4*s12^7*t*(966 - 2411*t + 74850*t^2) - 2*s12^6*t^2*
       (3054 - 59196*t + 126793*t^2) + s12^2*t^6*(65288 + 36664*t + 
        162695*t^2) + s12^4*t^4*(34972 - 87872*t + 260987*t^2) + 
      s12^3*t^5*(41420 - 188508*t + 311035*t^2)) + 
    mmH^7*(12548*s12^6 - 2*s12^5*(2424 + 4457*t) + 
      69*s12^4*(48 + 704*t + 497*t^2) + 4*t^4*(5339 + 35036*t + 9619*t^2) + 
      s12*t^3*(56196 + 462080*t + 239277*t^2) + 
      s12^3*t*(20108 + 293264*t + 315133*t^2) + 
      s12^2*t^2*(51636 + 561776*t + 460051*t^2)) - 
    mmH^4*(3056*s12^9 - 16*s12^8*(69 + 3523*t) - 
      2*s12^7*t*(2148 + 163499*t) + t^7*(66628 + 63528*t + 6945*t^2) - 
      24*s12^5*t^2*(85 - 10289*t + 10889*t^2) + 
      s12*t^6*(181768 + 345228*t + 123221*t^2) - 
      4*s12^6*t*(1567 - 14587*t + 143284*t^2) + 
      2*s12^4*t^3*(22282 + 185254*t + 218797*t^2) + 
      s12^2*t^5*(193492 + 563216*t + 481321*t^2) + 
      s12^3*t^4*(118688 + 466628*t + 756157*t^2)) - 
    mmH^6*(11072*s12^7 - 4*s12^6*(1668 + 20425*t) + 
      s12^4*t*(16020 + 289180*t + 12389*t^2) + 
      2*t^5*(26522 + 95748*t + 17589*t^2) + 
      4*s12*t^4*(36878 + 185617*t + 79116*t^2) - 
      3*s12^5*(-736 - 9464*t + 87893*t^2) + 
      s12^3*t^2*(66840 + 825972*t + 669395*t^2) + 
      s12^2*t^3*(147496 + 1122828*t + 764001*t^2)))*
   canMINP[11, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + 
 ((I/60)*(4*s12^3*t^4*(s12 + t)^3*(18*s12^4 + 97*s12^3*t - 68*s12^2*t^2 - 
      7*s12*t^3 - 4*t^4) + 4*mmH^11*(7*s12^4 - 344*s12^3*t + 
      (160 - 117*t)*t^3 + 128*s12*t^2*(-10 + 7*t) + 
      2*s12^2*t*(240 + 331*t)) + 4*mmH^10*(11*s12^5 + 
      s12^3*t*(-4020 + 53*t) + 2*s12^4*(-72 + 1213*t) + 
      2*s12^2*t*(120 + 2358*t - 3367*t^2) + 2*t^3*(40 - 406*t + 197*t^2) - 
      2*s12*t^2*(320 - 3890*t + 1989*t^2)) + 
    mmH*s12*t^2*(1320*s12^11 + 8584*s12^10*t + 16*t^9 + 
      s12^2*t^7*(196 + 312*t - 61*t^2) + 4*s12*t^8*(22 + 12*t + t^2) + 
      s12^3*t^6*(740 + 2728*t + 1575*t^2) + 4*s12^5*t^4*
       (452 + 1152*t + 3977*t^2) + 4*s12^9*(56 - 96*t + 5853*t^2) + 
      s12^4*t^5*(2152 + 3296*t + 7967*t^2) + 3*s12^7*t^2*
       (508 + 1848*t + 10615*t^2) + s12^6*t^3*(1012 + 9336*t + 22883*t^2) + 
      s12^8*t*(1008 - 400*t + 34691*t^2)) + 
    mmH^9*(-1204*s12^6 + s12^5*(3336 - 30405*t) - 
      2*t^4*(380 - 3664*t + 347*t^2) + 4*s12^3*t*(-1096 + 3644*t + 
        8249*t^2) - 4*s12^4*(66 - 13408*t + 13759*t^2) + 
      s12*t^3*(10880 - 73144*t + 31473*t^2) + 
      2*s12^2*t^2*(3760 - 73456*t + 45499*t^2)) + 
    mmH^4*(1712*s12^11 + 12*s12^10*(-44 + 947*t) + 
      4*s12^9*t*(-1871 + 9259*t) + s12^4*t^5*(-87448 + 264392*t - 
        522557*t^2) + s12^5*t^4*(17328 - 24088*t - 476365*t^2) + 
      t^9*(372 + 180*t - 257*t^2) - s12*t^8*(400 + 1532*t + 7425*t^2) - 
      4*s12^2*t^7*(3742 + 4440*t + 16655*t^2) + 
      4*s12^8*t*(1525 - 13399*t + 22429*t^2) - 
      8*s12^3*t^6*(8354 - 8857*t + 32759*t^2) - 
      2*s12^6*t^3*(-31044 + 200888*t + 50055*t^2) + 
      2*s12^7*t^2*(15704 - 123420*t + 59325*t^2)) - 
    mmH^2*t*(1056*s12^12 + 11928*s12^11*t - 32*t^10 + 
      8*s12*t^9*(-10 - 12*t + t^2) + s12^2*t^8*(84 - 296*t + 87*t^2) + 
      48*s12^9*t*(-28 - 94*t + 2375*t^2) + 
      s12^3*t^7*(2576 + 5072*t + 6515*t^2) + 
      4*s12^10*(-112 - 510*t + 12759*t^2) + 2*s12^4*t^6*
       (5214 + 4948*t + 18427*t^2) + 4*s12^8*t^2*(-407 + 5062*t + 
        38058*t^2) + 2*s12^5*t^5*(8424 + 1720*t + 45817*t^2) + 
      s12^6*t^4*(4716 + 43360*t + 133287*t^2) + 
      s12^7*t^3*(-1040 + 67264*t + 150467*t^2)) + 
    mmH^8*(4472*s12^7 + 16*s12^6*(-507 + 3713*t) + 
      s12*t^4*(-19456 + 80268*t - 45857*t^2) - t^5*(24 + 9468*t + 3977*t^2) - 
      2*s12^3*t^2*(880 - 92636*t + 64013*t^2) - 
      2*s12^2*t^3*(22312 - 181548*t + 84405*t^2) + 
      s12^4*t*(9128 - 178988*t + 137299*t^2) + 
      s12^5*(1056 - 99012*t + 193331*t^2)) + 
    mmH^7*(-7972*s12^8 + s12^7*(10608 - 82118*t) + 
      s12^5*t*(-12388 + 380096*t - 504321*t^2) + 
      s12^6*(-1584 + 114344*t - 333869*t^2) + 
      4*t^6*(371 + 1864*t + 1900*t^2) - 6*s12^4*t^2*(3494 - 21624*t + 
        21489*t^2) + 8*s12^3*t^3*(6939 - 72382*t + 36561*t^2) + 
      s12*t^5*(19916 - 33920*t + 61023*t^2) + 
      s12^2*t^4*(84104 - 427736*t + 230247*t^2)) + 
    mmH^3*(-264*s12^12 + 1632*s12^11*t + 48*s12^10*t*(3 + 442*t) + 
      4*t^10*(-42 - 8*t + t^2) + s12*t^9*(-676 - 712*t + 405*t^2) + 
      s12^2*t^8*(2168 + 3448*t + 10335*t^2) + 
      8*s12^7*t^3*(-3017 + 20284*t + 28217*t^2) + 
      2*s12^3*t^7*(9176 + 7984*t + 34827*t^2) + 
      2*s12^9*t*(-1176 - 188*t + 40057*t^2) + 
      4*s12^4*t^6*(12471 - 9304*t + 53699*t^2) + 
      2*s12^8*t^2*(-5838 + 16328*t + 77325*t^2) + 
      s12^6*t^4*(-20048 + 169512*t + 324383*t^2) + 
      s12^5*t^5*(28972 - 16320*t + 347579*t^2)) + 
    mmH^5*(-4956*s12^10 - 393*s12^9*(-8 + 117*t) + 
      s12^7*t*(-10380 + 215992*t - 479061*t^2) + 
      2*t^8*(34 + 224*t + 1015*t^2) + 4*s12^5*t^3*(-15780 + 78278*t + 
        3471*t^2) + 8*s12^2*t^6*(5601 - 4100*t + 21794*t^2) + 
      s12*t^7*(6504 + 12224*t + 31667*t^2) - 
      3*s12^8*(88 - 12344*t + 64945*t^2) - 2*s12^6*t^2*
       (23192 - 283432*t + 270145*t^2) + s12^3*t^5*(121396 - 410648*t + 
        474467*t^2) + s12^4*t^4*(56172 - 468440*t + 558675*t^2)) + 
    mmH^6*(8140*s12^9 + 12*s12^8*(-656 + 6569*t) + 
      s12^3*t^4*(-119904 + 723888*t - 471767*t^2) + 
      s12^2*t^5*(-79300 + 238880*t - 246131*t^2) + 
      4*s12^4*t^3*(123 + 59830*t - 44674*t^2) - 
      2*t^7*(662 + 1652*t + 2907*t^2) - 2*s12*t^6*(7152 + 4640*t + 
        29475*t^2) + 16*s12^5*t^2*(2678 - 34786*t + 33745*t^2) + 
      s12^7*(1056 - 84496*t + 339905*t^2) + 
      s12^6*t*(12868 - 393488*t + 709061*t^2)))*
   canMINP[11, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^4) - 
 ((I/120)*(1276*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (98*s12^3 - 69*s12^2*t - 421*s12*t^2 - 236*t^3) - 
    4*mmH^10*(1034*s12^3 + 4*s12*t*(124 + 797*t) + t^2*(248 + 1517*t) + 
      s12^2*(248 + 3610*t)) - mmH*s12*t^2*(2360*s12^9 + 8968*s12^8*t + 
      944*t^7 + s12^2*t^5*(4012 + 16532*t - 1169*t^2) - 
      4*s12*t^6*(-826 - 708*t + 285*t^2) + 16*s12^7*(5 - 103*t + 922*t^2) + 
      s12^3*t^4*(2132 + 34172*t + 3941*t^2) + 
      2*s12^4*t^3*(382 + 14036*t + 5715*t^2) + 
      s12^5*t^2*(404 + 3892*t + 13747*t^2) + 
      s12^6*t*(200 - 5356*t + 14671*t^2)) + 
    mmH^9*(3076*s12^4 + s12^3*(3144 + 24883*t) + 
      4*t^2*(118 + 915*t + 3447*t^2) + 4*s12^2*(118 + 2473*t + 9529*t^2) + 
      s12*t*(944 + 10408*t + 29857*t^2)) + 
    mmH^8*(2592*s12^5 + 4*s12^4*(-428 + 345*t) - 
      s12^3*(1888 + 18344*t + 18219*t^2) - t^3*(2392 + 6968*t + 23147*t^2) - 
      s12^2*t*(6168 + 38520*t + 37517*t^2) - 
      s12*t^2*(6672 + 28856*t + 58137*t^2)) + 
    mmH^2*t*(1888*s12^10 + 22184*s12^9*t - 1888*t^8 + 
      s12^2*t^6*(8732 - 628*t - 12925*t^2) + 
      s12^3*t^5*(14664 + 54232*t - 12001*t^2) - 
      8*s12*t^7*(118 + 708*t + 285*t^2) + 8*s12^8*(-20 - 237*t + 8732*t^2) + 
      4*s12^6*t^2*(135 - 2296*t + 28223*t^2) + 
      s12^4*t^4*(9176 + 99644*t + 33073*t^2) + 
      2*s12^7*t*(-80 - 6706*t + 54201*t^2) + 
      s12^5*t^3*(2840 + 52780*t + 92099*t^2)) + 
    mmH^7*(-2596*s12^6 - 18*s12^5*(264 + 3127*t) + 
      s12^4*(2832 + 9104*t - 127853*t^2) + 
      s12^3*t*(12836 + 67024*t - 104093*t^2) + 
      4*t^4*(1961 + 3220*t + 8147*t^2) + s12^2*t^2*(25020 + 100832*t + 
        45197*t^2) + s12*t^3*(22860 + 60544*t + 108675*t^2)) - 
    mmH^6*(3752*s12^7 - 12*s12^6*(664 + 6623*t) + 
      s12^4*t*(12716 + 45132*t - 433401*t^2) + 
      s12^5*(1888 - 11544*t - 309825*t^2) + 
      s12^3*t^2*(32424 + 151604*t - 215551*t^2) + 
      2*t^5*(9094 + 10260*t + 16839*t^2) + 
      4*s12*t^4*(12258 + 24905*t + 37749*t^2) + 
      s12^2*t^3*(52440 + 181996*t + 130291*t^2)) + 
    mmH^5*(5900*s12^8 - s12^7*(4600 + 57861*t) + 
      s12^4*t^2*(19936 + 79676*t - 599567*t^2) + 
      s12^6*(472 - 15364*t - 338723*t^2) + 
      4*s12^5*t*(1849 + 2283*t - 163028*t^2) + 
      4*t^6*(6547 + 4953*t + 5464*t^2) - 4*s12^3*t^3*(-8557 - 42734*t + 
        32872*t^2) + 2*s12^2*t^4*(31030 + 104034*t + 101671*t^2) + 
      s12*t^5*(67032 + 116724*t + 132829*t^2)) + 
    mmH^3*(472*s12^10 - 10384*s12^9*t - 28*s12^8*t*(28 + 3207*t) + 
      2*s12^6*t^2*(1302 + 13660*t - 181683*t^2) + 
      4*s12^7*t*(210 + 2047*t - 62605*t^2) + 4*t^8*(2478 + 472*t + 285*t^2) + 
      s12*t^7*(20060 + 34676*t + 19511*t^2) + 
      s12^3*t^5*(-16556 - 50540*t + 36449*t^2) + 
      s12^2*t^6*(3256 + 47432*t + 63345*t^2) - 
      4*s12^5*t^3*(-38 + 5553*t + 84393*t^2) - 
      s12^4*t^4*(11276 + 105744*t + 155171*t^2)) - 
    mmH^4*(2832*s12^9 - 472*s12^8*(2 + 61*t) - 14*s12^7*t*(424 + 15593*t) + 
      2*s12^4*t^3*(2790 + 2378*t - 207801*t^2) + 
      4*s12^5*t^2*(2174 + 6232*t - 163221*t^2) + 
      4*s12^6*t*(743 + 2053*t - 131516*t^2) + 
      t^7*(21948 + 9760*t + 7755*t^2) + s12^3*t^4*(6368 + 58300*t + 
        8115*t^2) + s12*t^6*(53304 + 86228*t + 69259*t^2) + 
      s12^2*t^5*(37868 + 141736*t + 157243*t^2)))*
   canMINP[11, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - ((I/30)*(3*mmH^12*(-1 + t)*(-109*t + s12*(211 + 109*t)) + 
    240*s12^4*t^2*(64*s12^5 + 2*(32 - 35*t)*t^3 + 16*s12^4*(-11 + 17*t) + 
      s12*t^2*(256 - 343*t + 70*t^2) + s12^2*t*(320 - 652*t + 289*t^2) + 
      s12^3*(128 - 555*t + 427*t^2)) - mmH^11*(t*(3405 - 2743*t - 1086*t^2) + 
      6*s12^2*(-991 + 622*t + 369*t^2) + s12*(-2355 + 26*t + 3163*t^2 + 
        1086*t^3)) - 40*mmH*s12^2*t*(320*t^6 + 96*s12^7*(2 + 5*t) - 
      8*s12*t^4*(-192 + 127*t + 14*t^2) + 4*s12^6*(-156 + 757*t + 515*t^2) + 
      s12^2*t^3*(7680 - 9630*t + 1247*t^2 - 208*t^3) + 
      s12^3*t^2*(11712 - 22046*t + 6902*t^2 + 297*t^3) + 
      s12^4*t*(5952 - 22069*t + 12503*t^2 + 2319*t^3) + 
      s12^5*(384 - 8941*t + 9751*t^2 + 3394*t^3)) + 
    mmH^10*(15*s12^3*(-1553 + 1122*t + 431*t^2) - 
      t*(-12292 + 4169*t + 13394*t^2 + 951*t^3) + 
      s12^2*(-28287 + 4987*t + 32184*t^2 + 7436*t^3) + 
      s12*(7492 - 2628*t - 1190*t^2 + 10167*t^3 + 951*t^4)) + 
    4*mmH^2*s12*(2560*t^7 + 480*s12^8*(-4 + 7*t + 4*t^2) + 
      160*s12*t^5*(144 - 105*t + 61*t^2) - 40*s12^2*t^4*
       (-3840 + 4733*t - 812*t^2 + 230*t^3) + 
      20*s12^7*(288 - 107*t + 2614*t^2 + 433*t^3) + 
      s12^3*t^3*(291080 - 506760*t + 95611*t^2 + 3620*t^3 - 3120*t^4) + 
      s12^4*t^2*(178640 - 589385*t + 191099*t^2 + 109929*t^3 - 1300*t^4) + 
      s12^5*t*(14280 - 284815*t + 183390*t^2 + 209752*t^3 + 11280*t^4) + 
      s12^6*(-3840 - 22950*t + 62687*t^2 + 161623*t^3 + 16200*t^4)) - 
    mmH^9*(480*s12^4*(-105 + 83*t + 22*t^2) + 
      2*s12^3*(-61631 + 25421*t + 55351*t^2 + 10619*t^3) + 
      4*t*(1305 + 6767*t - 14088*t^2 - 4189*t^3 + 112*t^4) + 
      s12^2*(28710 - 90264*t + 105231*t^2 + 89438*t^3 + 7085*t^4) + 
      s12*(16740 + 64958*t - 78592*t^2 - 2205*t^3 + 13119*t^4 - 448*t^5)) - 
    2*mmH^3*(6400*t^7 + 480*s12^9*(-6 + 7*t + t^2) + 
      160*s12*t^5*(192 - 105*t + 38*t^2) + 
      20*s12^8*(-1274 + 1742*t + 2371*t^2 + 137*t^3) + 
      40*s12^2*t^4*(7680 - 9518*t + 927*t^2 + 372*t^3) - 
      8*s12^3*t^3*(-94280 + 152285*t - 491*t^2 - 8010*t^3 + 3030*t^4) + 
      s12^7*(76400 - 117308*t + 417229*t^2 + 148749*t^3 + 7110*t^4) + 
      s12^5*t*(8120 - 863970*t - 548*t^2 + 1039477*t^3 + 98597*t^4 - 
        2855*t^5) - s12^4*t^2*(-537960 + 1614820*t + 30712*t^2 - 446935*t^3 + 
        32145*t^4 + 3120*t^5) + s12^6*(-52080 - 590*t - 88246*t^2 + 
        1011823*t^3 + 210361*t^4 + 5115*t^5)) + 
    mmH^8*(75*s12^5*(-885 + 746*t + 139*t^2) + 
      s12^4*(-280238 + 164193*t + 205353*t^2 + 32612*t^3) + 
      s12^3*(20516 - 291014*t + 500637*t^2 + 267596*t^3 + 18385*t^4) + 
      s12^2*(118120 + 57210*t - 239443*t^2 + 306596*t^3 + 100052*t^4 - 
        537*t^5) + 2*t*(-14120 + 30030*t - 31098*t^2 - 45846*t^3 - 941*t^4 + 
        520*t^5) + s12*(-28240 + 120020*t - 23602*t^2 - 277345*t^3 + 
        15230*t^4 + 4059*t^5 - 1040*t^6)) + 
    mmH^4*(960*s12^9*(-1 + t) + 160*t^5*(96 + 61*t + 140*t^2) - 
      80*s12*t^4*(-3840 + 4417*t + 134*t^2 + 4*t^3) + 
      20*s12^8*(-2300 + 2425*t + 676*t^2 + 15*t^3) + 
      8*s12^2*t^3*(134040 - 195610*t - 66077*t^2 + 19090*t^3 + 260*t^4) + 
      s12^7*(-146444 + 119982*t + 427153*t^2 + 51314*t^3 + 1475*t^4) + 
      s12^6*(431960 - 778966*t + 1661787*t^2 + 1030988*t^3 + 91266*t^4 + 
        1095*t^5) - 8*s12^3*t^2*(-105560 + 287325*t + 196802*t^2 - 
        111500*t^3 + 4500*t^4 + 2890*t^5) + 
      s12^5*(-291280 + 513220*t - 1467762*t^2 + 3245847*t^3 + 1116142*t^4 + 
        31387*t^5 - 1120*t^6) - 2*s12^4*t*(113640 + 563030*t + 973450*t^2 - 
        1295202*t^3 - 195927*t^4 + 22480*t^5 + 520*t^6)) + 
    mmH^7*(-6*s12^6*(-9123 + 8086*t + 1037*t^2) - 
      s12^5*(-377407 + 272214*t + 230015*t^2 + 28778*t^3) + 
      s12^4*(75436 + 417231*t - 1090403*t^2 - 415154*t^3 - 25550*t^4) + 
      2*t^2*(7960 - 25500*t + 86844*t^2 + 16577*t^3 - 4275*t^4 - 200*t^5) + 
      2*s12^3*(-182860 + 149238*t + 39427*t^2 - 583906*t^3 - 128029*t^4 + 
        2114*t^5) + 2*s12*t*(85800 - 168750*t + 296700*t^2 + 147663*t^3 - 
        10753*t^4 + 2275*t^5 + 200*t^6) + 2*s12^2*(77840 - 272150*t + 
        315266*t^2 + 156671*t^3 - 198981*t^4 - 18213*t^5 + 1800*t^6)) - 
    mmH^5*(60*s12^8*(-131 + 126*t + 5*t^2) + 
      40*t^4*(1536 - 1638*t + 683*t^2 + 360*t^3) + 
      2*s12^7*(-80032 + 75707*t + 32308*t^2 + 1777*t^3) - 
      8*s12*t^3*(-49360 + 62040*t + 50568*t^2 - 1615*t^3 + 740*t^4) + 
      s12^6*(-231034 + 6226*t + 996373*t^2 + 188366*t^3 + 9181*t^4) - 
      4*s12^2*t^2*(-74360 + 169170*t + 467596*t^2 - 63235*t^3 - 12275*t^4 + 
        1180*t^5) + s12^5*(677380 - 1193914*t + 1743532*t^2 + 1909623*t^3 + 
        233227*t^4 + 1532*t^5) - 4*s12^3*t*(116680 - 32660*t + 743710*t^2 - 
        354429*t^3 - 116109*t^4 + 13615*t^5 + 940*t^6) - 
      4*s12^4*(107680 - 276875*t + 606095*t^2 - 665634*t^3 - 396398*t^4 - 
        9354*t^5 + 2060*t^6)) + mmH^6*(3*s12^7*(-9227 + 8534*t + 693*t^2) + 
      s12^6*(-314323 + 263209*t + 158726*t^2 + 14308*t^3) + 
      4*t^3*(14600 - 16580*t - 22949*t^2 + 6040*t^3 + 1000*t^4) + 
      s12^5*(-202604 - 267964*t + 1349824*t^2 + 368275*t^3 + 21005*t^4) + 
      s12^4*(639520 - 936344*t + 812449*t^2 + 2013898*t^3 + 326257*t^4 - 
        3702*t^5) - 4*s12*t^2*(-1440 - 11855*t + 223499*t^2 + 20765*t^3 + 
        700*t^5) - 4*s12^2*t*(102080 - 157515*t + 490820*t^2 + 1594*t^3 - 
        58171*t^4 + 1840*t^5 + 300*t^6) - 2*s12^3*(177840 - 544720*t + 
        928980*t^2 - 390987*t^3 - 596634*t^4 - 25497*t^5 + 5800*t^6)))*
   canMINP[11, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/6)*(384*mmH^9*(-1 + s12)*s12*(-1 + t)^2*t^2 + 
    48*s12*t^2*(s12 + t)^4*(64*s12^4 - 11*t^4 + 16*s12^3*(13 + t) + 
      s12^2*(128 + 181*t - 85*t^2) + s12*t*(64 + 59*t - 48*t^2)) + 
    mmH^8*(-1 + t)*(9*s12^5*(-1 + t) + 119*(-1 + t)*t^4 + 
      9*s12^4*(1 - 5*t + 4*t^2) - 18*s12^3*t*(-2 - 59*t + 61*t^2) - 
      2*s12^2*t^2*(-411 + 173*t + 814*t^2) + 
      s12*t^2*(-1152 + 676*t + 1747*t^2 - 119*t^3)) - 
    8*mmH*t*(s12 + t)^2*(33*t^7 + 96*s12^7*(2 + 5*t) + 
      44*s12^6*(12 + 49*t + 23*t^2) + s12^4*t*(1344 + 6182*t + 2718*t^2 - 
        1321*t^3) + s12^3*t^2*(1728 + 4732*t + 356*t^2 - 1023*t^3) + 
      s12^2*t^3*(960 + 938*t + 95*t^2 - 415*t^3) + 
      s12*t^4*(192 - 15*t + 199*t^2 - 143*t^3) + 
      s12^5*(384 + 3251*t + 4255*t^2 - 38*t^3)) + 
    4*mmH^2*(96*s12^9*(-4 + 7*t + 4*t^2) + 
      t^7*(-384 - 34*t - 117*t^2 + 110*t^3) + 
      4*s12^8*(-288 + 59*t + 1178*t^2 + 359*t^3) + 
      s12^5*t^2*(-4448 + 1227*t + 47498*t^2 - 4272*t^3 - 844*t^4) + 
      s12^2*t^5*(-4904 + 927*t + 8227*t^2 - 3551*t^3 - 336*t^4) + 
      s12^6*t*(-2856 - 3705*t + 28973*t^2 + 8625*t^3 - 280*t^4) + 
      s12*t^6*(-2240 + 11*t + 1576*t^2 - 286*t^3 - 204*t^4) + 
      s12^4*t^3*(-4976 + 5452*t + 44625*t^2 - 13160*t^3 + 268*t^4) + 
      s12^3*t^4*(-5664 + 4112*t + 24427*t^2 - 10237*t^3 + 272*t^4) + 
      s12^7*(-768 - 3862*t + 8827*t^2 + 10859*t^3 + 1480*t^4)) + 
    mmH^7*(-6*s12^6*(23 - 30*t + 7*t^2) + t^4*(-476 + 760*t + 79*t^2 - 
        363*t^3) + s12^5*(372 - 1168*t + 1145*t^2 - 349*t^3) + 
      s12^4*(-220 + 1896*t - 2477*t^2 + 593*t^3 + 208*t^4) + 
      2*s12^2*t^2*(-660 + 2560*t - 5208*t^2 + 2427*t^3 + 1265*t^4) + 
      2*s12^3*t*(-440 + 4028*t - 6622*t^2 + 1693*t^3 + 1341*t^4) + 
      s12*t^2*(-768 - 368*t + 7796*t^2 - 5452*t^3 - 2339*t^4 + 363*t^5)) + 
    mmH^6*(-3*s12^7*(-55 + 46*t + 9*t^2) + s12^6*(165 + 710*t - 1312*t^2 + 
        245*t^3) + 2*t^4*(194 + 216*t - 1145*t^2 + 556*t^3 + 193*t^4) + 
      s12^5*(-1042 + 1084*t + 2045*t^2 - 3795*t^3 + 1360*t^4) + 
      s12^3*t*(1552 - 9524*t + 5780*t^2 + 25135*t^3 - 22660*t^4 - 979*t^5) - 
      s12*t^3*(-1552 + 5034*t + 5208*t^2 - 13695*t^3 + 503*t^4 + 386*t^5) + 
      2*s12^4*(194 - 1880*t - 1590*t^2 + 7998*t^3 - 5165*t^4 + 593*t^5) - 
      s12^2*t^2*(-2328 + 2672*t + 719*t^2 - 13622*t^3 + 15840*t^4 + 
        1463*t^5)) - 2*mmH^3*(96*s12^9*(-6 + 7*t + t^2) + 
      4*s12^8*(-454 - 38*t + 917*t^2 + 55*t^3) + 
      s12^7*(-2656 - 4488*t + 6161*t^2 + 6125*t^3 - 82*t^4) + 
      2*t^6*(-320 - 93*t - 863*t^2 + 254*t^3 + 47*t^4) - 
      s12*t^5*(3624 + 3994*t - 64*t^2 - 3232*t^3 + 1796*t^4 + 111*t^5) + 
      s12^6*(-336 - 13782*t + 4406*t^2 + 15830*t^3 + 1312*t^4 + 163*t^5) + 
      s12^2*t^4*(-8432 - 13426*t + 14562*t^2 + 866*t^3 - 7928*t^4 + 
        327*t^5) + 2*s12^4*t^2*(-3456 - 17975*t + 28927*t^2 + 6078*t^3 - 
        7089*t^4 + 2005*t^5) + s12^5*t*(-2408 - 30338*t + 31376*t^2 + 
        20886*t^3 - 8190*t^4 + 2401*t^5) + s12^3*t^3*(-10288 - 24820*t + 
        46328*t^2 - 495*t^3 - 13843*t^4 + 2416*t^5)) + 
    mmH^5*(12*s12^8*(13 - 18*t + 5*t^2) + 4*s12^7*(-128 + 222*t - 51*t^2 + 
        53*t^3) + s12^6*(1074 - 2646*t + 3143*t^2 + 1318*t^3 - 369*t^4) + 
      s12^5*(-588 + 8378*t - 10451*t^2 + 4561*t^3 + 3553*t^4 - 2317*t^5) + 
      t^4*(176 - 2040*t + 2332*t^2 + 1783*t^3 - 1708*t^4 - 159*t^5) + 
      s12^4*(176 - 4984*t + 31424*t^2 - 43169*t^3 + 4926*t^4 + 12569*t^5 - 
        3358*t^6) + 2*s12^3*t*(352 - 5900*t + 19066*t^2 - 33291*t^3 + 
        10649*t^4 + 11247*t^5 - 891*t^6) + 
      s12^2*t^2*(1056 - 16880*t + 31538*t^2 - 29424*t^3 + 11755*t^4 + 
        15032*t^5 - 61*t^6) + s12*t^3*(704 - 7676*t + 16786*t^2 - 10503*t^3 - 
        8475*t^4 + 2701*t^5 + 159*t^6)) + 
    mmH^4*(192*s12^9*(-1 + t) + s12^8*(-1168 + 668*t + 752*t^2 - 60*t^3) + 
      s12^7*(-1908 - 2138*t + 2205*t^2 + 562*t^3 - 185*t^4) + 
      t^5*(80 + 1416*t - 5008*t^2 + 204*t^3 + 943*t^4 + 17*t^5) + 
      s12^6*(-504 - 13082*t + 9329*t^2 - 4579*t^3 + 716*t^4 + 166*t^5) - 
      s12*t^4*(-2544 + 1260*t + 16064*t^2 - 16591*t^3 + 2241*t^4 + 1563*t^5 + 
        17*t^6) + s12^2*t^3*(9376 - 12152*t - 22226*t^2 + 36077*t^3 - 
        31025*t^4 - 3906*t^5 + 238*t^6) + s12^3*t^2*(13664 - 25992*t - 
        7956*t^2 + 76292*t^3 - 60937*t^4 - 548*t^5 + 1177*t^6) + 
      s12^5*(2224 - 6764*t - 32072*t^2 + 46103*t^3 - 21523*t^4 + 4301*t^5 + 
        1297*t^6) + s12^4*t*(8976 - 22776*t - 28436*t^2 + 92406*t^3 - 
        48695*t^4 + 5365*t^5 + 1928*t^6)))*
   canMINP[11, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   t^3*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(12*mmH^5*(s12*(-1 + t) - t) + 
    mmH^4*(-12*s12^2*(-1 + t) - (-12 + t)*t + s12*(12 + 7*t - 7*t^2)) + 
    4*t*(36*s12^3*(-1 + t) - 32*t^3 + s12*t*(64 - 131*t + 32*t^2) + 
      s12^2*(64 - 135*t + 51*t^2)) + mmH^3*(3*s12^2*(-4 + 3*t + t^2) + 
      t*(24 + 72*t + 19*t^2) - s12*(-24 + 28*t + 8*t^2 + 3*t^3)) + 
    mmH^2*(4*s12^3*(-1 + t)*t - 4*t^2*(19 + 47*t) + 
      s12*t*(28 - 216*t + 57*t^2) + s12^2*(-24 - 48*t + 73*t^2 + 3*t^3)) - 
    4*mmH*t*(16*s12^3*(-1 + t) + t*(64 - 91*t - 16*t^2) + 
      s12^2*(-23 - 4*t + 23*t^2) + 2*s12*(32 - 73*t - 12*t^2 + 8*t^3)))*
   canMINP[11, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) - 
 ((I/4)*(12*mmH^4 + mmH^3*(24 - 36*s12 - 26*t) + 4*s12*t*(4 + s12 + t) - 
    mmH*(12*s12^3 - 3*s12*(-8 + t)*t + 4*t*(4 + t) + 3*s12^2*(-8 + 3*t)) + 
    mmH^2*(36*s12^2 + t*(-12 + 13*t) + s12*(-48 + 35*t)))*
   canMINP[11, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^3) + 
 ((I/4)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(12*s12^3 + 40*t^2 + 3*s12^2*(8 + 9*t) + s12*t*(64 + 15*t)))*
   canMINP[11, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) - 
 ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[11, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) - (I*(-8*s12^2*t^3*(s12 + t)^3*(2*s12 + t) + 
    mmH^7*(8*s12^3 + t^2*(8 + 3*t) + 4*s12^2*(-2 + 7*t) + 
      s12*t*(-16 + 23*t)) - 4*mmH*t*(10*s12^8 + 48*s12^7*t + 6*t^8 + 
      s12*t^6*(-4 + 25*t) + s12^2*t^5*(-26 + 41*t) + 
      2*s12^5*t^2*(-11 + 45*t) + s12^6*t*(-4 + 93*t) + 
      s12^3*t^3*(-2 - 49*t + 39*t^2) + s12^4*t^2*(-2 - 45*t + 52*t^2)) + 
    2*mmH^5*(22*s12^5 + (16 - 17*t)*t^4 + s12^4*(-28 + 90*t) - 
      2*s12*t^2*(-6 + 25*t + 10*t^2) + 2*s12^2*t*(10 - 91*t + 33*t^2) + 
      s12^3*(8 - 128*t + 137*t^2)) - mmH^6*(28*s12^4 + 4*t^3*(6 + t) + 
      8*s12^3*(-4 + 15*t) + s12*t*(8 - 68*t + 81*t^2) + 
      s12^2*(8 - 108*t + 169*t^2)) + mmH^4*(-44*s12^6 + s12^5*(48 - 76*t) + 
      8*t^5*(-4 + 15*t) + 4*s12^4*(-2 + 67*t + 13*t^2) + 
      4*s12*t^3*(-6 + t + 107*t^2) + 2*s12^3*t*(-28 + 282*t + 163*t^2) + 
      2*s12^2*t^2*(-36 + 206*t + 275*t^2)) + 
    mmH^3*(28*s12^7 + (24 - 161*t)*t^6 - 8*s12^6*(2 + 11*t) - 
      12*s12^5*t*(10 + 49*t) + s12*t^4*(8 + 116*t - 627*t^2) - 
      4*s12^2*t^3*(-14 + 9*t + 260*t^2) - 4*s12^4*t*(-6 + 83*t + 265*t^2) - 
      2*s12^3*t^2*(-36 + 186*t + 581*t^2)) + 
    mmH^2*(-8*s12^8 + 116*s12^7*t + 4*t^7*(-2 + 25*t) + 
      8*s12^6*t*(2 + 75*t) + 4*s12^5*t^2*(10 + 269*t) + 
      s12*t^6*(-88 + 397*t) + 4*s12^4*t^2*(-6 + 3*t + 254*t^2) + 
      2*s12^3*t^3*(-20 - 62*t + 391*t^2) + 
      s12^2*t^4*(-16 - 208*t + 663*t^2)))*canMINP[13, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^3*t^3*(s12 + t)^2) - 
 (I*(-8*s12^3*t^3*(s12 + t)^2*(2*s12 + t) + 
    mmH^7*(12*s12^3 + 4*s12^2*(-2 + 5*t) - t^2*(8 + 11*t) - 
      s12*t*(16 + 27*t)) - 4*mmH*s12*t*(10*s12^7 + 32*s12^6*t + 
      t^5*(-2 + 5*t) + 2*s12^4*t^2*(-13 + 10*t) + s12^5*t*(-4 + 37*t) + 
      s12*t^4*(-6 + 5*t + 3*t^2) + s12^2*t^3*(-6 - 23*t + 9*t^2) + 
      s12^3*t^2*(-2 - 45*t + 17*t^2)) + 
    mmH^3*(36*s12^7 - 16*s12^6*(1 + 9*t) - 24*s12^5*t*(3 + 25*t) + 
      2*s12^3*t^2*(60 + 58*t - 401*t^2) + 4*s12^2*t^3*(50 + 13*t - 98*t^2) + 
      s12*t^4*(136 - 28*t - 85*t^2) + t^5*(32 - 8*t - 3*t^2) - 
      12*s12^4*t*(-2 + t + 70*t^2)) + 
    2*mmH^5*(40*s12^5 + 14*s12^4*(-2 + 5*t) + s12^3*(8 - 80*t - 61*t^2) + 
      t^3*(16 - 8*t - 21*t^2) - 4*s12*t^2*(-10 + 10*t + 33*t^2) - 
      2*s12^2*t*(-16 + 42*t + 119*t^2)) + 
    mmH^2*(-8*s12^8 + 140*s12^7*t + 4*(-2 + t)*t^6 + 
      8*s12^5*t^2*(-5 + 66*t) + 4*s12^6*t*(4 + 115*t) + 
      s12*t^5*(-56 + 52*t + 15*t^2) + s12^2*t^4*(-112 - 8*t + 101*t^2) + 
      4*s12^4*t^2*(-6 - 57*t + 104*t^2) + 2*s12^3*t^3*
       (-44 - 114*t + 143*t^2)) + mmH^6*(-48*s12^4 + s12^3*(32 - 92*t) + 
      4*t^2*(-2 + 5*t + 9*t^2) + s12^2*(-8 + 84*t + 65*t^2) + 
      s12*t*(-16 + 72*t + 145*t^2)) + 
    2*mmH^4*(-36*s12^6 - 12*s12^5*(-2 + t) + 2*t^4*(-12 + 2*t + 5*t^2) + 
      2*s12*t^3*(-38 + 5*t + 54*t^2) + 2*s12^4*(-2 + 37*t + 88*t^2) + 
      s12^2*t^2*(-84 + 34*t + 347*t^2) + s12^3*t*(-36 + 78*t + 401*t^2)))*
   canMINP[13, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
   (mmH - t)^3*t^3*(s12 + t)^2) - 
 (I*(8*s12^2*t^3*(s12 + t)^3*(2*s12 + t) + 
    mmH^7*(10*s12^3 + 8*(-1 + t)*t^2 + s12*t*(16 + 19*t) + 
      s12^2*(8 + 21*t)) + mmH^2*(8*s12^8 - 96*s12^7*t + 
      12*s12*(8 - 27*t)*t^6 + 8*(1 - 10*t)*t^7 - 4*s12^6*t*(4 + 137*t) - 
      s12^5*t^2*(4 + 1107*t) + s12^4*t^2*(24 + 120*t - 1195*t^2) + 
      4*s12^2*t^4*(4 + 69*t - 154*t^2) + 8*s12^3*t^3*(5 + 35*t - 113*t^2)) + 
    4*mmH*t*(10*s12^8 + 44*s12^7*t + 5*t^8 + 4*s12*t^6*(-1 + 5*t) + 
      3*s12^2*t^5*(-9 + 11*t) + s12^6*t*(-4 + 83*t) + 
      s12^5*t^2*(-25 + 87*t) + s12^3*t^3*(-2 - 56*t + 39*t^2) + 
      s12^4*t^2*(-2 - 54*t + 59*t^2)) + mmH^4*(28*s12^6 + 4*(11 - 31*t)*t^5 - 
      s12^5*(36 + 127*t) + s12^3*t*(56 - 284*t - 1327*t^2) + 
      s12^2*t^2*(72 - 132*t - 1205*t^2) + s12^4*(8 - 160*t - 745*t^2) - 
      8*s12*t^3*(-3 - 13*t + 74*t^2)) - mmH^6*(32*s12^4 + 4*t^3*(-7 + 9*t) + 
      s12^3*(20 + 113*t) + 2*s12*t*(-4 + 20*t + 57*t^2) + 
      s12^2*(-8 + 72*t + 159*t^2)) + mmH^5*(18*s12^5 + 4*t^4*(-11 + 20*t) + 
      s12^4*(32 + 183*t) + s12*t^2*(-24 + 8*t + 347*t^2) + 
      s12^3*(-16 + 148*t + 485*t^2) + s12^2*t*(-40 + 200*t + 587*t^2)) + 
    mmH^3*(-32*s12^7 + 4*s12^6*(4 + 23*t) + 4*t^6*(-7 + 33*t) + 
      4*s12^5*t*(21 + 193*t) + 8*s12*t^4*(-1 - 21*t + 73*t^2) + 
      4*s12^2*t^3*(-14 - 45*t + 310*t^2) + s12^4*t*(-24 + 152*t + 1601*t^2) + 
      s12^3*t^2*(-72 + 60*t + 1741*t^2)))*canMINP[13, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^3*t^3*(s12 + t)^2) - 
 ((I/10)*(36*mmH^4*(-1 + t) - 20*t^2*(2*s12 + t) + 
    mmH^3*(440 + 38*s12*(-1 + t) - 271*t + 19*t^2) + 
    10*mmH*t*(-4*s12^2 + 2*s12*(-9 + 11*t) + t*(5 + 18*t)) + 
    mmH^2*(320 + 20*s12^2*(-1 + t) - 1210*t + 557*t^2 - 125*t^3 - 
      4*s12*(80 - 56*t + 25*t^2)))*canMINP[13, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/2)*(26*mmH^4*(-1 + t) + 4*t^2*(2*s12 + t) - 
    3*mmH^3*(-1 + t)*(24 + 10*s12 + 13*t) - 
    2*mmH*t*(4*s12^2 + 6*s12*(-3 + 5*t) + t*(-19 + 8*t)) + 
    mmH^2*(64 + 4*s12^2*(-1 + t) - 262*t + 161*t^2 - t^3 + 
      4*s12*(-8 + 10*t + 7*t^2)))*canMINP[13, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/2)*(mmH^2*(4*s12 - t) - mmH*s12*(-4 + t) + 10*mmH*t + 2*s12*t)*
   canMINP[13, 3, {t, s12, mmH}])/(mmH*s12*t^3) + 
 (I*(s12 + s12^2 - 2*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
   canMINP[13, 4, {s12, t, mmH}])/(s12*t^3) + 
 (I*(mmH + s12 + s12^2 - t + (-mmH + s12 + t)^2)*
   canMINP[13, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((8*I)*(-1 + t)*(mmH^4*t + 6*t^5 + s12*t^3*(-2 + 3*t) - 
    7*s12^2*t^2*(2 + 3*t) - 4*s12^4*(3 + 4*t) - 3*s12^3*t*(8 + 11*t) + 
    mmH^3*(-7*s12^2 + s12*(2 - 10*t) + (2 - 5*t)*t) + 
    mmH^2*(15*s12^3 + s12^2*(-14 + t) - s12*t*(18 + t) + t^2*(-4 + 13*t)) + 
    mmH*(-8*s12^4 + (2 - 15*t)*t^3 + 6*s12^3*(4 + 3*t) + 
      2*s12*t^2*(9 + 4*t) + s12^2*t*(40 + 51*t)))*
   canMINP[16, 1, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*t^2*
   (s12 + t)) - ((8*I)*(-1 + t)*(t^5 + 2*s12*t^3*(-1 + 3*t) + 
    3*mmH^4*(s12 + 3*t) - 4*s12^4*(3 + 4*t) - 2*s12^2*t^2*(7 + 9*t) - 
    3*s12^3*t*(8 + 11*t) - 2*mmH^3*(5*s12^2 + s12*(-1 + 11*t) + 
      t*(-1 + 12*t)) + mmH^2*(15*s12^3 + 2*s12^2*(-7 + 5*t) + 
      2*t^2*(-2 + 11*t) + s12*t*(-18 + 17*t)) + 
    2*mmH*(-4*s12^4 + s12*(9 - 2*t)*t^2 + t^3 - 4*t^4 + 3*s12^3*(4 + 3*t) + 
      s12^2*t*(20 + 21*t)))*canMINP[16, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^3*t^2*(s12 + t)) - 
 ((8*I)*(-1 + s12)*(-12*s12^6 - 28*s12^5*t - 5*s12^4*t^2 + 24*t^5 + 
    8*s12*t^4*(7 + 4*t) + mmH^5*(13*s12 + 8*t) + s12^3*t^2*(12 + 59*t) + 
    s12^2*t^3*(44 + 75*t) + mmH^4*(-31*s12^2 + s12*(12 - 63*t) + 
      (12 - 37*t)*t) + mmH^2*(-73*s12^4 + s12^3*(12 - 55*t) + 
      (100 - 53*t)*t^3 + s12*t^2*(180 + 23*t) + 4*s12^2*t*(23 + 26*t)) + 
    mmH^3*(51*s12^3 + 12*s12^2*(-2 + 5*t) + 5*s12*t*(-16 + 13*t) + 
      2*t^2*(-28 + 33*t)) + mmH*(52*s12^5 + 78*s12^4*t + 16*(-5 + t)*t^4 - 
      14*s12*t^3*(12 + 5*t) - 28*s12^2*t^2*(4 + 7*t) - s12^3*t*(24 + 79*t)))*
   canMINP[16, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t^2*
   (s12 + t)) - (I*(2*mmH^9*(s12 + t)^2 + 8*s12^2*(2*s12 - t)*t^4*
     (s12 + t)^3 - 2*mmH^8*(3*s12^3 + s12^2*(2 + 7*t) + t^2*(2 + 7*t) + 
      s12*t*(4 + 9*t)) + mmH^7*(6*s12^4 + 7*s12*t^2*(12 + t) + 
      t^3*(44 + 19*t) + s12^2*t*(36 + 31*t) + s12^3*(-4 + 37*t)) - 
    mmH^2*t*(4*(2 - 37*t)*t^7 + 32*s12^6*(1 + 3*t) + 
      s12*t^5*(16 + 112*t - 425*t^2) + 2*s12^3*t^3*(24 + 118*t - 91*t^2) + 
      12*s12^2*t^4*(4 + 23*t - 34*t^2) + 4*s12^4*t^2*(12 + 37*t - 12*t^2) + 
      s12^5*t*(64 + 180*t - 9*t^2)) - 2*mmH^6*(s12^5 + 2*s12^4*(-5 + 12*t) + 
      2*s12^3*t*(13 + 35*t) + s12*t^2*(16 + 198*t - 83*t^2) + 
      2*t^3*(4 + 38*t - 21*t^2) + 2*s12^2*t*(4 + 79*t + 4*t^2)) - 
    4*mmH*t^2*(6*t^8 + s12*t^6*(-4 + 19*t) + 2*s12^6*(2 + 6*t + 3*t^2) + 
      2*s12^5*t*(5 + 20*t + 7*t^2) + s12^3*t^3*(-2 - 6*t + 9*t^2) + 
      s12^4*t^2*(6 + 35*t + 11*t^2) + s12^2*t^4*(-2 - 17*t + 18*t^2)) + 
    mmH^5*(60*s12^4*t*(1 + 4*t) + 3*s12^5*(-4 + 7*t) + 
      s12*t^3*(152 + 876*t - 665*t^2) + 4*t^4*(10 + 56*t - 83*t^2) + 
      8*s12^3*t*(9 + 73*t + 47*t^2) - 4*s12^2*t^2*(-46 - 291*t + 49*t^2)) - 
    mmH^4*t*(s12^5*(68 + 139*t) + s12*t^3*(176 + 844*t - 1143*t^2) + 
      2*s12^2*t^2*(192 + 858*t - 343*t^2) + 2*t^4*(16 + 78*t - 247*t^2) + 
      8*s12^4*(16 + 79*t + 62*t^2) + 4*s12^3*t*(92 + 398*t + 85*t^2)) + 
    mmH^3*t*(8*s12^6*(4 + 3*t) + s12^2*t^3*(208 + 956*t - 829*t^2) + 
      2*s12*t^4*(36 + 192*t - 493*t^2) + t^5*(8 + 52*t - 377*t^2) + 
      s12^3*t^2*(336 + 1284*t - 73*t^2) + 2*s12^4*t*(148 + 504*t + 147*t^2) + 
      s12^5*(104 + 380*t + 167*t^2)))*canMINP[16, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 (I*(-8*s12^3*t^4*(s12 + t)^2*(2*s12 + t) + 
    mmH^8*(2*s12^3 + 4*(-4 + t)*t^2 - s12*t*(32 + 5*t) + 
      s12^2*(-16 + 17*t)) + mmH^7*(-4*s12^4 + s12^3*(44 - 55*t) + 
      s12*(212 - 13*t)*t^2 + 4*(21 - 8*t)*t^3 - 4*s12^2*t*(-43 + 26*t)) + 
    4*mmH*t^2*(s12^2*(11 - 3*t)*t^5 + t^8 + 2*s12^6*(2 + 6*t + 3*t^2) + 
      s12^3*t^3*(2 + 38*t + 5*t^2) + 2*s12^5*t*(5 + 20*t + 7*t^2) + 
      s12^4*t^2*(8 + 55*t + 9*t^2)) + mmH^2*t*(16*s12*(-4 + t)*t^6 - 12*t^8 + 
      32*s12^6*(1 + 3*t) + s12^5*t*(64 + 180*t - 9*t^2) + 
      s12^4*t^2*(24 - 112*t + 3*t^2) + 8*s12^2*t^4*(-1 - 39*t + 3*t^2) - 
      4*s12^3*t^3*(4 + 111*t + 16*t^2)) + 
    mmH^6*(2*s12^5 + s12^4*(-40 + 59*t) + 2*s12^3*t*(-122 + 153*t) + 
      4*t^3*(2 - 42*t + 21*t^2) + s12*t^2*(16 - 500*t + 145*t^2) + 
      2*s12^2*t*(4 - 268*t + 167*t^2)) - 
    mmH^3*t*(-28*t^6 + 8*s12^6*(4 + 3*t) + 4*s12*t^4*(2 - 74*t + 19*t^2) + 
      4*s12^2*t^3*(20 - 141*t + 25*t^2) + 16*s12^4*t*(17 + 38*t + 26*t^2) + 
      3*s12^3*t^2*(80 - 12*t + 91*t^2) + s12^5*(104 + 380*t + 167*t^2)) - 
    mmH^5*(3*s12^5*(-4 + 7*t) + 4*s12^4*t*(-17 + 78*t) + 
      4*t^4*(4 - 44*t + 25*t^2) + 4*s12^2*t^2*(32 - 161*t + 140*t^2) + 
      4*s12^3*t*(14 - 78*t + 199*t^2) + s12*t^3*(88 - 564*t + 275*t^2)) + 
    mmH^4*t*(s12^5*(68 + 139*t) + 4*t^4*(2 - 26*t + 13*t^2) + 
      4*s12*t^3*(20 - 119*t + 52*t^2) + 4*s12^3*t*(76 + 38*t + 215*t^2) + 
      2*s12^4*(60 + 156*t + 317*t^2) + s12^2*t^2*(256 - 464*t + 401*t^2)))*
   canMINP[16, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
   (mmH - t)^4*t^3*(s12 + t)^2) - 
 (I*(10*mmH^10*(s12 + t)^2 - 8*s12^3*t^3*(s12 + t)^2*
     (2*s12^3 - s12^2*t - 6*s12*t^2 - 4*t^3) - 
    2*mmH^9*(35*s12^3 + 2*t^2*(5 + 11*t) + 2*s12^2*(5 + 46*t) + 
      s12*t*(20 + 89*t)) - 4*mmH*s12*t*(10*s12^9 + 36*s12^8*t + 8*t^7 + 
      4*s12*t^6*(7 + 6*t) + s12^6*t^2*(-19 + 53*t) + s12^7*t*(-4 + 55*t) + 
      s12^2*t^5*(34 + 119*t + 12*t^2) + s12^3*t^4*(14 + 213*t + 39*t^2) + 
      s12^4*t^3*(-2 + 154*t + 53*t^2) + s12^5*t^2*(-2 + 21*t + 55*t^2)) + 
    mmH^5*(50*s12^7 - 12*s12^6*(19 + 157*t) + 
      s12^4*t*(232 - 968*t - 7907*t^2) + s12^5*(32 - 1024*t - 6483*t^2) + 
      t^5*(432 + 528*t + 11*t^2) + 4*s12^2*t^3*(322 + 1111*t + 77*t^2) + 
      s12*t^4*(1208 + 2816*t + 417*t^2) - 8*s12^3*t^2*
       (-89 - 248*t + 432*t^2)) + mmH^2*(-8*s12^10 + 240*s12^9*t - 64*t^8 - 
      64*s12*t^7*(1 + 3*t) - 4*s12^2*t^6*(-46 + 55*t) + 
      4*s12^8*t*(4 + 237*t) + s12^7*t^2*(12 + 1549*t) + 
      4*s12^4*t^4*(20 + 393*t + 173*t^2) + 
      s12^3*t^5*(296 + 748*t + 185*t^2) + 4*s12^6*t^2*(-6 + 40*t + 409*t^2) + 
      2*s12^5*t^3*(-28 + 480*t + 667*t^2)) + 
    mmH^8*(192*s12^4 + 3*s12^3*(36 + 227*t) + t^2*(-8 + 24*t + 61*t^2) + 
      s12*t*(-16 + 156*t + 479*t^2) + s12^2*(-8 + 240*t + 947*t^2)) + 
    mmH^3*(48*s12^9 + 16*t^7*(17 + 4*t) - 4*s12^8*(4 + 169*t) - 
      4*s12^7*t*(39 + 731*t) + s12^5*t^2*(120 - 1016*t - 4547*t^2) + 
      s12^4*t^3*(144 - 796*t - 2165*t^2) + 3*s12^3*t^4*
       (32 + 376*t - 59*t^2) + 4*s12*t^6*(154 + 267*t + 12*t^2) + 
      s12^2*t^5*(392 + 2260*t + 205*t^2) - 
      4*s12^6*t*(-6 + 122*t + 1219*t^2)) - 
    mmH^7*(252*s12^5 + 8*s12^4*(31 + 181*t) + t^3*(-64 - 148*t + 19*t^2) + 
      s12*t^2*(-160 - 188*t + 433*t^2) + s12^2*t*(-128 + 316*t + 1933*t^2) + 
      s12^3*(-32 + 604*t + 2675*t^2)) - 
    mmH^4*(100*s12^8 + 4*t^6*(118 + 73*t) - s12^7*(92 + 1297*t) + 
      s12^4*t^2*(352 - 204*t - 5603*t^2) + s12^6*(8 - 592*t - 5454*t^2) + 
      2*s12^3*t^3*(368 + 1640*t - 435*t^2) + 
      s12*t^5*(1256 + 2436*t + 245*t^2) + s12^2*t^4*(1264 + 4880*t + 
        701*t^2) - 2*s12^5*t*(-52 + 624*t + 4107*t^2)) + 
    mmH^6*(130*s12^6 + 2*s12^5*(156 + 997*t) - t^4*(224 + 452*t + 19*t^2) - 
      4*s12*t^3*(154 + 390*t + 27*t^2) + 4*s12^2*t^2*
       (-152 - 353*t + 337*t^2) + 2*s12^3*t*(-132 + 180*t + 2369*t^2) + 
      s12^4*(-48 + 976*t + 5045*t^2)))*canMINP[16, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) + 
 ((I/10)*(mmH^8*(-1 + t)*(-49*t + s12*(111 + 49*t)) + 
    160*s12^2*t^2*(8*s12^4 + (16 - 5*t)*t^2 + 4*s12^3*(-5 + 6*t) + 
      s12*t*(32 - 33*t + 5*t^2) + 2*s12^2*(8 - 20*t + 11*t^2)) - 
    mmH^7*(-4*t*(-77 + 87*t + 12*t^2) + s12^2*(-529 + 178*t + 351*t^2) + 
      s12*(-172 + 35*t + 409*t^2 + 48*t^3)) - 
    20*mmH*t*(64*t^5 + 16*s12^6*(2 + 3*t) - 8*s12*t^3*(-32 + t + 6*t^2) + 
      8*s12^5*(-14 + 41*t + 22*t^2) + s12^2*t^2*(704 - 584*t + 85*t^2 - 
        16*t^3) + s12^3*t*(512 - 1064*t + 307*t^2 + 3*t^3) + 
      s12^4*(64 - 792*t + 630*t^2 + 206*t^3)) + 
    mmH^6*(5*s12^3*(-217 + 66*t + 151*t^2) + 
      t*(380 - 160*t - 983*t^2 + 131*t^3) + 
      s12^2*(-2018 + 1238*t + 1741*t^2 + 799*t^3) + 
      s12*(1020 - 1118*t + 282*t^2 + 715*t^3 - 131*t^4)) + 
    2*mmH^2*(80*s12^6*(-4 + 5*t + t^2) + 160*t^4*(8 + 5*t^2) + 
      40*s12^5*(24 - 21*t + 94*t^2 + 15*t^3) - 
      20*s12*t^3*(-320 + 174*t - 45*t^2 + 32*t^3) + 
      s12^3*t*(280 - 11090*t + 3706*t^2 + 4853*t^3 - 215*t^4) + 
      s12^2*t^2*(6040 - 10750*t - 178*t^2 + 275*t^3 - 160*t^4) + 
      2*s12^4*(-320 - 1210*t + 1907*t^2 + 3623*t^3 + 520*t^4)) - 
    mmH^5*(s12^4*(-1187 + 534*t + 653*t^2) + 
      s12^3*(-4880 + 3327*t + 3579*t^2 + 1654*t^3) + 
      2*s12^2*(1880 - 3543*t + 3201*t^2 + 2188*t^3 + 94*t^4) + 
      2*t*(-1000 + 1320*t - 1382*t^2 - 98*t^3 + 105*t^4) + 
      s12*(-2000 + 4880*t - 6490*t^2 + 370*t^3 + 318*t^4 - 210*t^5)) + 
    mmH^4*(40*s12^5*(-17 + 12*t + 5*t^2) + s12^4*(-5034 + 3635*t + 3976*t^2 + 
        1103*t^3) + 2*t^2*(-360 + 850*t - 1338*t^2 + 515*t^3 + 40*t^4) + 
      s12^3*(6380 - 12546*t + 16166*t^2 + 7615*t^3 + 769*t^4) + 
      s12^2*(-5280 + 8260*t - 14112*t^2 + 11141*t^3 + 2203*t^4 - 340*t^5) - 
      2*s12*t*(3000 - 2550*t + 6018*t^2 - 1037*t^3 + 305*t^4 + 40*t^5)) - 
    2*mmH^3*(80*s12^6*(-1 + t) + 20*s12^5*(-66 + 59*t + 46*t^2 + 5*t^3) + 
      10*t^3*(192 - 92*t + 61*t^2 + 32*t^3) - 
      2*s12*t^2*(-920 + 1390*t + 933*t^2 - 140*t^3 + 140*t^4) + 
      s12^4*(2780 - 4603*t + 8477*t^2 + 2601*t^3 + 225*t^4) + 
      s12^3*(-2280 + 580*t - 2717*t^2 + 10380*t^3 + 2048*t^4 - 65*t^5) - 
      s12^2*t*(2360 + 3540*t + 5150*t^2 - 3608*t^3 + 465*t^4 + 40*t^5)))*
   canMINP[16, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^3) - 
 ((I/2)*(11*mmH^7*(-1 + t)^2*(s12 + t)^2 - mmH^6*(-1 + t)*(s12 + t)^2*
     (68 + 2*s12*(-9 + t) - 70*t + 93*t^2) - 32*t^2*(s12 + t)^2*
     (28*s12^3 + 8*s12^4 + s12*(17 - 13*t)*t^2 + (8 - 3*t)*t^3 + 
      s12^2*(16 + 28*t - 18*t^2)) + 4*mmH*t*(16*s12^6*(2 + 3*t) + 
      8*s12^5*(10 + 43*t + 6*t^2) + t^5*(136 + 88*t + 27*t^2) + 
      s12^3*t*(256 + 1208*t + 261*t^2 - 395*t^3) + 
      s12^4*(64 + 600*t + 622*t^2 - 210*t^3) + 
      s12^2*t^2*(320 + 1080*t - 88*t^2 - 181*t^3) + 
      s12*t^3*(128 + 464*t + 49*t^2 + 31*t^3)) - 
    mmH^5*(s12^4*(17 - 66*t + 49*t^2) + s12^3*(66 - 165*t + 107*t^2 + 
        24*t^3) + s12*t*(216 + 250*t - 637*t^2 + 551*t^3 - 516*t^4) + 
      t^2*(108 + 32*t - 91*t^2 + 80*t^3 - 213*t^4) - 
      4*s12^2*(-27 - 55*t + 150*t^2 - 145*t^3 + 82*t^4)) - 
    2*mmH^2*(16*s12^6*(-4 + 5*t + t^2) - 8*s12^5*(24 - 17*t - 46*t^2 + 
        7*t^3) + t^5*(-104 + 660*t + 250*t^2 + 99*t^3) - 
      2*s12^4*(64 + 158*t - 623*t^2 - 43*t^3 + 140*t^4) + 
      s12^2*t^2*(272 - 96*t + 2558*t^2 - 842*t^3 + 209*t^4) - 
      s12^3*t*(56 + 146*t - 2474*t^2 + 921*t^3 + 213*t^4) + 
      s12*t^3*(200 - 114*t + 1534*t^2 + 127*t^3 + 313*t^4)) + 
    2*mmH^3*(16*s12^6*(-1 + t) - 4*s12^5*(30 - 37*t - 2*t^2 + 5*t^3) + 
      s12^4*(-268 + 59*t + 429*t^2 - 269*t^3 - 55*t^4) - 
      s12^3*(56 + 980*t - 1114*t^2 - 94*t^3 + 419*t^4 + 7*t^5) + 
      t^3*(72 - 554*t + 606*t^2 + 273*t^3 + 288*t^4 + 30*t^5) + 
      s12^2*t*(-40 - 1662*t + 2277*t^2 - 350*t^3 + 217*t^4 + 101*t^5) + 
      s12*t^2*(88 - 1376*t + 1916*t^2 - 66*t^3 + 663*t^4 + 103*t^5)) + 
    mmH^4*(8*s12^5*(7 - 12*t + 5*t^2) + s12^4*(110 - 181*t - 24*t^2 + 
        159*t^3) + s12^3*(260 + 206*t - 725*t^2 + 531*t^3 + 40*t^4) - 
      t^2*(144 - 720*t + 376*t^2 + 118*t^3 + 439*t^4 + 191*t^5) - 
      s12^2*(144 - 1352*t + 598*t^2 + 665*t^3 - 383*t^4 + 444*t^5) - 
      s12*t*(288 - 1940*t + 1454*t^2 + 103*t^3 + 451*t^4 + 556*t^5)))*
   canMINP[16, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^3*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(2*mmH^5*(s12*(-1 + t) - t) + 4*t*(9*s12^3*(-1 + t) - 8*t^3 + 
      s12*t^2*(-27 + 8*t) + s12^2*t*(-20 + 13*t)) + 
    mmH^4*(-2*s12^2*(-1 + t) + (2 - 3*t)*t + 2*s12*(1 - t + t^2)) - 
    2*mmH*t*(10*s12^3*(-1 + t) - 2*t^2*(17 + 4*t) + 
      s12*t*(-70 - 7*t + 8*t^2) + s12^2*(-44 + 23*t + 14*t^2)) + 
    mmH^3*(s12^2*(-2 + 6*t - 4*t^2) + 4*t*(1 + 9*t + t^2) - 
      2*s12*(-2 - 11*t + 11*t^2 + t^3)) + 
    mmH^2*(2*s12^3*(-1 + t)*t - 2*t^2*(34 + 19*t) + 
      2*s12*t*(-28 - 11*t + 10*t^2) + s12^2*(-4 - 44*t + 45*t^2 + 2*t^3)))*
   canMINP[16, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) + 
 ((I/4)*(36*mmH^4 + 4*s12*t*(4 + s12 + t) - 2*mmH^3*(-36 + 54*s12 + 37*t) - 
    mmH*(36*s12^3 + 4*t*(4 + t) + 3*s12*t*(-8 + 7*t) + s12^2*(-72 + 57*t)) + 
    mmH^2*(108*s12^2 + t*(-60 + 37*t) + s12*(-144 + 131*t)))*
   canMINP[16, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^3) - 
 ((I/4)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(36*s12^3 + 40*t^2 + s12*t*(112 + 15*t) + s12^2*(72 + 51*t)))*
   canMINP[16, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) + 
 ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[16, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) + ((I/20)*(2340*mmH^11*(s12 + t)^2 + 
    4*s12^3*t^4*(s12 + t)^2*(162*s12^3 + 211*s12^2*t + 135*s12*t^2 + 
      164*t^3) - 4*mmH^10*(3316*s12^3 + 4*s12^2*(-87 + 2288*t) + 
      t^2*(-348 + 2509*t) + 2*s12*t*(-348 + 3949*t)) - 
    mmH^4*(2768*s12^9 - 48*s12^8*(19 + 568*t) - 2*s12^7*t*(4724 + 79227*t) + 
      s12^3*t^4*(385824 + 670004*t - 816759*t^2) + 
      s12^2*t^5*(416196 + 335248*t - 598907*t^2) + 
      2*s12^4*t^3*(99266 + 268782*t - 253279*t^2) + 
      s12*t^6*(189544 + 63964*t - 175327*t^2) + 
      4*s12^6*t*(6029 + 2351*t - 61132*t^2) + 
      8*s12^5*t^2*(10605 + 21551*t - 29286*t^2) + 
      t^7*(21364 + 15624*t - 11955*t^2)) - 
    mmH*s12*t^2*(2280*s12^9 + 8408*s12^8*t - 10224*t^7 + 
      4*s12*t^6*(-8010 - 2324*t + 537*t^2) + 
      8*s12^7*(122 + 138*t + 1805*t^2) + s12^5*t^2*(1164 + 15428*t + 
        1997*t^2) - s12^3*t^4*(17364 + 42260*t + 3333*t^2) + 
      s12^2*t^5*(-35900 - 34956*t + 4761*t^2) - 
      2*s12^4*t^3*(1790 + 4596*t + 4807*t^2) + 
      s12^6*t*(2440 + 9124*t + 13913*t^2)) + 
    mmH^5*(6068*s12^8 - s12^7*(8296 + 31119*t) + 
      2*s12^2*t^4*(156570 + 210978*t - 432185*t^2) + 
      s12^4*t^2*(142784 + 212812*t - 426721*t^2) + 
      s12*t^5*(160888 + 172804*t - 319397*t^2) + 
      4*s12^3*t^3*(71427 + 127826*t - 235818*t^2) + 
      s12^6*(456 - 60084*t - 109949*t^2) + 4*t^6*(6661 + 9801*t - 7155*t^2) - 
      4*s12^5*t*(-9107 + 15481*t + 32355*t^2)) + 
    mmH^3*(456*s12^10 - 10096*s12^9*t + 4*s12^8*(324 - 20869*t)*t + 
      s12^3*t^5*(344860 + 497876*t - 358145*t^2) + 
      s12^4*t^4*(156076 + 474624*t - 235809*t^2) + 
      s12^2*t^6*(352104 + 170072*t - 223925*t^2) + 
      2*s12^6*t^2*(13578 + 24748*t - 87629*t^2) + 
      4*s12^5*t^3*(12206 + 43863*t - 28144*t^2) + 
      4*t^8*(2402 + 648*t - 537*t^2) - 9*s12*t^7*(-15668 - 20*t + 5271*t^2) - 
      4*s12^7*t*(-2562 - 6143*t + 48040*t^2)) + 
    mmH^9*(29212*s12^4 + s12^3*(-10216 + 109177*t) + 
      4*t^2*(114 - 613*t + 3738*t^2) + 4*s12^2*(114 - 5903*t + 34212*t^2) + 
      s12*t*(912 - 15848*t + 71899*t^2)) + 
    mmH^2*t*(1824*s12^10 + 21272*s12^9*t - 1824*t^8 + 
      s12^5*t^3*(-13880 - 67716*t + 141*t^2) + 
      8*s12*t^7*(-7306 + 532*t + 537*t^2) + 
      8*s12^8*(-244 - 951*t + 8073*t^2) + 4*s12^6*t^2*
       (149 + 3236*t + 11803*t^2) + s12^4*t^4*(-80120 - 227812*t + 
        32295*t^2) + s12^2*t^6*(-163948 - 54964*t + 40245*t^2) + 
      2*s12^7*t*(-976 - 3514*t + 44177*t^2) + 
      s12^3*t^5*(-172968 - 206952*t + 73885*t^2)) - 
    mmH^6*(9616*s12^7 + 4*s12^6*(-6364 + 6015*t) + 
      s12^2*t^3*(163208 + 271484*t - 643427*t^2) + 
      s12^3*t^2*(123320 + 76516*t - 448065*t^2) + 
      4*s12*t^4*(24214 + 49901*t - 77012*t^2) + 
      2*t^5*(10706 + 26244*t - 18363*t^2) + 
      s12^4*t*(37380 - 150900*t + 12377*t^2) + 
      s12^5*(1824 - 128504*t + 92053*t^2)) - 
    mmH^8*(31952*s12^5 + 4*s12^4*(-6964 + 40755*t) + 
      t^3*(3816 + 9856*t + 2397*t^2) + s12*t^2*(9456 - 5312*t + 40783*t^2) + 
      s12^2*t*(7464 - 68048*t + 166259*t^2) + 
      s12^3*(1824 - 80736*t + 266093*t^2)) + 
    mmH^7*(19524*s12^6 + 2*s12^5*(-18552 + 60979*t) + 
      s12*t^3*(41268 + 94080*t - 125039*t^2) + 
      3*s12^2*t^2*(16716 + 2896*t - 42819*t^2) + 
      4*t^4*(2927 + 9308*t - 5693*t^2) + s12^3*t*(23324 - 150128*t + 
        137649*t^2) + s12^4*(2736 - 139072*t + 266529*t^2)))*
   canMINP[19, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - 
 ((I/10)*(-4*s12^3*t^4*(s12 + t)^3*(6*s12^4 + 59*s12^3*t + 44*s12^2*t^2 + 
      91*s12*t^3 + 52*t^4) + 4*mmH^11*(91*s12^4 + 1048*s12^3*t - 
      18*s12^2*t*(40 + 33*t) - 16*s12*t^2*(-120 + 77*t) + 
      t^3*(-240 + 319*t)) - 4*mmH^10*(647*s12^5 + s12^3*t*(-6140 + 4541*t) + 
      s12^4*(-488 + 7057*t) + 2*s12^2*t*(180 + 1906*t - 4079*t^2) + 
      t^3*(120 - 1164*t + 1343*t^2) - 2*s12*t^2*(480 - 4150*t + 2473*t^2)) + 
    mmH^2*t*(-288*s12^12 - 4104*s12^11*t + 416*t^10 + 
      s12^7*t^3*(-3760 + 164928*t - 130851*t^2) + 
      s12^6*t^4*(5092 + 128800*t - 82851*t^2) + 
      4*s12^8*t^2*(131 + 19474*t - 27429*t^2) + 
      2*s12^5*t^5*(12728 + 10600*t - 19191*t^2) + 
      s12^10*(64 + 600*t - 18388*t^2) + 4*s12^9*t*(48 + 3464*t - 13245*t^2) + 
      s12^2*t^8*(-1092 + 3848*t - 5211*t^2) - 
      8*s12*t^9*(-130 - 156*t + 73*t^2) - 2*s12^4*t^6*
       (-2138 + 5284*t + 13241*t^2) - s12^3*t^7*(7888 + 656*t + 16035*t^2)) + 
    mmH*s12*t^2*(360*s12^11 + 2152*s12^10*t + 208*t^9 + 
      4*s12*t^8*(286 + 156*t + 73*t^2) + 9*s12^8*t*(16 - 320*t + 1207*t^2) + 
      4*s12^9*(8 - 48*t + 1399*t^2) + s12^2*t^7*(2548 + 4056*t + 2087*t^2) + 
      4*s12^5*t^4*(-644 + 176*t + 2271*t^2) + 
      s12^3*t^6*(3220 + 10744*t + 5155*t^2) + 
      s12^4*t^5*(-2104 + 13968*t + 6571*t^2) + 
      s12^6*t^3*(1156 - 16552*t + 15079*t^2) + 
      s12^7*t^2*(132 - 13288*t + 16265*t^2)) - 
    mmH^3*(72*s12^12 - 1536*s12^11*t - 24*s12^10*t*(-2 + 727*t) + 
      s12^6*t^4*(-2416 + 633624*t - 361919*t^2) + 
      2*s12^8*t^2*(1014 + 76536*t - 134905*t^2) + 
      s12^5*t^5*(70564 + 359520*t - 133347*t^2) + 
      2*s12^9*t*(168 + 9404*t - 43391*t^2) + 
      s12^2*t^8*(10216 + 36296*t - 19335*t^2) + 
      2*s12^3*t^7*(9992 + 35968*t - 18111*t^2) + 
      4*s12^4*t^6*(21397 + 31752*t - 11057*t^2) + 
      s12*t^9*(8788 + 9256*t - 4785*t^2) + 4*t^10*(546 + 104*t - 73*t^2) - 
      8*s12^7*t^3*(259 - 59928*t + 56286*t^2)) + 
    mmH^9*(6748*s12^6 + s12^5*(-10312 + 78275*t) + 
      s12*t^3*(-17120 + 50328*t - 32031*t^2) - 
      4*s12^3*t*(-1712 + 22948*t + 1333*t^2) + 
      2*t^4*(1140 - 4648*t + 3859*t^2) + 8*s12^4*(-9 - 11498*t + 18359*t^2) - 
      2*s12^2*t^2*(6240 - 47792*t + 60213*t^2)) + 
    mmH^8*(-8264*s12^7 - 16*s12^6*(-1349 + 7216*t) + 
      s12^5*(288 + 190124*t - 379697*t^2) + 
      s12^4*t*(-12376 + 439716*t - 306593*t^2) + 
      t^5*(-3992 + 10516*t - 3181*t^2) + s12*t^4*(29952 - 18116*t + 
        31179*t^2) + 2*s12^3*t^2*(4240 + 74828*t + 71471*t^2) + 
      2*s12^2*t^3*(39064 - 75076*t + 105695*t^2)) + 
    mmH^6*(-220*s12^9 - 16*s12^8*(-694 + 2891*t) + 
      s12^6*t*(-3116 + 817456*t - 1052967*t^2) + 
      s12^7*(288 + 162352*t - 380895*t^2) + 4*s12^4*t^3*
       (22159 + 311270*t - 30582*t^2) + 2*t^7*(1154 + 3804*t - 201*t^2) + 
      2*s12*t^6*(11024 + 32480*t + 5775*t^2) + 
      s12^2*t^5*(171820 + 149600*t + 120897*t^2) - 
      4*s12^5*t^2*(6344 - 412728*t + 260525*t^2) + 
      s12^3*t^4*(297248 + 352624*t + 310609*t^2)) + 
    mmH^4*(416*s12^11 - 4*s12^10*(36 + 937*t) - 12*s12^9*t*(-839 + 4786*t) + 
      2*s12^7*t^2*(632 + 326580*t - 390675*t^2) + 
      s12^5*t^4*(71024 + 1155336*t - 381665*t^2) + 
      s12^4*t^5*(224296 + 531336*t - 13041*t^2) + 
      s12*t^8*(20400 + 28564*t - 11185*t^2) + 
      4*s12^2*t^7*(10714 + 29000*t - 5545*t^2) + 
      t^9*(4836 + 2340*t - 1661*t^2) + 8*s12^3*t^6*(18038 + 31741*t - 
        112*t^2) - 4*s12^8*t*(-265 - 34893*t + 77633*t^2) - 
      2*s12^6*t^3*(6508 - 655976*t + 440475*t^2)) - 
    mmH^5*(908*s12^10 + s12^9*(1928 - 12987*t) + 
      s12^7*t*(1020 + 460584*t - 739007*t^2) + 
      s12^8*(72 + 62024*t - 175905*t^2) + 8*s12^5*t^3*
       (1130 + 230153*t - 98509*t^2) + s12*t^7*(23608 + 53008*t - 6271*t^2) + 
      2*t^8*(2758 + 2728*t - 1365*t^2) + 8*s12^2*t^6*(13247 + 24460*t + 
        3023*t^2) + s12^4*t^4*(236644 + 1038040*t + 5005*t^2) + 
      s12^3*t^5*(302332 + 404024*t + 145409*t^2) - 
      2*s12^6*t^2*(6104 - 706744*t + 626195*t^2)) + 
    mmH^7*(4524*s12^8 + s12^7*(-22256 + 96986*t) + 
      s12^2*t^4*(-162648 + 34792*t - 210169*t^2) - 
      4*t^6*(-583 + 2248*t + 350*t^2) - s12*t^5*(27972 + 39200*t + 
        24841*t^2) - 8*s12^3*t^3*(16153 + 27026*t + 38777*t^2) + 
      2*s12^4*t^2*(6934 - 480504*t + 152529*t^2) + 
      s12^6*(-432 - 230168*t + 502083*t^2) + 
      s12^5*t*(10316 - 818592*t + 838167*t^2)))*
   canMINP[19, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^4) + 
 ((I/20)*(988*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (166*s12^3 + 177*s12^2*t + 193*s12*t^2 + 188*t^3) - 
    4*mmH^10*(1442*s12^3 + 8*s12^2*(-2 + 455*t) + t^2*(-16 + 821*t) + 
      2*s12*t*(-16 + 1327*t)) - mmH^6*(5576*s12^7 - 12*s12^6*(112 + 2529*t) + 
      s12^3*t^2*(81672 + 599972*t - 546763*t^2) + 
      s12^4*t*(29948 + 312636*t - 412053*t^2) + 
      s12^2*t^3*(97080 + 559708*t - 400097*t^2) + 
      s12^5*(1504 + 62088*t - 179565*t^2) + 
      4*s12*t^4*(15354 + 62885*t - 41193*t^2) + 
      2*t^5*(8782 + 21300*t - 17133*t^2)) - 
    mmH^4*(2256*s12^9 - 376*s12^8*(2 + 61*t) - 2*s12^7*t*(-6056 + 81203*t) + 
      s12^3*t^4*(63584 + 499660*t - 526785*t^2) + 
      2*s12^4*t^3*(43950 + 285314*t - 376893*t^2) + 
      s12^2*t^5*(53564 + 322888*t - 246401*t^2) + 
      4*s12^5*t^2*(18662 + 111496*t - 172113*t^2) + 
      4*s12^6*t*(6299 + 41809*t - 106568*t^2) + 
      s12*t^6*(45912 + 112004*t - 78953*t^2) + 
      t^7*(17484 + 9760*t - 10785*t^2)) + 
    mmH^7*(8252*s12^6 + 18*s12^5*(88 + 709*t) + 
      s12^2*t^2*(39180 + 277856*t - 212719*t^2) + 
      s12^3*t*(18068 + 197392*t - 166169*t^2) + 
      s12*t^3*(33180 + 172672*t - 114825*t^2) + 
      s12^4*(2256 + 54992*t - 39569*t^2) + 
      4*t^4*(2453 + 9700*t - 6769*t^2)) + 
    mmH^5*(4700*s12^8 - s12^7*(2200 + 38673*t) + 
      s12^4*t^2*(99808 + 674828*t - 793571*t^2) + 
      s12^6*(376 + 38348*t - 230999*t^2) + 2*s12^2*t^4*
       (51070 + 283002*t - 200297*t^2) + 4*s12^3*t^3*(30841 + 201782*t - 
        180736*t^2) + s12*t^5*(66936 + 211812*t - 142343*t^2) + 
      4*s12^5*t*(8437 + 72399*t - 136604*t^2) + 
      4*t^6*(5431 + 6789*t - 6398*t^2)) + 
    mmH^3*(376*s12^10 - 8272*s12^9*t + 4*s12^8*(332 - 17517*t)*t + 
      s12^4*t^4*(20452 + 165168*t - 387503*t^2) + 
      s12^3*t^5*(6532 + 137860*t - 222643*t^2) + 
      2*s12^6*t^2*(14046 + 84460*t - 176559*t^2) + 
      4*s12^5*t^3*(7694 + 52611*t - 112029*t^2) + 
      s12^2*t^6*(7768 + 100136*t - 97275*t^2) + 
      4*s12^7*t*(2730 + 13651*t - 50305*t^2) + 
      s12*t^7*(15980 + 34148*t - 26437*t^2) + 
      4*t^8*(1974 + 376*t - 495*t^2)) + 
    mmH^9*(12628*s12^4 + s12^3*(552 + 40039*t) + 
      4*t^2*(94 + 855*t + 381*t^2) + 4*s12^2*(94 + 949*t + 9247*t^2) + 
      s12*t*(752 + 6664*t + 10381*t^2)) - 
    mmH*s12*t^2*(1880*s12^9 + 7144*s12^8*t + 752*t^7 + 
      4*s12*t^6*(658 + 564*t + 495*t^2) + 16*s12^7*(65 + 101*t + 826*t^2) + 
      s12^2*t^5*(3196 + 9476*t + 7123*t^2) + 2*s12^4*t^3*
       (-314 + 7748*t + 8775*t^2) + s12^3*t^4*(836 + 16076*t + 11633*t^2) + 
      s12^6*t*(2600 + 5252*t + 18643*t^2) + 
      s12^5*t^2*(1412 + 10276*t + 21031*t^2)) - 
    mmH^8*(13344*s12^5 + 4*s12^4*(524 + 12015*t) + 
      s12*t^2*(8016 + 57368*t - 34179*t^2) + 
      s12^2*t*(6264 + 61080*t - 19879*t^2) + 
      t^3*(3256 + 18584*t - 10369*t^2) + s12^3*(1504 + 24392*t + 
        44487*t^2)) + mmH^2*t*(1504*s12^10 + 17672*s12^9*t - 1504*t^8 + 
      8*s12*t^7*(-94 - 564*t + 495*t^2) + 8*s12^8*(-260 - 921*t + 6956*t^2) + 
      s12^2*t^6*(6956 - 8164*t + 22775*t^2) + 
      4*s12^6*t^2*(315 - 6928*t + 35069*t^2) + 
      2*s12^7*t*(-1040 - 12298*t + 50853*t^2) + 
      s12^3*t^5*(8232 + 2296*t + 55547*t^2) + 
      s12^4*t^4*(-712 + 10412*t + 101869*t^2) + 
      s12^5*t^3*(-1480 - 6020*t + 144647*t^2)))*
   canMINP[19, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + (((8*I)/15)*(483*mmH^9*(-1 + t) + 
    mmH^8*(4359 - 2446*s12*(-1 + t) - 2539*t - 1106*t^2) + 
    20*s12^2*t*(2*s12^5 + 4*s12^2*(25 - 24*t)*t^2 - 72*t^4 - 
      18*s12*t^3*(4 + 5*t) + 7*s12^3*t*(14 + 9*t) + s12^4*(-2 + 71*t)) + 
    mmH^7*(-6770 + 4965*s12^2*(-1 + t) - 6347*t + 8429*t^2 + 498*t^3 + 
      s12*(-23455 + 14224*t + 4713*t^2)) - 
    2*mmH*s12*(720*t^5 + 10*s12^6*(-1 + 3*t) - 180*s12*t^4*(-12 + 23*t) - 
      20*s12^2*t^3*(-326 + 381*t + 45*t^2) + 
      s12^5*(2030 - 1347*t + 740*t^2) - s12^3*t*(1800 - 12490*t + 3051*t^2 + 
        715*t^3) + s12^4*(-1880 + 9070*t - 1163*t^2 + 895*t^3)) - 
    mmH^6*(5720 + 5040*s12^3*(-1 + t) - 25310*t + 6999*t^2 + 5042*t^3 - 
      35*t^4 + s12^2*(-52302 + 32975*t + 7407*t^2) + 
      s12*(-37010 - 27203*t + 38817*t^2 + 1412*t^3)) + 
    mmH^5*(2525*s12^4*(-1 + t) + s12^3*(-61818 + 40380*t + 4618*t^2) + 
      2*s12^2*(-42200 - 21244*t + 34209*t^2 + 874*t^3) + 
      s12*(26640 - 119540*t + 37172*t^2 + 17298*t^3 - 230*t^4) + 
      2*t*(1800 - 8570*t + 3546*t^2 + 355*t^3 + 45*t^4)) + 
    mmH^2*(20*s12^7*(-1 + t) - 1440*t^5 + 360*s12*t^4*(12 + t) - 
      120*s12^2*t^3*(-175 + 81*t + 60*t^2) + 
      s12^6*(1992 - 1229*t + 385*t^2) + s12^5*(26170 - 9361*t + 819*t^2 + 
        580*t^3) - 2*s12^3*t*(7200 - 39080*t + 11259*t^2 + 6100*t^3 + 
        225*t^4) - s12^4*(20760 - 98270*t + 28433*t^2 + 1842*t^3 + 
        235*t^4)) - mmH^4*(438*s12^5*(-1 + t) + 
      s12^4*(-40787 + 27385*t - 48*t^2) + 40*t^3*(-77 + 57*t + 18*t^2) + 
      2*s12^3*(-51450 - 12451*t + 28121*t^2 + 336*t^3) + 
      2*s12*t*(7200 - 33640*t + 12159*t^2 - 20*t^3 + 135*t^4) + 
      4*s12^2*(12340 - 56255*t + 17947*t^2 + 5953*t^3 + 510*t^4)) + 
    mmH^3*(-69*s12^6*(-1 + t) + 360*t^4*(4 + 5*t) + 
      s12^5*(-14187 + 9584*t - 1251*t^2) + 40*s12*t^3*
       (-299 - 33*t + 18*t^2) + s12^4*(-70850 + 3357*t + 18873*t^2 - 
        742*t^3) + 2*s12^2*t*(10800 - 52640*t + 15651*t^2 + 5010*t^3 + 
        855*t^4) + 2*s12^3*(22720 - 105440*t + 33151*t^2 + 7594*t^3 + 
        1235*t^4)))*canMINP[19, 3, {s12, t, mmH}])/
  ((mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*t^3*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 (((8*I)/3)*(-216*mmH^5*(-1 + s12)*s12*(-1 + t)*t^2 + 
    4*s12*t*(s12 + t)^2*(2*s12^4 + s12^3*(2 - 61*t) + s12^2*(106 - 201*t)*t + 
      s12*(206 - 121*t)*t^2 + t^3*(30 + 17*t)) - 
    3*mmH^4*(43*s12^5*(-1 + t) - 19*(-1 + t)*t^4 + 
      2*s12^2*t^2*(165 - 239*t + 2*t^2) + 43*s12^4*(1 - 5*t + 4*t^2) + 
      2*s12^3*t*(86 - 143*t + 57*t^2) + s12*t^2*(-72 + 220*t - 23*t^2 + 
        19*t^3)) + mmH^3*(71*s12^6*(-1 + t) - 2*t^4*(-232 + 119*t + 32*t^2) + 
      s12^5*(-647 + 119*t + 510*t^2) + s12*t^3*(2072 - 717*t - 69*t^2 + 
        64*t^3) + s12^2*t^2*(3000 - 3962*t - 859*t^2 + 417*t^3) + 
      2*s12^3*t*(928 - 1958*t + 75*t^2 + 505*t^3) + 
      2*s12^4*(232 - 1404*t + 597*t^2 + 548*t^3)) + 
    2*mmH*(s12^7*(2 - 6*t) + t^5*(16 + 14*t + 17*t^2) + 
      s12^6*(-162 + 171*t + 106*t^2) + s12*t^4*(440 - 1182*t + 611*t^2 - 
        81*t^3) + s12^2*t^3*(1600 - 5534*t + 2329*t^2 - 14*t^3) + 
      4*s12^3*t^2*(580 - 2167*t + 986*t^2 + 142*t^3) + 
      s12^5*(376 - 1958*t + 1387*t^2 + 583*t^3) + 
      s12^4*t*(1520 - 6126*t + 3427*t^2 + 972*t^3)) + 
    mmH^2*(4*s12^7*(-1 + t) + s12^6*(312 - 323*t - 49*t^2) + 
      s12^5*(362 + 2293*t - 2529*t^2 - 262*t^3) + 
      4*t^4*(98 - 347*t + 184*t^2 - 16*t^3) + 
      s12^4*(392 + 132*t + 6482*t^2 - 6094*t^3 - 388*t^4) + 
      s12*t^3*(1568 - 5478*t + 3971*t^2 - 957*t^3 + 64*t^4) - 
      2*s12^3*t*(-784 + 1762*t - 6068*t^2 + 3351*t^3 + 71*t^4) + 
      s12^2*t^2*(2352 - 6520*t + 10870*t^2 - 3711*t^3 + 101*t^4)))*
   canMINP[19, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^4) + 
 ((8*I)*(s12 + s12^2 + 18*(-mmH + s12 + t) - 9*(-mmH + s12 + t)^2)*
   canMINP[19, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((8*I)*(mmH - 19*s12 - 9*s12^2 - t + (-mmH + s12 + t)^2)*
   canMINP[19, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((I/8)*(180*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (42*s12^3 + 31*s12^2*t - 29*s12*t^2 - 12*t^3) - 
    4*mmH^10*(292*s12^3 + 4*s12^2*(-3 + 188*t) + t^2*(-12 + 193*t) + 
      2*s12*t*(-12 + 305*t)) + mmH^8*(-3728*s12^5 + s12^4*(6160 - 24876*t) + 
      s12^3*(96 + 18592*t - 48721*t^2) + s12^2*t*(184 + 18512*t - 
        36399*t^2) + s12*t^2*(80 + 5888*t - 8475*t^2) + 
      t^3*(-8 - 192*t + 1039*t^2)) + mmH*s12*t^2*(120*s12^9 + 584*s12^8*t - 
      336*t^7 - 12*s12*t^6*(90 + 52*t + 31*t^2) + 
      8*s12^7*(-18 - 66*t + 121*t^2) - 2*s12^4*t^3*(74 + 1724*t + 629*t^2) + 
      s12^5*t^2*(-252 - 6228*t + 1183*t^2) - 
      s12^2*t^5*(1300 + 1476*t + 1437*t^2) + 
      s12^6*t*(-360 - 3764*t + 1587*t^2) - 
      s12^3*t^4*(668 + 1308*t + 2423*t^2)) + 
    mmH^6*(-592*s12^7 + s12^6*(5680 - 20364*t) + 
      s12^4*t*(-1428 + 105028*t - 168717*t^2) + 
      s12^3*t^2*(-2840 + 101452*t - 118059*t^2) + 
      s12^5*(96 + 45080*t - 97225*t^2) + s12^2*t^3*(-552 + 39636*t - 
        15137*t^2) + 2*t^5*(230 - 52*t + 3463*t^2) + 
      4*s12*t^4*(306 + 927*t + 4904*t^2)) + 
    mmH^9*(2956*s12^4 + s12^3*(-1672 + 11805*t) + 
      4*t^2*(-6 - 25*t + 238*t^2) + 4*s12^2*(-6 - 875*t + 3712*t^2) + 
      s12*t*(-48 - 1928*t + 6951*t^2)) + 
    mmH^2*t*(-96*s12^10 - 1416*s12^9*t + 96*t^8 + 
      4*s12^6*t^2*(105 + 5956*t - 3589*t^2) + 
      s12^5*t^3*(1000 + 28716*t - 2287*t^2) + 
      8*s12*t^7*(254 + 36*t + 93*t^2) - 8*s12^8*(36 + 99*t + 661*t^2) + 
      s12^2*t^6*(5732 + 3580*t + 4393*t^2) - 
      2*s12^7*t*(144 - 3038*t + 6099*t^2) + 
      s12^3*t^5*(6200 + 8760*t + 10961*t^2) + 
      s12^4*t^4*(2984 + 17228*t + 10979*t^2)) - 
    mmH^3*(24*s12^10 - 720*s12^9*t - 12*s12^8*t*(28 + 593*t) + 
      4*t^8*(118 + 24*t + 93*t^2) + s12^4*t^4*(4452 + 65024*t + 4357*t^2) + 
      s12*t^7*(5148 + 1276*t + 5099*t^2) - 
      4*s12^7*t*(378 - 997*t + 7132*t^2) - 4*s12^5*t^3*
       (438 - 18317*t + 10804*t^2) + s12^2*t^6*(12408 + 8584*t + 18665*t^2) - 
      2*s12^6*t^2*(1746 - 17540*t + 27591*t^2) + 
      s12^3*t^5*(11956 + 29916*t + 28485*t^2)) + 
    mmH^4*(112*s12^9 + 2*s12^7*(2116 - 12945*t)*t - 16*s12^8*(3 + 167*t) + 
      t^7*(956 + 344*t + 2143*t^2) + s12*t^6*(6904 + 2164*t + 15387*t^2) - 
      8*s12^5*t^2*(961 - 12245*t + 15720*t^2) + 
      s12^3*t^4*(9568 + 66876*t + 18291*t^2) - 
      4*s12^6*t*(801 - 8997*t + 21904*t^2) - 2*s12^4*t^3*
       (1418 - 59194*t + 32821*t^2) + s12^2*t^5*(13868 + 16560*t + 
        36615*t^2)) - mmH^5*(124*s12^8 + s12^7*(1288 - 8565*t) + 
      s12^4*t^2*(-6976 + 138180*t - 162235*t^2) + 
      s12^6*(24 + 23620*t - 63583*t^2) + 4*t^6*(247 + 99*t + 1315*t^2) - 
      4*s12^3*t^3*(271 - 24358*t + 12890*t^2) + 
      2*s12^2*t^4*(3294 + 14262*t + 13805*t^2) + 
      s12*t^5*(4968 + 2540*t + 24777*t^2) - 
      4*s12^5*t*(815 - 22365*t + 39369*t^2)) + 
    mmH^7*(2388*s12^6 + s12^5*(-8880 + 29566*t) + 
      s12*t^3*(260 - 6400*t - 2267*t^2) - 4*t^4*(5 - 124*t + 1209*t^2) + 
      s12^2*t^2*(436 - 37968*t + 45155*t^2) + 
      s12^4*(-144 - 41216*t + 89845*t^2) + 
      s12^3*t*(12 - 63408*t + 105253*t^2)))*canMINP[20, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/4)*(4*mmH^11*(7*s12^3 + 9*s12^2*t + 53*s12*t^2 + 3*t^3) + 
    4*s12^3*t^4*(s12 + t)^2*(2*s12^4 - 7*s12^3*t + 4*s12^2*t^2 - 7*s12*t^3 - 
      4*t^4) - 4*mmH^10*(35*s12^4 + 4*s12^3*(-50 + 61*t) + 
      t^3*(-196 + 197*t) + s12*t^2*(-632 + 809*t) + s12^2*t*(-588 + 821*t)) + 
    mmH*s12*t^2*(-120*s12^10 - 576*s12^9*t + 16*t^8 + 
      4*s12*t^7*(18 + 12*t + 5*t^2) + 8*s12^3*t^5*(9 - 46*t + 131*t^2) + 
      s12^2*t^6*(124 + 264*t + 143*t^2) - 4*s12^8*(8 + 311*t^2) + 
      2*s12^6*t^2*(-62 - 1540*t + 691*t^2) - 
      s12^7*t*(112 + 768*t + 993*t^2) + s12^4*t^4*(96 - 3264*t + 2951*t^2) + 
      s12^5*t^3*(-80 - 4992*t + 3613*t^2)) + 
    mmH^2*t*(96*s12^11 + 1016*s12^10*t + 32*t^9 + 
      s12^6*t^3*(180 + 34368*t - 23275*t^2) + 
      s12^2*t^7*(-132 + 200*t - 351*t^2) + 8*s12*t^8*(6 + 12*t - 5*t^2) + 
      8*s12^8*t*(-16 + 277*t + 615*t^2) + 4*s12^9*(-16 - 66*t + 939*t^2) - 
      4*s12^3*t^6*(67 - 794*t + 1004*t^2) - 4*s12^7*t^2*
       (9 - 3784*t + 1261*t^2) - 4*s12^5*t^4*(56 - 9200*t + 7083*t^2) - 
      2*s12^4*t^5*(248 - 8984*t + 7945*t^2)) + 
    mmH^9*(268*s12^5 + s12^4*(-4072 + 4179*t) + 
      2*t^3*(-12 - 1976*t + 1883*t^2) + s12*t^2*(88 - 16856*t + 16527*t^2) + 
      s12^3*(24 - 15944*t + 16557*t^2) + s12^2*t*(8 - 24776*t + 26175*t^2)) - 
    mmH^8*(296*s12^6 + 16*s12^5*(-521 + 489*t) + 
      8*s12*t^3*(29 - 5685*t + 5116*t^2) + t^4*(-104 - 8004*t + 7441*t^2) + 
      8*s12^3*t*(15 - 11489*t + 10867*t^2) + 6*s12^2*t^2*
       (60 - 15784*t + 14651*t^2) + s12^4*(96 - 43788*t + 40045*t^2)) + 
    mmH^4*(-160*s12^10 + 12*s12^9*(4 + 3*t) + 12*s12^8*t*(287 + 125*t) + 
      s12^4*t^4*(-3836 + 283248*t - 223077*t^2) + 
      12*s12^2*t^6*(161 + 3732*t - 2920*t^2) + 
      4*s12*t^7*(351 + 1324*t - 953*t^2) + t^8*(372 + 180*t - 113*t^2) - 
      4*s12^7*t*(203 - 8748*t + 3800*t^2) - 4*s12^3*t^5*
       (231 - 40182*t + 31364*t^2) - 2*s12^6*t^2*(1554 - 67532*t + 
        47503*t^2) - 4*s12^5*t^3*(1077 - 66222*t + 51866*t^2)) + 
    mmH^7*(348*s12^7 + s12^6*(-8624 + 7846*t) + 
      4*t^5*(-61 - 2064*t + 1870*t^2) + 3*s12^5*(48 - 20888*t + 17643*t^2) + 
      8*s12^2*t^3*(161 - 22899*t + 19809*t^2) + 
      8*s12^3*t^2*(122 - 31015*t + 27408*t^2) + 
      s12*t^4*(-64 - 64288*t + 55795*t^2) + 
      2*s12^4*t*(262 - 87500*t + 76693*t^2)) + 
    mmH^3*(24*s12^11 - 280*s12^10*t - 8*s12^9*t*(-2 + 367*t) + 
      4*t^9*(-42 - 8*t + 5*t^2) + s12*t^8*(-508 - 680*t + 321*t^2) + 
      4*s12^7*t^2*(309 - 7642*t + 2561*t^2) + 32*s12^4*t^5*
       (45 - 3356*t + 2622*t^2) + 2*s12^2*t^7*(-294 - 3552*t + 2905*t^2) - 
      2*s12^8*t*(-168 + 1812*t + 3181*t^2) + 4*s12^3*t^6*
       (31 - 10192*t + 8357*t^2) + 4*s12^6*t^3*(409 - 23126*t + 15795*t^2) + 
      s12^5*t^4*(1292 - 138656*t + 105383*t^2)) - 
    mmH^6*(460*s12^8 + s12^7*(-4576 + 4508*t) + 
      2*t^6*(-202 - 2252*t + 1953*t^2) + 12*s12*t^5*(-97 - 4278*t + 
        3608*t^2) + 4*s12^5*t*(263 - 46888*t + 38391*t^2) + 
      s12^6*(96 - 49456*t + 38607*t^2) + 8*s12^3*t^3*
       (410 - 46091*t + 38661*t^2) + 4*s12^4*t^2*(609 - 89096*t + 
        75416*t^2) + s12^2*t^4*(1040 - 200696*t + 166019*t^2)) + 
    mmH^5*(388*s12^9 + s12^8*(-1064 + 1395*t) + 
      2*t^7*(-238 - 616*t + 485*t^2) + 2*s12^7*(12 - 10224*t + 6389*t^2) + 
      5*s12^6*t*(236 - 22664*t + 16509*t^2) + 
      s12*t^6*(-1916 - 22912*t + 18457*t^2) + 
      4*s12^3*t^4*(860 - 80142*t + 64313*t^2) + 
      s12^2*t^5*(-1276 - 127904*t + 102087*t^2) + 
      s12^5*t^2*(3764 - 293512*t + 235653*t^2) + 
      s12^4*t^3*(5116 - 413920*t + 338299*t^2)))*
   canMINP[20, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^3) + 
 ((I/8)*(76*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (30*s12^3 + 5*s12^2*t - 43*s12*t^2 - 20*t^3) - 
    4*mmH^10*(154*s12^3 + 8*s12^2*(2 + 45*t) + t^2*(16 + 57*t) + 
      2*s12*t*(16 + 139*t)) + mmH*s12*t^2*(200*s12^9 + 760*s12^8*t + 80*t^7 + 
      s12^2*t^5*(340 + 1644*t - 815*t^2) + 
      s12^3*t^4*(172 + 3460*t - 773*t^2) + 2*s12^4*t^3*
       (2 + 1196*t - 243*t^2) + 20*s12*t^6*(14 + 12*t - 15*t^2) + 
      80*s12^7*(-1 - 5*t + 14*t^2) + 25*s12^6*t*(-8 - 52*t + 25*t^2) - 
      s12^5*t^2*(148 + 564*t + 83*t^2)) + 
    mmH^9*(1764*s12^4 + s12^3*(456 + 5523*t) - 4*t^2*(10 - 115*t + 39*t^2) + 
      4*s12^2*(-10 + 329*t + 1467*t^2) + s12*t*(-80 + 1320*t + 1873*t^2)) - 
    mmH^2*t*(160*s12^10 + 1880*s12^9*t - 160*t^8 + 
      s12^3*t^5*(1208 + 6952*t - 6967*t^2) + 
      s12^4*t^4*(552 + 11812*t - 6737*t^2) + 
      s12^5*t^3*(-280 + 6548*t - 2451*t^2) + 5*s12^2*t^6*
       (148 + 100*t - 711*t^2) - 40*s12*t^7*(2 + 12*t + 15*t^2) + 
      40*s12^8*(4 + 9*t + 148*t^2) + 4*s12^6*t^2*(-71 + 112*t + 959*t^2) + 
      2*s12^7*t*(80 + 50*t + 3911*t^2)) + 
    mmH^3*(-40*s12^10 + 880*s12^9*t + 60*s12^8*t*(4 + 129*t) + 
      s12^3*t^5*(1108 + 14612*t - 26383*t^2) + 
      s12^4*t^4*(756 + 24688*t - 19195*t^2) - 20*t^8*(42 + 8*t + 15*t^2) + 
      4*s12^5*t^3*(294 + 4847*t + 1255*t^2) - 
      s12*t^7*(1700 + 2444*t + 4425*t^2) + 
      4*s12^7*t*(210 + 895*t + 5267*t^2) + 2*s12^6*t^2*
       (918 + 5276*t + 11909*t^2) - s12^2*t^6*(328 + 184*t + 16183*t^2)) - 
    mmH^8*(2336*s12^5 + 4*s12^4*(316 + 2843*t) + 
      s12*t^2*(-496 + 4792*t - 2815*t^2) + t^3*(-168 + 1208*t - 1909*t^2) + 
      s12^2*t*(-488 + 7224*t + 7277*t^2) + 
      s12^3*(-160 + 4904*t + 16979*t^2)) + 
    mmH^7*(1324*s12^6 + 2*s12^5*(888 + 6929*t) + 
      s12*t^3*(-1460 + 8064*t - 15485*t^2) + 
      s12^2*t^2*(-1348 + 18272*t - 9275*t^2) - 
      4*t^4*(151 - 308*t + 1109*t^2) + s12^3*t*(-732 + 19280*t + 21171*t^2) + 
      s12^4*(-240 + 9616*t + 31611*t^2)) + 
    mmH^5*(-500*s12^8 + s12^7*(520 + 5563*t) + 
      4*s12^3*t^3*(301 + 10702*t - 10824*t^2) - 
      4*t^6*(557 + 231*t + 1022*t^2) + 4*s12^5*t*(377 + 7083*t + 14156*t^2) + 
      s12^4*t^2*(3552 + 52156*t + 20833*t^2) - 
      s12*t^5*(5672 + 2188*t + 25203*t^2) - 2*s12^2*t^4*
       (2122 - 5858*t + 27805*t^2) + s12^6*(-40 + 6524*t + 33533*t^2)) + 
    mmH^6*(88*s12^7 - 4*s12^6*(336 + 2641*t) + 
      s12^5*(160 - 10664*t - 39535*t^2) + 2*t^5*(762 - 4*t + 2769*t^2) + 
      s12^3*t^2*(-168 - 39476*t + 4263*t^2) + 
      4*s12*t^4*(926 - 1209*t + 6677*t^2) + 
      s12^2*t^3*(2344 - 22988*t + 40789*t^2) - 
      s12^4*t*(172 + 30636*t + 43879*t^2)) + 
    mmH^4*(240*s12^9 - 40*s12^8*(2 + 61*t) - 2*s12^7*t*(1000 + 9761*t) + 
      234*s12^4*t^3*(-14 - 194*t + 61*t^2) + t^7*(1860 + 672*t + 1685*t^2) - 
      4*s12^5*t^2*(1022 + 9048*t + 8899*t^2) - 
      4*s12^6*t*(423 + 3557*t + 11048*t^2) + 
      s12*t^6*(4552 + 4524*t + 14077*t^2) + 
      s12^2*t^5*(3348 - 1064*t + 39797*t^2) + 
      s12^3*t^4*(-224 - 26428*t + 50165*t^2)))*canMINP[20, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 (((4*I)/3)*(222*mmH^10*(-1 + t) + 12*s12^5*t^2*(s12 + t) + 
    2*mmH*s12^2*t*(44*s12^5 + 2*s12^2*(113 - 48*t)*t^2 + 
      12*s12*(5 - 3*t)*t^3 + 48*t^4 + 4*s12^3*t*(41 + 27*t) + 
      s12^4*(-41 + 212*t)) + mmH^9*(-1105*s12*(-1 + t) - 
      2*(-891 + 524*t + 259*t^2)) + mmH^8*(-2516 + 2172*s12^2*(-1 + t) - 
      2813*t + 3761*t^2 + 228*t^3 + s12*(-9277 + 5623*t + 2274*t^2)) + 
    mmH^2*s12*(s12^6*(44 - 90*t) - 480*t^5 + 72*s12*t^4*(-13 + 3*t) + 
      s12^5*(-1204 + 381*t - 439*t^2) + 8*s12^2*t^3*(-280 + 135*t + 9*t^2) + 
      s12^4*(1648 - 6875*t + 2110*t^2 - 437*t^3) - 
      4*s12^3*t*(-408 + 2078*t - 771*t^2 + 4*t^3)) - 
    mmH^7*(2480 + 2055*s12^3*(-1 + t) - 10583*t + 3372*t^2 + 2297*t^3 - 
      74*t^4 + s12^2*(-19815 + 12287*t + 3822*t^2) + 
      s12*(-13268 - 12473*t + 17400*t^2 + 743*t^3)) + 
    mmH^6*(830*s12^4*(-1 + t) + 2*s12^3*(-11043 + 6903*t + 1445*t^2) + 
      s12^2*(-29116 - 21101*t + 31551*t^2 + 800*t^3) + 
      s12*(11568 - 49481*t + 17270*t^2 + 8613*t^3 - 308*t^4) - 
      2*t*(-816 + 3419*t - 1845*t^2 + 53*t^3 + 3*t^4)) - 
    mmH^4*(120*s12^6*(-1 + t) + 24*t^4*(3 + 5*t) + 
      4*s12*t^3*(461 + 114*t + 48*t^2) + s12^5*(3993 - 2045*t + 228*t^2) + 
      s12^4*(22556 + 3831*t - 10719*t^2 + 328*t^3) + 
      4*s12^3*(-4952 + 21274*t - 8489*t^2 - 1763*t^3 + 29*t^4) - 
      2*s12^2*t*(4896 - 21101*t + 10173*t^2 - 81*t^3 + 39*t^4)) + 
    mmH^3*(23*s12^7*(-1 + t) + 96*t^5 + 24*s12*t^4*(37 + 23*t) - 
      48*s12^2*t^3*(-69 + 8*t + 6*t^2) + s12^6*(351 + 67*t + 112*t^2) + 
      s12^5*(8020 - 1129*t - 684*t^2 + 163*t^3) - 
      2*s12^3*t*(3264 - 14753*t + 6651*t^2 + 169*t^3 + 9*t^4) + 
      s12^4*(-9072 + 38867*t - 15770*t^2 - 897*t^3 + 56*t^4)) + 
    mmH^5*(33*s12^5*(-1 + t) + 4*t^3*(95 - 12*t + 12*t^2) - 
      4*s12^4*(-3341 + 2029*t + 177*t^2) - 
      4*s12^3*(-8526 - 3983*t + 6877*t^2 + 30*t^3) + 
      2*s12*t*(-3264 + 13753*t - 7053*t^2 + 311*t^3 + 9*t^4) + 
      2*s12^2*(-10736 + 46042*t - 17309*t^2 - 6017*t^3 + 147*t^4)))*
   canMINP[20, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(-12*s12*t^2*(s12 + t)^5 + 6*mmH^6*(-1 + s12)*(-1 + t)*t*
     (3*s12^2 - 8*s12*t + t^2) + 2*mmH*t*(s12 + t)^2*
     (44*s12^5 + 2*s12^2*(295 - 206*t)*t^2 - 3*t^4 + s12^4*(41 + 8*t) - 
      4*s12*t^3*(-78 + 37*t) - 4*s12^3*t*(-91 + 75*t)) - 
    6*mmH^5*(47*s12^5*(-1 + t) + t^3 + 43*t^4 - 46*t^5 + 
      s12^4*(47 - 241*t + 194*t^2) + s12^3*t*(185 - 452*t + 273*t^2) + 
      s12*t^2*(-8 + 193*t - 213*t^2 + 46*t^3) + 
      s12^2*t*(3 + 288*t - 485*t^2 + 172*t^3)) + 
    mmH^2*(s12^7*(44 - 90*t) + s12^6*(-876 + 975*t - 191*t^2) + 
      t^5*(16 + 305*t - 151*t^2) + s12*t^4*(1712 - 4755*t + 2708*t^2 + 
        99*t^3) + s12^5*(1648 - 9503*t + 7084*t^2 + 307*t^3) + 
      s12^2*t^3*(6688 - 23258*t + 13453*t^2 + 637*t^3) + 
      2*s12^3*t^2*(4976 - 19247*t + 11722*t^2 + 698*t^3) + 
      s12^4*t*(6608 - 28923*t + 19003*t^2 + 1266*t^3)) + 
    mmH^4*(115*s12^6*(-1 + t) - 2*t^4*(-521 + 298*t + 190*t^2) + 
      s12^5*(-1483 + 517*t + 900*t^2) + 5*s12*t^3*(842 - 711*t - 105*t^2 + 
        76*t^3) + 14*s12^4*(74 - 468*t + 216*t^2 + 169*t^3) + 
      2*s12^3*t*(2063 - 5461*t + 1860*t^2 + 1436*t^3) + 
      s12^2*t^2*(6258 - 9388*t + 1183*t^2 + 1671*t^3)) + 
    mmH^3*(23*s12^7*(-1 + t) + 7*s12^6*(99 - 106*t + 7*t^2) + 
      s12^5*(796 + 5135*t - 5571*t^2 - 26*t^3) + 
      2*t^4*(416 - 1484*t + 940*t^2 - 13*t^3) + 
      s12^3*t*(3328 - 7390*t + 24632*t^2 - 18807*t^3 - 47*t^4) + 
      s12*t^3*(3328 - 11286*t + 9793*t^2 - 2679*t^3 + 26*t^4) + 
      s12^2*t^2*(4992 - 14822*t + 21755*t^2 - 11292*t^3 + 43*t^4) - 
      2*s12^4*(-416 - 99*t - 7616*t^2 + 7510*t^3 + 58*t^4)))*
   canMINP[20, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^4) + 
 ((8*I)*(9*mmH^3 + mmH^2*(18 - 18*s12 - 23*t) + 
    t*(-7*s12^2 - 11*s12*(-1 + t) - 5*(-2 + t)*t) + 
    mmH*(10*s12^2 + t*(-28 + 19*t) + s12*(-17 + 29*t)))*
   canMINP[20, 4, {s12, t, mmH}])/(s12*(mmH - t)*t^3) + 
 ((8*I)*(mmH^3 + mmH^2*(1 - 2*s12 - 3*t) - 
    t*(11*s12 + 7*s12^2 + t + 3*s12*t + t^2) + 
    mmH*(10*s12^2 + 3*t^2 + s12*(17 + 5*t)))*
   canMINP[20, 4, {mmH - s12 - t, t, mmH}])/(s12*(mmH - t)*t^3) - 
 ((I/20)*(143*mmH^8*(-1 + t) + 160*t^6*(s12 + t) + 
    mmH^7*(2550 + 869*s12*(-1 + t) - 961*t - 445*t^2) + 
    10*mmH*t^3*(128*s12^4 + 336*s12^3*t + 15*t^3*(12 + t) + 
      8*s12^2*t*(32 + 61*t) + 2*s12*t^2*(212 + 193*t)) + 
    mmH^6*(-440*s12^2*(-1 + t) - 6*s12*(490 - 783*t + 801*t^2) + 
      10*(124 - 1467*t + 647*t^2 + 8*t^3)) + 
    2*mmH^5*t*(40*s12^2*(7 + 4*t) + s12*(4240 - 2721*t + 5587*t^2) + 
      5*(-496 + 3562*t - 1326*t^2 + 127*t^3)) - 
    2*mmH^2*t^2*(320*s12^4*(-5 + t) + 120*s12^3*t*(-15 + 7*t) + 
      20*s12^2*t*(96 + 187*t + 61*t^2) + s12*t^2*(6670 + 7509*t + 985*t^2) + 
      t^2*(-620 + 6635*t - 298*t^2 + 135*t^3)) - 
    mmH^4*t*(-2640*s12^3*(-1 + t) + 160*s12^2*(-8 + t + 11*t^2) + 
      8*s12*t*(1565 + 879*t + 1672*t^2) + 5*t*(-1488 + 9324*t - 2513*t^2 + 
        397*t^3)) + mmH^3*t*(-1280*s12^4*(-1 + t) - 480*s12^3*t*(9 + 2*t) + 
      160*s12^2*t^2*(11 + 27*t) + s12*t^2*(15920 + 19803*t + 8109*t^2) + 
      t^2*(-4960 + 34430*t - 5417*t^2 + 1207*t^3)))*
   canMINP[21, 3, {s12, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*
   t^3) - ((I/4)*(163*mmH^8*(-1 + t) - 32*s12*t^6 + 
    mmH^7*(246 - 95*s12*(-1 + t) + 569*t - 955*t^2) + 
    2*mmH*t^3*(128*s12^4 + 176*s12^3*t + 7*(4 - 13*t)*t^3 + 
      8*s12^2*t*(32 + 31*t) + 2*s12*t^2*(44 + 47*t)) - 
    2*mmH^5*t*(496 - 2826*t + 1794*t^2 + 1355*t^3 - 8*s12^2*(4 + 7*t) + 
      s12*(-192 + 89*t + 401*t^2)) + mmH^6*(248 - 88*s12^2*(-1 + t) - 
      2014*t + 244*t^2 + 2250*t^3 + s12*(-60 - 298*t + 486*t^2)) - 
    2*mmH^2*t^2*(64*s12^4*(-5 + t) + 8*s12^3*t*(-51 + 11*t) + 
      4*s12^2*t*(96 + 109*t + 31*t^2) + s12*t^2*(270 + 31*t + 43*t^2) - 
      t^2*(124 - 627*t + 809*t^2 + 30*t^3)) + 
    mmH^3*t*(-256*s12^4*(-1 + t) - 32*s12^3*t*(21 + 10*t) + 
      16*s12^2*t^2*(31 + 27*t) + s12*t^2*(944 - 929*t + 57*t^2) - 
      t^2*(992 - 4702*t + 4735*t^2 + 543*t^3)) + 
    mmH^4*t*(496*s12^3*(-1 + t) - 16*s12^2*(-16 + 17*t + 13*t^2) + 
      8*s12*t*(-109 + 148*t + 55*t^2) + t*(1488 - 7388*t + 6237*t^2 + 
        1735*t^3)))*canMINP[21, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^3) + 
 ((2*I)*(2*mmH^5 + 2*s12^3*(s12 + t) - mmH^4*(8 + 7*s12 + t) + 
    mmH^3*(9*s12^2 + 6*(3 - 2*t)*t + 11*s12*(2 + t)) + 
    mmH*s12*(s12^3 + 10*t^3 + s12^2*(2 + 9*t) + 2*s12*t*(7 + 9*t)) - 
    mmH^2*(5*s12^3 - 10*t^3 + 2*s12*t*(17 + 3*t) + s12^2*(18 + 19*t)))*
   canMINP[21, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*t^2) + 
 (((25*I)/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[21, 4, {s12, t, mmH}])/(s12*t^3) + 
 (((25*I)/2)*(2 + s12)*canMINP[21, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((I/2)*(-2*mmH^6 + 4*mmH^5*(-1 + 3*s12 + 4*t) - 
    mmH^4*(8 + 22*s12^2 + 16*t + 41*t^2 + s12*(-16 + 41*t)) + 
    2*s12*t*(20*s12^4 + 48*s12^3*t + 4*s12*(-6 + t)*t^2 + 
      s12^2*t*(-16 + 37*t) - t^2*(4 + 14*t + 5*t^2)) + 
    mmH*(8*s12^5 - 124*s12^4*t + s12^2*(116 - 85*t)*t^2 - 
      8*s12^3*t*(-2 + 29*t) + 8*s12*t^2*(3 + 16*t + 4*t^2) + 
      t^3*(8 + 28*t + 5*t^2)) - mmH^2*(20*s12^4 + 4*s12^2*(10 - 31*t)*t - 
      2*s12^3*(8 + 67*t) + 3*s12*t*(8 + 52*t + 17*t^2) + 
      t^2*(24 + 80*t + 25*t^2)) + mmH^3*(24*s12^3 - s12^2*(28 + 25*t) + 
      t*(24 + 72*t + 47*t^2) + s12*(8 + 40*t + 58*t^2)))*
   canMINP[22, 2, {s12, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)^3*t^3) + 
 ((I/2)*(mmH^3*(-24*s12^3 + s12^2*(20 - 39*t) + 4*t*(-2 + 3*t) + 
      8*s12*(-1 + 4*t)) + mmH^4*(10*s12^2 - 8*t + s12*(-8 + 5*t)) - 
    mmH*(8*s12^5 - 36*s12^4*t + s12^2*(28 - 57*t)*t^2 + 4*t^3*(6 + 7*t) - 
      8*s12^3*t*(-2 + 9*t) + 2*s12*t^2*(12 + 20*t - 17*t^2)) + 
    2*t*(-20*s12^5 - 52*s12^4*t + s12^3*(16 - 45*t)*t + 
      s12^2*(24 - 19*t)*t^2 + 2*t^3*(2 + 3*t) + 
      2*s12*t^2*(2 + 7*t - 3*t^2)) + mmH^2*(20*s12^4 + 10*s12^2*(-4 + t)*t + 
      12*t^2*(2 + t) + 2*s12^3*(-8 + 21*t) - 3*s12*t*(-8 + 4*t + 9*t^2)))*
   canMINP[22, 2, {mmH - s12 - t, t, mmH}])/(s12*t^3*(-mmH + t)^3*
   (s12 + t)) + ((I/2)*(10*mmH^5 - 6*mmH^4*(2 + 5*s12 + 4*t) - 
    2*t*(6*s12^2*(-1 + t)*t + 10*t^4 + s12^3*(6 + t) + 
      5*s12*t^2*(-2 + 3*t)) + mmH^3*(30*s12^2 + 25*t^2 + 9*s12*(4 + 7*t)) + 
    mmH*(10*t^3*(-2 + 5*t) + 3*s12^3*(4 + 5*t) + 6*s12^2*t*(4 + 5*t) + 
      s12*t^2*(-44 + 53*t)) - mmH^2*(10*s12^3 + 18*s12^2*(2 + 3*t) + 
      t^2*(-32 + 41*t) + s12*t*(12 + 53*t)))*canMINP[22, 2, {t, s12, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)*t^3) - 
 ((I/20)*(87*mmH^3*(-1 + t) + mmH^2*(390 - 99*s12*(-1 + t) - 197*t - 
      137*t^2) - 10*t*(8*s12^2 + 14*s12*t + 3*t*(-4 + 3*t)) + 
    2*mmH*(140 + 20*s12^2*(-1 + t) - 515*t + 322*t^2 + 5*t^3 + 
      s12*(-110 + 119*t + 35*t^2)))*canMINP[22, 3, {s12, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/4)*(11*mmH^3*(-1 + t) - 2*t*(8*s12^2 + 2*s12*t + 3*(-4 + t)*t) + 
    mmH^2*(70 + 7*s12 - 35*t - 7*s12*t - 15*t^2) + 
    2*mmH*(28 + 4*s12^2*(-1 + t) - 99*t + 53*t^2 - 2*t^3 + 
      s12*(-14 + 13*t + t^2)))*canMINP[22, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((I/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[22, 4, {s12, t, mmH}])/
  (s12*t^3) + ((I/2)*(2 + s12)*canMINP[22, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 (((2*I)/5)*(87*mmH^6*(-1 + t) - 40*s12^3*t^2 + 
    mmH^5*(310 - 243*s12*(-1 + t) - 177*t - 117*t^2) + 
    10*mmH*t*(2*s12^3 - 4*s12^4 + 32*t^3 + s12^2*t*(4 + t) + 
      4*s12*t^2*(1 + 2*t)) + mmH^4*(200 + 245*s12^2*(-1 + t) - 890*t + 
      624*t^2 - 30*t^3 + 4*s12*(-215 + 148*t + 61*t^2)) - 
    mmH^3*(109*s12^3*(-1 + t) + 10*t^2*(6 + t - 4*t^2) + 
      s12^2*(-790 + 693*t + 137*t^2) - 4*s12*(-100 + 450*t - 312*t^2 + 
        15*t^3)) + 2*mmH^2*(10*s12^4*(-1 + t) + 60*(1 - 2*t)*t^3 + 
      s12^3*(-120 + 159*t + 5*t^2) + s12^2*(100 - 465*t + 312*t^2 - 15*t^3) + 
      s12*(30*t^2 - 20*t^4)))*canMINP[23, 3, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((2*I)*(13*mmH^4*(-1 + t)*(s12 + t)^2 + 8*t^2*(s12 + t)^3 - 
    mmH^3*(s12 + t)^2*(-50 + 5*s12*(-1 + t) + 25*t + 21*t^2) - 
    2*mmH*t*(4*s12^4 + 2*s12^3*(1 + 8*t) + t^3*(-18 + 11*t) + 
      2*s12*t^2*(13 + 11*t) + s12^2*t*(14 + 23*t)) + 
    2*mmH^2*(2*s12^4*(-1 + t) + s12^3*(-12 + 5*t + 7*t^2) + 
      t^2*(20 - 67*t + 41*t^2 + 2*t^3) + s12*t*(40 - 176*t + 125*t^2 + 
        3*t^3) + s12^2*(20 - 105*t + 75*t^2 + 6*t^3)))*
   canMINP[23, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*t^3*
   (s12 + t)^2) + ((8*I)*(mmH + mmH^2 + t - mmH*t)*
   canMINP[23, 3, {t, s12, mmH}])/(s12*t^3) - 
 ((I/2)*(-4*s12*t*(4 + s12 + t) + 2*mmH^3*(16*s12 + t) + 
    mmH*(32*s12^3 + 4*t*(4 + t) + s12*t*(-16 + 17*t) + s12^2*(-64 + 49*t)) - 
    mmH^2*(64*s12^2 + t*(12 + t) + s12*(-64 + 51*t)))*
   canMINP[23, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^3) - 
 ((I/2)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*(32*s12^2 + t*(32 + t) + 
      s12*(64 + 17*t)) - mmH*(32*s12^3 + 40*t^2 + s12*t*(104 + 15*t) + 
      s12^2*(64 + 47*t)))*canMINP[23, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*t^3*(s12 + t)) + ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMINP[23, 4, {t, s12, mmH}])/(mmH*s12*t^2) + 
 ((I/20)*(1341*mmH^7*(-1 + t) + 20*s12^3*t^2*(26*s12 + 17*t) - 
    2*mmH^6*(-4325 + 2200*s12*(-1 + t) + 2443*t + 718*t^2) - 
    10*mmH*s12*t*(12*s12^4 + s12^2*(165 - 37*t)*t - 96*t^4 - 
      22*s12*t^2*(7 + 8*t) + 2*s12^3*(-13 + 99*t)) + 
    mmH^5*(5480 + 5094*s12^2*(-1 + t) - 22220*t + 12917*t^2 - 1055*t^3 + 
      2*s12*(-16145 + 9721*t + 1724*t^2)) + 
    mmH^3*(197*s12^4*(-1 + t) - 60*t^3*(-37 + 16*t + 8*t^2) + 
      10*s12*t^2*(-335 + 95*t + 16*t^2) - 2*s12^3*(13835 - 9439*t + 
        572*t^2) + s12^2*(16440 - 65880*t + 31531*t^2 - 1885*t^3)) + 
    mmH^2*(60*s12^5*(-1 + t) + 960*t^5 - 20*s12*t^3*(205 - 8*t + 24*t^2) - 
      10*s12^2*t^2*(-311 + 23*t + 88*t^2) + s12^4*(6340 - 4424*t + 860*t^2) + 
      s12^3*(-5480 + 21440*t - 6337*t^2 + 415*t^3)) + 
    mmH^4*(-2292*s12^3*(-1 + t) + 10*t^2*(137 - 109*t + 72*t^2) - 
      6*s12^2*(-7495 + 4815*t + 288*t^2) + 
      s12*(-16440 + 66400*t - 36131*t^2 + 2525*t^3)))*
   canMINP[24, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*
   t^3) + ((I/4)*(317*mmH^4*(-1 + t)*(s12 + t)^3 + 
    4*t^2*(s12 + t)^3*(26*s12 + 9*t) + 
    2*mmH*t*(12*s12^5 + s12^4*(26 - 138*t) + s12^3*(61 - 709*t)*t + 
      s12^2*(283 - 1003*t)*t^2 + s12*(487 - 587*t)*t^3 + (239 - 143*t)*t^4) - 
    mmH^3*(173*s12^4*(-1 + t) + 2*t^3*(-685 + 343*t + 248*t^2) + 
      s12^3*(-1370 + 167*t + 1015*t^2) + s12*t^2*(-4110 + 1949*t + 
        1597*t^2) + s12^2*t*(-4110 + 1411*t + 2135*t^2)) + 
    mmH^2*(-12*s12^5*(-1 + t) + 4*s12^4*(-137 + 127*t + 28*t^2) + 
      t^3*(1096 - 3880*t + 2409*t^2 - 3*t^3) + 
      s12*t^2*(3288 - 12444*t + 7843*t^2 + 123*t^3) + 
      s12^3*(1096 - 5780*t + 4037*t^2 + 485*t^3) + 
      s12^2*t*(3288 - 13796*t + 9359*t^2 + 487*t^3)))*
   canMINP[24, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*t^3*
   (s12 + t)^3) + ((I/4)*(2*(s12 - 8*t)*t^5 + mmH^6*(4*s12 + 7*t) - 
    mmH*t^2*(128*s12^4 + 256*s12^3*t + 2*t^3*(-29 + 4*t) + 
      16*s12^2*t*(16 + 17*t) + 5*s12*t^2*(52 + 29*t)) - 
    mmH^5*(6*t*(1 + 6*t) + s12*(-4 + 33*t)) + 
    2*mmH^4*t*(-120*s12^2 + 11*s12*(11 + 10*t) + t*(4 + 37*t)) + 
    mmH^2*t*(-256*s12^4 - 256*s12^3*t + 3*t^3*(-24 + 13*t) + 
      16*s12^2*t*(32 + 19*t) + 4*s12*t^2*(191 + 114*t)) - 
    2*mmH^3*t*(-256*s12^3 - 8*s12^2*(-16 + 13*t) + 2*t^2*(-7 + 19*t) + 
      s12*t*(376 + 251*t)))*canMINP[24, 3, {t, s12, mmH}])/
  (mmH*s12*(mmH - t)^4*t^3) - (((45*I)/2)*(-2 - mmH + s12 + t)*
   (-mmH + s12 + t)*canMINP[24, 4, {s12, t, mmH}])/(s12*t^3) - 
 (((45*I)/2)*(2 + s12)*canMINP[24, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((I/2)*(2*mmH^5*(s12 + t) - 2*t*(2*s12^2*(14 - 11*t)*t^2 - 12*t^5 + 
      s12^3*t*(18 + 5*t) + s12^4*(2 + 7*t) - 4*s12*t^3*(-3 + 8*t)) - 
    mmH^2*(2*s12^4 + 4*s12*(33 - 2*t)*t^2 + 14*(4 - 3*t)*t^3 + 
      11*s12^2*t*(8 + 7*t) + 4*s12^3*(3 + 11*t)) - 
    mmH^4*(6*s12^2 + t*(4 + 15*t) + s12*(4 + 22*t)) + 
    mmH*(3*s12^2*(44 - 3*t)*t^2 + 8*(3 - 8*t)*t^4 + s12^4*(4 + 13*t) + 
      3*s12^3*t*(16 + 17*t) - 2*s12*t^3*(-56 + 55*t)) + 
    mmH^3*(6*s12^3 + t^2*(36 + 11*t) + 3*s12^2*(4 + 17*t) + 
      s12*t*(48 + 55*t)))*canMINP[25, 2, {s12, t, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)*t^3*(s12 + t)) - 
 ((I/2)*(mmH^3*(2*s12^3 + 3*s12^2*t + 2*s12*t^2 + t^3) - 
    2*mmH^2*(s12^4 + (-2 + t)*t^3 + 2*s12*t^2*(-7 + 2*t) + s12^3*(2 + 8*t) + 
      2*s12^2*t*(-5 + 11*t)) - 2*s12*t*((-2 + t)*t^3 + s12*t^2*(-14 + 5*t) + 
      s12^3*(2 + 7*t) + s12^2*t*(-10 + 23*t)) + 
    mmH*((-4 + t)*t^4 + 6*s12^2*t^2*(-8 + 9*t) + s12*t^3*(-32 + 11*t) + 
      s12^4*(4 + 13*t) + s12^3*t*(-16 + 57*t)))*
   canMINP[25, 2, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)*t^3*
   (s12 + t)^2) - 
 ((I/2)*(10*mmH^6*(s12 + t) - mmH^5*(30*s12^2 + 4*t*(5 + 9*t) + 
      s12*(20 + 67*t)) + mmH*(8*s12^6 - 96*s12^5*t + 
      32*s12^3*(3 - 14*t)*t^2 - 4*s12^4*t*(-4 + 87*t) + 
      s12^2*t^2*(24 + 116*t - 241*t^2) + s12*t^3*(32 + 44*t - 35*t^2) + 
      t^4*(8 + 8*t + t^2)) + 2*s12*t*(20*s12^5 + 60*s12^4*t - t^3*(2 + t)^2 + 
      8*s12^2*t^2*(-4 + 7*t) + 2*s12^3*t*(-8 + 39*t) + 
      s12*t^2*(-4 - 20*t + 17*t^2)) + mmH^4*(32*s12^3 + 3*s12^2*(12 + 55*t) + 
      t*(-8 + 52*t + 47*t^2) + 2*s12*(-4 + 44*t + 91*t^2)) + 
    mmH^3*(4*s12^4 - 32*s12^3*(1 + 6*t) + s12^2*(8 - 84*t - 413*t^2) + 
      t^2*(24 - 36*t - 25*t^2) - 2*s12*t*(-16 + 44*t + 121*t^2)) + 
    mmH^2*(-24*s12^5 + 496*s12^3*t^2 + 4*s12^4*(4 + 35*t) + 
      t^3*(-24 - 4*t + 3*t^2) + 2*s12*t^2*(-24 - 8*t + 77*t^2) + 
      s12^2*t*(-24 - 28*t + 485*t^2)))*canMINP[25, 2, {t, s12, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)^3*t^3*(s12 + t)) - 
 ((I/20)*(19*mmH^4*(-1 + t) + 20*t^2*(2*s12 + t) + 
    mmH^3*(470 + 137*s12*(-1 + t) - 354*t + 116*t^2) + 
    10*mmH*t*(20*s12^2 + t*(-9 + 37*t) + s12*(2 + 58*t)) + 
    mmH^2*(280 - 100*s12^2*(-1 + t) - 1220*t + 523*t^2 - 225*t^3 - 
      4*s12*(95 - 54*t + 75*t^2)))*canMINP[25, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((I/4)*(19*mmH^4*(-1 + t) - 4*t^2*(2*s12 + t) + 
    mmH^3*(70 - 3*s12*(-1 + t) - 34*t - 32*t^2) - 
    2*mmH*t*(-20*s12^2 + t*(7 + t) + 2*s12*(1 + 9*t)) + 
    mmH^2*(56 - 20*s12^2*(-1 + t) - 216*t + 159*t^2 - 5*t^3 + 
      4*s12*(-7 + 5*t^2)))*canMINP[25, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((I/4)*(mmH^2*(4*s12 - t) - mmH*s12*(-4 + t) + 10*mmH*t + 2*s12*t)*
   canMINP[25, 3, {t, s12, mmH}])/(mmH*s12*t^3) + 
 (((3*I)/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[25, 4, {s12, t, mmH}])/(s12*t^3) + 
 (((3*I)/2)*(2 + s12)*canMINP[25, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 ((2*I)*(4*mmH^5*(-1 + t) - 2*mmH^4*(-12 + 2*s12*(-1 + t) + 5*t + 3*t^2) + 
    4*t^2*(4*s12^2 + 5*s12*t + 3*t^2) + 2*mmH*t*(4*s12^2 + s12*t*(-5 + 6*t) - 
      t^2*(19 + 6*t)) + mmH^2*t*(-32 + 114*t - 23*t^2 + 7*t^3 - 
      4*s12^2*(1 + t) - s12*(26 + t + 11*t^2)) + 
    mmH^3*(32 + 4*s12^2*(-1 + t) - 112*t + 49*t^2 - 5*t^3 + 
      s12*(16 - 15*t + 15*t^2)))*canMINP[26, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^3) - 
 ((2*I)*(4*mmH^5*(-1 + t) + mmH^4*(40 - 4*s12*(-1 + t) - 25*t + t^2) - 
    4*t^2*(4*s12^2 + 5*s12*t + 2*t^2) + 
    2*mmH*t*(-4*t^2*(1 + 2*t) + s12*t*(5 + 2*t) + s12^2*(-4 + 8*t)) + 
    mmH^3*(32 + 4*s12^2*(-1 + t) - 154*t + 75*t^2 - 19*t^3 + 
      s12*(-16 + 15*t + t^2)) + mmH^2*t*(-4*s12^2*(1 + t) + 
      s12*(26 - 23*t + 3*t^2) + 2*(-16 + 65*t - 15*t^2 + 7*t^3)))*
   canMINP[26, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^3) + ((2*I)*(2*mmH^3 - mmH^2*(16 + 3*s12 + t) - 
    2*(5*s12^2 + 9*s12*t + 8*t^2) + mmH*(s12^2 + 14*t + s12*(26 + t)))*
   canMINP[26, 3, {t, s12, mmH}])/(mmH*(mmH - s12)*s12*t^2) + 
 ((I/2)*(4*t*(4 + s12 + t) + 2*mmH^2*(8*s12 + t) - 
    mmH*(16*s12^2 + t*(12 + t) + s12*(-32 + 17*t)))*
   canMINP[26, 4, {s12, t, mmH}])/(mmH*s12*t^3) + 
 ((I/2)*(-4*(-4 + s12)*t + mmH^2*(32 + 16*s12 + t) - 
    mmH*(16*s12^2 + 40*t + s12*(32 + 15*t)))*
   canMINP[26, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3) - 
 ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMINP[26, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) + ((2*I)*(2*mmH^10*(s12 + t)^2 - 8*s12^2*(2*s12 - t)*t^4*
     (s12 + t)^4 - 4*mmH^9*(2*s12^3 + 2*s12*t*(1 + 3*t) + t^2*(1 + 4*t) + 
      s12^2*(1 + 5*t)) + mmH^8*(12*s12^4 + s12^2*(148 - 53*t)*t + 
      s12*(156 - 43*t)*t^2 + s12^3*(48 + 9*t) + t^3*(56 + 23*t)) + 
    mmH^4*t*(s12^6*(292 - 29*t) + s12^3*t^2*(1088 + 9160*t - 6163*t^2) + 
      s12*t^4*(280 + 2740*t - 5309*t^2) + 2*s12^2*t^3*
       (384 + 3368*t - 3829*t^2) + t^5*(40 + 488*t - 1561*t^2) + 
      2*s12^4*t*(396 + 3460*t - 1451*t^2) + s12^5*(232 + 2536*t - 678*t^2)) - 
    mmH^7*(8*s12^5 + s12^4*(120 - 53*t) + 2*s12^3*(312 - 185*t)*t + 
      2*s12*t^2*(16 + 448*t - 325*t^2) + 4*s12^2*t*(4 + 285*t - 198*t^2) + 
      t^3*(16 + 260*t - 155*t^2)) + mmH^2*t*(4*(8 - 83*t)*t^8 + 
      32*s12^7*(1 + 3*t) + s12^2*t^5*(72 + 1040*t - 2171*t^2) + 
      s12*t^6*(16 + 344*t - 1335*t^2) + 2*s12^3*t^4*(52 + 762*t - 1069*t^2) + 
      s12^5*t^2*(72 + 904*t - 873*t^2) + 2*s12^4*t^3*(36 + 688*t - 805*t^2) + 
      5*s12^6*t*(16 + 84*t - 45*t^2)) - 
    mmH^3*t*(8*s12^7*(4 + 3*t) + s12^2*t^4*(328 + 3456*t - 5549*t^2) + 
      s12^4*t^2*(680 + 5272*t - 3035*t^2) + 2*s12^3*t^3*
       (296 + 2688*t - 2529*t^2) + t^6*(8 + 188*t - 975*t^2) + 
      6*s12*t^5*(16 + 212*t - 599*t^2) + s12^6*(136 + 796*t - 97*t^2) - 
      8*s12^5*t*(-58 - 379*t + 131*t^2)) + 
    2*mmH*t^2*(24*t^9 + 2*s12*t^7*(-10 + 53*t) + 4*s12^7*(2 + 6*t + 3*t^2) + 
      4*s12^6*t*(7 + 22*t + 16*t^2) + 2*s12^4*t^3*(4 - 11*t + 77*t^2) + 
      2*s12^2*t^5*(-2 - 43*t + 90*t^2) + s12^5*t^2*(32 + 96*t + 127*t^2) + 
      s12^3*t^4*(-8 - 120*t + 177*t^2)) + 
    mmH^6*(2*s12^6 + s12^5*(112 - 73*t) + 4*s12^4*(266 - 143*t)*t + 
      s12*t^3*(200 + 2424*t - 2373*t^2) + 4*s12^3*t*(22 + 765*t - 457*t^2) + 
      4*t^4*(14 + 144*t - 185*t^2) - 4*s12^2*t^2*(-58 - 989*t + 747*t^2)) + 
    mmH^5*(9*s12^6*(-4 + 3*t) + 30*s12^5*t*(-28 + 11*t) + 
      4*s12^4*t*(-50 - 977*t + 419*t^2) + 8*s12*t^4*(-46 - 431*t + 578*t^2) + 
      2*t^5*(-36 - 350*t + 723*t^2) + 2*s12^3*t^2*(-312 - 3736*t + 
        2173*t^2) + s12^2*t^3*(-720 - 7116*t + 6187*t^2)))*
   canMINP[27, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^4*
   (mmH - s12 - t)*t^3*(s12 + t)^2) + 
 ((2*I)*(-8*s12^4*t^4*(s12 + t)^2*(2*s12 + t) + 
    mmH^8*(2*s12^4 + s12^3*(32 - 31*t) + s12^2*(64 - 111*t)*t + 
      2*s12*(16 - 37*t)*t^2 - 20*t^4) + 
    mmH^7*(-4*s12^5 + 100*t^5 + s12^4*(-100 + 89*t) + 
      2*s12*t^3*(-88 + 207*t) + 2*s12^3*t*(-176 + 217*t) + 
      s12^2*t^2*(-428 + 751*t)) + mmH^6*(2*s12^6 + s12^5*(104 - 85*t) + 
      4*s12^4*(177 - 161*t)*t - 200*t^6 + 
      s12^2*t^2*(16 + 1244*t - 2047*t^2) + 2*s12^3*t*(4 + 726*t - 889*t^2) + 
      2*s12*t^3*(4 + 198*t - 477*t^2)) - 
    mmH^3*t*(14*s12*(4 - 21*t)*t^6 - 20*t^8 + 8*s12^7*(4 + 3*t) + 
      s12^4*t^2*(240 + 2596*t - 2435*t^2) + 2*s12^3*t^3*
       (40 + 856*t - 1261*t^2) + 4*s12^2*t^4*(2 + 140*t - 295*t^2) + 
      4*s12^5*t*(68 + 506*t - 241*t^2) + s12^6*(104 + 668*t - 121*t^2)) + 
    2*mmH*s12*t^2*(4*t^8 + s12*t^6*(-2 + 11*t) + s12^2*t^5*(-16 + 37*t) + 
      4*s12^6*(2 + 6*t + 3*t^2) + 4*s12^5*t*(5 + 14*t + 13*t^2) + 
      s12^4*t^2*(16 + 40*t + 85*t^2) + s12^3*t^3*(4 - 6*t + 99*t^2)) + 
    mmH^4*t*(s12^6*(260 - 53*t) - 100*t^7 + 
      s12^3*t^2*(256 + 3448*t - 4015*t^2) + 2*s12^2*t^3*
       (40 + 762*t - 1261*t^2) + s12^5*(120 + 1736*t - 766*t^2) + 
      2*s12*t^4*(4 + 120*t - 391*t^2) - 8*s12^4*t*(-38 - 455*t + 334*t^2)) + 
    mmH^2*s12*t*(4*s12*(24 - 67*t)*t^6 + 2*(2 - 31*t)*t^7 + 
      32*s12^6*(1 + 3*t) + s12^4*t^2*(24 + 592*t - 677*t^2) + 
      s12^5*t*(64 + 372*t - 201*t^2) - 4*s12^2*t^4*(2 - 91*t + 190*t^2) - 
      2*s12^3*t^3*(8 - 294*t + 575*t^2)) + 
    mmH^5*(200*t^7 + 9*s12^6*(-4 + 3*t) + 2*s12^5*t*(-324 + 199*t) + 
      4*s12*t^4*(-4 - 110*t + 289*t^2) + 2*s12^4*t*(-28 - 1110*t + 871*t^2) + 
      2*s12^3*t^2*(-64 - 1552*t + 1777*t^2) + 
      s12^2*t^3*(-88 - 1936*t + 2995*t^2)))*
   canMINP[27, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^2*
   (mmH - t)^4*t^3*(s12 + t)^2) + 
 ((2*I)*(10*mmH^11*(s12 + t)^2 + 8*s12^3*t^3*(s12 + t)^3*
     (2*s12^3 - s12^2*t - 6*s12*t^2 - 4*t^3) - 
    2*mmH^10*(40*s12^3 + 4*s12*t*(7 + 26*t) + t^2*(14 + 27*t) + 
      s12^2*(14 + 107*t)) + 2*mmH^6*(-2*s12^6*(165 + 1367*t) + 
      s12^5*(80 - 860*t - 9535*t^2) + s12^3*t^2*(1228 + 3630*t - 6795*t^2) + 
      2*s12^4*t*(248 + 186*t - 6257*t^2) + 2*s12^2*t^3*
       (816 + 2447*t - 439*t^2) + t^5*(344 + 510*t + 15*t^2) + 
      3*s12*t^4*(388 + 892*t + 83*t^2)) - 
    mmH^3*(112*s12^10 + 16*t^8*(21 + 4*t) - 8*s12^9*(4 + 191*t) - 
      4*s12^8*t*(21 + 2084*t) + s12^6*t^2*(360 + 2412*t - 19289*t^2) + 
      s12^7*t*(48 + 728*t - 17145*t^2) + 2*s12^4*t^4*
       (352 + 956*t - 2053*t^2) + 8*s12^5*t^3*(101 + 304*t - 1573*t^2) + 
      s12^3*t^5*(464 + 3472*t - 217*t^2) + 4*s12*t^7*(238 + 331*t + 12*t^2) + 
      s12^2*t^6*(872 + 3620*t + 253*t^2)) + 
    2*mmH*s12*t*(40*s12^10 + 192*s12^9*t + 16*t^8 + 24*s12*t^7*(3 + 2*t) + 
      8*s12^8*t*(-3 + 50*t) + 2*s12^7*t^2*(-65 + 243*t) + 
      2*s12^2*t^6*(62 + 151*t + 12*t^2) + 2*s12^3*t^5*(46 + 357*t + 51*t^2) + 
      2*s12^5*t^3*(-10 + 118*t + 145*t^2) + 
      s12^4*t^4*(12 + 746*t + 189*t^2) + s12^6*t^2*(-8 - 156*t + 417*t^2)) - 
    mmH^5*(330*s12^8 - s12^7*(448 + 4661*t) + 
      s12^6*(80 - 1252*t - 21303*t^2) + 2*s12^4*t^2*(1132 + 4100*t - 
        12999*t^2) + 4*s12^5*t*(180 + 209*t - 8688*t^2) + 
      4*s12^3*t^3*(978 + 3863*t - 1734*t^2) + t^6*(912 + 832*t + 11*t^2) + 
      2*s12^2*t^4*(2212 + 7056*t + 547*t^2) + 
      s12*t^5*(3048 + 6052*t + 663*t^2)) + 
    mmH^2*(16*s12^11 - 512*s12^10*t - 2624*s12^9*t^2 + 
      s12^8*(316 - 5503*t)*t^2 + 64*t^9 + 96*s12*t^8*(1 + 2*t) + 
      4*s12^2*t^7*(-58 + 79*t) + s12^7*t^2*(48 + 1128*t - 6641*t^2) + 
      2*s12^6*t^3*(100 + 368*t - 2655*t^2) - 
      s12^3*t^6*(584 + 956*t + 233*t^2) - 4*s12^5*t^4*
       (-42 + 420*t + 719*t^2) - s12^4*t^5*(304 + 2684*t + 1073*t^2)) + 
    mmH^4*(296*s12^9 + 4*t^7*(186 + 89*t) - s12^8*(180 + 3043*t) + 
      s12^7*(16 - 512*t - 16287*t^2) + 2*s12^5*t^2*(588 + 2392*t - 
        14851*t^2) + 4*s12^6*t*(70 + 199*t - 7738*t^2) + 
      2*s12^4*t^3*(1128 + 4808*t - 6815*t^2) + 
      2*s12^3*t^4*(1456 + 6368*t - 607*t^2) + 
      s12*t^6*(2376 + 3844*t + 293*t^2) + s12^2*t^5*(3200 + 10264*t + 
        1111*t^2)) + mmH^9*(274*s12^4 + 5*s12^3*(32 + 197*t) + 
      t^2*(-16 + 64*t + 105*t^2) + s12*t*(-32 + 268*t + 717*t^2) + 
      s12^2*(-16 + 364*t + 1383*t^2)) - 
    mmH^8*(488*s12^5 + s12^4*(412 + 2651*t) + 4*t^3*(-26 - 31*t + 20*t^2) + 
      s12*t^2*(-288 - 76*t + 1031*t^2) + s12^2*t*(-264 + 612*t + 3787*t^2) + 
      s12^3*(-80 + 976*t + 4979*t^2)) + 
    2*mmH^7*(207*s12^6 - 8*t^4*(21 + 40*t) + s12^5*(320 + 2307*t) + 
      s12*t^3*(-544 - 1150*t + 211*t^2) + 4*s12^2*t^2*
       (-166 - 307*t + 575*t^2) + s12^4*(-80 + 782*t + 5876*t^2) + 
      s12^3*t*(-368 + 64*t + 5955*t^2)))*canMINP[27, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*(mmH - s12 - t)*t^3*(s12 + t)^2) - 
 (((2*I)/5)*(14*mmH^4*(-1 + t) - 60*t^2*(s12 + t) - 
    4*mmH^3*(35 + 2*s12*(-1 + t) - 14*t + 11*t^2) + 
    10*mmH*t*(s12*(-7 + 2*t) + t*(-47 + 4*t)) + 
    mmH^2*(-160 + 380*t + 73*t^2 + 15*t^3 + s12*(-20 + 31*t + 5*t^2)))*
   canMINP[27, 3, {s12, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((2*I)*(12*s12*t^2 + 2*mmH*t*(s12*(7 - 2*t) + 2*(-23 + t)*t) + 
    mmH^3*(-40 + 4*s12*(-1 + t) + 21*t - 5*t^2) + 
    mmH^2*(-(s12*(-20 + 19*t + t^2)) + 2*(-16 + 37*t + 3*t^2 + t^3)))*
   canMINP[27, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*
   t^3) - ((2*I)*(4*mmH^3 - 6*t*(s12 + t) - 2*mmH^2*(-2 + 2*s12 + t) - 
    mmH*(s12*(4 + t) + t*(8 + t)))*canMINP[27, 3, {t, s12, mmH}])/
  (mmH*s12*t^3) + ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[27, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((4*I)*(2 + s12)*canMINP[27, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 (I*(2*mmH^9*(s12 + t)^2 + 4*s12^2*(2*s12 - t)*t^4*(s12 + t)^3 - 
    2*mmH^8*(3*s12^3 + 2*t^2*(1 + 4*t) + s12^2*(2 + 11*t) + 
      s12*t*(4 + 15*t)) + mmH^7*(6*s12^4 + 4*s12^3*(7 + 6*t) + 
      4*s12^2*t*(25 + 9*t) + t^3*(46 + 33*t) + s12*t^2*(118 + 43*t)) - 
    mmH^2*t*(2*(8 - 71*t)*t^7 + 16*s12^6*(1 + 3*t) + 
      s12^3*t^3*(24 + 526*t - 415*t^2) + 2*s12^2*t^4*(12 + 212*t - 259*t^2) + 
      2*s12^4*t^2*(12 + 196*t - 135*t^2) + 4*s12*t^5*(2 + 40*t - 109*t^2) + 
      s12^5*t*(32 + 194*t - 89*t^2)) + 
    mmH^5*(s12^5*(20 - 8*t) + 6*s12^4*(52 - 11*t)*t + 
      s12*t^3*(76 + 1050*t - 655*t^2) + s12^2*t^2*(92 + 1578*t - 631*t^2) + 
      2*s12^3*t*(18 + 542*t - 137*t^2) + 4*t^4*(5 + 66*t - 63*t^2)) - 
    mmH^6*(2*s12^5 - 2*s12^4*(-22 + t) + 3*s12^3*(94 - 11*t)*t + 
      s12*t^2*(16 + 518*t - 141*t^2) + 2*s12^2*t*(4 + 296*t - 63*t^2) + 
      2*t^3*(4 + 82*t - 19*t^2)) - mmH*t^2*(24*t^8 + 2*s12*t^6*(-10 + 41*t) + 
      4*s12^6*(2 + 6*t + 3*t^2) + 4*s12^3*t^3*(-1 - 20*t + 19*t^2) + 
      2*s12^4*t^2*(6 + 2*t + 37*t^2) + s12^5*t*(20 + 54*t + 49*t^2) + 
      s12^2*t^4*(-4 - 74*t + 93*t^2)) + 
    mmH^3*t*(4*s12^6*(4 + 3*t) + 2*s12*t^4*(18 + 274*t - 485*t^2) + 
      2*s12^3*t^2*(84 + 812*t - 381*t^2) + t^5*(4 + 90*t - 343*t^2) + 
      2*s12^4*t*(74 + 558*t - 157*t^2) + s12^5*(52 + 346*t - 43*t^2) - 
      2*s12^2*t^3*(-52 - 648*t + 565*t^2)) + 
    mmH^4*t*(s12^5*(-138 + 13*t) + 8*s12^4*(-8 - 113*t + 22*t^2) + 
      4*t^4*(-4 - 54*t + 105*t^2) + 2*s12^3*t*(-92 - 1002*t + 323*t^2) + 
      2*s12^2*t^2*(-96 - 1036*t + 597*t^2) + 
      s12*t^3*(-88 - 1050*t + 1113*t^2)))*canMINP[28, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 (I*(-4*s12^3*t^4*(s12 + t)^2*(2*s12 + t) + 
    2*mmH^8*(s12^3 - 8*s12^2*(-1 + t) + 2*s12*(8 - 13*t)*t + 
      (8 - 11*t)*t^2) + mmH^7*(-4*s12^4 + 3*t^3*(-26 + 33*t) + 
      s12^3*(-52 + 40*t) + 4*s12*t^2*(-49 + 76*t) + s12^2*t*(-170 + 201*t)) + 
    mmH^6*(2*s12^5 - 8*s12^4*(-7 + 4*t) - 7*s12^3*t*(-50 + 41*t) + 
      s12^2*t*(4 + 666*t - 747*t^2) + s12*t^2*(8 + 530*t - 705*t^2) + 
      t^3*(4 + 158*t - 175*t^2)) - mmH^3*t*((18 - 19*t)*t^6 + 
      4*s12^6*(4 + 3*t) + s12^2*t^3*(40 + 646*t - 783*t^2) + 
      2*s12^3*t^2*(60 + 572*t - 463*t^2) + s12*t^4*(4 + 182*t - 207*t^2) + 
      2*s12^4*t*(68 + 496*t - 193*t^2) + s12^5*(52 + 346*t - 43*t^2)) + 
    mmH^2*t*(-28*s12*(-1 + t)*t^6 + (2 - 11*t)*t^7 + 16*s12^6*(1 + 3*t) + 
      s12^3*t^3*(-8 + 210*t - 429*t^2) + s12^2*t^4*(-4 + 106*t - 195*t^2) + 
      s12^5*t*(32 + 194*t - 89*t^2) - 4*s12^4*t^2*(-3 - 69*t + 70*t^2)) + 
    mmH*t^2*(s12*(-2 + t)*t^6 + 4*t^8 + 3*s12^2*t^5*(-2 + 3*t) + 
      4*s12^6*(2 + 6*t + 3*t^2) + 2*s12^3*t^3*(2 + 6*t + 35*t^2) + 
      s12^5*t*(20 + 54*t + 49*t^2) + s12^4*t^2*(16 + 46*t + 71*t^2)) + 
    mmH^4*t*(s12^5*(138 - 13*t) + s12*t^3*(40 + 570*t - 587*t^2) + 
      s12^4*(60 + 868*t - 304*t^2) + 4*t^4*(1 + 20*t - 16*t^2) - 
      2*s12^3*t*(-76 - 842*t + 523*t^2) - 2*s12^2*t^2*
       (-64 - 722*t + 693*t^2)) + mmH^5*(4*s12^5*(-5 + 2*t) + 
      s12^4*t*(-334 + 163*t) + 2*t^4*(-4 - 80*t + 75*t^2) + 
      4*s12^3*t*(-7 - 264*t + 181*t^2) + 4*s12*t^3*(-11 - 195*t + 215*t^2) + 
      s12^2*t^2*(-64 - 1362*t + 1351*t^2)))*
   canMINP[28, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
   (mmH - t)^4*t^3*(s12 + t)^2) + 
 (I*(10*mmH^10*(s12 + t)^2 - 4*s12^3*t^3*(s12 + t)^2*
     (2*s12^3 - s12^2*t - 6*s12*t^2 - 4*t^3) - 
    10*mmH^9*(6*s12^3 + 2*t^2*(1 + 2*t) + 2*s12^2*(1 + 8*t) + 
      s12*t*(4 + 15*t)) - mmH*s12*t*(40*s12^9 + 152*s12^8*t + 16*t^7 + 
      8*s12*t^6*(7 + 6*t) + 8*s12^7*t*(-3 + 31*t) + s12^6*t^2*(-92 + 239*t) + 
      2*s12^2*t^5*(34 + 119*t + 12*t^2) + 4*s12^4*t^3*(-3 + 66*t + 29*t^2) + 
      s12^3*t^4*(24 + 420*t + 77*t^2) + 2*s12^5*t^2*(-4 - 17*t + 93*t^2)) + 
    mmH^3*(48*s12^9 + 8*t^7*(17 + 4*t) - 4*s12^8*(4 + 147*t) - 
      s12^7*t*(44 + 2665*t) + s12^5*t^2*(132 + 360*t - 3967*t^2) + 
      2*s12^6*t*(12 + 65*t - 2235*t^2) + 2*s12^4*t^3*
       (102 + 199*t - 856*t^2) + s12^3*t^4*(144 + 860*t - 153*t^2) + 
      2*s12*t^6*(154 + 267*t + 12*t^2) + s12^2*t^5*(220 + 1166*t + 
        107*t^2)) - mmH^4*(100*s12^8 + 2*t^6*(118 + 73*t) - 
      s12^7*(80 + 1051*t) + s12^5*t*(108 - 68*t - 7043*t^2) + 
      s12^6*(8 - 258*t - 4614*t^2) + 2*s12^4*t^2*(174 + 483*t - 2440*t^2) - 
      24*s12^3*t^3*(-24 - 101*t + 43*t^2) + 
      s12*t^5*(644 + 1242*t + 125*t^2) + s12^2*t^4*(736 + 2664*t + 
        303*t^2)) + mmH^8*(152*s12^4 + s12^3*(96 + 555*t) + 
      2*t^2*(-4 + 18*t + 27*t^2) + 2*s12*t*(-8 + 79*t + 192*t^2) + 
      s12^2*(-8 + 218*t + 763*t^2)) + mmH^2*(-8*s12^10 + 224*s12^9*t + 
      936*s12^8*t^2 + 2*s12^2*(46 - 55*t)*t^6 - 32*t^8 - 
      32*s12*t^7*(1 + 3*t) + s12^7*t^2*(-116 + 1577*t) + 
      s12^3*t^5*(132 + 350*t + 89*t^2) + s12^4*t^4*(-4 + 602*t + 387*t^2) + 
      2*s12^6*t^2*(-12 - 133*t + 778*t^2) + 
      s12^5*t^3*(-68 + 88*t + 1011*t^2)) + 
    mmH^5*(60*s12^7 - 20*s12^6*(9 + 73*t) + s12^5*(32 - 560*t - 5241*t^2) + 
      s12^3*t^2*(564 + 1614*t - 3211*t^2) + 2*s12^2*t^3*
       (408 + 1289*t - 80*t^2) + 2*t^5*(110 + 135*t + 3*t^2) + 
      s12*t^4*(660 + 1484*t + 193*t^2) - 5*s12^4*t*(-44 + 26*t + 1323*t^2)) - 
    mmH^7*(192*s12^5 + 8*s12^4*(25 + 142*t) + 2*t^3*(-22 - 31*t + 11*t^2) + 
      s12*t^2*(-120 - 22*t + 383*t^2) + 4*s12^3*(-8 + 123*t + 535*t^2) + 
      s12^2*t*(-108 + 332*t + 1567*t^2)) + 
    mmH^6*(90*s12^6 + 2*s12^5*(120 + 767*t) - 2*t^4*(62 + 117*t + 4*t^2) + 
      s12*t^3*(-380 - 820*t + 37*t^2) + 2*s12^2*t^2*(-218 - 394*t + 
        655*t^2) + 2*s12^3*t*(-114 + 109*t + 1968*t^2) + 
      s12^4*(-48 + 660*t + 4025*t^2)))*canMINP[28, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) - 
 ((I/5)*(23*mmH^4*(-1 + t) - 20*t^2*(s12 + t) - 
    mmH^3*(10 + 11*s12*(-1 + t) + 3*t + 43*t^2) + 
    10*mmH*t*(s12*(-1 + 2*t) + t*(-29 + 3*t)) - 
    mmH^2*(40 + 30*t - 191*t^2 + 5*t^3 + s12*(60 - 57*t + 5*t^2)))*
   canMINP[28, 3, {s12, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (I*(3*mmH^4*(-1 + t) + 4*s12*t^2 + 2*mmH*t*(s12 - 2*s12*t + (-30 + t)*t) + 
    mmH^3*(-10 + s12*(-1 + t) + 6*t - 8*t^2) + 
    mmH^2*(-8 + 34*t^2 + s12*(4 - 5*t + t^2)))*
   canMINP[28, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*
   t^3) - (I*(2*mmH^2 - 2*(s12 + t) - mmH*(8 + s12 + t))*
   canMINP[28, 3, {t, s12, mmH}])/(mmH*s12*t^2) + 
 ((2*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[28, 4, {s12, t, mmH}])/
  (s12*t^3) + ((2*I)*(2 + s12)*canMINP[28, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((2*I)*(32*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^3*
     (2*s12^2 + 3*s12*t + 8*t^2) - 2*mmH^10*(96*s12^3 + 5*t^2*(-4 + 17*t) + 
      2*s12*t*(-20 + 131*t) + s12^2*(-20 + 274*t)) + 
    mmH^3*(8*s12^10 - 160*s12^9*t - 4*s12^8*t*(8 + 353*t) + 
      2*s12^7*t*(84 + 225*t - 1811*t^2) + s12^2*t^6*(152 + 4644*t - 
        1169*t^2) + 4*s12^6*t^2*(111 + 418*t - 1008*t^2) + 
      2*s12^5*t^3*(260 + 1577*t - 989*t^2) + 
      s12^4*t^4*(356 + 5832*t - 785*t^2) + 2*s12^3*t^5*
       (46 + 3746*t - 619*t^2) + 4*s12*t^7*(85 + 247*t - 97*t^2) - 
      4*t^8*(-42 + 8*t + 7*t^2)) - mmH^4*(48*s12^9 - 16*s12^8*(1 + 25*t) - 
      2*s12^7*t*(155 + 1342*t) + 2*s12^5*t^2*(604 + 1431*t - 1463*t^2) + 
      s12*t^6*(968 + 2068*t - 1043*t^2) + 2*s12^2*t^5*
       (538 + 4256*t - 955*t^2) + 12*s12^6*t*(33 + 5*t - 399*t^2) + 
      3*s12^3*t^4*(384 + 4040*t - 311*t^2) + 4*s12^4*t^3*
       (371 + 2082*t - 74*t^2) - 4*t^7*(-93 + 36*t + 38*t^2)) - 
    mmH*s12*t^2*(40*s12^9 + 160*s12^8*t + 16*t^7 + 
      4*s12^4*t^3*(-3 + 107*t + 6*t^2) + 4*s12*t^6*(14 - 24*t + 7*t^2) + 
      4*s12^2*t^5*(17 - 41*t + 21*t^2) + 4*s12^5*t^2*(5 + 55*t + 32*t^2) + 
      8*s12^7*(2 - 7*t + 36*t^2) + s12^3*t^4*(20 + 134*t + 61*t^2) + 
      s12^6*t*(40 - 62*t + 285*t^2)) + mmH^2*t*(32*s12^10 + 368*s12^9*t - 
      32*t^8 + 8*s12^4*t^5*(-183 + 40*t) + 8*s12*t^7*(-2 - 24*t + 7*t^2) + 
      16*s12^8*(-2 - 9*t + 75*t^2) + 4*s12^2*t^6*(37 - 303*t + 80*t^2) + 
      4*s12^6*t^2*(3 - 148*t + 331*t^2) + s12^5*t^3*(-40 - 442*t + 457*t^2) + 
      s12^3*t^5*(184 - 2216*t + 513*t^2) + 
      2*s12^7*t*(-16 - 281*t + 902*t^2)) + 
    mmH^9*(436*s12^4 + 5*s12^3*(-40 + 351*t) + 2*t^2*(4 - 93*t + 183*t^2) + 
      2*s12*t*(8 - 287*t + 797*t^2) + s12^2*(8 - 588*t + 2555*t^2)) + 
    mmH^5*(100*s12^8 - s12^7*(104 + 437*t) + 
      s12^2*t^4*(1980 + 7964*t - 663*t^2) + 
      2*s12*t^5*(692 + 1060*t - 633*t^2) - 2*t^6*(-230 + 135*t + 163*t^2) - 
      2*s12^5*t*(-278 + 759*t + 244*t^2) - 4*s12^6*(-2 + 273*t + 444*t^2) + 
      s12^3*t^3*(2188 + 8830*t + 2419*t^2) + 
      s12^4*t^2*(1680 + 2726*t + 2941*t^2)) - 
    mmH^8*(480*s12^5 + 4*s12^4*(-104 + 685*t) + 4*t^3*(16 - 83*t + 90*t^2) + 
      s12*t^2*(160 - 1422*t + 2397*t^2) + 
      2*s12^2*t*(64 - 1132*t + 2747*t^2) + s12^3*(32 - 1590*t + 5725*t^2)) + 
    mmH^7*(288*s12^6 + s12^5*(-464 + 2098*t) + 4*t^4*(49 - 86*t + 9*t^2) + 
      2*s12*t^3*(322 - 583*t + 834*t^2) + 6*s12^3*t*(58 - 617*t + 1518*t^2) + 
      s12^2*t^2*(748 - 2684*t + 6169*t^2) + s12^4*(48 - 2304*t + 6349*t^2)) - 
    mmH^6*(144*s12^7 + 8*s12^6*(-37 + 58*t) + 
      2*s12*t^4*(612 + 305*t - 75*t^2) - 2*t^5*(-182 + 158*t + 149*t^2) + 
      4*s12^2*t^3*(456 + 527*t + 771*t^2) + 
      4*s12^4*t*(133 - 811*t + 1689*t^2) + s12^5*(32 - 2036*t + 2511*t^2) + 
      s12^3*t^2*(1464 - 322*t + 7489*t^2)))*canMINP[29, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/2)*(28*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (6*s12^3 - 7*s12^2*t - 31*s12*t^2 - 20*t^3) - 
    4*mmH^10*(42*s12^3 + t^2*(-10 + 19*t) + s12*t*(-20 + 81*t) + 
      s12^2*(-10 + 113*t)) - mmH^5*(100*s12^8 + s12^7*(104 - 255*t) + 
      s12^6*(8 + 2804*t - 2949*t^2) + s12^4*t^2*(1680 + 39540*t - 2933*t^2) + 
      s12*t^5*(1384 + 1316*t - 1869*t^2) + 
      4*s12^5*t*(139 + 4039*t - 1426*t^2) + 2*s12^2*t^4*
       (990 + 12582*t - 1019*t^2) + 4*s12^3*t^3*(547 + 11886*t - 99*t^2) - 
      4*t^6*(-115 + 597*t + 89*t^2)) + 
    mmH^8*(-480*s12^5 + s12^4*(896 - 2580*t) + 
      s12^3*(32 + 3248*t - 4307*t^2) + s12^2*t*(128 + 3632*t - 2381*t^2) + 
      s12*t^2*(160 + 1104*t - 177*t^2) + t^3*(64 - 176*t + 141*t^2)) + 
    mmH^6*(24*s12^7 - 8*s12^6*(-77 + 135*t) + 
      s12^4*t*(532 + 21124*t - 6519*t^2) + s12^5*(32 + 6328*t - 4795*t^2) + 
      s12^3*t^2*(1464 + 30948*t - 3089*t^2) + 
      4*s12*t^4*(306 + 41*t - 244*t^2) - 2*t^5*(-182 + 1264*t + 155*t^2) - 
      3*s12^2*t^3*(-608 - 6076*t + 381*t^2)) + 
    mmH*s12*t^2*(40*s12^9 + 184*s12^8*t + 16*t^7 + 
      s12^3*t^4*(20 - 860*t - 257*t^2) + s12^5*t^2*(20 + 156*t - 11*t^2) + 
      s12^2*t^5*(68 - 1324*t + t^2) + 4*s12*t^6*(14 - 132*t + 7*t^2) + 
      16*s12^7*(1 + t + 24*t^2) - 6*s12^4*t^3*(2 - 20*t + 65*t^2) + 
      s12^6*t*(40 - 12*t + 397*t^2)) + mmH^9*(404*s12^4 - 4*t^2*(2 + 29*t) + 
      s12^3*(-328 + 1511*t) + 4*s12^2*(-2 - 187*t + 413*t^2) + 
      s12*t*(-16 - 536*t + 553*t^2)) + 
    mmH^4*(48*s12^9 + 18*s12^7*(20 - 109*t)*t - 8*s12^8*(2 + 17*t) + 
      s12^2*t^5*(1076 + 24288*t - 2179*t^2) + 
      s12*t^6*(968 + 2732*t - 1395*t^2) + 
      4*s12^6*t*(99 + 1411*t - 1262*t^2) + t^7*(372 - 1144*t - 163*t^2) + 
      s12^3*t^4*(1152 + 47588*t + 685*t^2) + 2*s12^4*t^3*
       (742 + 21918*t + 749*t^2) - 4*s12^5*t^2*(-302 - 5482*t + 887*t^2)) + 
    mmH^2*t*(-32*s12^10 - 344*s12^9*t + 32*t^8 + s12^4*t^5*(10140 + 1553*t) + 
      2*s12^7*t*(16 + 154*t - 1075*t^2) + s12^2*t^6*(-148 + 4500*t - 
        309*t^2) - 8*s12*t^7*(-2 - 60*t + 7*t^2) + 
      s12^3*t^5*(-184 + 10472*t + 119*t^2) - 8*s12^8*(-4 - 3*t + 156*t^2) - 
      4*s12^6*t^2*(3 - 330*t + 292*t^2) + 
      s12^5*t^3*(40 + 4724*t + 1263*t^2)) - 
    mmH^3*(8*s12^10 - 112*s12^9*t - 4*s12^8*t*(12 + 275*t) + 
      2*s12^6*t^2*(222 + 2436*t - 2053*t^2) + 
      s12^2*t^6*(152 + 14472*t - 1177*t^2) + 
      4*s12^7*t*(42 + 191*t - 859*t^2) + s12*t^7*(340 + 1940*t - 471*t^2) - 
      28*t^8*(-6 + 8*t + t^2) + 20*s12^5*t^3*(26 + 755*t + 5*t^2) + 
      s12^3*t^5*(92 + 30164*t + 543*t^2) + 
      s12^4*t^4*(356 + 28896*t + 2995*t^2)) + 
    mmH^7*(252*s12^6 + 138*s12^5*(-8 + 17*t) - 4*t^4*(49 - 328*t + t^2) - 
      s12*t^3*(644 + 768*t + 21*t^2) + s12^2*t^2*(-748 - 9680*t + 1541*t^2) + 
      s12^3*t*(-348 - 13008*t + 5395*t^2) + s12^4*(-48 - 6512*t + 5963*t^2)))*
   canMINP[29, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/2)*(100*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (10*s12^3 + 23*s12^2*t + 47*s12*t^2 + 36*t^3) - 
    4*mmH^10*(140*s12^3 + 14*s12*t*(-2 + 27*t) + t^2*(-14 + 127*t) + 
      2*s12^2*(-7 + 202*t)) - mmH*s12*t^2*(200*s12^9 + 792*s12^8*t + 80*t^7 + 
      28*s12*t^6*(10 - 12*t + 5*t^2) + 16*s12^7*(5 - 13*t + 89*t^2) + 
      2*s12^4*t^3*(-30 + 876*t + 217*t^2) + 
      s12^2*t^5*(340 - 444*t + 453*t^2) + s12^3*t^4*(100 + 812*t + 495*t^2) + 
      s12^5*t^2*(100 + 732*t + 809*t^2) + s12^6*t*(200 - 308*t + 1429*t^2)) - 
    mmH^4*(240*s12^9 - 8*s12^8*(10 + 261*t) - 2*s12^7*t*(320 + 7359*t) + 
      s12^3*t^4*(5760 + 68084*t - 13979*t^2) + 
      s12^2*t^5*(5380 + 42832*t - 11543*t^2) + 
      2*s12^4*t^3*(3710 + 30102*t - 8995*t^2) + 
      4*s12^6*t*(495 + 1811*t - 7510*t^2) + 
      s12*t^6*(4840 + 10572*t - 5203*t^2) + t^7*(1860 - 392*t - 751*t^2) - 
      8*s12^5*t^2*(-755 - 3974*t + 3568*t^2)) - 
    mmH^6*(560*s12^7 - 4*s12^6*(174 + 277*t) + 
      s12^5*(160 - 1624*t - 2751*t^2) - 20*s12*t^4*(-306 - 559*t + 188*t^2) + 
      s12^2*t^3*(9120 + 33540*t + 569*t^2) - 2*t^5*(-910 + 88*t + 819*t^2) + 
      3*s12^3*t^2*(2440 + 10868*t + 2369*t^2) + 
      s12^4*t*(2660 + 9492*t + 3645*t^2)) + 
    mmH^3*(40*s12^10 - 816*s12^9*t - 4*s12^8*t*(28 + 1787*t) + 
      s12^4*t^4*(1780 + 32928*t - 10525*t^2) + 
      s12^3*t^5*(460 + 34948*t - 8925*t^2) + 
      s12^2*t^6*(760 + 20696*t - 6137*t^2) + 
      4*s12^7*t*(210 + 833*t - 4712*t^2) + 
      s12*t^7*(1700 + 4612*t - 1907*t^2) - 4*t^8*(-210 + 24*t + 35*t^2) - 
      6*s12^6*t^2*(-370 - 2220*t + 3887*t^2) - 
      4*s12^5*t^3*(-650 - 5961*t + 4144*t^2)) + 
    mmH^2*t*(160*s12^10 + 1848*s12^9*t - 160*t^8 + 
      3*s12^4*t^5*(-2260 + 1081*t) + 8*s12*t^7*(-10 - 108*t + 35*t^2) + 
      8*s12^8*(-20 - 87*t + 748*t^2) + s12^2*t^6*(740 - 4964*t + 1609*t^2) + 
      4*s12^6*t^2*(15 - 1146*t + 1909*t^2) + 
      s12^3*t^5*(920 - 8904*t + 3049*t^2) + 
      s12^5*t^3*(-200 - 4124*t + 4361*t^2) + 
      2*s12^7*t*(-80 - 1566*t + 4573*t^2)) + 
    mmH^5*(500*s12^8 - 3*s12^7*(120 + 1009*t) + 
      s12^6*(40 - 1388*t - 15393*t^2) + s12^4*t^2*(8400 + 45404*t - 
        13029*t^2) + s12*t^5*(6920 + 13908*t - 7065*t^2) + 
      2*s12^2*t^4*(4950 + 25702*t - 5185*t^2) - 
      20*t^6*(-115 + 27*t + 81*t^2) - 20*s12^3*t^3*(-547 - 3544*t + 
        438*t^2) - 4*s12^5*t*(-695 - 2613*t + 5325*t^2)) + 
    mmH^9*(1180*s12^4 + s12^3*(-264 + 4853*t) + 4*t^2*(10 - 49*t + 260*t^2) + 
      s12*t*(80 - 688*t + 4279*t^2) + s12^2*(40 - 756*t + 6952*t^2)) - 
    mmH^8*(1200*s12^5 + 36*s12^4*(-16 + 189*t) + 
      t^3*(320 - 112*t + 865*t^2) + s12*t^2*(800 - 568*t + 5811*t^2) + 
      s12^2*t*(640 - 1376*t + 13335*t^2) + 
      s12^3*(160 - 1496*t + 14201*t^2)) + 
    mmH^7*(740*s12^6 + s12^5*(-784 + 3854*t) + 4*t^4*(245 + 24*t - 99*t^2) + 
      s12*t^3*(3220 + 4104*t + 2573*t^2) + 
      s12^2*t^2*(3740 + 7744*t + 11963*t^2) + 
      s12^4*(240 - 1616*t + 12085*t^2) + s12^3*t*(1740 + 2904*t + 
        18125*t^2)))*canMINP[29, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/5)*(59*mmH^4*(-1 + t) + 20*t^2*(s12 + t) + 
    mmH^3*(490 + 37*s12*(-1 + t) - 279*t - 59*t^2) + 
    10*mmH*t*(8*s12^2 + t*(5 + t) + s12*(-3 + 20*t)) + 
    mmH^2*(280 - 40*s12^2*(-1 + t) - 1110*t + 623*t^2 - 45*t^3 + 
      s12*(-400 + 241*t - 105*t^2)))*canMINP[29, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (I*(19*mmH^4*(-1 + t) - 4*s12*t^2 + 2*mmH*t*(8*s12^2 + s12*(3 - 4*t) + 
      (10 - 11*t)*t) + mmH^3*(70 - 7*s12*(-1 + t) - 34*t - 32*t^2) + 
    mmH^2*(56 - 8*s12^2*(-1 + t) - 200*t + 134*t^2 + 4*t^3 + 
      s12*(-24 + 19*t + 5*t^2)))*canMINP[29, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (I*(4*mmH^3 + 2*t*(s12 + t) - 2*mmH^2*(-2 + 2*s12 + t) - 
    mmH*(s12*(4 + t) + t*(8 + t)))*canMINP[29, 3, {t, s12, mmH}])/
  (mmH*s12*t^3) + ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[29, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((6*I)*(2 + s12)*canMINP[29, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((I/4)*(180*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (22*s12^3 + s12^2*t - 131*s12*t^2 - 116*t^3) - 
    4*mmH^10*(260*s12^3 + t^2*(-44 + 193*t) + 2*s12*t*(-44 + 289*t) + 
      s12^2*(-44 + 688*t)) + mmH^3*(104*s12^10 - 2224*s12^9*t - 
      4*s12^8*t*(44 + 4757*t) + s12^3*t^5*(38028 + 174116*t - 59141*t^2) + 
      s12^4*t^4*(19996 + 134400*t - 41029*t^2) + 
      s12^2*t^6*(38088 + 91512*t - 36905*t^2) + 
      2*s12^6*t^2*(2130 + 2812*t - 23945*t^2) + 
      4*s12^7*t*(378 + 411*t - 11764*t^2) + 
      s12*t^7*(16932 + 14340*t - 7915*t^2) + 4*s12^5*t^3*
       (2006 + 10227*t - 7132*t^2) - 4*t^8*(-538 + 88*t + 93*t^2)) - 
    mmH*s12*t^2*(520*s12^9 + 2232*s12^8*t - 944*t^7 + 
      4*s12*t^6*(-738 - 932*t + 93*t^2) + s12^3*t^4*(-1828 - 8036*t + 
        311*t^2) + 8*s12^7*(18 + 2*t + 523*t^2) - 
      2*s12^4*t^3*(278 + 324*t + 539*t^2) + 
      s12^5*t^2*(124 + 1236*t + 609*t^2) + 5*s12^6*t*(72 + 36*t + 745*t^2) + 
      s12^2*t^5*(-3372 - 10044*t + 1181*t^2)) + 
    mmH^8*(-2896*s12^5 - 4*s12^4*(-772 + 3411*t) + 
      s12^3*(-416 + 9632*t - 18705*t^2) + s12^2*t*(-1608 + 11344*t - 
        6479*t^2) + t^3*(-776 + 1344*t + 1039*t^2) + 
      s12*t^2*(-1968 + 6144*t + 1829*t^2)) + 
    mmH^5*(1348*s12^8 - s12^7*(1288 + 5387*t) + 
      s12^4*t^2*(22784 + 67772*t - 81381*t^2) + 
      2*s12^2*t^4*(22658 + 62346*t - 67149*t^2) + 
      s12*t^5*(25624 + 30996*t - 51497*t^2) + 
      4*s12^3*t^3*(10559 + 38554*t - 37142*t^2) + 
      s12^6*(104 - 8900*t - 27009*t^2) - 4*t^6*(-1417 + 771*t + 1315*t^2) - 
      12*s12^5*t*(-501 + 287*t + 3461*t^2)) - 
    mmH^6*(1872*s12^7 + 4*s12^6*(-812 + 403*t) + 
      s12^2*t^3*(27560 + 51244*t - 104575*t^2) + 
      s12^3*t^2*(20760 + 36404*t - 83733*t^2) + 
      s12^4*t*(6676 - 8772*t - 21203*t^2) + 
      4*s12*t^4*(4366 + 3745*t - 12616*t^2) + 
      s12^5*(416 - 15256*t + 201*t^2) - 2*t^5*(-2202 + 1548*t + 3463*t^2)) + 
    mmH^9*(2380*s12^4 + s12^3*(-1160 + 8477*t) + 
      4*t^2*(26 - 185*t + 238*t^2) + 4*s12^2*(26 - 779*t + 2440*t^2) + 
      s12*t*(208 - 2696*t + 4551*t^2)) + 
    mmH^2*t*(416*s12^10 + 5048*s12^9*t - 416*t^8 + 
      8*s12*t^7*(-770 - 348*t + 93*t^2) + 72*s12^8*(-4 - 11*t + 231*t^2) + 
      3*s12^5*t^3*(-776 - 5916*t + 795*t^2) + 
      4*s12^6*t^2*(-23 + 164*t + 3427*t^2) + 
      s12^2*t^6*(-16156 - 29572*t + 6953*t^2) + 
      s12^4*t^4*(-9176 - 60852*t + 7907*t^2) + 
      2*s12^7*t*(-144 - 418*t + 11885*t^2) + 
      s12^3*t^5*(-17352 - 69192*t + 13841*t^2)) + 
    mmH^7*(2388*s12^6 + 2*s12^5*(-2136 + 5567*t) + 
      s12^2*t^2*(9588 - 4176*t - 35389*t^2) + 
      s12*t^3*(8004 - 1536*t - 24859*t^2) + 
      s12^3*t*(4556 - 16048*t - 5339*t^2) - 4*t^4*(-587 + 516*t + 1209*t^2) + 
      s12^4*(624 - 15616*t + 18517*t^2)) + 
    mmH^4*(-592*s12^9 + 16*s12^8*(13 + 327*t) + 2*s12^7*t*(1284 + 17135*t) + 
      t^7*(-4676 + 1624*t + 2143*t^2) + 8*s12^5*t^2*(-1697 - 4539*t + 
        7320*t^2) + 4*s12^6*t*(-929 + 261*t + 15256*t^2) + 
      s12*t^6*(-26120 - 29836*t + 28635*t^2) + 
      2*s12^4*t^3*(-14474 - 73094*t + 43179*t^2) + 
      s12^2*t^5*(-51156 - 144208*t + 94727*t^2) + 
      s12^3*t^4*(-48800 - 223940*t + 127923*t^2)))*
   canMINP[30, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) - 
 ((I/2)*(4*s12^3*t^4*(s12 + t)^3*(34*s12^4 + 73*s12^3*t - 12*s12^2*t^2 - 
      7*s12*t^3 - 4*t^4) + 4*mmH^11*(7*s12^4 + 112*s12^3*t - 
      8*s12*t^2*(-16 + 21*t) + t^3*(-16 + 35*t) - 2*s12^2*t*(24 + 49*t)) - 
    4*mmH^10*(43*s12^5 + 3*s12^3*t*(-172 + 139*t) + 3*s12^4*(-8 + 249*t) + 
      2*s12^2*t*(12 + 270*t - 545*t^2) + t^3*(8 - 116*t + 145*t^2) - 
      2*s12*t^2*(32 - 458*t + 329*t^2)) - 
    mmH^7*(612*s12^8 + s12^7*(688 - 6914*t) + 
      s12^5*t*(164 + 55904*t - 125819*t^2) + 
      s12^6*(240 + 15672*t - 59543*t^2) + 2*s12^4*t^2*
       (402 + 5000*t - 44821*t^2) + s12*t^5*(2036 - 5024*t - 1915*t^2) - 
      4*t^6*(67 - 544*t + 70*t^2) - 8*s12^3*t^3*(-1413 + 12902*t + 
        1397*t^2) + s12^2*t^4*(12728 - 74888*t + 3029*t^2)) + 
    mmH*s12*t^2*(200*s12^11 + 1096*s12^10*t + 16*t^9 + 
      4*s12*t^8*(22 + 12*t - 3*t^2) + s12^2*t^7*(196 + 312*t + 83*t^2) + 
      s12^3*t^6*(260 + 792*t + 423*t^2) + 4*s12^5*t^4*
       (-108 - 400*t + 485*t^2) + 4*s12^9*(-8 - 64*t + 621*t^2) + 
      s12^4*t^5*(-248 + 1616*t + 927*t^2) + 
      s12^6*t^3*(-236 - 7944*t + 3251*t^2) + 
      s12^8*t*(-144 - 2304*t + 3427*t^2) + 
      s12^7*t^2*(-300 - 7304*t + 3749*t^2)) + 
    mmH^9*(332*s12^6 + s12^5*(-488 + 7935*t) + 
      s12*t^3*(-1248 + 9784*t - 3483*t^2) + 12*s12^3*t*
       (32 - 204*t + 25*t^2) + 2*t^4*(84 - 696*t + 443*t^2) + 
      8*s12^4*(-5 - 998*t + 2088*t^2) - 2*s12^2*t^2*(496 - 9648*t + 
        6585*t^2)) + mmH^8*(-72*s12^7 - 24*s12^6*(-38 + 439*t) + 
      s12^4*t*(-408 + 26516*t - 46325*t^2) + 
      s12^5*(160 + 15324*t - 44541*t^2) + t^5*(-344 + 2244*t - 609*t^2) + 
      3*s12*t^4*(768 - 3996*t + 325*t^2) + 2*s12^3*t^2*
       (720 - 14276*t + 691*t^2) + 2*s12^2*t^3*(3096 - 27444*t + 7607*t^2)) - 
    mmH^2*t*(160*s12^12 + 2056*s12^11*t - 32*t^10 - 
      8*s12*t^9*(10 + 12*t + 3*t^2) + s12^2*t^8*(84 - 296*t + 151*t^2) + 
      s12^3*t^7*(656 - 432*t + 1167*t^2) + 2*s12^4*t^6*
       (-306 + 2132*t + 1897*t^2) + 4*s12^10*(16 + 66*t + 2083*t^2) + 
      4*s12^9*t*(48 - 264*t + 4607*t^2) + 2*s12^5*t^5*
       (-1496 + 4200*t + 4863*t^2) + 4*s12^8*t^2*(-23 - 3202*t + 7099*t^2) + 
      s12^6*t^4*(-1780 - 10112*t + 20951*t^2) + 
      s12^7*t^3*(-528 - 25504*t + 30431*t^2)) + 
    mmH^6*(980*s12^9 - 8*s12^8*(-4 + 211*t) + 
      3*s12^6*t*(140 + 18032*t - 54905*t^2) + 
      s12^7*(160 + 7760*t - 47595*t^2) + s12^3*t^4*(23456 - 147312*t - 
        30507*t^2) + s12^2*t^5*(13212 - 48384*t - 8419*t^2) + 
      2*s12*t^6*(720 + 1968*t - 1201*t^2) + 2*t^7*(58 + 684*t - 137*t^2) - 
      4*s12^4*t^3*(-2083 + 18082*t + 30626*t^2) - 
      4*s12^5*t^2*(168 - 17600*t + 54519*t^2)) + 
    mmH^3*(-40*s12^12 + 704*s12^11*t + 16*s12^10*t*(17 + 466*t) - 
      4*t^10*(42 + 8*t + 3*t^2) + s12*t^9*(-676 - 712*t + 101*t^2) + 
      s12^2*t^8*(-712 - 3688*t + 1267*t^2) + 2*s12^3*t^7*
       (-904 - 640*t + 2851*t^2) + 4*s12^4*t^6*(-2073 + 6528*t + 4549*t^2) + 
      8*s12^7*t^3*(207 - 4792*t + 13230*t^2) + 
      2*s12^9*t*(168 + 628*t + 14647*t^2) + 2*s12^8*t^2*
       (594 - 4040*t + 35029*t^2) + s12^5*t^5*(-7764 + 25824*t + 49975*t^2) + 
      s12^6*t^4*(-272 - 28600*t + 94691*t^2)) + 
    mmH^4*(256*s12^11 - 4*s12^10*(20 + 227*t) - 12*s12^9*t*(77 + 1296*t) + 
      s12^5*t^4*(5296 - 32856*t - 143181*t^2) + 
      s12^4*t^5*(19176 - 86072*t - 56229*t^2) + 
      4*s12^2*t^7*(818 + 2088*t - 1049*t^2) + 
      s12*t^8*(1520 + 2852*t - 725*t^2) + 3*t^9*(124 + 60*t - 11*t^2) - 
      8*s12^3*t^6*(-1534 + 3047*t + 2102*t^2) - 
      4*s12^8*t*(139 - 681*t + 17753*t^2) - 2*s12^7*t^2*
       (1128 - 18596*t + 84047*t^2) - 2*s12^6*t^3*(1948 - 28392*t + 
        105867*t^2)) + mmH^5*(-700*s12^10 + 9*s12^9*(24 + 31*t) + 
      2*t^8*(-206 - 296*t + 101*t^2) + 8*s12^2*t^6*(-1031 + 780*t + 
        1066*t^2) + s12*t^7*(-1656 - 5840*t + 1635*t^2) + 
      s12^8*(-40 - 648*t + 27901*t^2) + 8*s12^5*t^3*
       (50 - 1917*t + 28880*t^2) + s12^3*t^5*(-23980 + 97960*t + 31067*t^2) + 
      6*s12^6*t^2*(344 - 12872*t + 41905*t^2) + 
      s12^4*t^4*(-18452 + 127976*t + 106847*t^2) + 
      s12^7*t*(148 - 24328*t + 130187*t^2)))*
   canMINP[30, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^4) + 
 ((I/4)*(76*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (30*s12^3 + 5*s12^2*t - 11*s12*t^2 - 20*t^3) - 
    4*mmH^10*(154*s12^3 + 8*s12^2*(2 + 49*t) + t^2*(16 + 89*t) + 
      2*s12*t*(16 + 171*t)) + mmH*s12*t^2*(200*s12^9 + 760*s12^8*t + 80*t^7 + 
      20*s12*t^6*(14 + 12*t + t^2) + 80*s12^7*(-1 - 5*t + 14*t^2) + 
      25*s12^6*t*(-8 - 52*t + 25*t^2) + 2*s12^4*t^3*(-62 + 300*t + 109*t^2) + 
      s12^5*t^2*(-212 - 1204*t + 269*t^2) + 
      s12^2*t^5*(340 + 1132*t + 305*t^2) + 
      s12^3*t^4*(108 + 1796*t + 699*t^2)) + 
    mmH^6*(88*s12^7 - 12*s12^6*(112 + 891*t) + 
      s12^4*t*(212 - 25772*t - 63495*t^2) + 
      s12^5*(160 - 10152*t - 43247*t^2) + s12^3*t^2*(1368 - 26164*t - 
        32921*t^2) + 2*t^5*(858 + 636*t + 241*t^2) + 
      4*s12*t^4*(1214 + 711*t + 1045*t^2) + 
      s12^2*t^3*(4456 - 7628*t + 2165*t^2)) + 
    mmH^9*(1764*s12^4 + s12^3*(456 + 6035*t) + 4*t^2*(-10 + 83*t + 137*t^2) + 
      4*s12^2*(-10 + 297*t + 1939*t^2) + s12*t*(-80 + 1064*t + 3633*t^2)) - 
    mmH^2*t*(160*s12^10 + 1880*s12^9*t - 160*t^8 + 
      40*s12*t^7*(-2 - 12*t + t^2) + 40*s12^8*(4 + 9*t + 148*t^2) + 
      s12^2*t^6*(740 - 268*t + 445*t^2) + 4*s12^6*t^2*
       (-119 - 208*t + 1343*t^2) + s12^4*t^4*(-152 + 4644*t + 1615*t^2) + 
      s12^3*t^5*(952 + 2856*t + 1801*t^2) + 
      s12^5*t^3*(-920 + 1428*t + 2029*t^2) + 
      2*s12^7*t*(80 + 50*t + 3911*t^2)) + 
    mmH^4*(240*s12^9 - 40*s12^8*(2 + 61*t) - 2*s12^7*t*(1000 + 9761*t) + 
      5*t^7*(372 + 160*t - 15*t^2) + s12*t^6*(4808 + 7340*t + 189*t^2) + 
      s12^2*t^5*(5012 + 11864*t + 2645*t^2) + 
      s12^3*t^4*(3104 - 3388*t + 3829*t^2) - 2*s12^4*t^3*
       (262 + 13418*t + 9855*t^2) - 4*s12^6*t*(407 + 3397*t + 11592*t^2) - 
      4*s12^5*t^2*(798 + 7448*t + 12611*t^2)) + 
    mmH^3*(-40*s12^10 + 880*s12^9*t + 60*s12^8*t*(4 + 129*t) + 
      20*t^8*(-42 - 8*t + t^2) + s12*t^7*(-1700 - 2956*t + 215*t^2) + 
      s12^3*t^5*(-428 + 1300*t + 785*t^2) + 
      s12^2*t^6*(-712 - 5048*t + 969*t^2) + 
      s12^4*t^4*(-1356 + 9328*t + 2629*t^2) + 
      4*s12^5*t^3*(6 + 2927*t + 4103*t^2) + 
      4*s12^7*t*(210 + 895*t + 5267*t^2) + 2*s12^6*t^2*
       (822 + 4636*t + 13221*t^2)) - 
    mmH^8*(2336*s12^5 + 4*s12^4*(316 + 3035*t) + 
      t^3*(-232 + 568*t + 107*t^2) + 3*s12*t^2*(-208 + 1000*t + 1131*t^2) + 
      s12^2*t*(-552 + 5560*t + 15693*t^2) + 
      s12^3*(-160 + 4392*t + 21971*t^2)) + 
    mmH^7*(1324*s12^6 + 6*s12^5*(296 + 2395*t) + 
      s12*t^3*(-2100 + 2944*t - 1053*t^2) - 4*t^4*(199 + 12*t + 133*t^2) + 
      s12^2*t^2*(-2052 + 11104*t + 12421*t^2) + 
      s12^4*(-240 + 8848*t + 37819*t^2) + s12^3*t*(-988 + 15184*t + 
        39315*t^2)) + mmH^5*(-500*s12^8 + s12^7*(520 + 5563*t) - 
      4*t^6*(573 + 391*t + 14*t^2) + 4*s12^3*t^3*(-531 + 4942*t + 1760*t^2) - 
      s12*t^5*(6568 + 8588*t + 2515*t^2) - 2*s12^2*t^4*
       (3498 + 3422*t + 4173*t^2) + 4*s12^5*t*(313 + 6379*t + 16764*t^2) + 
      s12^6*(-40 + 6396*t + 34397*t^2) + s12^4*t^2*(1888 + 39228*t + 
        54049*t^2)))*canMINP[30, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 (((8*I)/5)*(38*mmH^9*(-1 + t) + mmH^8*(314 - 211*s12*(-1 + t) - 204*t - 
      86*t^2) - 20*s12^2*t*(3*s12^5 + 2*s12^3*t + 8*t^4 + s12^4*(4 + 3*t) + 
      2*s12^2*t^2*(-1 + 5*t) + 2*s12*t^3*(4 + 5*t)) + 
    mmH^7*(-440 + 490*s12^2*(-1 + t) - 362*t + 664*t^2 + 38*t^3 + 
      s12*(-1835 + 1264*t + 393*t^2)) + 
    2*mmH*s12*(-80*t^5 + 5*s12^6*(-3 + 4*t) + 20*s12*t^4*(-12 + 23*t) + 
      s12^5*(-220 + 342*t) + 20*s12^2*t^3*(-18 + 41*t + 5*t^2) + 
      2*s12^3*t^2*(-150 + 253*t + 40*t^2) + 
      s12^4*(80 - 430*t + 608*t^2 - 40*t^3)) - 
    mmH^6*(320 + 615*s12^3*(-1 + t) - 1530*t + 694*t^2 + 392*t^3 + 
      s12^2*(-4517 + 3300*t + 697*t^2) + 2*s12*(-1320 - 689*t + 1631*t^2 + 
        56*t^3)) + 2*mmH^5*(225*s12^4*(-1 + t) + 
      s12^3*(-3014 + 2340*t + 289*t^2) + t^2*(-380 + 281*t + 40*t^2 + 
        5*t^3) + s12^2*(-3300 - 724*t + 3144*t^2 + 94*t^3) + 
      s12*(720 - 3650*t + 1941*t^2 + 684*t^3 - 5*t^4)) - 
    mmH^2*(5*s12^7*(-1 + t) + 160*t^5 - 40*s12*t^4*(12 + t) + 
      s12^6*(-437 + 444*t - 15*t^2) + 40*s12^2*t^3*(-31 + 25*t + 20*t^2) + 
      s12^5*(-2640 + 2206*t + 606*t^2 - 40*t^3) + 
      2*s12^3*t^2*(-1280 + 1219*t + 680*t^2 + 25*t^3) + 
      s12^4*(960 - 5770*t + 4728*t^2 + 512*t^3 + 30*t^4)) - 
    mmH^4*(193*s12^5*(-1 + t) + 80*t^3*(-2 + 3*t + t^2) + 
      4*s12^4*(-1163 + 965*t + 48*t^2) + 6*s12*t^2*(-440 + 323*t + 5*t^3) + 
      4*s12^3*(-2200 + 202*t + 1513*t^2 + 38*t^3) + 
      2*s12^2*(1280 - 6910*t + 4019*t^2 + 1056*t^3 + 125*t^4)) + 
    mmH^3*(46*s12^6*(-1 + t) + 40*t^4*(4 + 5*t) + 
      s12^5*(-2027 + 1824*t - 11*t^2) + 40*s12*t^3*(-15 - 5*t + 2*t^2) - 
      2*s12^4*(3300 - 1411*t - 1484*t^2 + t^3) + 
      2*s12^2*t^2*(-1900 + 1341*t + 560*t^2 + 95*t^3) + 
      2*s12^3*(1120 - 6440*t + 4211*t^2 + 864*t^3 + 145*t^4)))*
   canMINP[30, 3, {s12, t, mmH}])/((mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*t^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((8*I)*(24*mmH^5*(-1 + s12)*s12*(-1 + t)*t^2 + 4*s12*t*(s12 + t)^2*
     (3*s12^4 + 2*s12*(-8 + t)*t^2 + (2 - 7*t)*t^3 + 4*s12^3*(-1 + 3*t) + 
      2*s12^2*t*(-7 + 9*t)) + 8*mmH^4*s12*(s12^4*(-1 + t) - 
      4*s12^2*(-1 + t)*t + 3*t^2*(-1 + 2*t + t^2) - 
      3*s12*t^2*(-3 + 4*t + t^2) + s12^3*(1 - 5*t + 4*t^2)) - 
    mmH^3*(5*s12^6*(-1 + t) + 3*t^4*(8 - 5*t + t^2) + s12^5*(-31 + 35*t^2) + 
      s12*t^3*(120 + 7*t + 8*t^2 - 3*t^3) + 
      s12^2*t^2*(168 - 208*t - 131*t^2 + 3*t^3) + 
      8*s12^3*t*(12 - 18*t - 10*t^2 + 5*t^3) + 
      s12^4*(24 - 137*t + 61*t^2 + 64*t^3)) - 
    2*mmH*(s12^7*(-3 + 4*t) + t^5*(16 - 18*t + 7*t^2) + 
      s12^6*(-4 - 9*t + 28*t^2) + s12^2*t^3*(160 - 416*t + 125*t^2 - 
        32*t^3) + s12*t^4*(80 - 134*t + 51*t^2 - 16*t^3) + 
      s12^3*t^2*(160 - 532*t + 171*t^2 + 16*t^3) + 
      s12^5*(16 - 86*t + 37*t^2 + 76*t^3) + 
      s12^4*t*(80 - 314*t + 133*t^2 + 84*t^3)) + 
    mmH^2*(s12^7*(-1 + t) + s12^6*(-17 + 13*t + 10*t^2) + 
      s12^5*t*(-136 + 141*t + 31*t^2) + t^4*(-32 + 86*t - 45*t^2 + 9*t^3) + 
      s12^2*t^2*(-192 + 476*t - 777*t^2 + 155*t^3 - 20*t^4) + 
      s12*t^3*(-128 + 376*t - 246*t^2 + 51*t^3 - 9*t^4) + 
      s12^3*t*(-128 + 360*t - 842*t^2 + 305*t^3 + t^4) + 
      s12^4*(-32 + 78*t - 385*t^2 + 319*t^3 + 34*t^4)))*
   canMINP[30, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^4) - 
 ((16*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[30, 4, {s12, t, mmH}])/
  (s12*t^3) - ((16*I)*(2 + s12)*canMINP[30, 4, {mmH - s12 - t, t, mmH}])/
  t^3 - (((3*I)/20)*(180*mmH^11*(s12 + t)^2 - 4*s12^3*t^4*(s12 + t)^2*
     (6*s12^3 - 7*s12^2*t - 75*s12*t^2 - 68*t^3) - 
    4*mmH^10*(252*s12^3 + 36*s12^2*(-1 + 19*t) + t^2*(-36 + 193*t) + 
      2*s12*t*(-36 + 293*t)) - mmH^6*(1232*s12^7 + 4*s12^6*(-708 + 185*t) + 
      s12^2*t^3*(21256 + 35868*t - 84579*t^2) + 
      s12^3*t^2*(15960 + 19812*t - 66505*t^2) + 
      s12^4*t*(4980 - 12740*t - 14551*t^2) + 
      4*s12*t^4*(3278 + 3697*t - 10029*t^2) + 
      2*t^5*(1562 + 108*t - 2511*t^2) + 3*s12^5*(96 - 4696*t + 347*t^2)) - 
    mmH*s12*t^2*(360*s12^9 + 1496*s12^8*t - 1008*t^7 + 
      4*s12*t^6*(-790 - 628*t + 69*t^2) + s12^5*t^2*(108 + 1236*t + 
        169*t^2) - s12^3*t^4*(1828 + 6660*t + 181*t^2) - 
      2*s12^4*t^3*(230 + 532*t + 649*t^2) + 4*s12^7*(28 + 12*t + 695*t^2) + 
      s12^2*t^5*(-3580 - 7292*t + 757*t^2) + 
      s12^6*t*(280 + 468*t + 2481*t^2)) + 
    mmH^9*(2204*s12^4 + 3*s12^3*(-344 + 2703*t) + 
      4*t^2*(18 - 121*t + 261*t^2) + 4*s12^2*(18 - 651*t + 2449*t^2) + 
      s12*t*(144 - 2056*t + 4903*t^2)) + 
    mmH^7*(1748*s12^6 + s12^5*(-3888 + 9086*t) + 
      s12^2*t^2*(6996 - 3184*t - 26609*t^2) + 
      s12*t^3*(5796 + 2240*t - 18903*t^2) + 
      s12^3*t*(3308 - 15856*t - 1487*t^2) + 4*t^4*(419 + 56*t - 851*t^2) + 
      3*s12^4*(144 - 4848*t + 5611*t^2)) + 
    mmH^3*(72*s12^10 - 1552*s12^9*t - 16*s12^8*t*(3 + 832*t) + 
      s12^3*t^5*(36860 + 117252*t - 45845*t^2) + 
      s12^2*t^6*(37208 + 56584*t - 29185*t^2) + 
      s12^4*t^4*(17932 + 95008*t - 28573*t^2) + 
      2*s12^6*t^2*(1626 + 1956*t - 15523*t^2) + 
      s12*t^7*(15604 + 7300*t - 6163*t^2) + 4*s12^5*t^3*
       (1562 + 7331*t - 4043*t^2) - 4*t^8*(-374 + 24*t + 69*t^2) - 
      4*s12^7*t*(-294 - 371*t + 8115*t^2)) + 
    mmH^2*t*(288*s12^10 + 3464*s12^9*t - 288*t^8 + 
      24*s12*t^7*(-254 - 52*t + 23*t^2) - s12^5*t^3*(1880 + 13252*t + 
        523*t^2) + 4*s12^6*t^2*(-7 + 272*t + 2046*t^2) + 
      4*s12^8*(-56 - 174*t + 2827*t^2) + s12^4*t^4*(-8760 - 44484*t + 
        4315*t^2) + s12^2*t^6*(-16636 - 18628*t + 5345*t^2) + 
      2*s12^7*t*(-112 - 258*t + 7979*t^2) + 
      s12^3*t^5*(-17736 - 47704*t + 10145*t^2)) - 
    mmH^8*(2464*s12^5 + 48*s12^4*(-59 + 255*t) + 
      t^3*(552 - 368*t - 471*t^2) + s12*t^2*(1392 - 3664*t + 111*t^2) + 
      s12^2*t*(1128 - 9056*t + 8243*t^2) + 
      s12^3*(288 - 8592*t + 18061*t^2)) + 
    mmH^5*(916*s12^8 - 3*s12^7*(344 + 1481*t) + 
      s12^4*t^2*(17808 + 42604*t - 60917*t^2) + 
      s12*t^5*(20456 + 22228*t - 41109*t^2) + 
      s12^6*(72 - 7668*t - 19813*t^2) + 6*s12^2*t^4*(6310 + 13622*t - 
        18195*t^2) - 4*t^6*(-997 + 63*t + 960*t^2) - 
      4*s12^5*t*(-1139 + 1557*t + 7035*t^2) - 
      4*s12^3*t^3*(-8679 - 25362*t + 29831*t^2)) + 
    mmH^4*(-416*s12^9 + 4*s12^8*(36 + 967*t) + 2*s12^7*t*(948 + 12329*t) + 
      t^7*(-3268 + 312*t + 1575*t^2) + 12*s12^5*t^2*(-870 - 2058*t + 
        3163*t^2) + 4*s12^6*t*(-713 + 353*t + 10459*t^2) + 
      s12*t^6*(-22408 - 17628*t + 22699*t^2) + 
      2*s12^4*t^3*(-11962 - 50494*t + 31823*t^2) + 
      s12^2*t^5*(-46612 - 90416*t + 76319*t^2) + 
      s12^3*t^4*(-43808 - 149108*t + 101723*t^2)))*
   canMINP[31, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + 
 (((3*I)/10)*(4*s12^3*t^4*(s12 + t)^3*(18*s12^4 + 37*s12^3*t - 8*s12^2*t^2 - 
      7*s12*t^3 - 4*t^4) + 4*mmH^11*(7*s12^4 + 106*s12^3*t - 
      4*s12^2*t*(15 + 22*t) + t^3*(-20 + 33*t) - 2*s12*t^2*(-80 + 77*t)) - 
    2*mmH^10*(98*s12^5 + 2*s12^3*t*(-570 + 397*t) + s12^4*(-72 + 1433*t) + 
      2*s12^2*t*(30 + 474*t - 1021*t^2) + t^3*(20 - 236*t + 277*t^2) - 
      4*s12*t^2*(40 - 445*t + 306*t^2)) + 
    mmH*s12*t^2*(120*s12^11 + 664*s12^10*t + 16*t^9 + 
      4*s12*t^8*(22 + 12*t + t^2) + s12^2*t^7*(196 + 312*t + 119*t^2) + 
      s12^3*t^6*(260 + 808*t + 405*t^2) + s12^4*t^5*(-248 + 1376*t + 
        737*t^2) + 2*s12^5*t^4*(-176 - 456*t + 739*t^2) + 
      2*s12^9*(-8 - 72*t + 771*t^2) + 3*s12^7*t^2*(-52 - 1512*t + 945*t^2) + 
      s12^8*t*(-72 - 1360*t + 2321*t^2) + s12^6*t^3*(-68 - 5064*t + 
        2543*t^2)) + mmH^8*(-448*s12^7 - 2*s12^6*(-744 + 5621*t) + 
      s12^5*(96 + 17148*t - 42199*t^2) + s12^4*t*(-832 + 34732*t - 
        39641*t^2) + t^5*(-384 + 1692*t - 497*t^2) + 
      s12*t^4*(2624 - 7572*t + 1933*t^2) + 2*s12^3*t^2*
       (560 - 4564*t + 3757*t^2) + 4*s12^2*t^3*(1744 - 9366*t + 4545*t^2)) + 
    mmH^9*(476*s12^6 + s12^5*(-744 + 7875*t) + 
      s12*t^3*(-1480 + 7736*t - 3507*t^2) - 
      8*s12^3*t*(-67 + 698*t + 68*t^2) + 4*t^4*(50 - 298*t + 209*t^2) - 
      2*s12^2*t^2*(560 - 7544*t + 6581*t^2) + 
      2*s12^4*(-12 - 4324*t + 7837*t^2)) - 
    mmH^2*t*(96*s12^12 + 1248*s12^11*t - 32*t^10 + 
      8*s12*t^9*(-10 - 12*t + t^2) + s12^2*t^8*(84 - 296*t + 267*t^2) + 
      4*s12^4*t^6*(-153 + 674*t + 746*t^2) + 
      s12^3*t^7*(656 - 208*t + 1175*t^2) + 4*s12^5*t^5*
       (-708 + 890*t + 1751*t^2) + 6*s12^9*t*(16 - 192*t + 2035*t^2) + 
      2*s12^10*(16 + 60*t + 2583*t^2) + 2*s12^8*t^2*(-34 - 5176*t + 
        10311*t^2) + s12^6*t^4*(-1164 - 11240*t + 15657*t^2) + 
      s12^7*t^3*(-80 - 21176*t + 23147*t^2)) + 
    mmH^4*(152*s12^11 - 6*s12^10*(8 + 111*t) - 2*s12^9*t*(22 + 5557*t) + 
      s12^5*t^4*(5808 + 32072*t - 99775*t^2) + 
      s12^4*t^5*(20432 - 26128*t - 33137*t^2) + 
      s12*t^8*(1520 + 2548*t - 765*t^2) + 8*s12^2*t^7*
       (409 + 1080*t - 370*t^2) + t^9*(372 + 180*t - 77*t^2) - 
      4*s12^3*t^6*(-3212 + 1066*t + 2323*t^2) - 
      4*s12^8*t*(65 - 1931*t + 13406*t^2) - 8*s12^6*t^3*
       (369 - 11188*t + 20070*t^2) - 2*s12^7*t^2*(616 - 24780*t + 
        65115*t^2)) + mmH^3*(-24*s12^12 + 432*s12^11*t + 
      6*s12^10*t*(24 + 781*t) + 4*t^10*(-42 - 8*t + t^2) + 
      s12*t^9*(-676 - 712*t + 225*t^2) + s12^2*t^8*(-712 - 3272*t + 
        1335*t^2) + 2*s12^3*t^7*(-904 - 1616*t + 2157*t^2) + 
      4*s12^4*t^6*(-2109 + 2366*t + 2969*t^2) + 
      4*s12^9*t*(42 - 34*t + 4901*t^2) + 8*s12^7*t^3*
       (133 - 5276*t + 9992*t^2) + 2*s12^8*t^2*(282 - 5572*t + 25395*t^2) + 
      s12^5*t^5*(-7388 - 1200*t + 34529*t^2) + 
      s12^6*t^4*(112 - 43608*t + 70373*t^2)) + 
    mmH^6*(460*s12^9 - 6*s12^8*(-88 + 587*t) + 
      s12^6*t*(28 + 66712*t - 142429*t^2) + 
      s12^7*(96 + 11624*t - 45295*t^2) + 4*s12^4*t^3*
       (2043 + 3610*t - 19279*t^2) + s12^3*t^4*(26016 - 67992*t - 4907*t^2) + 
      8*s12*t^6*(192 + 565*t - 105*t^2) + 4*t^7*(29 + 254*t - 36*t^2) + 
      s12^2*t^5*(14660 - 21640*t + 139*t^2) - 
      2*s12^5*t^2*(896 - 56452*t + 86245*t^2)) + 
    mmH^5*(-396*s12^10 + 3*s12^9*(8 + 313*t) + 
      4*t^8*(-103 - 128*t + 50*t^2) + s12*t^7*(-1656 - 5056*t + 1037*t^2) + 
      2*s12^2*t^6*(-4356 - 1760*t + 1841*t^2) + 
      3*s12^8*(-8 - 1056*t + 8065*t^2) + s12^3*t^5*(-26324 + 39112*t + 
        11987*t^2) + 8*s12^6*t^2*(232 - 13232*t + 25055*t^2) + 
      s12^4*t^4*(-20388 + 27040*t + 62535*t^2) + 
      2*s12^5*t^3*(120 - 44924*t + 84387*t^2) + 
      s12^7*t*(60 - 34088*t + 107919*t^2)) + 
    mmH^7*(-52*s12^8 + 2*s12^7*(-696 + 4361*t) + 
      s12^2*t^4*(-14296 + 43864*t - 10683*t^2) + 
      4*t^6*(71 - 386*t + 25*t^2) + s12*t^5*(-2284 + 1360*t + 93*t^2) - 
      4*s12^3*t^3*(2982 - 12076*t + 1713*t^2) + 
      6*s12^4*t^2*(66 - 8116*t + 10871*t^2) + 
      s12^6*(-144 - 19096*t + 57121*t^2) + 
      s12^5*t*(452 - 67984*t + 109749*t^2)))*
   canMINP[31, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^4) - 
 (((3*I)/20)*(76*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (22*s12^3 + 9*s12^2*t + s12*t^2 - 4*t^3) - 
    4*mmH^10*(134*s12^3 + t^2*(8 + 77*t) + 4*s12^2*(2 + 85*t) + 
      2*s12*t*(8 + 139*t)) - mmH^2*t*(32*s12^10 + 376*s12^9*t - 32*t^8 + 
      s12^5*t^3*(-440 + 980*t - 4079*t^2) + 
      s12^4*t^4*(-56 + 2116*t - 2773*t^2) + 
      s12^3*t^5*(216 + 1448*t - 1019*t^2) + 
      s12^2*t^6*(148 + 148*t - 575*t^2) - 8*s12*t^7*(2 + 12*t + 15*t^2) + 
      8*s12^8*(20 + 57*t + 148*t^2) + 2*s12^7*t*(80 + 466*t + 279*t^2) - 
      4*s12^6*t^2*(75 - 136*t + 533*t^2)) + 
    mmH*s12*t^2*(40*s12^9 + 152*s12^8*t + 16*t^7 + 
      s12^2*t^5*(68 + 268*t - 91*t^2) + s12^3*t^4*(28 + 388*t - 41*t^2) + 
      4*s12*t^6*(14 + 12*t - 15*t^2) + 16*s12^7*(-5 - 17*t + 8*t^2) - 
      2*s12^4*t^3*(22 + 116*t + 255*t^2) - s12^6*t*(200 + 884*t + 331*t^2) - 
      s12^5*t^2*(164 + 1012*t + 607*t^2)) + 
    mmH^3*(-8*s12^10 + 176*s12^9*t + 4*s12^8*t*(44 + 411*t) + 
      s12^4*t^4*(4 + 10896*t - 12431*t^2) + 
      s12^3*t^5*(4 + 5620*t - 7531*t^2) + s12^2*t^6*(-104 + 872*t - 
        2955*t^2) + 4*s12^5*t^3*(278 + 3447*t - 1803*t^2) - 
      4*t^8*(42 + 8*t + 15*t^2) + 2*s12^6*t^2*(942 + 5500*t + 777*t^2) - 
      s12*t^7*(340 + 364*t + 829*t^2) + 4*s12^7*t*(210 + 967*t + 1025*t^2)) + 
    mmH^9*(1396*s12^4 + s12^3*(264 + 4663*t) + 4*t^2*(-2 + 75*t + 87*t^2) + 
      s12*t*(-16 + 808*t + 2317*t^2) + s12^2*(-8 + 772*t + 5476*t^2)) + 
    mmH^5*(-100*s12^8 + s12^7*(200 + 1599*t) + 
      s12*t^5*(-1128 + 2964*t - 6431*t^2) - 4*t^6*(113 - 33*t + 236*t^2) + 
      s12^4*t^2*(4576 + 45116*t + 613*t^2) + 
      4*s12^5*t*(469 + 6003*t + 4102*t^2) - 4*s12^3*t^3*
       (-817 - 9854*t + 5512*t^2) - 2*s12^2*t^4*(50 - 8274*t + 9389*t^2) + 
      s12^6*(-8 + 4796*t + 10177*t^2)) - 
    mmH^8*(1728*s12^5 + s12^4*(752 + 8220*t) + t^3*(-8 + 968*t - 313*t^2) + 
      s12*t^2*(-48 + 3656*t + 597*t^2) + s12^2*t*(-72 + 5160*t + 7697*t^2) + 
      s12^3*(-32 + 3224*t + 13359*t^2)) + 
    mmH^7*(1004*s12^6 + 18*s12^5*(56 + 453*t) + 
      s12*t^3*(60 + 7744*t - 4665*t^2) + s12^2*t^2*(300 + 15872*t - 
        943*t^2) - 4*t^4*(19 - 340*t + 313*t^2) + 
      s12^3*t*(116 + 15184*t + 15127*t^2) + 
      s12^4*(-48 + 6704*t + 18847*t^2)) - 
    mmH^6*(152*s12^7 + 12*s12^6*(56 + 387*t) + 
      s12^2*t^3*(1080 + 24076*t - 15449*t^2) + 
      s12^3*t^2*(2184 + 35444*t - 1891*t^2) - 2*t^5*(146 - 420*t + 741*t^2) - 
      4*s12*t^4*(102 - 1865*t + 2031*t^2) + 
      s12^5*(-32 + 7656*t + 16755*t^2) + s12^4*t*(956 + 24972*t + 
        19299*t^2)) + mmH^4*(48*s12^9 - 8*s12^8*(2 + 61*t) - 
      2*s12^7*t*(752 + 2329*t) + t^7*(372 + 80*t + 345*t^2) - 
      4*s12^5*t^2*(1094 + 7972*t + 609*t^2) - 
      4*s12^6*t*(443 + 3313*t + 2404*t^2) + s12*t^6*(936 - 68*t + 2921*t^2) + 
      2*s12^4*t^3*(-1710 - 17378*t + 8181*t^2) + 
      s12^2*t^5*(772 - 5176*t + 10217*t^2) + 
      s12^3*t^4*(-608 - 19660*t + 20865*t^2)))*canMINP[31, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 (((6*I)/5)*(3*mmH^9*(-1 + t) + mmH^8*(39 - 6*s12*(-1 + t) - 29*t - 6*t^2) - 
    20*s12^2*t*(s12^5 - s12^4*(-2 + t) - 3*s12^3*t^2 + 8*t^4 + 
      2*s12*t^3*(4 + 5*t) + s12^2*t^2*(-2 + 9*t)) + 
    mmH^7*(-50 - 15*s12^2*(-1 + t) - 27*t + 74*t^2 + 3*t^3 + 
      s12*(-225 + 169*t - 2*t^2)) + 2*mmH^6*(-20 + 30*s12^3*(-1 + t) + 70*t - 
      32*t^2 - 21*t^3 - 5*t^4 + s12^2*(281 - 210*t + 44*t^2) + 
      s12*(180 + 29*t - 146*t^2 + 9*t^3)) + 
    2*mmH*s12*(5*s12^6*(-1 + t) - 80*t^5 + 20*s12*t^4*(-12 + 23*t) + 
      s12^4*t*(20 - 7*t - 45*t^2) + s12^5*(-50 + 87*t - 25*t^2) + 
      20*s12^2*t^3*(-18 + 39*t + 5*t^2) + s12^3*t*(-40 - 30*t + 101*t^2 + 
        85*t^3)) + mmH^5*(-75*s12^4*(-1 + t) - 
      4*s12^3*(197 - 145*t + 53*t^2) + 2*s12^2*(-520 + 66*t + 129*t^2 + 
        9*t^3) + 2*t*(-40 - 30*t - 4*t^2 + 45*t^3 + 5*t^4) + 
      2*s12*(80 - 340*t + 226*t^2 - 21*t^3 + 15*t^4)) + 
    mmH^4*(42*s12^5*(-1 + t) - 20*t^3*(-8 + 11*t + 4*t^2) + 
      s12^4*(667 - 485*t + 218*t^2) - 12*s12^3*(-130 + 49*t - 14*t^2 + 
        6*t^3) - 2*s12*t*(-160 + 60*t - 201*t^2 + 20*t^3 + 15*t^4) - 
      2*s12^2*(120 - 640*t + 269*t^2 - 14*t^3 + 155*t^4)) + 
    mmH^3*(-9*s12^6*(-1 + t) + 40*t^4*(4 + 5*t) + 
      s12^5*(-337 + 249*t - 106*t^2) + 40*s12*t^3*(-15 - 7*t + 2*t^2) + 
      s12^4*(-1290 + 817*t - 362*t^2 + 3*t^3) + 
      2*s12^2*t*(-240 + 120*t - 489*t^2 + 590*t^3 + 95*t^4) + 
      2*s12^3*(80 - 560*t + 61*t^2 + 134*t^3 + 165*t^4)) + 
    2*mmH^2*(-80*t^5 + 20*s12*t^4*(12 + t) + s12^6*(46 - 37*t + 10*t^2) - 
      20*s12^2*t^3*(-31 + 22*t + 20*t^2) + s12^5*(280 - 273*t + 102*t^2 + 
        15*t^3) + s12^4*(-20 + 190*t + 11*t^2 - 61*t^3 - 20*t^4) + 
      s12^3*(160*t + 101*t^3 - 700*t^4 - 25*t^5)))*
   canMINP[31, 3, {s12, t, mmH}])/((mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*t^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((6*I)*(24*mmH^4*(-1 + s12)*s12*t^2 - 2*s12*(s12 + t)^2*
     (s12^4 + 4*(1 - 2*t)*t^3 - 2*s12*t^2*(5 + t) + s12^3*(-2 + 6*t) + 
      s12^2*t*(-8 + 11*t)) + mmH^3*(3*s12^5 + 5*t^4 + 3*s12^4*(-1 + 4*t) - 
      6*s12^3*t*(2 + 5*t) - 2*s12^2*t^2*(21 + 22*t) + 
      s12*t^2*(24 + 44*t - 5*t^2)) + mmH^2*(-3*s12^6 + (2 - 11*t)*t^4 - 
      s12^5*(3 + 19*t) + s12^4*(2 - 5*t - 20*t^2) + 
      8*s12^3*t*(1 + 13*t + 2*t^2) + s12*t^3*(-16 - 21*t + 11*t^2) + 
      s12^2*t^2*(36 + 96*t + 31*t^2)) + 
    2*mmH*(s12^6*(3 + 2*t) + 2*t^4*(2 - 3*t + 2*t^2) + 
      s12^5*(-4 + 17*t + 9*t^2) + 2*s12*t^3*(8 - 10*t + t^2 - 2*t^3) - 
      s12^3*t*(-16 + 56*t + 23*t^2 + t^3) - 
      s12^2*t^2*(-24 + 56*t + 22*t^2 + 9*t^3) + 
      s12^4*(4 - 18*t + 11*t^2 + 11*t^3)))*
   canMINP[31, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*t^3*
   (s12 + t)^4) - ((I/20)*(540*mmH^11*(s12 + t)^2 - 
    4*s12^3*t^4*(s12 + t)^2*(98*s12^3 + 19*s12^2*t - 505*s12*t^2 - 444*t^3) - 
    4*mmH^10*(796*s12^3 + 148*s12^2*(-1 + 14*t) + t^2*(-148 + 579*t) + 
      2*s12*t*(-148 + 859*t)) + mmH*s12*t^2*(-1880*s12^9 - 8168*s12^8*t + 
      2704*t^7 + s12^6*t*(-1240 + 36*t - 13663*t^2) + 
      s12^2*t^5*(9700 + 35636*t - 4391*t^2) + 
      s12^3*t^4*(5484 + 26860*t - 1917*t^2) + 
      4*s12*t^6*(2110 + 3404*t - 327*t^2) - 16*s12^7*(31 - t + 960*t^2) + 
      2*s12^4*t^3*(930 + 556*t + 1397*t^2) - 
      s12^5*t^2*(404 + 3708*t + 2707*t^2)) + 
    mmH^8*(-9552*s12^5 + s12^4*(9776 - 43740*t) + 
      s12^3*(-1504 + 30976*t - 57403*t^2) + 
      s12^2*t*(-5784 + 38608*t - 15909*t^2) + 
      t^3*(-2776 + 5984*t + 4253*t^2) + s12*t^2*(-7056 + 23392*t + 
        9367*t^2)) + mmH^9*(7492*s12^4 + s12^3*(-3736 + 26167*t) + 
      4*t^2*(94 - 683*t + 668*t^2) + 4*s12^2*(94 - 2593*t + 7302*t^2) + 
      s12*t*(752 - 9368*t + 12949*t^2)) + 
    mmH^3*(376*s12^10 - 8016*s12^9*t - 28*s12^8*t*(28 + 2447*t) + 
      s12^3*t^5*(116420 + 636076*t - 204015*t^2) + 
      s12^4*t^4*(64116 + 481984*t - 147999*t^2) + 
      s12^2*t^6*(116024 + 344392*t - 126155*t^2) + 
      2*s12^6*t^2*(7398 + 10148*t - 88679*t^2) + 
      4*s12^7*t*(1302 + 1313*t - 42590*t^2) + 
      s12*t^7*(53452 + 57100*t - 27249*t^2) - 
      4*t^8*(-1942 + 392*t + 327*t^2) - 4*s12^5*t^3*(-6906 - 36473*t + 
        27574*t^2)) + mmH^5*(4908*s12^8 - s12^7*(4376 + 18049*t) + 
      s12^4*t^2*(78304 + 253652*t - 285071*t^2) + 
      2*s12^2*t^4*(75430 + 229998*t - 226575*t^2) + 
      s12*t^5*(87208 + 110524*t - 175267*t^2) + 
      4*s12^3*t^3*(35437 + 142046*t - 126048*t^2) + 
      s12^6*(376 - 29164*t - 95419*t^2) - 4*t^6*(-5091 + 3729*t + 4655*t^2) - 
      4*s12^5*t*(-5237 + 1191*t + 37845*t^2)) + 
    mmH^2*t*(1504*s12^10 + 18312*s12^9*t - 1504*t^8 + 
      8*s12*t^7*(-2326 - 1428*t + 327*t^2) + 
      8*s12^8*(-124 - 321*t + 7568*t^2) + 3*s12^2*t^6*
       (-15836 - 36868*t + 8025*t^2) + s12^5*t^3*(-7880 - 62236*t + 
        12971*t^2) + 4*s12^6*t^2*(-101 + 276*t + 13043*t^2) + 
      s12^4*t^4*(-28360 - 215292*t + 30905*t^2) + 
      2*s12^7*t*(-496 - 1574*t + 43467*t^2) + 
      s12^3*t^5*(-51288 - 250552*t + 48915*t^2)) + 
    mmH^7*(8444*s12^6 + 2*s12^5*(-6792 + 18749*t) + 
      s12^2*t^2*(33948 - 14512*t - 123727*t^2) + 
      s12*t^3*(28428 - 12160*t - 86489*t^2) - 
      4*t^4*(-2097 + 2692*t + 4343*t^2) - 3*s12^3*t*(-5388 + 16176*t + 
        7907*t^2) + s12^4*(2256 - 48992*t + 58919*t^2)) + 
    mmH^6*(-6896*s12^7 + s12^6*(10576 - 6580*t) + 
      s12^5*(-1504 + 48104*t + 1077*t^2) + 
      2*t^5*(-7886 + 7956*t + 12293*t^2) + 4*s12*t^4*(-15274 - 11331*t + 
        43022*t^2) + s12^4*t*(-23420 + 18380*t + 76913*t^2) + 
      s12^3*t^2*(-71880 - 142396*t + 285655*t^2) + 
      s12^2*t^3*(-95288 - 184484*t + 353717*t^2)) + 
    mmH^4*(-2128*s12^9 + 376*s12^8*(2 + 49*t) + 6*s12^7*t*(1508 + 20339*t) + 
      t^7*(-16844 + 7496*t + 7565*t^2) + 8*s12^5*t^2*(-5875 - 16521*t + 
        27111*t^2) + 4*s12^6*t*(-3219 + 599*t + 55362*t^2) + 
      s12*t^6*(-85784 - 113924*t + 97777*t^2) + 
      2*s12^4*t^3*(-48446 - 264482*t + 152249*t^2) + 
      s12^2*t^5*(-162556 - 540208*t + 320997*t^2) + 
      s12^3*t^4*(-156384 - 821484*t + 436169*t^2)))*
   canMINP[33, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + 
 ((I/10)*(4*s12^3*t^4*(s12 + t)^3*(134*s12^4 + 291*s12^3*t - 44*s12^2*t^2 - 
      21*s12*t^3 - 12*t^4) + 4*mmH^11*(21*s12^4 + 348*s12^3*t + 
      4*s12*(80 - 133*t)*t^2 + t^3*(-40 + 109*t) - 2*s12^2*t*(60 + 157*t)) - 
    4*mmH^10*(117*s12^5 + s12^3*t*(-1440 + 1291*t) + s12^4*(-48 + 2302*t) + 
      12*s12^2*t*(5 + 146*t - 284*t^2) + 4*t^3*(5 - 86*t + 112*t^2) - 
      2*s12*t^2*(80 - 1400*t + 1033*t^2)) + 
    mmH*s12*t^2*(760*s12^11 + 4152*s12^10*t + 48*t^9 + 
      4*s12*t^8*(66 + 36*t - 17*t^2) + 3*s12^2*t^7*(196 + 312*t + 59*t^2) + 
      8*s12^5*t^4*(-182 - 772*t + 843*t^2) + 
      8*s12^9*(-16 - 124*t + 1167*t^2) + 9*s12^6*t^3*
       (-116 - 3288*t + 1241*t^2) + s12^3*t^6*(780 + 2344*t + 1305*t^2) + 
      s12^4*t^5*(-744 + 5328*t + 3161*t^2) + 
      s12^8*t*(-576 - 8800*t + 12493*t^2) + 
      s12^7*t^2*(-1188 - 27448*t + 13075*t^2)) + 
    mmH^9*(708*s12^6 + s12^5*(-952 + 23925*t) + 
      s12*t^3*(-3280 + 33448*t - 10401*t^2) + 
      4*s12^3*t*(212 - 268*t + 647*t^2) + 2*t^4*(220 - 2288*t + 1379*t^2) + 
      4*s12^4*(-38 - 5656*t + 13043*t^2) - 2*s12^2*t^2*
       (1360 - 33152*t + 19763*t^2)) + 
    mmH^8*(536*s12^7 - 4*s12^6*(-396 + 7549*t) + 
      s12^4*t*(-376 + 63116*t - 152343*t^2) + 
      s12^5*(608 + 42324*t - 138307*t^2) + t^5*(-952 + 7836*t - 2051*t^2) + 
      s12*t^4*(6272 - 44796*t + 1009*t^2) - 2*s12^3*t^2*
       (-2480 + 62252*t + 4059*t^2) + 2*s12^2*t^3*(8504 - 99756*t + 
        19855*t^2)) - mmH^2*t*(608*s12^12 + 7784*s12^11*t - 96*t^10 - 
      8*s12*t^9*(30 + 36*t + 17*t^2) + s12^2*t^8*(252 - 888*t + 221*t^2) + 
      s12^3*t^7*(1968 - 1744*t + 3485*t^2) + 
      8*s12^10*(32 + 135*t + 3916*t^2) + 2*s12^4*t^6*
       (-918 + 7964*t + 6501*t^2) + 8*s12^9*t*(96 - 372*t + 8465*t^2) + 
      2*s12^5*t^5*(-4648 + 17440*t + 17311*t^2) + 
      4*s12^8*t^2*(-81 - 10834*t + 25184*t^2) + 
      s12^6*t^4*(-6572 - 28080*t + 73441*t^2) + 
      s12^7*t^3*(-2480 - 85168*t + 105861*t^2)) + 
    mmH^6*(3980*s12^9 - 4*s12^8*(224 + 349*t) + 
      s12^6*t*(2044 + 137056*t - 538717*t^2) + 
      s12^7*(608 + 15552*t - 147385*t^2) + s12^3*t^4*(65248 - 600576*t - 
        142721*t^2) + s12^2*t^5*(36740 - 198640*t - 42373*t^2) + 
      2*s12*t^6*(2064 + 5320*t - 5165*t^2) + 2*t^7*(174 + 2404*t - 541*t^2) - 
      8*s12^5*t^2*(-28 - 15774*t + 93175*t^2) - 
      4*s12^4*t^3*(-6329 + 97630*t + 114572*t^2)) + 
    mmH^3*(-152*s12^12 + 2656*s12^11*t + 4*s12^10*t*(268 + 6977*t) - 
      4*t^10*(126 + 24*t + 17*t^2) + s12*t^9*(-2028 - 2136*t + 55*t^2) + 
      s12^2*t^8*(-2136 - 11896*t + 3665*t^2) + 
      2*s12^3*t^7*(-2712 + 32*t + 9941*t^2) + 
      4*s12^4*t^6*(-6147 + 27908*t + 16807*t^2) + 
      6*s12^9*t*(224 + 1092*t + 17877*t^2) + 8*s12^7*t^3*
       (769 - 13408*t + 46166*t^2) + 2*s12^8*t^2*(2406 - 9056*t + 
        124355*t^2) + s12^5*t^5*(-24044 + 131520*t + 180817*t^2) + 
      s12^6*t^4*(-1584 - 55784*t + 332709*t^2)) + 
    mmH^4*(976*s12^11 - 8*s12^10*(38 + 401*t) - 4*s12^9*t*(1133 + 13883*t) + 
      s12^5*t^4*(14864 - 228424*t - 516355*t^2) + 
      s12^4*t^5*(55016 - 378104*t - 214871*t^2) + 
      s12*t^8*(4560 + 9164*t - 2095*t^2) + 12*s12^2*t^7*
       (818 + 2040*t - 1255*t^2) + t^9*(1116 + 540*t - 11*t^2) - 
      24*s12^3*t^6*(-1486 + 4723*t + 2729*t^2) - 
      4*s12^8*t*(565 + 457*t + 61953*t^2) - 2*s12^7*t^2*
       (4408 - 43420*t + 290005*t^2) - 2*s12^6*t^3*(6788 - 52456*t + 
        368775*t^2)) + mmH^7*(-2956*s12^8 + 2*s12^7*(-328 + 8563*t) + 
      4*t^6*(193 - 1948*t + 300*t^2) + s12^2*t^4*(-35048 + 286712*t + 
        6221*t^2) + 8*s12^3*t^3*(-4083 + 52434*t + 8698*t^2) + 
      s12*t^5*(-5612 + 22400*t + 9389*t^2) + 2*s12^4*t^2*
       (-2406 + 23696*t + 158879*t^2) + s12^6*(-912 - 40168*t + 183473*t^2) + 
      s12^5*t*(-1724 - 143552*t + 409597*t^2)) + 
    mmH^5*(-2708*s12^10 + s12^9*(1032 - 483*t) + 
      2*t^8*(-618 - 968*t + 305*t^2) + s12*t^7*(-4968 - 19088*t + 6101*t^2) + 
      4*s12^2*t^6*(-5954 + 9560*t + 8819*t^2) + 
      s12^8*(-152 + 3096*t + 91115*t^2) + s12^3*t^5*(-67252 + 411576*t + 
        131361*t^2) + 4*s12^5*t^3*(380 + 25754*t + 204413*t^2) + 
      s12^4*t^4*(-51484 + 585800*t + 409165*t^2) + 
      2*s12^6*t^2*(3304 - 87224*t + 428135*t^2) + 
      s12^7*t*(620 - 53464*t + 435097*t^2)))*
   canMINP[33, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^4*t^3*(s12 + t)^4) - 
 ((I/20)*(228*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (106*s12^3 + 7*s12^2*t - 57*s12*t^2 - 92*t^3) - 
    4*mmH^10*(502*s12^3 + 64*s12^2*(1 + 20*t) + t^2*(64 + 291*t) + 
      2*s12*t*(64 + 577*t)) + mmH^6*(744*s12^7 - 12*s12^6*(448 + 3681*t) + 
      s12^4*t*(2972 - 78916*t - 278877*t^2) + 
      s12^5*(736 - 35448*t - 182725*t^2) + 
      s12^3*t^2*(11208 - 59932*t - 168387*t^2) + 
      s12^2*t^3*(24440 + 10012*t - 20073*t^2) + 
      2*t^5*(3998 + 4020*t - 277*t^2) + 4*s12*t^4*(5866 + 7285*t + 
        1163*t^2)) + mmH*s12*t^2*(920*s12^9 + 3496*s12^8*t + 368*t^7 + 
      4*s12*t^6*(322 + 276*t + 55*t^2) + 16*s12^7*(-15 - 91*t + 334*t^2) + 
      3*s12^5*t^2*(-244 - 1332*t + 853*t^2) + 
      2*s12^4*t^3*(-266 + 1732*t + 1055*t^2) + 
      s12^2*t^5*(1564 + 5124*t + 1707*t^2) + 
      s12^3*t^4*(484 + 8204*t + 3577*t^2) + 
      s12^6*t*(-600 - 4732*t + 3787*t^2)) + 
    mmH^9*(6028*s12^4 + s12^3*(1752 + 20849*t) + 
      4*t^2*(-46 + 265*t + 511*t^2) + 4*s12^2*(-46 + 1099*t + 6957*t^2) + 
      s12*t*(-368 + 3704*t + 13531*t^2)) - 
    mmH^2*t*(736*s12^10 + 8648*s12^9*t - 736*t^8 + 
      8*s12*t^7*(-46 - 276*t + 55*t^2) + s12^2*t^6*(3404 - 1636*t + 
        3375*t^2) + 8*s12^8*(60 + 111*t + 3404*t^2) + 
      4*s12^6*t^2*(-445 - 1312*t + 7781*t^2) + 
      s12^3*t^5*(4328 + 11384*t + 11043*t^2) + 
      s12^4*t^4*(-648 + 18988*t + 13621*t^2) + 
      s12^5*t^3*(-3720 + 5180*t + 18303*t^2) + 
      2*s12^7*t*(240 - 682*t + 18997*t^2)) + 
    mmH^3*(-184*s12^10 + 4048*s12^9*t + 4*s12^8*t*(212 + 8853*t) + 
      4*t^8*(-966 - 184*t + 55*t^2) + s12*t^7*(-7820 - 14052*t + 2733*t^2) + 
      3*s12^3*t^5*(-716 - 1580*t + 6329*t^2) + 
      12*s12^7*t*(210 + 847*t + 8095*t^2) + 
      s12^2*t^6*(-3352 - 26984*t + 10755*t^2) + 
      6*s12^6*t^2*(742 + 4060*t + 21517*t^2) + 
      4*s12^5*t^3*(-526 + 7741*t + 24121*t^2) + 
      s12^4*t^4*(-6788 + 24848*t + 38007*t^2)) + 
    mmH^4*(1104*s12^9 - 184*s12^8*(2 + 61*t) - 2*s12^7*t*(3496 + 44147*t) + 
      s12^3*t^4*(16736 + 22380*t - 22585*t^2) + 
      s12^2*t^5*(23516 + 69672*t - 7209*t^2) + 
      s12*t^6*(22168 + 36836*t - 4897*t^2) + 
      3*t^7*(2852 + 1280*t - 355*t^2) - 4*s12^6*t*(1149 + 10359*t + 
        53152*t^2) - 4*s12^5*t^2*(1802 + 21296*t + 61837*t^2) - 
      2*s12^4*t^3*(-2110 + 32334*t + 65637*t^2)) - 
    mmH^8*(8224*s12^5 + s12^4*(4816 + 44260*t) + 
      t^3*(-1144 + 904*t + 1161*t^2) + s12*t^2*(-3024 + 7688*t + 15771*t^2) + 
      s12^2*t*(-2616 + 17480*t + 63071*t^2) + 
      s12^3*(-736 + 15512*t + 83137*t^2)) + 
    mmH^7*(4612*s12^6 + 6*s12^5*(1144 + 9257*t) - 
      4*t^4*(957 + 740*t + 39*t^2) + 3*s12*t^3*(-3540 - 256*t + 1355*t^2) + 
      s12^2*t^2*(-10860 + 23776*t + 63991*t^2) + 
      s12^4*(-1104 + 30832*t + 151401*t^2) + 
      s12^3*t*(-5172 + 45552*t + 166321*t^2)) + 
    mmH^5*(-2300*s12^8 + s12^7*(2200 + 24617*t) + 
      s12*t^5*(-30584 - 48868*t + 287*t^2) + 
      4*t^6*(-2639 - 2021*t + 402*t^2) - 2*s12^2*t^4*(17390 + 33658*t + 
        2087*t^2) + 4*s12^3*t^3*(-4289 + 5002*t + 19824*t^2) + 
      4*s12^5*t*(627 + 19889*t + 75616*t^2) + 
      s12^6*(-184 + 22388*t + 151631*t^2) + 
      s12^4*t^2*(288 + 105908*t + 269019*t^2)))*
   canMINP[33, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*
   (s12 + t)^2) + (((2*I)/5)*(29*mmH^9*(-1 + t) + 
    mmH^8*(297 - 118*s12*(-1 + t) - 117*t - 68*t^2) + 
    20*s12^2*t*(10*s12^5 + 16*t^4 + 12*s12^4*(1 + 2*t) + 
      4*s12*t^3*(4 + 5*t) + s12^3*t*(28 + 11*t) + s12^2*t^2*(16 + 17*t)) + 
    mmH^7*(-590 + 135*s12^2*(-1 + t) - 681*t + 442*t^2 + 29*t^3 + 
      s12*(-1235 + 357*t + 274*t^2)) + 2*mmH^6*(-300 + 40*s12^3*(-1 + t) + 
      1255*t - 26*t^2 - 133*t^3 + 15*t^4 + s12^2*(828 + 55*t - 193*t^2) - 
      2*s12*(-640 - 851*t + 409*t^2 + 29*t^3)) - 
    2*mmH*s12*(-160*t^5 + 10*s12^6*(-5 + 7*t) + 40*s12*t^4*(-12 + 23*t) + 
      40*s12^2*t^3*(2 + 38*t + 5*t^2) + 2*s12^5*(-40 + 322*t + 75*t^2) + 
      s12^4*(-280 + 1290*t + 1146*t^2 + 55*t^3) + 
      s12^3*t*(-520 + 2310*t + 647*t^2 + 175*t^3)) + 
    2*mmH^2*(10*s12^7*(-1 + t) + 160*t^5 - 40*s12*t^4*(12 + t) + 
      s12^6*(-357 + 464*t + 15*t^2) + 20*s12^2*t^3*(-2 + 41*t + 40*t^2) + 
      2*s12^5*(-110 + 958*t + 333*t^2) + 2*s12^3*t*(-1040 + 3340*t - 61*t^2 + 
        710*t^3 + 25*t^4) + s12^4*(-1420 + 5215*t + 1928*t^2 + 527*t^3 + 
        45*t^4)) - mmH^5*(325*s12^4*(-1 + t) - 
      2*s12^3*(-57 - 905*t + 82*t^2) + s12^2*(4180 + 7294*t - 2064*t^2 + 
        66*t^3) + 2*t*(-520 + 1190*t - 243*t^2 + 95*t^3 + 10*t^4) + 
      2*s12*(-1480 + 5830*t + 212*t^2 - 597*t^3 + 50*t^4)) + 
    mmH^4*(306*s12^5*(-1 + t) + 20*t^3*(4 + 21*t + 8*t^2) + 
      s12^4*(-1799 + 3095*t + 104*t^2) + 4*s12^3*(730 + 2239*t - 64*t^2 + 
        91*t^3) + 4*s12*t*(-1040 + 2700*t - 586*t^2 + 30*t^3 + 15*t^4) + 
      4*s12^2*(-1460 + 5445*t + 369*t^2 - 249*t^3 + 170*t^4)) - 
    mmH^3*(127*s12^6*(-1 + t) + 80*t^4*(4 + 5*t) + 
      80*s12*t^3*(5 - 8*t + 2*t^2) + s12^5*(-1809 + 2423*t + 118*t^2) + 
      s12^4*(430 + 7129*t + 1646*t^2 + 211*t^3) + 
      4*s12^2*t*(-1560 + 4430*t - 854*t^2 + 605*t^3 + 95*t^4) + 
      4*s12^3*(-1440 + 5180*t + 761*t^2 + 219*t^3 + 175*t^4)))*
   canMINP[33, 3, {s12, t, mmH}])/((mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*t^3*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((2*I)*(48*mmH^5*(-1 + s12)*s12*(-1 + t)*t^2 + 4*s12*t*(s12 + t)^2*
     (10*s12^4 + (20 - 27*t)*t^3 + 5*s12^2*t*(-4 + 3*t) - 
      4*s12*t^2*(1 + 7*t) + 2*s12^3*(-6 + 13*t)) - 
    mmH^4*(9*s12^5*(-1 + t) - 25*(-1 + t)*t^4 + 9*s12^4*(1 - 5*t + 4*t^2) + 
      6*s12^3*t*(6 - 31*t + 25*t^2) + 2*s12^2*t^2*(3 - 29*t + 74*t^2) + 
      s12*t^2*(48 + 4*t - 173*t^2 + 25*t^3)) - 
    2*mmH*(2*s12^7*(-5 + 7*t) + t^5*(48 - 68*t + 27*t^2) + 
      s12^6*(40 - 78*t + 68*t^2) - 4*s12^2*t^3*(-16 - 54*t + 91*t^2 + 
        34*t^3) - s12*t^4*(-136 + 98*t + 8*t^2 + 47*t^3) - 
      2*s12^3*t^2*(72 - 394*t + 379*t^2 + 50*t^3) + 
      s12^4*t*(-176 + 820*t - 649*t^2 + 60*t^3) + 
      s12^5*(-56 + 318*t - 288*t^2 + 125*t^3)) + 
    mmH^3*(s12^6*(-1 + t) + t^4*(58 - 21*t - 45*t^2) + 
      s12^5*(-87 + 50*t + 13*t^2) + s12*t^3*(184 - 367*t - 78*t^2 + 45*t^3) + 
      s12^4*(58 - 373*t + 149*t^2 + 94*t^3) + 
      2*s12^3*t*(116 - 405*t + 262*t^2 + 99*t^3) + 
      s12^2*t^2*(300 - 486*t + 393*t^2 + 161*t^3)) + 
    2*mmH^2*(2*s12^7*(-1 + t) + s12^6*(17 - 22*t + 11*t^2) + 
      t^4*(4 - 59*t + 43*t^2 + 10*t^3) + s12^5*(52 + 109*t - 117*t^2 + 
        24*t^3) + s12^2*t^2*(24 - 186*t + 221*t^2 - 382*t^3 - 27*t^4) + 
      s12*t^3*(16 - 152*t + 215*t^2 - 73*t^3 - 10*t^4) - 
      4*s12^3*t*(-4 - 23*t - 75*t^2 + 146*t^3 + 4*t^4) + 
      s12^4*(4 + 141*t + 343*t^2 - 382*t^3 + 16*t^4)))*
   canMINP[33, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^4) - 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[33, 4, {s12, t, mmH}])/
  (s12*t^3) - ((4*I)*(2 + s12)*canMINP[33, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((4*I)*(mmH^3*(-1 + t)*(s12 + t) + 2*t*(6*s12^3 + 4*s12^2*(-1 + 7*t) + 
      t^2*(4 + 7*t) + s12*t*(2 + 29*t)) + 
    5*mmH^2*(2*s12^2*(-1 + t) + t*(8 - 5*t + t^2) + s12*(8 - 7*t + 3*t^2)) + 
    mmH*(-6*s12^3*(-1 + t) - 4*s12^2*(13 - 9*t + 7*t^2) + 
      s12*(16 - 126*t + 57*t^2 - 31*t^3) + t*(16 - 76*t + 29*t^2 - 9*t^3)))*
   canMINP[34, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3*(s12 + t)) - 
 ((4*I)*(8*mmH^4*(-1 + t) - 2*t*(6*s12^3 + s12^2*(4 - 10*t) + 
      s12*(10 - 9*t)*t + 2*t^2) - 2*mmH^3*(-4 + 6*s12*(-1 + t) - t + 9*t^2) + 
    mmH^2*(16 - 2*s12^2*(-1 + t) - 50*t + 39*t^2 + 7*t^3 + 
      4*s12*(1 - 3*t + 7*t^2)) + mmH*(6*s12^3*(-1 + t) + 2*(9 - 8*t)*t^2 - 
      2*s12^2*(6 - 11*t + 5*t^2) - s12*(16 - 58*t + 59*t^2 + 7*t^3)))*
   canMINP[34, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(-mmH + s12)*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((8*I)*((1 + mmH)*s12 + (2 + mmH)*t)*canMINP[34, 3, {t, s12, mmH}])/
  (t^3*(s12 + t)) + ((4*I)*(2*s12^2 - 5*(-mmH + s12 + t)^2 + 
    2*(-5*mmH + 6*s12 + 5*t))*canMINP[34, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((4*I)*(-5*s12^2 + 2*(mmH - 6*s12 - t) + 2*(-mmH + s12 + t)^2)*
   canMINP[34, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((I/4)*(180*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (10*s12^3 + 15*s12^2*t + 19*s12*t^2 + 20*t^3) - 
    4*mmH^10*(276*s12^3 + 4*s12^2*(-7 + 186*t) + t^2*(-28 + 193*t) + 
      2*s12*t*(-28 + 313*t)) - mmH*s12*t^2*(200*s12^9 + 760*s12^8*t + 
      80*t^7 + 20*s12*t^6*(14 + 12*t + 9*t^2) + 16*s12^7*(5 + 5*t + 78*t^2) + 
      s12^2*t^5*(340 + 1028*t + 717*t^2) + 2*s12^4*t^3*
       (-38 + 988*t + 793*t^2) + s12^3*t^4*(92 + 1820*t + 1247*t^2) + 
      s12^6*t*(200 + 564*t + 1397*t^2) + s12^5*t^2*(92 + 1428*t + 
        1585*t^2)) + mmH^9*(2668*s12^4 + s12^3*(-712 + 9693*t) + 
      4*t^2*(10 - 57*t + 284*t^2) + 4*s12^2*(10 - 427*t + 2954*t^2) + 
      s12*t*(80 - 1224*t + 5927*t^2)) - 
    mmH^4*(240*s12^9 - 8*s12^8*(10 + 249*t) - 2*s12^7*t*(228 + 5923*t) + 
      s12^3*t^4*(6176 + 24356*t - 40323*t^2) + 
      2*s12^4*t^3*(3882 + 6006*t - 22931*t^2) + 
      s12^2*t^5*(5588 + 25872*t - 22519*t^2) + 
      s12*t^6*(4872 + 10796*t - 7547*t^2) + t^7*(1860 + 1000*t - 1007*t^2) - 
      8*s12^5*t^2*(-769 - 771*t + 4393*t^2) - 
      4*s12^6*t*(-497 - 515*t + 5950*t^2)) + 
    mmH^3*(40*s12^10 - 880*s12^9*t + 4*s12^8*(20 - 1707*t)*t + 
      s12^4*t^4*(2044 - 640*t - 30325*t^2) + 
      s12^3*t^5*(652 + 7204*t - 20645*t^2) + 2*s12^6*t^2*
       (1122 + 2060*t - 11645*t^2) + s12^2*t^6*(808 + 9176*t - 9561*t^2) + 
      4*s12^7*t*(210 + 619*t - 4066*t^2) + 
      s12*t^7*(1700 + 3524*t - 2491*t^2) + 20*t^8*(42 + 8*t - 9*t^2) - 
      4*s12^5*t^3*(-686 + 77*t + 7466*t^2)) + 
    mmH^5*(612*s12^8 - s12^7*(584 + 1099*t) + 
      s12^4*t^2*(8608 + 8412*t - 25605*t^2) + 
      2*s12^2*t^4*(5122 + 18234*t - 14917*t^2) + 
      s12*t^5*(7032 + 17876*t - 12897*t^2) + s12^6*(40 - 3556*t - 6025*t^2) + 
      4*t^6*(577 + 645*t - 605*t^2) - 4*s12^5*t*(-703 + 1005*t + 2799*t^2) - 
      4*s12^3*t^3*(-2839 - 7658*t + 9520*t^2)) + 
    mmH^2*t*(160*s12^10 + 1880*s12^9*t - 160*t^8 + 
      40*s12*t^7*(-2 - 12*t + 9*t^2) + 8*s12^8*(-20 - 75*t + 684*t^2) + 
      s12^2*t^6*(740 - 772*t + 2201*t^2) + 4*s12^6*t^2*
       (9 + 380*t + 2473*t^2) + 2*s12^7*t*(-80 - 482*t + 4073*t^2) + 
      s12^3*t^5*(888 + 1048*t + 5681*t^2) + 
      s12^4*t^4*(-88 + 4140*t + 9491*t^2) + 
      s12^5*t^3*(-280 + 4684*t + 11289*t^2)) - 
    mmH^6*(1232*s12^7 + 4*s12^6*(-412 + 1295*t) + 
      s12^2*t^3*(9384 + 25100*t - 17095*t^2) + 
      s12^3*t^2*(7512 + 8980*t - 3453*t^2) + 
      4*s12*t^4*(1566 + 4225*t - 3026*t^2) + 
      2*t^5*(922 + 1764*t - 1559*t^2) + s12^5*(160 - 7928*t + 14425*t^2) + 
      s12^4*t*(2708 - 9028*t + 15973*t^2)) - 
    mmH^8*(3312*s12^5 + 4*s12^4*(-452 + 4005*t) + 
      t^3*(328 + 608*t + 97*t^2) + s12*t^2*(816 - 416*t + 4995*t^2) + 
      3*s12^2*t*(216 - 1488*t + 6173*t^2) + 
      s12^3*(160 - 5248*t + 26889*t^2)) + 
    mmH^7*(2388*s12^6 + 6*s12^5*(-392 + 2325*t) + 
      s12*t^3*(3300 + 7360*t - 3411*t^2) + 4*t^4*(251 + 628*t - 493*t^2) + 
      s12^2*t^2*(3828 + 2992*t + 7259*t^2) + 
      s12^3*t*(1772 - 8176*t + 28285*t^2) + 
      s12^4*(240 - 8672*t + 31149*t^2)))*canMINP[35, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/2)*(28*mmH^10*(s12 + t)^2 - 4*s12^3*t^3*(s12 + t)^2*
     (2*s12^3 - s12^2*t - 3*s12*t^2 - 4*t^3) - 
    4*mmH^9*(39*s12^3 + 12*s12*t*(-4 + 9*t) + 3*t^2*(-8 + 11*t) + 
      s12^2*(-24 + 109*t)) + mmH^7*(-184*s12^5 - 48*s12^4*(-23 + 33*t) + 
      s12^2*t*(112 + 6092*t - 4025*t^2) + s12^3*(32 + 4340*t - 3966*t^2) + 
      2*s12*t^2*(64 + 1790*t - 865*t^2) + t^3*(48 + 724*t - 291*t^2)) - 
    mmH^6*(132*s12^6 + s12^5*(1136 - 946*t) + 
      s12^3*t*(244 + 13164*t - 6993*t^2) + s12^4*(48 + 6568*t - 4523*t^2) + 
      s12*t^3*(412 + 4772*t - 1629*t^2) + 4*s12^2*t^2*
       (119 + 2959*t - 1182*t^2) + t^4*(132 + 668*t - 269*t^2)) + 
    mmH^5*(260*s12^7 - 8*s12^6*(-68 + 33*t) + 
      s12^2*t^3*(908 + 12220*t - 3757*t^2) + 
      2*s12^4*t*(122 + 7644*t - 3665*t^2) + 2*s12^3*t^2*
       (322 + 9714*t - 3567*t^2) + s12^5*(32 + 5392*t - 3389*t^2) + 
      s12*t^4*(700 + 3612*t - 1237*t^2) + t^5*(224 + 380*t - 209*t^2)) - 
    mmH^4*(156*s12^8 + s12^7*(72 - 299*t) + 
      s12^4*t^2*(428 + 17072*t - 6469*t^2) + 
      s12^5*t*(124 + 9920*t - 5057*t^2) + 2*s12^3*t^3*
       (352 + 7346*t - 2433*t^2) + s12^2*t^4*(816 + 6868*t - 2427*t^2) + 
      s12^6*(8 + 2312*t - 2303*t^2) + 2*s12*t^5*(330 + 858*t - 371*t^2) + 
      t^6*(236 + 148*t - 101*t^2)) + 
    mmH^3*(48*s12^9 + s12^7*(412 - 1609*t)*t - 4*s12^8*(4 + 105*t) + 
      s12^4*t^3*(296 + 8940*t - 3557*t^2) + 
      s12^5*t^2*(172 + 8396*t - 3361*t^2) + 
      s12^3*t^4*(224 + 5056*t - 2553*t^2) + 
      s12^6*t*(28 + 3508*t - 2493*t^2) + 2*s12^2*t^5*
       (122 + 976*t - 577*t^2) + s12*t^6*(308 + 552*t - 269*t^2) + 
      4*t^7*(34 + 8*t - 5*t^2)) - mmH*s12*t*(40*s12^9 + 152*s12^8*t + 
      16*t^7 + 24*s12^7*t*(-1 + 8*t) + s12^6*t^2*(-244 + 87*t) + 
      4*s12*t^6*(14 + 12*t + 5*t^2) + s12^2*t^5*(68 + 200*t + 115*t^2) + 
      2*s12^4*t^3*(-10 - 98*t + 119*t^2) + 
      s12^5*t^2*(-12 - 468*t + 131*t^2) + s12^3*t^4*(20 + 204*t + 249*t^2)) - 
    mmH^2*(8*s12^10 - 224*s12^9*t - 768*s12^8*t^2 + s12^7*(572 - 921*t)*t^2 + 
      32*t^8 + s12^5*t^3*(100 + 2972*t - 1241*t^2) + 
      s12^6*t^2*(32 + 2220*t - 861*t^2) + 4*s12^4*t^4*
       (11 + 383*t - 333*t^2) + s12^2*t^6*(-92 + 152*t - 283*t^2) + 
      8*s12*t^7*(4 + 12*t - 5*t^2) - 2*s12^3*t^5*(58 - 132*t + 435*t^2)) + 
    mmH^8*(300*s12^4 + s12^3*(-520 + 1219*t) + 2*t^2*(-4 - 208*t + 127*t^2) + 
      2*s12^2*(-4 - 728*t + 963*t^2) + s12*t*(-16 - 1352*t + 1201*t^2)))*
   canMINP[35, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^3*t^3*(s12 + t)^2) + 
 ((I/4)*(76*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (14*s12^3 + 13*s12^2*t + 13*s12*t^2 + 12*t^3) - 
    4*mmH^10*(114*s12^3 + 288*s12^2*t + 214*s12*t^2 + 65*t^3) - 
    mmH^6*(392*s12^7 - 1404*s12^6*t + s12^3*t^2*(5736 + 44724*t - 
        36703*t^2) + s12^2*t^3*(6616 + 40524*t - 28733*t^2) + 
      s12^4*t*(2124 + 24172*t - 24897*t^2) + s12^5*(96 + 5160*t - 9737*t^2) + 
      4*s12*t^4*(1010 + 4441*t - 3017*t^2) + 
      2*t^5*(566 + 1476*t - 1241*t^2)) + 
    mmH^9*(1028*s12^4 + s12^3*(72 + 3291*t) + 4*t^2*(6 + 67*t + 37*t^2) + 
      4*s12^2*(6 + 89*t + 799*t^2) + s12*t*(48 + 552*t + 1001*t^2)) - 
    mmH*s12*t^2*(120*s12^9 + 456*s12^8*t + 48*t^7 + 
      4*s12*t^6*(42 + 36*t + 35*t^2) + 16*s12^7*(5 + 9*t + 54*t^2) + 
      s12^2*t^5*(204 + 596*t + 487*t^2) + 2*s12^4*t^3*
       (-18 + 532*t + 619*t^2) + s12^3*t^4*(52 + 1020*t + 781*t^2) + 
      s12^6*t*(200 + 468*t + 1287*t^2) + s12^5*t^2*(116 + 820*t + 
        1483*t^2)) - mmH^8*(1120*s12^5 + 20*s12^4*(12 + 215*t) + 
      s12*t^2*(528 + 4312*t - 2199*t^2) + t^3*(216 + 1368*t - 733*t^2) + 
      s12^2*t*(408 + 4760*t - 299*t^2) + s12^3*(96 + 2056*t + 4747*t^2)) + 
    mmH^7*(684*s12^6 + 6*s12^5*(40 + 323*t) + 
      s12^3*t*(1220 + 15184*t - 9061*t^2) + 
      s12*t^3*(2220 + 12544*t - 8277*t^2) + 4*t^4*(161 + 692*t - 493*t^2) + 
      s12^4*(144 + 4560*t - 125*t^2) - 3*s12^2*t^2*(-884 - 6880*t + 
        4769*t^2)) - mmH^4*(144*s12^9 - 24*s12^8*(2 + 61*t) - 
      126*s12^7*t*(-8 + 81*t) + s12^3*t^4*(4320 + 35932*t - 37901*t^2) + 
      2*s12^4*t^3*(3158 + 21338*t - 26217*t^2) + 
      s12^2*t^5*(3468 + 22216*t - 17789*t^2) + 
      4*s12^5*t^2*(1390 + 8496*t - 11393*t^2) + 
      s12*t^6*(2936 + 7476*t - 5653*t^2) + t^7*(1116 + 640*t - 765*t^2) - 
      4*s12^6*t*(-479 - 3229*t + 6784*t^2)) + 
    mmH^3*(24*s12^10 - 528*s12^9*t - 28*s12^8*t*(-4 + 159*t) + 
      s12^4*t^4*(1364 + 12464*t - 27491*t^2) + 
      s12^3*t^5*(436 + 9940*t - 15847*t^2) + 2*s12^6*t^2*
       (1062 + 6364*t - 11667*t^2) + 4*s12^7*t*(210 + 1039*t - 3217*t^2) + 
      3*s12^2*t^6*(168 + 2264*t - 2293*t^2) + 
      s12*t^7*(1020 + 2228*t - 1873*t^2) + 4*t^8*(126 + 24*t - 35*t^2) - 
      4*s12^5*t^3*(-550 - 3967*t + 7709*t^2)) + 
    mmH^5*(300*s12^8 - 5*s12^7*(24 + 473*t) + 
      s12^4*t^2*(7264 + 51004*t - 52823*t^2) + 
      2*s12^2*t^4*(3398 + 19970*t - 14605*t^2) + 
      s12^6*(24 + 3196*t - 14043*t^2) + 4*s12^3*t^3*(2165 + 14766*t - 
        12784*t^2) + s12*t^5*(4312 + 14516*t - 10347*t^2) + 
      4*t^6*(347 + 457*t - 458*t^2) - 4*s12^5*t*(-625 - 5627*t + 8560*t^2)) + 
    mmH^2*t*(96*s12^10 + 1128*s12^9*t - 96*t^8 + 
      8*s12*t^7*(-6 - 36*t + 35*t^2) + 8*s12^8*(-20 - 69*t + 444*t^2) + 
      s12^2*t^6*(444 - 564*t + 1595*t^2) + 4*s12^6*t^2*
       (31 - 480*t + 2409*t^2) + 2*s12^7*t*(-80 - 882*t + 3353*t^2) + 
      s12^3*t^5*(520 - 40*t + 3839*t^2) + 
      s12^4*t^4*(-40 + 412*t + 7161*t^2) + 
      s12^5*t^3*(-40 - 532*t + 10187*t^2)))*canMINP[35, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) - 
 ((I/5)*(53*mmH^3*(-1 + t) + mmH^2*(370 + 79*s12*(-1 + t) - 223*t - 43*t^2) + 
    10*t*(12*s12^2 + t*(4 + 5*t) + s12*(-8 + 30*t)) - 
    2*mmH*(-100 + 30*s12^2*(-1 + t) + 425*t - 238*t^2 + 25*t^3 + 
      s12*(190 - 101*t + 75*t^2)))*canMINP[35, 3, {s12, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (I*(21*mmH^3*(-1 + t) + 2*t*(12*s12^2 + s12*(8 - 6*t) + (12 - 13*t)*t) + 
    mmH^2*(42 - 5*s12*(-1 + t) - 17*t - 37*t^2) - 
    2*mmH*(-20 + 6*s12^2*(-1 + t) + 77*t - 57*t^2 - 4*t^3 - 
      3*s12*(-2 + t + t^2)))*canMINP[35, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[35, 4, {s12, t, mmH}])/
  (s12*t^3) + ((6*I)*(2 + s12)*canMINP[35, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 ((I/6)*(180*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (10*s12^3 + 15*s12^2*t + 19*s12*t^2 + 20*t^3) - 
    4*mmH^10*(284*s12^3 + 4*s12^2*(-7 + 190*t) + t^2*(-28 + 193*t) + 
      2*s12*t*(-28 + 317*t)) - mmH*s12*t^2*(200*s12^9 + 760*s12^8*t + 
      80*t^7 + 20*s12*t^6*(14 + 12*t + 9*t^2) + 16*s12^7*(5 + 5*t + 76*t^2) + 
      s12^2*t^5*(340 + 1028*t + 717*t^2) + 2*s12^4*t^3*
       (-38 + 972*t + 777*t^2) + s12^3*t^4*(92 + 1820*t + 1247*t^2) + 
      s12^6*t*(200 + 532*t + 1301*t^2) + s12^5*t^2*(92 + 1364*t + 
        1489*t^2)) - mmH^4*(240*s12^9 - 8*s12^8*(10 + 233*t) - 
      2*s12^7*t*(164 + 5251*t) + s12^3*t^4*(6176 + 25380*t - 38979*t^2) + 
      s12^2*t^5*(5588 + 26000*t - 22391*t^2) + 
      2*s12^4*t^3*(3882 + 7222*t - 20755*t^2) + 
      s12*t^6*(4872 + 10796*t - 7547*t^2) + 8*s12^5*t^2*
       (769 + 1075*t - 3609*t^2) + t^7*(1860 + 1000*t - 1007*t^2) - 
      4*s12^6*t*(-497 - 771*t + 4862*t^2)) + 
    mmH^9*(2828*s12^4 + s12^3*(-680 + 10173*t) + 
      4*t^2*(10 - 57*t + 284*t^2) + 4*s12^2*(10 - 411*t + 3074*t^2) + 
      s12*t*(80 - 1192*t + 6087*t^2)) + 
    mmH^3*(40*s12^10 - 880*s12^9*t + 4*s12^8*(20 - 1659*t)*t + 
      s12^4*t^4*(2044 + 256*t - 29109*t^2) + 
      s12^3*t^5*(652 + 7396*t - 20453*t^2) + 2*s12^6*t^2*
       (1122 + 2508*t - 10301*t^2) + s12^2*t^6*(808 + 9176*t - 9561*t^2) + 
      4*s12^7*t*(210 + 667*t - 3762*t^2) + 
      s12*t^7*(1700 + 3524*t - 2491*t^2) + 20*t^8*(42 + 8*t - 9*t^2) - 
      4*s12^5*t^3*(-686 - 275*t + 6794*t^2)) + 
    mmH^5*(644*s12^8 - 3*s12^7*(184 + 121*t) + 
      s12^4*t^2*(8608 + 11740*t - 17637*t^2) + 
      2*s12^2*t^4*(5122 + 18522*t - 14549*t^2) + 
      s12*t^5*(7032 + 17908*t - 12865*t^2) + s12^6*(40 - 2980*t - 2217*t^2) + 
      4*t^6*(577 + 645*t - 605*t^2) - 4*s12^5*t*(-703 + 453*t + 807*t^2) - 
      4*s12^3*t^3*(-2839 - 8210*t + 8568*t^2)) + 
    mmH^2*t*(160*s12^10 + 1880*s12^9*t - 160*t^8 + 
      40*s12*t^7*(-2 - 12*t + 9*t^2) + 8*s12^8*(-20 - 75*t + 668*t^2) + 
      5*s12^5*t^3*(-56 + 860*t + 2149*t^2) + 
      s12^2*t^6*(740 - 772*t + 2201*t^2) + 4*s12^6*t^2*
       (9 + 284*t + 2265*t^2) + 2*s12^7*t*(-80 - 546*t + 3801*t^2) + 
      s12^3*t^5*(888 + 1048*t + 5681*t^2) + 
      s12^4*t^4*(-88 + 4012*t + 9363*t^2)) - 
    mmH^6*(1392*s12^7 + 4*s12^6*(-380 + 1727*t) + 
      s12^2*t^3*(9384 + 26124*t - 15367*t^2) + 
      4*s12*t^4*(1566 + 4257*t - 2986*t^2) + 
      2*t^5*(922 + 1764*t - 1559*t^2) + 3*s12^3*t^2*(2504 + 3804*t + 
        737*t^2) + s12^5*(160 - 6904*t + 20089*t^2) + 
      s12^4*t*(2708 - 6596*t + 24165*t^2)) - 
    mmH^8*(3632*s12^5 + 4*s12^4*(-420 + 4357*t) + 
      t^3*(328 + 608*t + 97*t^2) + s12*t^2*(816 - 288*t + 5315*t^2) + 
      s12^2*t*(648 - 4080*t + 19927*t^2) + 
      s12^3*(160 - 4864*t + 29065*t^2)) + 
    mmH^7*(2708*s12^6 + 6*s12^5*(-360 + 2677*t) + 
      s12*t^3*(3300 + 7552*t - 3091*t^2) + 4*t^4*(251 + 628*t - 493*t^2) + 
      s12^2*t^2*(3828 + 3888*t + 9371*t^2) + 
      s12^3*t*(1772 - 6768*t + 33021*t^2) + 
      s12^4*(240 - 7776*t + 35885*t^2)))*canMINP[36, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 ((I/3)*(28*mmH^10*(s12 + t)^2 - 4*s12^3*t^3*(s12 + t)^2*
     (2*s12^3 - s12^2*t - 3*s12*t^2 - 4*t^3) - 
    4*mmH^9*(35*s12^3 + 8*s12*t*(-5 + 13*t) + t^2*(-20 + 33*t) + 
      s12^2*(-20 + 101*t)) + mmH^7*(-24*s12^5 + s12^4*(944 - 960*t) + 
      s12^2*t*(112 + 5228*t - 3529*t^2) + s12^3*(32 + 3716*t - 3102*t^2) + 
      2*s12*t^2*(64 + 1542*t - 817*t^2) + t^3*(48 + 628*t - 291*t^2)) - 
    mmH^6*(292*s12^6 + s12^5*(976 - 50*t) + 
      s12^3*t*(244 + 11420*t - 5489*t^2) + s12^4*(48 + 5672*t - 2779*t^2) + 
      s12*t^3*(412 + 4212*t - 1565*t^2) + 4*s12^2*t^2*
       (119 + 2583*t - 1042*t^2) + t^4*(132 + 604*t - 269*t^2)) + 
    mmH^5*(340*s12^7 + 8*s12^6*(58 + 55*t) + 
      s12^2*t^3*(908 + 10892*t - 3453*t^2) + 2*s12^3*t^2*
       (322 + 8538*t - 2903*t^2) + 2*s12^4*t*(122 + 6676*t - 2489*t^2) + 
      s12^5*(32 + 4688*t - 1453*t^2) + s12*t^4*(700 + 3308*t - 1221*t^2) + 
      t^5*(224 + 364*t - 209*t^2)) - mmH^4*(172*s12^8 + s12^7*(56 - 11*t) + 
      s12^4*t^2*(428 + 15024*t - 4837*t^2) + 
      s12^5*t*(124 + 8720*t - 3009*t^2) + s12^2*t^4*(816 + 6292*t - 
        2363*t^2) + 2*s12^3*t^3*(352 + 6530*t - 2145*t^2) + 
      s12^6*(8 + 2024*t - 1103*t^2) + 2*s12*t^5*(330 + 826*t - 371*t^2) + 
      t^6*(236 + 148*t - 101*t^2)) + mmH^3*(48*s12^9 - 4*s12^8*(4 + 93*t) - 
      7*s12^7*t*(-52 + 175*t) + s12^4*t^3*(296 + 7852*t - 3013*t^2) + 
      s12^3*t^4*(224 + 4512*t - 2457*t^2) + 
      s12^5*t^2*(172 + 7420*t - 2273*t^2) + 
      s12^6*t*(28 + 3124*t - 1517*t^2) + 2*s12^2*t^5*
       (122 + 928*t - 577*t^2) + s12*t^6*(308 + 552*t - 269*t^2) + 
      4*t^7*(34 + 8*t - 5*t^2)) - mmH*s12*t*(40*s12^9 + 152*s12^8*t + 
      16*t^7 + 3*s12^6*t^2*(-76 + 13*t) + 8*s12^7*t*(-3 + 22*t) + 
      4*s12*t^6*(14 + 12*t + 5*t^2) + s12^5*t^2*(-12 - 420*t + 83*t^2) + 
      2*s12^4*t^3*(-10 - 74*t + 111*t^2) + s12^2*t^5*(68 + 200*t + 115*t^2) + 
      s12^3*t^4*(20 + 220*t + 249*t^2)) - 
    mmH^2*(8*s12^10 - 224*s12^9*t - 720*s12^8*t^2 + s12^7*(524 - 697*t)*t^2 + 
      32*t^8 + s12^5*t^3*(100 + 2604*t - 985*t^2) + 
      s12^6*t^2*(32 + 1996*t - 493*t^2) + 4*s12^4*t^4*
       (11 + 319*t - 317*t^2) + s12^2*t^6*(-92 + 152*t - 283*t^2) + 
      8*s12*t^7*(4 + 12*t - 5*t^2) - 2*s12^3*t^5*(58 - 100*t + 435*t^2)) + 
    mmH^8*(220*s12^4 + 5*s12^3*(-88 + 199*t) + 2*t^2*(-4 - 176*t + 127*t^2) + 
      2*s12^2*(-4 - 616*t + 859*t^2) + s12*t*(-16 - 1144*t + 1137*t^2)))*
   canMINP[36, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH - t)^3*t^3*(s12 + t)^2) - 
 ((I/6)*(76*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (14*s12^3 + 13*s12^2*t + 13*s12*t^2 + 12*t^3) - 
    4*mmH^10*(114*s12^3 + 288*s12^2*t + 214*s12*t^2 + 65*t^3) - 
    mmH^6*(392*s12^7 - 1404*s12^6*t + s12^3*t^2*(5736 + 44724*t - 
        36703*t^2) + s12^2*t^3*(6616 + 40524*t - 28733*t^2) + 
      s12^4*t*(2124 + 24172*t - 24897*t^2) + s12^5*(96 + 5160*t - 9737*t^2) + 
      4*s12*t^4*(1010 + 4441*t - 3017*t^2) + 
      2*t^5*(566 + 1476*t - 1241*t^2)) + 
    mmH^9*(1028*s12^4 + s12^3*(72 + 3291*t) + 4*t^2*(6 + 67*t + 37*t^2) + 
      4*s12^2*(6 + 89*t + 799*t^2) + s12*t*(48 + 552*t + 1001*t^2)) - 
    mmH*s12*t^2*(120*s12^9 + 456*s12^8*t + 48*t^7 + 
      4*s12*t^6*(42 + 36*t + 35*t^2) + 16*s12^7*(5 + 9*t + 54*t^2) + 
      s12^2*t^5*(204 + 596*t + 487*t^2) + 2*s12^4*t^3*
       (-18 + 532*t + 619*t^2) + s12^3*t^4*(52 + 1020*t + 781*t^2) + 
      s12^6*t*(200 + 468*t + 1287*t^2) + s12^5*t^2*(116 + 820*t + 
        1483*t^2)) - mmH^8*(1120*s12^5 + 20*s12^4*(12 + 215*t) + 
      s12*t^2*(528 + 4312*t - 2199*t^2) + t^3*(216 + 1368*t - 733*t^2) + 
      s12^2*t*(408 + 4760*t - 299*t^2) + s12^3*(96 + 2056*t + 4747*t^2)) + 
    mmH^7*(684*s12^6 + 6*s12^5*(40 + 323*t) + 
      s12^3*t*(1220 + 15184*t - 9061*t^2) + 
      s12*t^3*(2220 + 12544*t - 8277*t^2) + 4*t^4*(161 + 692*t - 493*t^2) + 
      s12^4*(144 + 4560*t - 125*t^2) - 3*s12^2*t^2*(-884 - 6880*t + 
        4769*t^2)) - mmH^4*(144*s12^9 - 24*s12^8*(2 + 61*t) - 
      126*s12^7*t*(-8 + 81*t) + s12^3*t^4*(4320 + 35932*t - 37901*t^2) + 
      2*s12^4*t^3*(3158 + 21338*t - 26217*t^2) + 
      s12^2*t^5*(3468 + 22216*t - 17789*t^2) + 
      4*s12^5*t^2*(1390 + 8496*t - 11393*t^2) + 
      s12*t^6*(2936 + 7476*t - 5653*t^2) + t^7*(1116 + 640*t - 765*t^2) - 
      4*s12^6*t*(-479 - 3229*t + 6784*t^2)) + 
    mmH^3*(24*s12^10 - 528*s12^9*t - 28*s12^8*t*(-4 + 159*t) + 
      s12^4*t^4*(1364 + 12464*t - 27491*t^2) + 
      s12^3*t^5*(436 + 9940*t - 15847*t^2) + 2*s12^6*t^2*
       (1062 + 6364*t - 11667*t^2) + 4*s12^7*t*(210 + 1039*t - 3217*t^2) + 
      3*s12^2*t^6*(168 + 2264*t - 2293*t^2) + 
      s12*t^7*(1020 + 2228*t - 1873*t^2) + 4*t^8*(126 + 24*t - 35*t^2) - 
      4*s12^5*t^3*(-550 - 3967*t + 7709*t^2)) + 
    mmH^5*(300*s12^8 - 5*s12^7*(24 + 473*t) + 
      s12^4*t^2*(7264 + 51004*t - 52823*t^2) + 
      2*s12^2*t^4*(3398 + 19970*t - 14605*t^2) + 
      s12^6*(24 + 3196*t - 14043*t^2) + 4*s12^3*t^3*(2165 + 14766*t - 
        12784*t^2) + s12*t^5*(4312 + 14516*t - 10347*t^2) + 
      4*t^6*(347 + 457*t - 458*t^2) - 4*s12^5*t*(-625 - 5627*t + 8560*t^2)) + 
    mmH^2*t*(96*s12^10 + 1128*s12^9*t - 96*t^8 + 
      8*s12*t^7*(-6 - 36*t + 35*t^2) + 8*s12^8*(-20 - 69*t + 444*t^2) + 
      s12^2*t^6*(444 - 564*t + 1595*t^2) + 4*s12^6*t^2*
       (31 - 480*t + 2409*t^2) + 2*s12^7*t*(-80 - 882*t + 3353*t^2) + 
      s12^3*t^5*(520 - 40*t + 3839*t^2) + 
      s12^4*t^4*(-40 + 412*t + 7161*t^2) + 
      s12^5*t^3*(-40 - 532*t + 10187*t^2)))*canMINP[36, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 (((4*I)/15)*(111*mmH^3*(-1 + t) + mmH^2*(570 + 13*s12*(-1 + t) - 321*t - 
      141*t^2) + 10*t*(6*s12^2 - 3*(-4 + t)*t + 4*s12*(-1 + 4*t)) - 
    2*mmH*(15*s12^2*(-1 + t) + 2*s12*(110 - 71*t + 20*t^2) + 
      3*(-60 + 235*t - 142*t^2 + 5*t^3)))*canMINP[36, 3, {s12, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (((4*I)/3)*(29*mmH^3*(-1 + t) - mmH^2*(-1 + t)*(94 + 11*s12 + 45*t) + 
    2*t*(6*s12^2 - 4*s12*(-1 + t) + (16 - 13*t)*t) + 
    mmH*(72 - 6*s12^2*(-1 + t) - 270*t + 182*t^2 + 4*t^3 + 
      4*s12*(-12 + 10*t + t^2)))*canMINP[36, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (((8*I)/3)*(s12 + s12^2 - 6*(-mmH + s12 + t) + 3*(-mmH + s12 + t)^2)*
   canMINP[36, 4, {s12, t, mmH}])/(s12*t^3) - 
 (((8*I)/3)*(mmH + 5*s12 + 3*s12^2 - t + (-mmH + s12 + t)^2)*
   canMINP[36, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((I/8)*(228*mmH^11*(s12 + t)^2 + 4*s12^3*t^4*(s12 + t)^2*
     (26*s12^3 + 47*s12^2*t + 95*s12*t^2 + 68*t^3) - 
    4*mmH^10*(302*s12^3 + 8*s12^2*(-2 + 99*t) + t^2*(-16 + 203*t) + 
      2*s12*t*(-16 + 289*t)) - mmH^6*(1656*s12^7 - 4*s12^6*(336 + 4045*t) + 
      s12^4*t*(8324 + 66052*t - 143467*t^2) + 
      s12^3*t^2*(22776 + 139420*t - 142549*t^2) + 
      s12^5*(544 + 9976*t - 78483*t^2) + s12^2*t^3*(28808 + 139108*t - 
        74143*t^2) + 4*s12*t^4*(4966 + 16555*t - 5391*t^2) + 
      2*t^5*(3026 + 5900*t - 2195*t^2)) - 
    mmH^4*(816*s12^9 + 2*s12^7*(1016 - 30173*t)*t - 136*s12^8*(2 + 61*t) + 
      s12^3*t^4*(17056 + 117300*t - 101439*t^2) + 
      2*s12^4*t^3*(10994 + 62654*t - 97731*t^2) + 
      4*s12^5*t^2*(4538 + 24936*t - 54471*t^2) + 
      4*s12^6*t*(1493 + 9359*t - 38184*t^2) + 
      s12^2*t^5*(17220 + 87800*t - 31359*t^2) + 
      3*s12*t^6*(5432 + 11476*t - 2845*t^2) + 
      t^7*(6324 + 3232*t - 1375*t^2)) + 
    mmH^7*(1412*s12^6 - 2*s12^5*(408 + 3053*t) + 
      s12^3*t*(5612 + 41456*t - 57415*t^2) + 
      s12^2*t^2*(11956 + 64288*t - 47953*t^2) + 
      s12^4*(816 + 8624*t - 32111*t^2) + s12*t^3*(10340 + 42112*t - 
        17623*t^2) + 4*t^4*(795 + 2460*t - 863*t^2)) + 
    mmH^3*(136*s12^10 - 2992*s12^9*t - 4*s12^8*t*(-52 + 6387*t) + 
      s12^4*t^4*(4700 + 25168*t - 90769*t^2) + 
      2*s12^6*t^2*(3330 + 20180*t - 58577*t^2) + 
      s12^3*t^5*(636 + 25148*t - 37005*t^2) + 
      4*s12^5*t^3*(1906 + 11021*t - 32091*t^2) + 
      s12^2*t^6*(2344 + 27352*t - 11333*t^2) + 
      12*s12^7*t*(210 + 1087*t - 6045*t^2) + 
      s12*t^7*(5780 + 11356*t - 3067*t^2) + 4*t^8*(714 + 136*t - 65*t^2)) - 
    mmH^8*(2144*s12^5 + 4*s12^4*(-76 + 1457*t) + 
      s12^2*t*(2120 + 11816*t - 8473*t^2) + 
      s12*t^2*(2608 + 12456*t - 5981*t^2) + t^3*(1032 + 4264*t - 1023*t^2) + 
      s12^3*(544 + 3320*t + 2009*t^2)) + 
    mmH^9*(2348*s12^4 + 3*s12^3*(-56 + 2547*t) + 68*t^2*(2 + 9*t + 11*t^2) + 
      4*s12^2*(34 + 27*t + 1729*t^2) + s12*t*(272 + 888*t + 2131*t^2)) - 
    mmH*s12*t^2*(680*s12^9 + 2584*s12^8*t + 272*t^7 + 
      4*s12*t^6*(238 + 204*t + 65*t^2) + 16*s12^7*(15 + 11*t + 286*t^2) + 
      s12^2*t^5*(1156 + 4028*t + 1133*t^2) + 2*s12^4*t^3*
       (-70 + 3324*t + 2233*t^2) + s12^3*t^4*(380 + 7540*t + 2351*t^2) + 
      s12^6*t*(600 + 572*t + 5773*t^2) + s12^5*t^2*(316 + 2716*t + 
        5849*t^2)) + mmH^2*t*(544*s12^10 + 6392*s12^9*t - 544*t^8 + 
      8*s12*t^7*(-34 - 204*t + 65*t^2) + 8*s12^8*(-60 - 231*t + 2516*t^2) + 
      s12^2*t^6*(2516 - 1756*t + 2825*t^2) + 
      s12^3*t^5*(3288 + 6792*t + 8389*t^2) + 4*s12^6*t^2*
       (53 - 1808*t + 10595*t^2) + 2*s12^7*t*(-240 - 3478*t + 17323*t^2) + 
      s12^4*t^4*(392 + 13460*t + 21907*t^2) + 
      s12^5*t^3*(-440 + 4420*t + 38297*t^2)) + 
    mmH^5*(1700*s12^8 - s12^7*(1000 + 15023*t) + 
      s12^4*t^2*(25504 + 151860*t - 232125*t^2) + 
      s12^6*(136 + 6260*t - 89705*t^2) + 4*s12^5*t*(2123 + 15425*t - 
        48396*t^2) + 6*s12^2*t^4*(5238 + 24674*t - 10205*t^2) + 
      3*s12*t^5*(7640 + 20084*t - 5395*t^2) + 
      4*t^6*(1945 + 2059*t - 810*t^2) - 4*s12^3*t^3*(-8359 - 48362*t + 
        40312*t^2)))*canMINP[37, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^4*t^3*(s12 + t)^2) + 
 (((4*I)/5)*(29*mmH^5*(-1 + t) + mmH^4*(90 - 71*s12*(-1 + t) - 59*t - 
      39*t^2) + 10*t^2*(2*s12^3 + s12^2*(-8 + t) + 16*t^2 + 4*s12*t^2) + 
    mmH^3*(40 + 55*s12^2*(-1 + t) - 230*t + 208*t^2 - 10*t^3 + 
      4*s12*(-70 + 51*t + 17*t^2)) - mmH^2*(13*s12^3*(-1 + t) + 
      10*t^2*(8 + t - 2*t^2) + s12^2*(-290 + 231*t + 19*t^2) - 
      4*s12*(-20 + 115*t - 99*t^2 + 5*t^3)) - 
    2*mmH*(20*t^3*(-2 + 3*t) + 10*s12*t^2*(-8 + t^2) + 
      s12^3*(50 - 43*t + 5*t^2) + s12^2*(-20 + 115*t - 84*t^2 + 5*t^3)))*
   canMINP[37, 3, {s12, t, mmH}])/((mmH - s12)^2*s12*(mmH*(-1 + t) - 2*t)*
   t^3) + ((4*I)*(5*mmH^3*(-1 + t)*(s12 + t)^2 - 
    mmH^2*(s12 + t)^2*(-10 + s12*(-1 + t) + 5*t + 9*t^2) - 
    2*t^2*(2*s12^3 + 8*s12*t*(2 + t) + t^2*(-8 + 5*t) + s12^2*(8 + 5*t)) + 
    2*mmH*(s12^3*(-2 + t + t^2) + t^2*(4 - 11*t + 9*t^2 + 2*t^3) + 
      s12^2*(4 - 23*t + 21*t^2 + 2*t^3) + s12*t*(8 - 40*t + 37*t^2 + 3*t^3)))*
   canMINP[37, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3*
   (s12 + t)^2) - ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[37, 4, {s12, t, mmH}])/(s12*t^3) - 
 ((8*I)*(2 + s12)*canMINP[37, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((I/10)*(mmH^5*(-1 + t)*(-251*t + s12*(-731 + 251*t)) + 
    40*t*(96*s12^4 + (64 - 81*t)*t^2 + 16*s12^3*(-16 + 19*t) + 
      s12*t*(192 - 307*t + 81*t^2) + 2*s12^2*(64 - 225*t + 141*t^2)) + 
    mmH^4*(-3*s12^2*(589 - 618*t + 29*t^2) + 2*t*(-206 + 89*t + 233*t^2) + 
      s12*(-1852 + 2003*t + 1275*t^2 - 466*t^3)) - 
    20*mmH*(48*s12^4*(-2 + 3*t) + t^2*(192 - 361*t - 70*t^2) + 
      4*s12^3*(64 + 3*t + 107*t^2) + s12*t*(64 - 743*t + 231*t^2 + 70*t^3) + 
      2*s12^2*(-64 - 191*t + 271*t^2 + 180*t^3)) + 
    4*mmH^2*(120*s12^4*(-1 + t) + 10*s12^3*(-143 + 199*t + 28*t^2) + 
      2*t*(-170 - 160*t - 417*t^2 + 35*t^3) + 
      s12^2*(2610 - 3493*t + 4618*t^2 + 135*t^3) + 
      s12*(-340 + 470*t - 627*t^2 + 1369*t^3 - 70*t^4)) + 
    mmH^3*(60*s12^3*(29 - 30*t + t^2) + 2*s12^2*(2197 - 2336*t - 1601*t^2 + 
        60*t^3) - t*(2380 - 4288*t + 1689*t^2 + 85*t^3) + 
      s12*(-4300 + 8182*t - 10215*t^2 + 1184*t^3 + 85*t^4)))*
   canMINP[38, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*s12*(mmH*(-1 + t) - 2*t)*
   (s12*(-1 + t) - t)*t^3) + 
 ((I/2)*(43*mmH^6*(-1 + t)^2 - mmH^5*(-1 + t)*(-236 + 170*t + 117*t^2 + 
      s12*(-94 + 46*t)) + 8*t*(96*s12^4 + (32 - 7*t)*t^3 + 
      16*s12^3*(16 + 5*t) + s12^2*(128 + 318*t - 54*t^2) + 
      s12*t*(64 + 175*t - 45*t^2)) - 4*mmH*(48*s12^4*(-2 + 3*t) + 
      4*s12^3*(-64 + 93*t + 37*t^2) + s12^2*(-128 + 386*t + 410*t^2 - 
        60*t^3) + s12*t*(192 + 483*t + 217*t^2 - 58*t^3) + 
      t^2*(128 + 94*t + 43*t^2 + 6*t^3)) + 
    mmH^4*(180 + 16*t - 889*t^2 + 634*t^3 + 79*t^4 + 
      3*s12^2*(37 - 42*t + 5*t^2) + s12*(462 - 690*t + 55*t^2 + 77*t^3)) - 
    mmH^3*(-240 + 840*t - 1328*t^2 + 448*t^3 + 505*t^4 + 5*t^5 + 
      12*s12^3*(-3 + 2*t + t^2) + 2*s12^2*(109 - 218*t + 7*t^2 + 6*t^3) + 
      s12*(172 - 412*t - 667*t^2 + 422*t^3 + 5*t^4)) + 
    4*mmH^2*(24*s12^4*(-1 + t) + s12^3*(-98 + 82*t + 40*t^2) + 
      s12^2*(-258 + 145*t + 20*t^2 + 3*t^3) + 
      s12*(-188 + 180*t - 51*t^2 + 149*t^3 - 4*t^4) + 
      t*(-64 + 211*t - 123*t^2 + 179*t^3 + 9*t^4)))*
   canMINP[38, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(mmH^3*(4*s12^2*(-1 + t) - 15*t^2 + s12*t*(-7 + 3*t)) + 
    mmH^2*(s12*(8 - 19*t)*t + 4*t^2*(25 + 6*t) + s12^2*(4 - 7*t + 3*t^2)) + 
    4*mmH*(-3*t^2*(9 + 16*t) + s12^2*(2 - 3*t + t^2) + 
      s12*t*(23 - 10*t + 6*t^2)) - 4*t*(17*s12^2*(-1 + t) + 32*(2 - 3*t)*t + 
      s12*(64 - 81*t + 24*t^2)))*canMINP[38, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*s12*(s12*(-1 + t) - t)*t^3) + 
 (I*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[38, 4, {s12, t, mmH}])/
  (s12*t^3) + (I*(2 + s12)*canMINP[38, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((I/2)*(mmH^2*t*(4*s12^2 + 7*s12*t + 3*t^2) + 
    mmH*(4*s12^3*(-4 + t) - 3*t^4 - 4*s12^2*t*(9 + t) - 
      5*s12*t^2*(4 + 3*t)) + 2*s12*(-4*s12^3*(-2 + t) + 18*s12^2*t + 3*t^4 + 
      s12*t^2*(10 + 9*t)))*canMINP[39, 2, {s12, t, mmH}])/
  (s12*(-mmH + s12)*t^3*(s12 + t)^2) - 
 ((I/2)*(mmH^2*(s12^2*(48 - 32*t) + 3*s12*(20 - 21*t)*t + (12 - 25*t)*t^2) + 
    mmH*(2*t^3*(2 + 3*t) + 4*s12^3*(-12 + 7*t) + 8*s12^2*t*(-9 + 10*t) + 
      5*s12*t^2*(-4 + 11*t)) + mmH^3*(4*s12*(-4 + 3*t) + t*(-16 + 15*t)) - 
    2*(4*s12^4*(-2 + t) - 2*t^5 + s12*t^3*(2 + t) + 2*s12^3*t*(-7 + 8*t) + 
      s12^2*t^2*(-4 + 15*t)))*canMINP[39, 2, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)^2*s12*t^3*(s12 + t)) - 
 ((I/2)*(mmH^2*s12*(10*s12^2 + 21*s12*t + 11*t^2) + 
    2*t*(-3*s12^2*(-8 + t)*t + 2*t^3 + s12^3*(6 + t) + 
      2*s12*t^2*(10 + 3*t)) - mmH*(4*t^3 + 3*s12^3*(4 + 5*t) + 
      3*s12^2*t*(16 + 7*t) + 2*s12*t^2*(20 + 13*t)))*
   canMINP[39, 2, {t, s12, mmH}])/(s12*(mmH - t)*t^3*(s12 + t)^2) - 
 ((I/20)*(23*mmH^4*(-1 + t) + 20*t^2*(2*s12 + t) + 
    mmH^3*(110 - 51*s12*(-1 + t) - 78*t - 8*t^2) - 
    10*mmH*t*(4*s12^2 + t - 5*t^2 + s12*(-2 + 6*t)) + 
    mmH^2*(120 + 20*s12^2*(-1 + t) - 420*t + 231*t^2 - 45*t^3 + 
      4*s12*(5 + 18*t + 5*t^2)))*canMINP[39, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((I/4)*(mmH^4*(-1 + t) + 4*t^2*(2*s12 + t) + 
    mmH^3*(-30 + s12 + 14*t - s12*t - 4*t^2) + 
    2*mmH*t*(4*s12^2 + 2*s12*(1 + t) - t*(1 + 7*t)) + 
    mmH^2*(-24 - 4*s12^2*(-1 + t) + 88*t - 35*t^2 + 9*t^3 - 
      4*s12*(-3 + t^2)))*canMINP[39, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((I/4)*(mmH^2*(4*s12 - t) - mmH*s12*(-4 + t) + 10*mmH*t + 2*s12*t)*
   canMINP[39, 3, {t, s12, mmH}])/(mmH*s12*t^3) - 
 ((I/2)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[39, 4, {s12, t, mmH}])/
  (s12*t^3) - ((I/2)*(2 + s12)*canMINP[39, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((2*I)*(-8*s12^2*(2*s12 - t)*t^3*(s12 + t)^3 + 
    mmH^8*(4*s12^2 + 7*s12*t + 3*t^2) + mmH^7*(-8*s12^3 + s12^2*(4 - 13*t) + 
      2*s12*(4 - 3*t)*t + (4 - 5*t)*t^2) - 
    2*mmH^5*(2*s12^4*(-9 + 2*t) + s12*t^2*(38 + 144*t - 281*t^2) + 
      2*s12^2*t*(23 + 81*t - 116*t^2) + t^3*(10 + 36*t - 107*t^2) + 
      s12^3*(18 + 36*t - 52*t^2)) + mmH^6*(4*s12^4 + 8*s12^3*(-2 + t) + 
      s12*t*(16 + 16*t - 137*t^2) + s12^2*(8 - 16*t - 75*t^2) + 
      2*t^2*(4 + 8*t - 25*t^2)) + mmH^4*(s12^5*(-40 + 6*t) + 
      s12*t^3*(88 + 512*t - 997*t^2) + 2*s12^2*t^2*(96 + 548*t - 493*t^2) + 
      t^4*(16 + 88*t - 361*t^2) + 4*s12^3*t*(46 + 242*t - 87*t^2) - 
      8*s12^4*(-8 - 32*t + t^2)) - 2*mmH*t*(4*s12*(2 - 11*t)*t^6 - 12*t^8 + 
      4*s12^6*(-1 + 6*t) + s12^2*t^4*(2 + 30*t - 57*t^2) + 
      2*s12^3*t^3*(1 + 26*t - 17*t^2) - 2*s12^4*t^2*(3 - 35*t + 2*t^2) + 
      s12^5*t*(-10 + 64*t + 3*t^2)) + 
    mmH^2*(8*(1 - 17*t)*t^7 + 16*s12^6*(1 + 6*t) + 
      s12^2*t^4*(24 + 368*t - 543*t^2) + s12*t^5*(8 + 96*t - 449*t^2) + 
      4*s12^3*t^3*(6 + 192*t - 71*t^2) + 4*s12^4*t^2*(6 + 218*t - 7*t^2) + 
      2*s12^5*t*(16 + 240*t + 9*t^2)) + 
    mmH^3*(16*s12^6 + 4*s12^4*t*(-37 - 274*t + 8*t^2) - 
      2*s12^5*(26 + 136*t + 9*t^2) + 4*s12^3*t^2*(-42 - 388*t + 115*t^2) + 
      4*s12*t^4*(-9 - 82*t + 233*t^2) + t^5*(-4 - 44*t + 311*t^2) + 
      s12^2*t^3*(-104 - 1028*t + 1035*t^2)))*canMINP[40, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^2*s12*(mmH - t)^4*t^2*(s12 + t)^2) + 
 ((2*I)*(8*s12^3*t^3*(s12 + t)^2*(2*s12 + t) + 
    mmH^8*(4*s12^2 + 5*s12*t + t^2) - mmH^7*(8*s12^3 + (4 - 5*t)*t^2 + 
      s12^2*(4 + t) + 4*s12*t*(2 + 3*t)) + 
    2*mmH*t*(-(s12*t^7) - 2*t^8 + 4*s12^6*(-1 + 6*t) + s12^2*t^5*(-2 + 9*t) + 
      s12^5*t*(-10 + 64*t + 3*t^2) + 2*s12^3*t^3*(-1 + 6*t + 6*t^2) + 
      s12^4*t^2*(-8 + 54*t + 19*t^2)) + mmH^6*(4*s12^4 - 4*s12^3*(-4 + 5*t) + 
      s12^2*(-4 + 24*t - 75*t^2) - 4*t^2*(1 + 2*t + 9*t^2) - 
      s12*t*(8 + 39*t^2)) + 2*mmH^5*(s12^4*(-18 + 11*t) + 
      14*s12^3*(1 + 2*t + 7*t^2) + t^3*(4 + 20*t + 35*t^2) + 
      2*s12*t^2*(11 + 52*t + 42*t^2) + 2*s12^2*t*(16 + 65*t + 62*t^2)) - 
    mmH^2*(-10*t^8 + 16*s12^6*(1 + 6*t) + s12*t^6*(16 + 23*t) + 
      2*s12^5*t*(16 + 240*t + 9*t^2) + 8*s12^3*t^3*(-1 + 76*t + 20*t^2) + 
      4*s12^4*t^2*(3 + 206*t + 37*t^2) + s12^2*t^4*(-4 + 184*t + 111*t^2)) - 
    mmH^4*(s12^5*(-40 + 6*t) + 4*s12^4*(15 + 62*t + 32*t^2) + 
      t^4*(4 + 40*t + 55*t^2) + 4*s12^3*t*(38 + 222*t + 103*t^2) + 
      2*s12^2*t^2*(64 + 456*t + 181*t^2) + s12*t^3*(40 + 352*t + 223*t^2)) + 
    mmH^3*(-16*s12^6 + 3*t^6*(4 + 3*t) + 2*s12^5*(26 + 136*t + 9*t^2) + 
      4*s12^4*t*(34 + 266*t + 53*t^2) + 2*s12*t^4*(2 + 84*t + 63*t^2) + 
      4*s12^3*t^2*(30 + 348*t + 95*t^2) + s12^2*t^3*(40 + 772*t + 279*t^2)))*
   canMINP[40, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
   (mmH - t)^4*t^2*(s12 + t)^2) + 
 ((2*I)*(8*s12^3*t^3*(s12 + t)^2*(2*s12^3 - s12^2*t - 6*s12*t^2 - 4*t^3) + 
    mmH^9*(10*s12^3 + 8*t^2 + s12*t*(16 + 11*t) + s12^2*(8 + 21*t)) - 
    mmH^5*(70*s12^7 + 4*(55 - 51*t)*t^5 - s12^6*(120 + 1001*t) + 
      s12^5*(32 - 232*t - 3749*t^2) + 4*s12^4*t*(55 + 236*t - 1194*t^2) + 
      4*s12^3*t^2*(141 + 805*t - 616*t^2) + 4*s12^2*t^3*
       (204 + 769*t - 111*t^2) + 6*s12*t^4*(110 + 118*t - 3*t^2)) + 
    mmH^2*(8*s12^10 - 208*s12^9*t + 32*t^8 + 32*s12*t^7*(1 + 6*t) - 
      4*s12^8*t*(4 + 231*t) + 4*s12^2*t^6*(-23 + 264*t) - 
      s12^7*t^2*(4 + 1605*t) + s12^6*t^2*(24 + 124*t - 1471*t^2) + 
      2*s12^5*t^3*(34 + 278*t - 339*t^2) + 2*s12^4*t^4*(2 + 738*t - 39*t^2) + 
      6*s12^3*t^5*(-22 + 316*t + t^2)) + 
    2*mmH*s12*t*(20*s12^9 + 80*s12^8*t + 2*s12^2*(17 - 42*t)*t^5 + 
      4*s12*(7 - 12*t)*t^6 + 8*t^7 + 2*s12^7*t*(-4 + 69*t) + 
      s12^6*t^2*(-34 + 133*t) + s12^3*t^4*(12 + 22*t - t^2) + 
      2*s12^4*t^3*(-3 + 43*t + 5*t^2) + 2*s12^5*t^2*(-2 + t + 38*t^2)) - 
    mmH^8*(52*s12^4 + 4*t^2*(-2 + 9*t) + s12^3*(36 + 169*t) + 
      2*s12*t*(-8 + 54*t + 27*t^2) + s12^2*(-8 + 108*t + 191*t^2)) - 
    mmH^3*(48*s12^9 + 8*(17 - 4*t)*t^7 - 4*s12^8*(4 + 125*t) + 
      4*s12*t^6*(77 + 186*t) - 2*s12^7*t*(58 + 1203*t) + 
      s12^6*t*(24 - 52*t - 4039*t^2) + s12^5*t^2*(132 + 1092*t - 3317*t^2) + 
      2*s12^2*t^5*(110 + 1652*t + 3*t^2) - 6*s12^3*t^4*
       (-24 - 860*t + 19*t^2) - 4*s12^4*t^3*(-51 - 919*t + 299*t^2)) + 
    mmH^7*(92*s12^5 + 4*t^3*(-11 + 23*t) + s12^4*(80 + 534*t) + 
      s12*t^2*(-120 + 204*t + 97*t^2) + 2*s12^3*(-16 + 90*t + 481*t^2) + 
      s12^2*t*(-108 + 212*t + 597*t^2)) + 
    mmH^6*(-40*s12^6 + 4*(31 - 43*t)*t^4 - 2*s12^5*(60 + 457*t) + 
      s12^3*t*(228 + 412*t - 2347*t^2) + s12^2*t^2*(436 + 676*t - 791*t^2) + 
      2*s12*t^3*(190 + 22*t - 37*t^2) - 4*s12^4*(-12 + 42*t + 611*t^2)) + 
    mmH^4*(100*s12^8 + 4*(59 - 32*t)*t^6 - s12^7*(68 + 805*t) + 
      s12^6*(8 - 252*t - 3729*t^2) + 2*s12^5*t*(54 + 194*t - 2841*t^2) + 
      2*s12^2*t^4*(368 + 2316*t - 37*t^2) + 2*s12*t^5*(322 + 552*t + t^2) - 
      16*s12^3*t^3*(-36 - 383*t + 65*t^2) - 6*s12^4*t^2*
       (-58 - 550*t + 647*t^2)))*canMINP[40, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^3*(s12 + t)^2) - 
 (I*(13*mmH^3*(-1 + t) + mmH^2*(114 + 7*s12*(-1 + t) - 63*t - 11*t^2) + 
    2*t*(8*s12^2 + 22*s12*t + t*(28 + t)) - 
    2*mmH*(-36 + 4*s12^2*(-1 + t) + 133*t - 62*t^2 + 5*t^3 + 
      s12*(42 - 25*t + 11*t^2)))*canMINP[40, 3, {s12, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (I*(21*mmH^3*(-1 + t) + 2*t*(8*s12^2 - 6*s12*t + (28 - 13*t)*t) + 
    mmH^2*(90 - 9*s12*(-1 + t) - 45*t - 33*t^2) + 
    mmH*(72 - 8*s12^2*(-1 + t) - 242*t + 142*t^2 + 4*t^3 + 
      6*s12*(-6 + 5*t + t^2)))*canMINP[40, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((8*I)*(s12 + mmH*s12 + t)*canMINP[40, 3, {t, s12, mmH}])/(s12*t^3) + 
 ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[40, 4, {s12, t, mmH}])/
  (s12*t^3) + ((6*I)*(2 + s12)*canMINP[40, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 ((2*I)*(mmH^2*(4*s12^2 + 6*s12*t + 3*t^2) + 
    2*s12*(2*s12^3 + 6*s12^2*t + t^2*(2 + 3*t) + s12*t*(2 + 7*t)) - 
    mmH*(8*s12^3 + 18*s12^2*t + t^2*(4 + 3*t) + 2*s12*t*(2 + 7*t)))*
   canMINP[41, 2, {s12, t, mmH}])/(s12*(-mmH + s12)*t^3*(s12 + t)) - 
 ((2*I)*(mmH^2*(4*s12^2 + 2*s12*t + t^2) + 
    2*s12*(2*s12^3 + 2*s12^2*t + s12*t*(2 + t) + t^2*(2 + t)) - 
    mmH*(8*s12^3 + 6*s12^2*t + 2*s12*t*(2 + t) + t^2*(4 + t)))*
   canMINP[41, 2, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*t^3*
   (s12 + t)) + ((2*I)*(mmH^2*(10*s12^3 + 19*s12^2*t - 2*s12*t^2 - 12*t^3) + 
    2*t*(-3*s12^2*(-4 + t)*t + 2*s12*(3 - 5*t)*t^2 - 6*t^4 + s12^3*(6 + t)) - 
    mmH*(2*s12*(6 - 11*t)*t^2 - 24*t^4 + 8*s12^2*t*(3 + 2*t) + 
      3*s12^3*(4 + 5*t)))*canMINP[41, 2, {t, s12, mmH}])/
  (s12^2*(mmH - t)*t^3*(s12 + t)) + 
 ((I/5)*(299*mmH^4*(-1 + t) - 80*t^2*(2*s12 + t) + 
    mmH^3*(1870 + 137*s12*(-1 + t) - 1109*t - 289*t^2) + 
    10*mmH*t*(40*s12^2 + t*(64 + 11*t) + 2*s12*(-4 + 53*t)) - 
    2*mmH^2*(-540 + 100*s12^2*(-1 + t) + 2115*t - 1144*t^2 + 85*t^3 + 
      s12*(790 - 503*t + 245*t^2)))*canMINP[41, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (I*(79*mmH^4*(-1 + t) + 16*t^2*(2*s12 + t) + 
    2*mmH*t*(40*s12^2 + s12*(8 - 26*t) + (56 - 55*t)*t) + 
    mmH^3*(270 - 11*s12*(-1 + t) - 131*t - 135*t^2) + 
    mmH^2*(216 - 40*s12^2*(-1 + t) - 758*t + 518*t^2 + 24*t^3 + 
      2*s12*(-54 + 29*t + 9*t^2)))*canMINP[41, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((4*I)*(mmH^2 + mmH*(-10 + s12) + 2*s12)*canMINP[41, 3, {t, s12, mmH}])/
  (mmH*s12*t^2) - ((26*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[41, 4, {s12, t, mmH}])/(s12*t^3) - 
 ((26*I)*(2 + s12)*canMINP[41, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((I/5)*(53*mmH^4*(-1 + t) - 20*t^2*(2*s12 + t) + 
    mmH^3*(370 + 59*s12*(-1 + t) - 228*t - 38*t^2) + 
    10*mmH*t*(12*s12^2 + t*(13 + 5*t) + s12*(-2 + 30*t)) + 
    mmH^2*(200 - 60*s12^2*(-1 + t) - 800*t + 411*t^2 - 45*t^3 - 
      4*s12*(85 - 48*t + 35*t^2)))*canMINP[42, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (I*(17*mmH^4*(-1 + t) + 4*t^2*(2*s12 + t) + 
    2*mmH*t*(12*s12^2 + s12*(2 - 6*t) + (11 - 13*t)*t) + 
    mmH^3*(50 + s12 - 24*t - s12*t - 30*t^2) + 
    mmH^2*(40 - 12*s12^2*(-1 + t) - 140*t + 103*t^2 + 7*t^3 + 
      4*s12*(-5 + 2*t + t^2)))*canMINP[42, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (I*(mmH^2 + mmH*(-10 + s12) + 2*s12)*canMINP[42, 3, {t, s12, mmH}])/
  (mmH*s12*t^2) - ((6*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[42, 4, {s12, t, mmH}])/(s12*t^3) - 
 ((6*I)*(2 + s12)*canMINP[42, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 (I*(7*mmH^3*(-1 + t) + 2*(4 + 2*s12 - t)*t^2 + 
    mmH^2*(38 - 3*s12*(-1 + t) - 21*t - 9*t^2) - 
    2*mmH*(-12 + 47*t - 28*t^2 + t^3 + s12*(14 - 11*t + t^2)))*
   canMINP[43, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (I*(7*mmH^3*(-1 + t) - 2*t^2*(-4 + 2*s12 + 3*t) + 
    mmH^2*(30 - 3*s12*(-1 + t) - 15*t - 11*t^2) + 
    2*mmH*(12 - 43*t + 27*t^2 + s12*(-6 + 5*t + t^2)))*
   canMINP[43, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((2*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[43, 4, {s12, t, mmH}])/
  (s12*t^3) - ((2*I)*(2 + s12)*canMINP[43, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((64*I)*(-1 + t)*canMINP[44, 2, {s12, t, mmH}])/t^3 - 
 ((64*I)*(-1 + t)*(-mmH + s12 + t)*canMINP[44, 2, {mmH - s12 - t, t, mmH}])/
  (s12*t^3) - (((8*I)/15)*(8*mmH^3*(-1 + t) - 10*t^2*(-4 + 4*s12 + t) + 
    mmH^2*(39*s12*(-1 + t) + 2*(5 + 6*t - 9*t^2)) + 
    2*mmH*(60 - 145*t + 68*t^2 - 5*t^3 + 2*s12*(55 - 52*t + 5*t^2)))*
   canMINP[44, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (((8*I)/3)*(7*mmH^3*(-1 + t) + 2*t^2*(4 + 4*s12 + 3*t) + 
    mmH^2*(30 - 3*s12*(-1 + t) - 21*t - 5*t^2) - 
    2*mmH*(-12 + 43*t - 24*t^2 + 3*t^3 + 2*s12*(3 - 4*t + t^2)))*
   canMINP[44, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 (((8*I)/3)*(mmH - 4*t)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[44, 4, {s12, t, mmH}])/(s12*(mmH - t)*t^3) - 
 (((8*I)/3)*(2 + s12)*(mmH - 4*t)*canMINP[44, 4, {mmH - s12 - t, t, mmH}])/
  ((mmH - t)*t^3) - (((2*I)/5)*(64*mmH^4*(-1 + t) + 20*t^2*(s12 + t) - 
    2*mmH^3*(-130 + 14*s12*(-1 + t) + 67*t + 47*t^2) + 
    10*mmH*t*(s12*(5 + 2*t) - t*(7 + 2*t)) + 
    mmH^2*(160 - 760*t + 523*t^2 - 15*t^3 + s12*(-220 + 171*t - 15*t^2)))*
   canMINP[46, 3, {s12, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((2*I)*(12*mmH^4*(-1 + t) - 4*s12*t^2 - 2*mmH*t*(5 + 2*t)*(s12 + 2*t) - 
    mmH^3*(-1 + t)*(40 + 4*s12 + 21*t) + 
    mmH^2*(s12*(-20 + 17*t + 3*t^2) + 2*(16 - 65*t + 50*t^2)))*
   canMINP[46, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*
   t^3) + ((2*I)*(4*mmH^3 + mmH^2*(4 - 4*s12 - 6*t) + mmH*s12*(-4 + t) + 
    mmH*t*(8 + t) - 2*t*(s12 + t))*canMINP[46, 3, {t, s12, mmH}])/
  (mmH*s12*t^3) + ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[46, 4, {s12, t, mmH}])/(s12*t^3) + 
 ((8*I)*(2 + s12)*canMINP[46, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 (((4*I)/5)*(23*mmH^3*(-1 + t) + 10*(4 + 2*s12 - 7*t)*t^2 + 
    mmH^2*(50 + s12 - 13*t - s12*t - 53*t^2) + 
    2*mmH*(20 - 65*t + 58*t^2 + 15*t^3 + s12*(-10 + 11*t - 5*t^2)))*
   canMINP[49, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((4*I)*(5*mmH^3*(-1 + t) - 2*t^2*(-4 + 2*s12 + 9*t) - 
    mmH^2*(-10 + s12*(-1 + t) + t + 13*t^2) + 
    2*mmH*(4 - 13*t + 13*t^2 + 4*t^3 + s12*(-2 + t + t^2)))*
   canMINP[49, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[49, 4, {s12, t, mmH}])/
  (s12*(mmH - t)*t^2) + 
 ((8*I)*(2 + s12)*canMINP[49, 4, {mmH - s12 - t, t, mmH}])/((mmH - t)*t^2) + 
 ((32*I)*(-1 + t)*canMINP[50, 2, {s12, t, mmH}])/t^3 - 
 ((32*I)*(-1 + t)*(-mmH + s12 + t)*canMINP[50, 2, {mmH - s12 - t, t, mmH}])/
  (s12*t^3) - ((8*I)*(-4 + mmH)*(-1 + t)*(2*mmH^2 + mmH*(2 + s12 - 4*t) + 
    t^2)*canMINP[50, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((8*I)*(-4 + mmH)*(-1 + t)*(3*mmH^2 + t^2 - mmH*(-2 + s12 + 5*t))*
   canMINP[50, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (((8*I)/5)*(6*mmH^3*(-1 + t) + mmH^2*(70 + 13*s12*(-1 + t) - 46*t + 4*t^2) + 
    10*t*(s12^2 + 3*t^2 + s12*(-2 + 6*t)) + 
    mmH*(40 - 5*s12^2*(-1 + t) - 170*t + 82*t^2 - 20*t^3 + 
      s12*(-70 + 44*t - 30*t^2)))*canMINP[52, 3, {s12, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((8*I)*(4*mmH^3*(-1 + t) + 2*t*(s12^2 + s12*(2 - 4*t) - 2*(-1 + t)*t) + 
    mmH^2*(8 - 3*s12*(-1 + t) - 3*t - 7*t^2) + 
    mmH*(8 - s12^2*(-1 + t) - 32*t + 23*t^2 + t^3 + 2*s12*(-1 + t + 2*t^2)))*
   canMINP[52, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[52, 4, {s12, t, mmH}])/
  (s12*t^3) - ((8*I)*(2 + s12)*canMINP[52, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((4*I)*(-7*mmH^3*(-1 + t) + 2*(-4 + t)*t^2 + 
    mmH^2*(-30 + s12*(-1 + t) + 17*t + 9*t^2) + 
    2*mmH*(-12 + s12*(6 - 4*t) + 43*t - 26*t^2 + t^3))*
   canMINP[53, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((4*I)*(-9*mmH^3*(-1 + t) + 2*(-4 + t)*t^2 + 
    mmH^2*(-38 + 5*s12*(-1 + t) + 23*t + 11*t^2) + 
    mmH*(-24 + 28*s12 + 94*t - 24*s12*t - 60*t^2 + 2*t^3))*
   canMINP[53, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((8*I)*(1 + s12)*canMINP[53, 4, {s12, t, mmH}])/t^3 + 
 ((8*I)*(-1 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMINP[53, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 (((2*I)/5)*(6*mmH^4*(-1 + t) - 20*t^2*(2*s12 + t) + 
    mmH^3*(100 - 22*s12*(-1 + t) - 41*t - 11*t^2) - 
    10*mmH*t*(4*s12^2 - 5*t + s12*(2 + 4*t)) + 
    mmH^2*(80 + 20*s12^2*(-1 + t) - 270*t + 117*t^2 - 5*t^3 + 
      s12*(-40 + 34*t + 30*t^2)))*canMINP[56, 3, {s12, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((2*I)*(2*mmH^4*(-1 + t) + 4*t^2*(2*s12 + t) + 
    2*mmH*t*(-4*s12^2 + s12*(2 - 4*t) + 3*t) - 
    mmH^3*(-20 + 6*s12*(-1 + t) + 11*t + t^2) + 
    mmH^2*(16 + 4*s12^2*(-1 + t) - 58*t + 27*t^2 - 3*t^3 + 
      2*s12*(-4 + 7*t + t^2)))*canMINP[56, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((2*I)*(mmH^2*(4*s12 - t) - mmH*s12*(-4 + t) + 10*mmH*t + 2*s12*t)*
   canMINP[56, 3, {t, s12, mmH}])/(mmH*s12*t^3) + 
 (((4*I)/15)*(47*mmH^3*(-1 + t) + 10*t*(8*s12^2 + 18*s12*t - (-4 + t)*t) + 
    mmH^2*(270 + 41*s12*(-1 + t) - 157*t - 57*t^2) - 
    2*mmH*(-60 + 20*s12^2*(-1 + t) + 275*t - 172*t^2 + 5*t^3 + 
      s12*(150 - 79*t + 45*t^2)))*canMINP[58, 3, {s12, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (((4*I)/3)*(15*mmH^3*(-1 + t) + 2*t*(8*s12^2 - 2*s12*t + (4 - 11*t)*t) - 
    3*mmH^2*(-10 + s12*(-1 + t) + 5*t + 9*t^2) + 
    mmH*(24 - 8*s12^2*(-1 + t) - 86*t + 78*t^2 + 8*t^3 + 
      2*s12*(-6 + 5*t + t^2)))*canMINP[58, 3, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((8*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[58, 4, {s12, t, mmH}])/
  (s12*t^3) - ((8*I)*(2 + s12)*canMINP[58, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 ((10*I)*(-7*mmH^3*(-1 + t) + 2*t^2*(-4 - 2*s12 + t) + 
    mmH^2*(-38 + 3*s12*(-1 + t) + 21*t + 9*t^2) + 
    2*mmH*(-12 + 47*t - 28*t^2 + t^3 + s12*(14 - 11*t + t^2)))*
   canMINP[59, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((10*I)*(-7*mmH^3*(-1 + t) + 2*t^2*(-4 + 2*s12 + 3*t) + 
    mmH^2*(-30 + 3*s12*(-1 + t) + 15*t + 11*t^2) - 
    2*mmH*(12 - 43*t + 27*t^2 + s12*(-6 + 5*t + t^2)))*
   canMINP[59, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((20*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[59, 4, {s12, t, mmH}])/
  (s12*t^3) + ((20*I)*(2 + s12)*canMINP[59, 4, {mmH - s12 - t, t, mmH}])/
  t^3 + (((2*I)/5)*(29*mmH^3*(-1 + t) - 10*t^2*(-4 + 2*s12 + 7*t) + 
    mmH^2*(90 - 13*s12*(-1 + t) - 39*t - 59*t^2) + 
    2*mmH*(20 - 85*t + 74*t^2 + 15*t^3 + s12*(-50 + 33*t + 5*t^2)))*
   canMINP[60, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 ((2*I)*(5*mmH^3*(-1 + t) + 2*(4 + 2*s12 - 5*t)*t^2 + 
    mmH^2*(10 + s12 - 5*t - s12*t - 9*t^2) + 
    mmH*(8 - 26*t + 22*t^2 + 4*t^3 - 2*s12*(2 - 3*t + t^2)))*
   canMINP[60, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) - 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*canMINP[60, 4, {s12, t, mmH}])/
  (s12*t^3) - ((4*I)*(2 + s12)*canMINP[60, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 ((8*I)*(s12^3 - 2*s12^2*t + s12*t^2 - 4*t^3 + mmH*(3*s12^2 - s12*t + 4*t^2))*
   canMIPlanar[2, 0, {s12, mmH - s12 - t, mmH}])/
  (s12*(mmH - t)*t^2*(s12 + t)) + 
 ((8*I)*(-s12^3 + 3*s12^2*t + 4*s12*t^2 + 8*t^3 + mmH^2*(3*s12 + 4*t) - 
    mmH*(2*s12^2 + 7*s12*t + 12*t^2))*canMIPlanar[2, 0, {s12, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)*t^2) - 
 ((4*I)*(5*s12^4 + 2*s12^2*(5 - 24*t)*t + 2*s12*(7 - 11*t)*t^2 + 
    t^3*(-2 + 3*t) - 6*s12^3*(1 + 3*t) + 4*mmH^2*(3*s12^2 - 8*s12*t + t^2) + 
    mmH*(-17*s12^3 + (2 - 7*t)*t^2 + s12^2*(6 + 43*t) + s12*t*(-16 + 53*t)))*
   canMIPlanar[2, 1, {s12, mmH - s12 - t, mmH}])/(s12*t^2*(s12 + t)^3) + 
 ((4*I)*(2 + mmH + 3*t)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
   canMIPlanar[2, 1, {s12, t, mmH}])/(s12*(mmH - t)^3*t) - 
 ((4*I)*(2 + mmH + 3*t)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
   canMIPlanar[2, 1, {mmH - s12 - t, t, mmH}])/(s12*(mmH - t)^3*t) - 
 ((8*I)*(2 + mmH + 3*s12)*(3*mmH^2 - 6*mmH*s12 + 3*s12^2 - 8*mmH*t + 
    8*s12*t + 6*t^2)*canMIPlanar[2, 1, {t, s12, mmH}])/((mmH - s12)^3*t^2) + 
 ((4*I)*(-1 + s12)*(-mmH + s12 + t)*canMIPlanar[2, 2, 
    {s12, mmH - s12 - t, mmH}])/(s12*t^3) - 
 (((4*I)/3)*(13*mmH^3*(s12 + t)^3 - 12*t*(s12 + t)^2*(s12^2 + 3*t^2) - 
    2*mmH^2*(13*s12^4 + 13*s12^3*(1 + 4*t) + t^3*(37 + 13*t) + 
      3*s12^2*t*(37 + 26*t) + s12*t^2*(-153 + 52*t)) + 
    mmH*(13*s12^5 + 13*s12^4*(2 + 5*t) + 10*s12^2*t^2*(-6 + 13*t) + 
      t^4*(98 + 13*t) + s12*t^3*(-184 + 65*t) + 2*s12^3*t*(124 + 65*t)))*
   canMIPlanar[2, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12*t^3*(s12 + t)^3) - 
 ((16*I)*(mmH^4 - 2*mmH^3*s12 + 2*mmH*s12*t*(10*s12 + 9*t) + 
    2*mmH^2*(s12^2 - 9*s12*t - t^2) + t^2*(2*s12^2 + 2*s12*t + t^2))*
   canMIPlanar[2, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^3*t^2) + 
 ((16*I)*(mmH^4 - 2*mmH^3*s12 + 2*mmH*s12*t*(10*s12 + 9*t) + 
    2*mmH^2*(s12^2 - 9*s12*t - t^2) + t^2*(2*s12^2 + 2*s12*t + t^2))*
   canMIPlanar[2, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^3*t^2) + 
 ((32*I)*(mmH^4 + mmH^3*(8*s12 - 2*t) - 2*mmH^2*(9*s12^2 + 13*s12*t - t^2) + 
    s12^2*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*s12*(4*s12^2 + 13*s12*t + 
      10*t^2))*canMIPlanar[2, 3, {t, s12, mmH}])/
  (mmH*(mmH - s12)^3*s12*t^2) + 
 ((4*I)*(-1 + mmH)*(2*mmH^4*(3*s12^2 - 8*s12*t + t^2) + 
    mmH*(-6*s12^5 + t^4 - 10*s12*t^4 + 4*s12^3*t*(-5 + 4*t) + 
      s12^4*(2 + 20*t) - s12^2*t^2*(11 + 20*t)) + 
    s12*(4*s12^5 + t^4 + 2*s12*t^3*(3 + 5*t) + 2*s12^4*(1 + 7*t) + 
      2*s12^3*t*(6 + 13*t) + s12^2*t^2*(15 + 26*t)) + 
    mmH^3*(-16*s12^3 + t^2 - 4*t^3 + 8*s12*t*(-1 + 2*t) + s12^2*(3 + 52*t)) + 
    mmH^2*(12*s12^4 + 4*t^4 - 6*s12^2*t*(-3 + 8*t) + s12*t^2*(1 + 10*t) - 
      s12^3*(7 + 66*t)))*canMIPlanar[3, 1, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^2*(s12 + t)^3) + 
 ((4*I)*(2*mmH^5*t*(3*s12^2 - 8*s12*t + t^2) - 2*s12^2*t*(s12 + t)^2*
     (2*s12^2 + 3*s12*t + 5*t^2) + mmH^3*(2*s12^4 - 6*s12^5 - 89*s12^3*t^2 + 
      7*s12^2*(2 - 11*t)*t^2 + t^4*(4 + t) - s12*t^3*(4 + 5*t)) + 
    mmH*s12*(-2*s12^6 - 2*s12^5*t - s12^4*(-11 + t)*t + 14*t^5 + 
      s12^3*t^2*(23 + t) + s12*t^4*(41 + 5*t) + s12^2*t^3*(39 + 7*t)) + 
    mmH^4*(2*s12^4 + 57*s12^2*t^2 - 3*t^4 - s12^3*(1 + 13*t) + 
      s12*t^2*(-11 + 21*t)) + mmH^2*(6*s12^6 - 2*t^5 - s12*t^4*(13 + 2*t) + 
      s12^5*(-1 + 9*t) + s12^2*t^3*(-3 + 13*t) + 5*s12^3*t^2*(-2 + 13*t) + 
      s12^4*t*(-7 + 53*t)))*canMIPlanar[3, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^3*(s12 + t)^3) + 
 ((4*I)*(-2*mmH^6*t*(3*s12^2 - 8*s12*t + t^2) + s12^2*(s12 + t)^2*
     (4*s12^5 + 10*s12^4*t + 72*s12^2*t^2 + s12*(32 - 3*t)*t^3 + 12*t^4 + 
      s12^3*t*(4 + 9*t)) - 2*mmH^5*(s12^4 - 11*s12^3*t - t^3*(1 + 2*t) + 
      3*s12^2*t*(-1 + 13*t) + s12*t^2*(8 + 13*t)) + 
    mmH^4*(10*s12^5 + s12^4*(4 - 17*t) - 3*t^4*(2 + t) + 
      4*s12*t^3*(11 + 2*t) + 2*s12^2*t^2*(49 + 72*t) + 
      2*s12^3*t*(-10 + 89*t)) + mmH^2*s12*(26*s12^6 - 3*t^5*(2 + t) + 
      3*s12*t^4*(30 + t) + 2*s12^2*t^3*(182 + 67*t) + 
      3*s12^4*t*(-10 + 93*t) + s12^5*(12 + 95*t) + 
      2*s12^3*t^2*(125 + 169*t)) - mmH*s12*(16*s12^7 - s12*(-38 + t)*t^5 + 
      8*t^6 + 10*s12^3*t^3*(37 + 11*t) + s12^2*t^4*(198 + 17*t) + 
      s12^6*(4 + 73*t) + 2*s12^4*t^2*(95 + 103*t) + s12^5*t*(-8 + 171*t)) - 
    mmH^3*(22*s12^6 + s12*(10 - 7*t)*t^4 - t^5*(4 + t) + 
      6*s12^2*t^3*(34 + 11*t) + 3*s12^5*(4 + 13*t) + 
      2*s12^3*t^2*(109 + 146*t) + s12^4*t*(-32 + 261*t)))*
   canMIPlanar[3, 3, {s12, mmH - s12 - t, mmH}])/
  (s12*(-mmH + s12)^3*t^3*(s12 + t)^4) + 
 ((I/15)*(288*mmH^13*(-1 + t) + mmH^12*(1284 - 1748*s12*(-1 + t) + 313*t - 
      1933*t^2) + 60*s12^3*t^5*(10*t^3 + s12^2*(-16 + 7*t) + 
      s12*t*(-16 + 17*t)) + 10*mmH*s12*t^4*(1440*t^5 + 64*s12^5*(9 + t) - 
      108*s12*t^4*(-29 + 2*t) + 4*s12^3*t*(216 + 112*t + 57*t^2) - 
      4*s12^2*t^2*(-96 - 395*t + 60*t^2) + s12^4*(336 + 1109*t + 316*t^2)) + 
    mmH^11*(-700 + 4312*s12^2*(-1 + t) - 6928*t + 5607*t^2 + 5335*t^3 + 
      s12*(-7376 - 1487*t + 11119*t^2)) - 
    mmH^2*t^3*(-2880*t^6 + 160*s12^6*t*(74 + 3*t) + 
      120*s12*t^5*(713 + 96*t) + 2*s12^3*t^2*(12000 + 43095*t + 11976*t^2 - 
        1075*t^3) - 240*s12^2*t^3*(-24 - 653*t - 78*t^2 + 9*t^3) + 
      s12^4*t*(22640 + 52615*t + 40786*t^2 + 2525*t^3) + 
      s12^5*(3840 + 32760*t + 35979*t^2 + 2995*t^3)) + 
    mmH^10*(-400 - 5528*s12^3*(-1 + t) + 6395*t + 11308*t^2 - 22505*t^3 - 
      7700*t^4 + s12^2*(17116 + 2658*t - 25838*t^2) - 
      5*s12*(-840 - 7195*t + 6559*t^2 + 5802*t^3)) + 
    mmH^3*t^2*(-360*t^6*(43 + 10*t) + 80*s12^6*(-18 + 56*t + 89*t^2 + t^3) + 
      120*s12*t^4*(32 + 1729*t + 596*t^2 + 6*t^3) + 
      2*s12^3*t^2*(26960 + 83535*t + 96885*t^2 + 4141*t^3 - 275*t^4) - 
      6*s12^2*t^3*(-4960 - 52335*t - 26266*t^2 + 895*t^3 + 90*t^4) + 
      s12^4*t*(23360 + 71040*t + 188506*t^2 + 33331*t^3 + 565*t^4) + 
      s12^5*(960 - 2660*t + 87664*t^2 + 26249*t^3 + 655*t^4)) - 
    mmH^4*t*(80*s12^6*t*(8 + 59*t + 16*t^2) - 
      20*t^5*(-48 + 1589*t + 936*t^2 + 72*t^3) + 
      2*s12^2*t^3*(29760 + 136810*t + 234137*t^2 + 14868*t^3 - 1725*t^4) + 
      2*s12*t^4*(8640 + 126575*t + 102768*t^2 + 3375*t^3 - 360*t^4) + 
      2*s12^3*t^2*(26240 + 36510*t + 248490*t^2 + 54865*t^3 + 49*t^4) + 
      2*s12^5*(-480 - 5870*t + 17913*t^2 + 31845*t^3 + 2668*t^4) + 
      s12^4*t*(6240 - 28610*t + 279004*t^2 + 141749*t^3 + 6849*t^4)) + 
    2*mmH^5*(20*s12^6*t*(-28 + 69*t + 27*t^2) + 
      s12^2*t^3*(27840 - 8790*t + 355107*t^2 + 92657*t^3 - 2448*t^4) + 
      s12*t^4*(15520 + 59480*t + 181451*t^2 + 19243*t^3 - 1905*t^4) - 
      t^5*(-1920 + 15705*t + 17034*t^2 + 3655*t^3 + 90*t^4) + 
      s12^5*(-240 - 2175*t + 402*t^2 + 22545*t^3 + 6557*t^4) + 
      s12^3*t^2*(8160 - 61070*t + 257264*t^2 + 167315*t^3 + 8195*t^4) + 
      s12^4*t*(-2240 - 25750*t + 55018*t^2 + 115437*t^3 + 14309*t^4)) + 
    2*mmH^9*(1936*s12^4*(-1 + t) + s12^3*(-10246 - 1011*t + 15465*t^2) + 
      s12^2*(-4900 - 37093*t + 38299*t^2 + 31568*t^3) + 
      5*t*(160 - 1995*t + 186*t^2 + 3706*t^3 + 573*t^4) + 
      s12*(160 - 15780*t - 26311*t^2 + 63748*t^3 + 20040*t^4)) - 
    mmH^8*(1396*s12^5*(-1 + t) + s12^4*(-13280 - 293*t + 19957*t^2) + 
      2*s12^3*(-5600 - 38554*t + 45927*t^2 + 34889*t^3) + 
      t^2*(3360 - 28990*t + 24380*t^2 + 27757*t^3 + 1213*t^4) + 
      2*s12*t*(1600 - 51085*t + 16879*t^2 + 112872*t^3 + 14330*t^4) + 
      2*s12^2*(-960 - 29970*t - 43167*t^2 + 136254*t^3 + 41837*t^4)) - 
    mmH^6*(80*s12^6*(-7 + 2*t + 10*t^2) + 
      s12^5*(-1400 - 11189*t + 20135*t^2 + 11356*t^3) + 
      s12*t^3*(28160 - 86820*t + 401137*t^2 + 125227*t^3 - 5666*t^4) - 
      t^4*(-6160 + 20475*t + 18348*t^2 + 11413*t^3 + 910*t^4) + 
      2*s12^2*t^2*(10560 - 113320*t + 264260*t^2 + 205063*t^3 + 7313*t^4) + 
      2*s12^3*t*(-3040 - 65505*t + 82256*t^2 + 220831*t^3 + 29554*t^4) + 
      s12^4*(-2320 - 24705*t - 15326*t^2 + 161051*t^3 + 49002*t^4)) + 
    mmH^7*(200*s12^6*(-1 + t) + s12^5*(-4372 + 405*t + 6479*t^2) + 
      s12^4*(-6300 - 42038*t + 59819*t^2 + 40593*t^3) + 
      t^3*(5440 - 22980*t + 17456*t^2 + 2027*t^3 - 1237*t^4) + 
      s12*t^2*(13440 - 163760*t + 241552*t^2 + 223553*t^3 + 5643*t^4) + 
      2*s12^2*t*(-480 - 86015*t + 58860*t^2 + 228021*t^3 + 29338*t^4) + 
      s12^3*(-3680 - 55130*t - 60510*t^2 + 288198*t^3 + 88462*t^4)))*
   canMIPlanar[3, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^3*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((I/3)*(12*mmH^9*(-1 + s12)*(-1 + t)*(s12 + t)^3 + 
    12*s12*t^5*(s12 + t)^3*(-(t*(16 + 3*t)) + s12*(-16 + 7*t)) + 
    2*mmH*t^4*(-3*t^5*(16 + 3*t) - 32*s12^6*(-18 + 5*t) + 
      s12^5*(336 + 2261*t - 452*t^2) + s12^4*t*(1296 + 3351*t - 232*t^2) + 
      s12*t^4*(144 + 429*t - 52*t^2) + 22*s12^2*t^3*(48 + 131*t + 4*t^2) + 
      2*s12^3*t^2*(912 + 2055*t + 100*t^2)) - 
    2*mmH^8*(10*s12^5*(-1 + t) + t^3*(-56 + 55*t - 23*t^2) + 
      s12^4*(14 - 79*t + 89*t^2) + s12*t^2*(240 - 133*t - 178*t^2 + 23*t^3) + 
      s12^2*t*(-168 - 21*t + 38*t^2 + 151*t^3) + 
      s12^3*(-32 + 181*t - 308*t^2 + 207*t^3)) + 
    mmH^2*t^3*(32*s12^6*t*(-25 + 9*t) + t^5*(592 + 131*t - 61*t^2) - 
      2*s12^2*t^3*(48 + 8834*t + 3101*t^2 + 91*t^3) + 
      s12*t^4*(1408 - 1022*t - 19*t^2 + 123*t^3) + 
      s12^4*t*(-2672 - 2735*t - 9961*t^2 + 198*t^3) - 
      2*s12^3*t^2*(1408 + 7373*t + 6207*t^2 + 282*t^3) + 
      s12^5*(-768 - 1048*t - 4591*t^2 + 745*t^3)) + 
    mmH^3*t^2*(-32*s12^6*(9 + 28*t + t^2 + 2*t^3) + 
      t^5*(-1248 - 294*t + 207*t^2 + 31*t^3) + 
      s12^5*(192 - 84*t - 544*t^2 + 1413*t^3 - 157*t^4) + 
      s12^4*t*(128 + 2196*t + 3593*t^2 + 5741*t^3 - 10*t^4) + 
      2*s12^2*t^3*(-2448 + 13941*t + 7792*t^2 + 1470*t^3 + 25*t^4) - 
      s12*t^4*(4192 + 2538*t + 766*t^2 + 397*t^3 + 31*t^4) + 
      2*s12^3*t^2*(-1008 + 9147*t + 8171*t^2 + 3832*t^3 + 82*t^4)) - 
    2*mmH^5*(4*s12^6*t*(-28 + 63*t + 33*t^2) - 
      t^5*(16 - 561*t + 381*t^2 + 67*t^3) + 
      s12*t^4*(80 + 5057*t + 1946*t^2 + 853*t^3 + 67*t^4) + 
      s12^5*(48 - 77*t - 338*t^2 + 291*t^3 + 143*t^4) - 
      2*s12^2*t^3*(-192 - 44*t + 6085*t^2 + 1692*t^3 + 332*t^4) - 
      2*s12^3*t^2*(-256 + 150*t + 2156*t^2 + 1760*t^3 + 753*t^4) - 
      s12^4*t*(-272 + 1153*t + 409*t^2 + 905*t^3 + 764*t^4)) + 
    mmH^7*(-40*s12^6*(-1 + t) + s12^5*(-36 + 65*t + 19*t^2) + 
      t^3*(160 - 590*t + 379*t^2 - 33*t^3) + 
      s12^4*(-140 + 405*t - 411*t^2 + 726*t^3) + 
      s12*t^2*(480 + 322*t - 1794*t^2 - 1017*t^3 + 33*t^4) + 
      2*s12^2*t*(240 - 1623*t + 996*t^2 + 862*t^3 + 461*t^4) + 
      2*s12^3*(80 - 421*t + 575*t^2 - 592*t^3 + 778*t^4)) + 
    2*mmH^4*t*(8*s12^6*t*(20 + 65*t + 4*t^2) + 
      t^5*(496 + 301*t - 236*t^2 - 51*t^3) + 
      s12^4*t*(624 - 2285*t + 133*t^2 - 2145*t^3 - 597*t^4) + 
      s12^5*(96 - 314*t + 155*t^2 + 599*t^3 - 68*t^4) + 
      s12*t^4*(1824 + 4384*t + 1264*t^2 + 525*t^3 + 51*t^4) - 
      s12^2*t^3*(-2592 + 9968*t + 12505*t^2 + 2980*t^3 + 299*t^4) - 
      s12^3*t^2*(-1792 + 6086*t + 6955*t^2 + 5348*t^3 + 847*t^4)) + 
    mmH^6*(16*s12^6*(-7 + 2*t + 10*t^2) - t^4*(432 - 1179*t + 717*t^2 + 
        64*t^3) + s12^5*(24 - 239*t - 123*t^2 + 148*t^3) + 
      s12*t^3*(-1280 + 4242*t + 3745*t^2 + 1639*t^3 + 64*t^4) - 
      2*s12^2*t^2*(624 - 3750*t + 5767*t^2 + 2499*t^3 + 718*t^4) - 
      s12^4*(-16 + 87*t + 1109*t^2 + 170*t^3 + 1316*t^4) - 
      2*s12^3*t*(192 - 1299*t + 1577*t^2 + 766*t^3 + 1402*t^4)))*
   canMIPlanar[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^3*(s12 + t)^3) - 
 (I*(3*mmH^6 + s12^4*(16 + t) - mmH^5*(19 + 20*s12 + t) + 
    mmH^4*(16 + 2*s12^2 + t + 4*s12*(7 + 5*t)) + 
    2*mmH^3*s12*(-32 + 18*s12^2 + 62*t - 8*t^2 + s12*(39 + 37*t)) + 
    mmH*s12^2*(-8*s12^3 + s12^2*(77 - 17*t) + 192*t^2 - 
      4*s12*(16 - 63*t + 4*t^2)) - mmH^2*s12*(13*s12^3 + 96*t^2 + 
      4*s12^2*(41 + 19*t) + s12*(-96 + 378*t + 64*t^2)))*
   canMIPlanar[3, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*t^2) - 
 ((4*I)*(-2 - mmH + s12 + t)*(-mmH + s12 + 3*t)*
   canMIPlanar[3, 4, {s12, t, mmH}])/(s12*t^3) - 
 ((4*I)*(2 + s12)*(s12 - 2*t)*canMIPlanar[3, 4, {mmH - s12 - t, t, mmH}])/
  (s12*t^3) + ((4*I)*(4*mmH^5*t*(3*s12^2 - 8*s12*t + t^2) - 
    4*s12^2*t*(s12 + t)^2*(2*s12^2 + 3*s12*t + 5*t^2) + 
    mmH*s12*(-2*s12^6 + 4*s12^5*t + 28*t^5 + s12^4*t*(21 + 10*t) + 
      s12^3*t^2*(43 + 10*t) + s12*t^4*(81 + 10*t) + s12^2*t^3*(75 + 16*t)) + 
    mmH^3*(-6*s12^5 + s12^2*(19 - 142*t)*t^2 + t^4*(7 + 2*t) - 
      s12*t^3*(13 + 8*t) + s12^4*(2 + 20*t) - 7*s12^3*t*(1 + 22*t)) + 
    mmH^4*(2*s12^4 + t^3 - 6*t^4 - s12^3*(1 + 32*t) + 3*s12^2*t*(1 + 36*t) + 
      s12*t^2*(-19 + 40*t)) + mmH^2*(6*s12^6 - 4*t^5 - 4*s12*t^4*(6 + t) - 
      s12^5*(1 + 4*t) + s12^2*t^3*(1 + 22*t) + s12^4*t*(-9 + 76*t) + 
      s12^3*t^2*(-11 + 112*t)))*canMIPlanar[4, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^3*(s12 + t)^3) + 
 ((4*I)*(s12^3*(3*s12 - t)*t^2*(s12 + t)^3 + 
    2*mmH^7*t*(3*s12^2 - 8*s12*t + t^2) - mmH*s12^2*(s12 + t)^2*
     (4*s12^5 + s12^2*(71 - 4*t)*t^2 - t^4 + s12^3*t*(-29 + 4*t) - 
      s12*t^3*(1 + 4*t) + s12^4*(-4 + 8*t)) + 
    mmH^6*(s12^4 - 26*s12^3*t - t^3*(2 + 5*t) + 2*s12*t^2*(8 + 11*t) + 
      6*s12^2*t*(-1 + 12*t)) + mmH^5*(-5*s12^5 + s12*t^3*(-64 + 5*t) + 
      t^4*(12 + 5*t) - 20*s12^3*t*(-2 + 7*t) + s12^4*(-2 + 39*t) - 
      2*s12^2*t^2*(53 + 56*t)) + mmH^2*s12*(14*s12^7 - 
      3*s12^2*(-24 + t)*t^4 - 7*t^6 - s12*t^5*(55 + 4*t) + 
      2*s12^3*t^3*(141 + 29*t) + 3*s12^4*t^2*(11 + 46*t) + 
      s12^6*(-10 + 57*t) + s12^5*t*(-139 + 124*t)) + 
    mmH^4*(13*s12^6 + s12^5*(2 - 5*t) + s12*(2 - 19*t)*t^4 - t^5*(11 + 2*t) + 
      s12^2*t^3*(284 + 19*t) + 4*s12^3*t^2*(55 + 51*t) + 
      s12^4*t*(-121 + 174*t)) - mmH^3*(19*s12^7 + 3*s12^2*(16 - 7*t)*t^4 - 
      3*t^6 - s12*t^5*(47 + 6*t) + s12^6*(-6 + 55*t) + 
      s12^3*t^3*(412 + 61*t) + 3*s12^5*t*(-63 + 62*t) + 
      s12^4*t^2*(161 + 226*t)))*canMIPlanar[4, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*t^3*(s12 + t)^4) - 
 (((4*I)/5)*(26*mmH^14*(-1 + t) - 2*mmH^13*(-39 + 96*s12*(-1 + t) - 33*t + 
      88*t^2) - 20*s12^4*t^5*(2*s12^3 + 13*t^3 + 2*s12^2*(-8 + 9*t) + 
      s12*t*(-16 + 29*t)) - 10*mmH*s12^2*t^4*(4*s12*(23 - 6*t)*t^4 + 96*t^5 + 
      2*s12^5*(-57 + 5*t) + s12^3*t*(320 - 549*t - 2*t^2) + 
      4*s12^4*(28 - 85*t + 5*t^2) - 4*s12^2*t^2*(-40 + 81*t + 9*t^2)) + 
    mmH^12*(585*s12^2*(-1 + t) + t*(-471 + 214*t + 505*t^2) + 
      s12*(-580 - 415*t + 1239*t^2)) + mmH^11*(160 - 955*s12^3*(-1 + t) - 
      85*t + 1216*t^2 - 1130*t^3 - 785*t^4 + 
      s12^2*(1739 + 1055*t - 3564*t^2) + s12*(90 + 3176*t - 1764*t^2 - 
        3400*t^3)) + mmH^2*s12*t^3*(1440*t^6 + 160*s12*t^5*(45 + t) + 
      10*s12^6*(-50 - 98*t + 11*t^2) - 40*s12^2*t^3*(-80 + 4*t + 27*t^2 + 
        6*t^3) - s12^3*t^2*(-11040 + 20005*t + 1536*t^2 + 185*t^3) + 
      2*s12^5*(640 - 4595*t - 621*t^2 + 205*t^3) + 
      s12^4*t*(8560 - 21890*t - 733*t^2 + 355*t^3)) - 
    mmH^3*s12*t^2*(40*t^6*(191 + 34*t) + 5*s12^6*(52 - 54*t - 31*t^2 + 
        5*t^3) - 80*s12*t^4*(-40 - 180*t - 42*t^2 + 7*t^3) + 
      s12^3*t^2*(25440 - 56835*t - 6988*t^2 + 434*t^3 - 35*t^4) - 
      2*s12^2*t^3*(-9280 + 12025*t + 642*t^2 + 925*t^3 + 30*t^4) + 
      2*s12^4*t*(4320 - 16185*t - 5020*t^2 + 1501*t^3 + 55*t^4) + 
      s12^5*(320 - 2850*t - 6507*t^2 + 1253*t^3 + 110*t^4)) + 
    mmH^4*t*(-300*t^7 + 10*s12^7*(6 + 7*t + 23*t^2 + 2*t^3) + 
      20*s12*t^5*(80 + 627*t + 386*t^2 + 14*t^3) - 
      4*s12^2*t^4*(-4160 + 1465*t - 3126*t^2 + 540*t^3 + 50*t^4) + 
      s12^4*t^2*(23360 - 63240*t - 26833*t^2 + 6362*t^3 + 191*t^4) - 
      2*s12^3*t^3*(-19280 + 36365*t + 3451*t^2 + 1302*t^3 + 270*t^4) + 
      s12^6*(-320 + 1730*t - 1598*t^2 + 1115*t^3 + 477*t^4) + 
      s12^5*t*(1760 - 7780*t - 20014*t^2 + 6951*t^3 + 963*t^4)) - 
    2*mmH^5*(-20*t^6*(-8 + 53*t + 5*t^2) + 
      5*s12^7*(4 - 11*t + 15*t^2 + 10*t^3) + 
      s12^2*t^4*(15920 - 25625*t + 6801*t^2 - 198*t^3 - 510*t^4) + 
      s12^3*t^3*(16320 - 37610*t - 13681*t^2 + 3174*t^3 - 503*t^4) + 
      s12*t^5*(3840 - 440*t + 8288*t^2 + 955*t^3 - 10*t^4) + 
      s12^6*(-80 + 85*t - 141*t^2 + 1530*t^3 + 434*t^4) + 
      s12^4*t^2*(1920 - 7215*t - 17513*t^2 + 8709*t^3 + 1109*t^4) + 
      s12^5*t*(-1120 + 2345*t - 2993*t^2 + 5174*t^3 + 1439*t^4)) - 
    2*mmH^9*(243*s12^5*(-1 + t) + s12^4*(-1232 - 545*t + 2427*t^2) + 
      t^3*(-425 - 1750*t + 767*t^2 + 188*t^3) + 
      s12^3*(-330 - 6204*t + 4817*t^2 + 6519*t^3) + 
      s12*t*(-1440 - 70*t - 5407*t^2 + 7704*t^3 + 2110*t^4) + 
      2*s12^2*(-680 - 80*t - 4213*t^2 + 6077*t^3 + 2932*t^4)) + 
    mmH^10*(900*s12^4*(-1 + t) + 2*s12^3*(-1373 - 710*t + 2738*t^2) + 
      s12^2*(-400 - 8622*t + 5776*t^2 + 9092*t^3) + 
      5*t*(-96 + 47*t - 432*t^2 + 381*t^3 + 142*t^4) + 
      s12*(-1040 + 120*t - 7425*t^2 + 8617*t^3 + 5000*t^4)) + 
    mmH^6*(30*s12^7*(-1 + 2*t^2) + t^5*(1440 - 5635*t - 1336*t^2 + 5*t^3) + 
      2*s12^6*(60 - 594*t + 670*t^2 + 621*t^3) + 
      s12*t^4*(13680 - 24240*t + 14403*t^2 + 5981*t^3 - 20*t^4) - 
      2*s12^2*t^3*(-12480 + 28585*t + 2644*t^2 - 5581*t^3 + 737*t^4) + 
      2*s12^3*t^2*(2080 - 10300*t - 17102*t^2 + 13191*t^3 + 766*t^4) + 
      s12^5*(-1040 - 50*t - 3829*t^2 + 13167*t^3 + 4912*t^4) + 
      s12^4*t*(-6240 + 6245*t - 14444*t^2 + 29137*t^3 + 6912*t^4)) + 
    mmH^8*(137*s12^6*(-1 + t) + s12^5*(-1244 - 461*t + 2457*t^2) + 
      s12^4*(-440 - 10267*t + 8966*t^2 + 10917*t^3) + 
      t^3*(1600 - 4360*t - 4433*t^2 + 594*t^3 + 111*t^4) + 
      s12*t^2*(480 - 9040*t - 10426*t^2 + 16005*t^3 + 2017*t^4) + 
      2*s12^3*(-1840 - 435*t - 9744*t^2 + 17451*t^3 + 7546*t^4) + 
      s12^2*t*(-7040 + 170*t - 20254*t^2 + 36687*t^3 + 7597*t^4)) - 
    mmH^7*(15*s12^7*(-1 + t) + s12^6*(-319 - 85*t + 638*t^2) + 
      2*s12^5*(-5 - 2427*t + 2374*t^2 + 2609*t^3) + 
      t^4*(2400 - 7175*t - 3406*t^2 + 94*t^3 + 15*t^4) + 
      2*s12*t^3*(4960 - 12855*t - 127*t^2 + 5789*t^3 + 222*t^4) + 
      s12^2*t^2*(2240 - 19670*t - 20111*t^2 + 28643*t^3 + 1328*t^4) + 
      s12^3*t*(-8960 + 3570*t - 21506*t^2 + 43243*t^3 + 8693*t^4) + 
      s12^4*(-2720 - 675*t - 12322*t^2 + 28418*t^3 + 11643*t^4)))*
   canMIPlanar[4, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^3*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((4*I)*(2*mmH^9*(-1 + s12)*t*(3*s12^2 - 8*s12*t + t^2) - 
    2*s12*t^4*(s12 + t)^4*(6*s12^2 - 8*s12*(-2 + t) + t*(16 + t)) - 
    mmH*t^3*(s12 + t)^2*(52*s12^5 + t^4*(16 + t) + 
      s12^3*t*(-368 + 358*t - 47*t^2) + s12^2*t^2*(-336 + 27*t - 28*t^2) + 
      5*s12*t^3*(-16 - 4*t + t^2) - 2*s12^4*(64 - 133*t + 7*t^2)) + 
    mmH^8*(-3*s12^5 + s12^4*(3 - 24*t) + 6*s12^3*(1 - 4*t)*t + 
      t^3*(2 + 9*t) - s12*t^2*(16 + 90*t + 9*t^2) + 
      6*s12^2*t*(1 + 12*t + 14*t^2)) + 
    mmH^7*(4*s12^6 + 45*s12^5*t - t^4*(8 + 9*t) + 
      s12*t^3*(50 + 210*t + 9*t^2) + 2*s12^3*t*(15 - 29*t + 37*t^2) - 
      2*s12^2*t^2*(31 + 136*t + 90*t^2) + s12^4*(6 + t + 160*t^2)) + 
    mmH^2*t^2*(t^6*(80 - 17*t - 3*t^2) + s12^7*(12 + 82*t + t^2) + 
      s12^4*t^2*(-1584 + 381*t + 245*t^2 - 86*t^3) + 
      s12^5*t*(-896 + 818*t + 496*t^2 - 47*t^3) + 
      s12^6*(-192 + 270*t + 349*t^2 - 7*t^3) + 
      s12*t^5*(192 - 192*t + 62*t^2 + 3*t^3) - 
      s12^2*t^4*(224 + 874*t - 105*t^2 + 11*t^3) - 
      s12^3*t^3*(1216 + 878*t - 56*t^2 + 61*t^3)) + 
    mmH^3*t*(s12^7*(36 - 62*t - 20*t^2) + t^6*(-160 + 68*t + 21*t^2) + 
      s12^6*(128 + 38*t - 272*t^2 - 46*t^3) + 
      2*s12^2*t^4*(-352 + 1036*t - 152*t^2 + 9*t^3) - 
      s12*t^5*(608 - 442*t + 148*t^2 + 21*t^3) + 
      s12^5*t*(544 + 88*t - 306*t^2 + 67*t^3) + 
      2*s12^3*t^3*(32 + 1541*t + 14*t^2 + 99*t^3) + 
      s12^4*t^2*(736 + 1422*t + 67*t^2 + 252*t^3)) + 
    mmH^6*(3*s12^7 - s12^6*(1 + 13*t) - t^4*(-16 + t + 17*t^2) - 
      s12^5*(22 + 22*t + 177*t^2) + s12^3*t*(64 - 346*t + 142*t^2 - 
        227*t^3) + s12*t^3*(64 - 80*t - 232*t^2 + 17*t^3) + 
      s12^2*t^2*(96 + 28*t + 531*t^2 + 191*t^3) - 
      s12^4*(-16 + 139*t + 97*t^2 + 466*t^3)) + 
    mmH^4*(t^6*(160 - 92*t - 49*t^2) + 2*s12^7*(-4 + 11*t + 8*t^2) + 
      2*s12^6*(-16 - 7*t + 38*t^2) + 4*s12^2*t^4*(264 - 458*t + 127*t^2 + 
        t^3) + s12*t^5*(672 - 410*t + 124*t^2 + 49*t^3) - 
      4*s12^3*t^3*(-176 + 768*t + 29*t^2 + 103*t^3) - 
      s12^5*t*(96 + 238*t + 82*t^2 + 281*t^3) - 
      s12^4*t^2*(-96 + 1574*t + 515*t^2 + 632*t^3)) + 
    mmH^5*(-6*s12^7*(1 + 2*t) + 2*s12^6*t*(-5 + 7*t) + 
      t^5*(-80 + 49*t + 50*t^2) + s12*t^4*(-336 + 190*t + 63*t^2 - 50*t^3) - 
      2*s12^2*t^3*(272 - 315*t + 320*t^2 + 45*t^3) + 
      2*s12^3*t^2*(-208 + 732*t - 36*t^2 + 217*t^3) + 
      s12^5*(-16 + 114*t + 103*t^2 + 324*t^3) + 
      s12^4*t*(-144 + 705*t + 376*t^2 + 748*t^3)))*
   canMIPlanar[4, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12*(mmH - t)^4*t^3*(s12 + t)^4) + 
 ((4*I)*(mmH^5*(1 + 2*s12) + mmH^4*(16 + 4*s12^2 + s12*(30 - 4*t) - t) - 
    s12^3*(2*s12^2 + s12*(-16 + t) + 4*t^2) - 
    2*mmH^3*(6*s12^3 - 2*t^2 + s12^2*(53 + 10*t) + s12*(32 + 46*t - 2*t^2)) + 
    mmH*s12^2*(2*s12^3 - 84*t^2 + s12^2*(-39 + 4*t) + 
      4*s12*(-16 - 31*t + t^2)) + 2*mmH^2*s12*(2*s12^3 + 30*t^2 + 
      2*s12^2*(29 + 5*t) + s12*(48 + 109*t + 8*t^2)))*
   canMIPlanar[4, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*t^2) + 
 ((4*I)*(6*s12^6 + t^4*(1 + t) + 2*s12^4*t*(11 + 24*t) + s12^5*(6 + 28*t) + 
    s12^3*t^2*(29 + 52*t) - 2*mmH^4*(3*s12^2 - 8*s12*t + t^2) + 
    3*s12^2*t^2*(1 + 7*t + 14*t^2) + s12*t^3*(-8 + 9*t + 16*t^2) + 
    mmH^3*(10*s12^3 + s12^2*(3 - 6*t) + t^2*(1 + 6*t) - 2*s12*t*(4 + 29*t)) - 
    mmH^2*(s12^3*(1 + 4*t) + s12*t*(8 - 21*t - 84*t^2) + 
      s12^2*(-3 + 3*t - 62*t^2) + t^2*(-1 + t + 6*t^2)) - 
    mmH*(10*s12^5 + 2*s12^3*t*(5 + 26*t) + s12^4*(4 + 30*t) + 
      t^3*(2 + t - 2*t^2) + 2*s12*t^2*(-8 + 11*t + 29*t^2) + 
      s12^2*t*(6 + 15*t + 92*t^2)))*canMIPlanar[5, 1, 
    {s12, mmH - s12 - t, mmH}])/(s12*(mmH - t)^2*t^2*(s12 + t)^3) + 
 ((2*I)*(-2*s12*t^3*(s12 + t)^2*(2*s12^2 + 5*s12*t - t^2) + 
    2*mmH^6*t*(3*s12^2 - 8*s12*t + t^2) + 
    mmH^5*(s12^4 + s12^3*(1 - 4*t) + (11 - 9*t)*t^3 + s12^2*t*(33 + 4*t) + 
      s12*t^2*(-77 + 72*t)) + mmH*t*(-5*s12^7 - 21*s12^6*t - 34*s12^5*t^2 + 
      s12^4*(20 - 23*t)*t^2 + t^5 + 8*t^6 - t^7 + 
      s12^3*t^2*(1 + 64*t + 11*t^2) + s12*t^4*(3 - 56*t + 12*t^2) + 
      s12^2*t^3*(3 - 20*t + 29*t^2)) - 
    mmH^2*(s12^7 - 13*s12^6*t + s12^4*(4 - 101*t)*t^2 - 
      3*s12^5*t*(2 + 21*t) + s12^3*t^2*(3 + 109*t - 44*t^2) + 
      t^5*(3 + 35*t - 6*t^2) + s12*t^4*(9 - 235*t + 50*t^2) + 
      s12^2*t^3*(9 - 51*t + 64*t^2)) + mmH^3*(2*s12^6 + s12^4*(2 - 47*t)*t - 
      s12^5*(2 + 9*t) + s12^3*t*(3 + 97*t - 55*t^2) + 
      t^4*(3 + 57*t - 14*t^2) + 3*s12^2*t^2*(3 + 3*t + 25*t^2) + 
      s12*t^3*(9 - 387*t + 104*t^2)) - mmH^4*(2*s12^5 + 2*s12^4*t + t^3 + 
      41*t^4 - 16*t^5 + s12^3*(1 + 31*t - 16*t^2) + 
      s12^2*t*(3 + 67*t + 50*t^2) + s12*t^2*(3 - 283*t + 122*t^2)))*
   canMIPlanar[5, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^3*t^3*(s12 + t)^3) + 
 ((4*I)*(-2 + s12)*canMIPlanar[5, 3, {s12, mmH - s12 - t, mmH}])/t^3 - 
 ((I/10)*(mmH^8*(-1 + t)*(-67*t + s12*(-27 + 67*t)) + 
    40*s12^2*t^2*(8*s12^4 - 2*(-8 + t)*t^2 + 4*s12^3*(-5 + 6*t) + 
      s12*t*(32 - 25*t + 2*t^2) + s12^2*(16 - 35*t + 17*t^2)) - 
    20*mmH*t*(16*t^5 + 4*s12^6*(2 + 3*t) + 2*s12*t^3*(32 + 5*t - 6*t^2) + 
      s12^5*(-28 + 96*t + 30*t^2) + s12^3*t*(128 - 231*t + 104*t^2 - 9*t^3) + 
      s12^2*t^2*(176 - 104*t + 19*t^2 - 4*t^3) + 
      s12^4*(16 - 193*t + 214*t^2 + 4*t^3)) - 
    mmH^7*(s12^2*(-167 + 114*t + 53*t^2) - 2*t*(-357 + 207*t + 62*t^2) + 
      2*s12*(297 - 495*t + 176*t^2 + 62*t^3)) + 
    mmH^6*(-115*s12^3*(5 - 6*t + t^2) + 2*t*(400 + 710*t - 727*t^2 + 
        19*t^3) + s12^2*(836 - 1921*t + 1433*t^2 + 92*t^3) + 
      s12*(960 + 1816*t - 3184*t^2 + 1500*t^3 - 38*t^4)) + 
    4*mmH^2*(10*s12^6*(-4 + 5*t + t^2) + 10*t^4*(16 + 3*t + 10*t^2) + 
      5*s12^5*(24 - 14*t + 101*t^2 + t^3) - 
      5*s12*t^3*(-160 + 51*t - 36*t^2 + 16*t^3) + 
      s12^3*t*(-140 - 305*t + 214*t^2 + 677*t^3 - 75*t^4) + 
      s12^4*(-80 - 150*t + 686*t^2 + 849*t^3 - 70*t^4) + 
      s12^2*t^2*(580 - 440*t + 103*t^2 - 15*t^3 - 20*t^4)) + 
    mmH^3*(-40*s12^6*(-1 + t) + 20*s12^5*(40 - 47*t - 16*t^2 + t^3) - 
      20*t^3*(48 - 13*t + 25*t^2 + 8*t^3) + 
      2*s12*t^2*(240 - 2270*t + 1183*t^2 - 165*t^3 + 70*t^4) + 
      s12^4*(-2100 + 3008*t - 5877*t^2 + 14*t^3 + 75*t^4) + 
      s12^2*t*(3280 - 10020*t + 8520*t^2 - 4583*t^3 + 555*t^4 + 20*t^5) + 
      s12^3*(1840 - 6360*t + 4662*t^2 - 6515*t^3 - 308*t^4 + 95*t^5)) - 
    2*mmH^4*(10*s12^5*(12 - 13*t + t^2) + s12^4*(736 - 770*t - 524*t^2 + 
        98*t^3) + t^2*(440 - 1620*t + 929*t^2 - 225*t^3 - 10*t^4) + 
      s12^3*(-1860 + 2074*t - 2149*t^2 - 830*t^3 + 94*t^4) + 
      2*s12*t*(900 - 3070*t + 1847*t^2 - 358*t^3 + 55*t^4 + 5*t^5) + 
      s12^2*(1360 - 6540*t + 5033*t^2 - 1894*t^3 - 762*t^4 + 105*t^5)) + 
    mmH^5*(s12^4*(581 - 702*t + 121*t^2) + 2*s12^3*(295 + 32*t - 891*t^2 + 
        104*t^3) + t*(1200 - 4100*t + 1252*t^2 + 683*t^3 - 115*t^4) + 
      s12^2*(-3060 + 478*t + 2569*t^2 - 3318*t^3 + 151*t^4) + 
      s12*(1200 - 7480*t + 2840*t^2 + 1385*t^3 - 974*t^4 + 115*t^5)))*
   canMIPlanar[5, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^3) - 
 ((I/2)*(31*mmH^7*(-1 + t)^2*(s12 + t)^2 - 2*mmH^6*(-1 + t)*(s12 + t)^2*
     (-86 + 48*t + 51*t^2 + s12*(-23 + 25*t)) + 8*t^2*(s12 + t)^2*
     (28*s12^3 + 8*s12^4 + s12*(19 - 20*t)*t^2 + (8 - 5*t)*t^3 + 
      s12^2*(16 + 33*t - 23*t^2)) - 4*mmH*t*(4*s12^6*(2 + 3*t) + 
      t^5*(38 + 13*t - 17*t^2) + s12^5*(20 + 72*t + 26*t^2) + 
      s12^2*t^2*(80 + 309*t - 9*t^2 - 161*t^3) + 
      s12^3*t*(64 + 327*t + 84*t^2 - 139*t^3) + 
      s12*t^3*(32 + 139*t - 2*t^2 - 83*t^3) + 
      s12^4*(16 + 155*t + 142*t^2 - 30*t^3)) + 
    4*mmH^2*(2*s12^6*(-4 + 5*t + t^2) - t^5*(43 - 233*t + 123*t^2 + 4*t^3) + 
      s12^5*(-24 + 10*t + 39*t^2 + 7*t^3) + 
      s12^2*t^2*(104 - 388*t + 1115*t^2 - 607*t^3 - 45*t^4) + 
      s12^3*t*(28 - 225*t + 694*t^2 - 303*t^3 - 37*t^4) - 
      s12^4*(16 + 62*t - 188*t^2 + 8*t^3 + 5*t^4) - 
      2*s12*t^3*(-30 + 118*t - 396*t^2 + 232*t^3 + 11*t^4)) + 
    mmH^5*(s12^4*(7 - 22*t + 15*t^2) + 2*s12^3*(120 - 198*t + 9*t^2 + 
        73*t^3) + t^2*(132 + 234*t - 949*t^2 + 470*t^3 + 107*t^4) + 
      2*s12*t*(132 + 369*t - 1186*t^2 + 520*t^3 + 163*t^4) + 
      2*s12^2*(66 + 364*t - 897*t^2 + 297*t^3 + 175*t^4)) + 
    mmH^4*(4*s12^5*(-1 + t)*t - 2*s12^4*(34 - 65*t + 34*t^2 + 5*t^3) - 
      s12^3*(240 + 284*t - 1267*t^2 + 740*t^3 + 97*t^4) + 
      s12^2*(176 - 1464*t + 798*t^2 + 2613*t^3 - 2023*t^4 - 176*t^5) + 
      s12*t*(352 - 2212*t + 2196*t^2 + 1931*t^3 - 2076*t^4 - 125*t^5) + 
      t^2*(176 - 956*t + 1086*t^2 + 503*t^3 - 713*t^4 - 32*t^5)) - 
    mmH^3*(8*s12^6*(-1 + t) + 4*s12^5*(-8 + t + 8*t^2 + t^3) + 
      s12^4*(-204 + 132*t + 137*t^2 - 94*t^3 + 5*t^4) - 
      s12^3*(-112 + 1496*t - 1876*t^2 - 137*t^3 + 766*t^4 + t^5) + 
      s12^2*t*(400 - 3440*t + 5266*t^2 - 750*t^3 - 1473*t^4 + 3*t^5) + 
      t^3*(176 - 1084*t + 1988*t^2 - 571*t^3 - 315*t^4 + 4*t^5) + 
      s12*t^2*(464 - 3168*t + 5526*t^2 - 1413*t^3 - 1140*t^4 + 9*t^5)))*
   canMIPlanar[5, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^3*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(2*mmH^5*(s12*(-1 + t) - t) + 8*t*(4*s12^3*(-1 + t) - 4*t^3 + 
      2*s12*t^2*(-7 + 2*t) + s12^2*t*(-10 + 7*t)) + 
    mmH^4*(-2*s12^2*(-1 + t) + (2 - 3*t)*t + 2*s12*(1 - t + t^2)) - 
    2*mmH*t*(6*s12^3*(-1 + t) - 4*t^2*(9 + 2*t) + s12*t*(-74 - 5*t + 8*t^2) + 
      s12^2*(-46 + 29*t + 14*t^2)) + mmH^3*(-(s12^2*(2 - 3*t + t^2)) + 
      t*(4 + 40*t + 3*t^2) - s12*(-4 - 26*t + 30*t^2 + t^3)) - 
    mmH^2*(s12^3*(-1 + t)*t + 38*t^2*(2 + t) + s12*t*(64 + 10*t - 21*t^2) - 
      s12^2*(-4 - 40*t + 45*t^2 + t^3)))*canMIPlanar[5, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)*s12*(s12*(-1 + t) - t)*t^3) + 
 ((I/16)*(2*mmH^3 + mmH^2*(-12 + 13*s12 - t) - 4*s12*(4 + s12 + t) + 
    mmH*(-15*s12^2 + s12*(48 - 15*t) + 4*(4 + t)))*
   canMIPlanar[5, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^2) + 
 ((I/16)*(-4*(-4 + s12)*(s12 + t) - 5*mmH*(8 + 3*s12)*(s12 + t) + 
    mmH^2*(32 + 17*s12 + t))*canMIPlanar[5, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*t^2*(s12 + t)) - ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMIPlanar[5, 4, {t, s12, mmH}])/(mmH*s12*t^2) - 
 ((4*I)*(-2*s12*t^3*(s12 + t)^2*(2*s12^2 + 5*s12*t - t^2) + 
    2*mmH^6*t*(3*s12^2 - 8*s12*t + t^2) - 
    mmH^5*(2*s12^4 + 13*s12^3*t + 5*s12^2*(-6 + t)*t + s12*(80 - 69*t)*t^2 + 
      t^3*(-10 + 9*t)) + mmH*t^2*(4*s12^6 + 27*s12^4*t^2 - (-4 + t)*t^5 + 
      4*s12*t^4*(-19 + 3*t) + 12*s12^3*t^2*(2 + 3*t) + 4*s12^5*(-1 + 4*t) + 
      2*s12^2*t^3*(-30 + 17*t)) + mmH^4*(2*s12^5 + s12*(306 - 113*t)*t^3 + 
      2*t^4*(-17 + 8*t) + s12^4*(2 + 19*t) - s12^2*t^2*(40 + 19*t) + 
      s12^3*t*(-18 + 55*t)) + mmH^2*t*(8*s12^6 + s12^2*(146 - 61*t)*t^3 + 
      s12*(292 - 47*t)*t^4 + 2*t^5*(-11 + 3*t) + 9*s12^3*t^2*(-4 + 3*t) + 
      4*s12^5*(2 + 9*t) + s12^4*t*(20 + 63*t)) - 
    mmH^3*t*(18*s12^5 + 5*s12^2*(14 - 9*t)*t^2 + s12*(444 - 95*t)*t^3 + 
      14*(-3 + t)*t^4 + s12^4*(4 + 71*t) + s12^3*t*(-52 + 93*t)))*
   canMIPlanar[6, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^3*t^3*(s12 + t)^3) - 
 ((8*I)*(-2 + s12)*canMIPlanar[6, 3, {s12, mmH - s12 - t, mmH}])/t^3 + 
 ((2*I)*(3*mmH^2*(4*s12 - t) + 2*t*(3*s12 + 2*t) + 
    mmH*(-4*s12^2 + 14*t - 9*s12*t))*canMIPlanar[6, 3, {s12, t, mmH}])/
  (mmH*s12*t^3) + ((2*I)*(8*mmH^3 - 2*t*(3*s12 + t) - 4*mmH^2*(s12 + 4*t) + 
    mmH*(-4*s12^2 + s12*t + 5*t*(4 + t)))*canMIPlanar[6, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3) + 
 ((2*I)*(mmH^2 - 2*t - mmH*(2 + 2*s12 + t))*canMIPlanar[6, 3, {t, s12, mmH}])/
  (mmH*s12*t^2) - ((4*I)*(mmH^2 + 13*s12^2 + 4*t - 2*mmH*(3 + 7*s12 + t) + 
    2*s12*(3 + 5*t))*canMIPlanar[7, 1, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^2*t^2) + ((4*I)*(1 - mmH + s12 + t)*
   canMIPlanar[7, 2, {s12, mmH - s12 - t, mmH}])/t^3 + 
 ((4*I)*(3*s12^3*t*(s12 + 2*t) + mmH^4*(s12^2 + s12*(-2 + t) + 3*t) - 
    mmH*s12^2*(s12^3 + s12^2*(-2 + t) + 2*s12*(-18 + t)*t - 24*t^2) + 
    3*mmH^3*s12*(-s12^2 + 10*t + s12*(2 + t)) + 
    mmH^2*s12*(3*s12^3 - 26*t^2 - 3*s12^2*(2 + t) - 2*s12*t*(36 + t)))*
   canMIPlanar[7, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*t^3) - (((16*I)/3)*(-2 - mmH + s12 + t)*
   (-2*mmH + 2*s12 + 5*t)*canMIPlanar[7, 4, {s12, t, mmH}])/
  (s12*(-2 - mmH + s12)*t^3) + (((16*I)/3)*(2 + s12)*(2*s12 - 3*t)*
   canMIPlanar[7, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3*(2 + s12 + t)) - 
 ((4*I)*(2*mmH^8*t*(3*s12^2 - 8*s12*t + t^2) + 2*s12^2*t^3*(s12 + t)^2*
     (4*s12^3 + 14*s12^2*t + 9*s12*t^2 + 11*t^3) + 
    mmH^7*(2*s12^4 - t^3*(10 + 9*t) + 3*s12^2*t*(-10 + 13*t) - 
      s12^3*(2 + 13*t) + s12*t^2*(58 + 69*t)) + 
    2*mmH^2*(s12^9 - 15*s12^8*t + 5*t^8 - 3*s12^6*t^2*(2 + 63*t) - 
      s12^7*t*(6 + 89*t) + s12^5*t^2*(3 + 73*t - 207*t^2) + 
      s12^4*t^3*(11 + 25*t - 142*t^2) + s12^3*t^4*(15 - 126*t - 50*t^2) + 
      s12*t^6*(2 + 43*t + 3*t^2) + s12^2*t^5*(9 + 8*t + 4*t^2)) + 
    2*mmH^4*(5*s12^7 - 3*s12^6*(2 + 5*t) + s12^3*t^2*(24 - 293*t - 346*t^2) + 
      s12^4*t*(9 - 4*t - 242*t^2) + s12^2*t^3*(28 - 481*t - 193*t^2) + 
      s12^5*(1 - 22*t - 106*t^2) - 3*s12*t^4*(-5 + 11*t + 3*t^2) + 
      t^5*(3 + 47*t + 6*t^2)) + mmH*s12*t*(10*s12^8 + 50*s12^7*t + 
      108*s12^6*t^2 - 16*t^7 + 6*s12^5*t^2*(-10 + 21*t) - 
      s12*t^5*(2 + 100*t + 7*t^2) - s12^2*t^4*(6 + 132*t + 7*t^2) + 
      s12^3*t^3*(-6 - 208*t + 27*t^2) + s12^4*t^2*(-2 - 220*t + 85*t^2)) - 
    2*mmH^6*(2*s12^5 + 3*s12^4*t - t^3*(1 + 24*t + 9*t^2) + 
      s12^3*(-1 - 42*t + 30*t^2) + s12*t^2*(-3 + 106*t + 58*t^2) + 
      s12^2*t*(-3 + 40*t + 120*t^2)) + mmH^5*(-2*s12^6 + s12^5*(10 + 27*t) - 
      2*t^4*(3 + 47*t + 10*t^2) + 2*s12*t^3*(-11 + 131*t + 44*t^2) + 
      s12^4*(-4 - 38*t + 121*t^2) + 3*s12^3*t*(-6 + 131*t^2) + 
      s12^2*t^2*(-30 + 596*t + 457*t^2)) + 
    mmH^3*(-8*s12^8 + 4*s12^7*(1 + 9*t) + 20*s12^6*t*(2 + 13*t) - 
      t^6*(2 + 48*t + 3*t^2) - s12*t^5*(18 + 112*t + 13*t^2) + 
      s12^2*t^4*(-48 + 538*t + 123*t^2) + 2*s12^5*t*(-3 + 13*t + 265*t^2) + 
      2*s12^4*t^2*(-15 + 59*t + 318*t^2) + 
      s12^3*t^3*(-56 + 826*t + 479*t^2)))*canMIPlanar[8, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*t^3*
   (s12 + t)^3) + (((4*I)/3)*(4*mmH^5 - 8*mmH^4*(1 + 2*s12 + t) - 
    3*s12^2*t*(s12 + 2*t) + mmH^2*s12*(-30*s12^2 + s12*(4 - 24*t) + 
      (11 - 8*t)*t) + mmH*s12*(11*s12^3 - 18*t^2 + s12*t*(-19 + 4*t) + 
      s12^2*(-6 + 8*t)) + mmH^3*(31*s12^2 + t*(11 + 4*t) + 2*s12*(5 + 12*t)))*
   canMIPlanar[8, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^3) - 
 (((8*I)/3)*(-1 + s12)*(6*s12^4 + 8*s12^3*t + 6*s12^2*t^2 + 2*t^3 + 
    s12*t^2*(3 + 2*t) + mmH^3*(-3 - 14*s12 + 2*t) - 
    mmH*(20*s12^3 + 28*s12^2*t + (7 - 2*t)*t^2 + 2*s12*t*(3 + 5*t)) + 
    mmH^2*(28*s12^2 - 4*(-2 + t)*t + s12*(3 + 22*t)))*
   canMIPlanar[9, 1, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)^2*t^2) + 
 ((2*I)*(mmH^7*(-1 + s12) - 2*s12^2*t^3*(2*s12^2 + 3*s12*t + t^2) + 
    mmH^6*(-1 - 4*s12^2 - 6*s12*(-1 + t) + t + 2*t^2) + 
    mmH^5*(7*s12^3 + s12^2*(-11 + 15*t) + 3*t*(1 + 3*t - 2*t^2) - 
      2*s12*(-1 + 26*t + t^2)) - mmH*s12*t*(5*s12^5 + 14*s12^4*t + 
      13*s12^3*t^2 + 12*t^4 + s12^2*t^2*(-8 + 13*t) + 
      s12*t^2*(-1 + 10*t + 6*t^2)) - mmH^4*(7*s12^4 + 2*s12^3*(-4 + 9*t) + 
      s12^2*(1 - 77*t - 26*t^2) + t^2*(3 + 23*t - 6*t^2) - 
      2*s12*t*(-3 + 59*t + 11*t^2)) + mmH^3*(4*s12^5 + t^3 + 20*t^4 - 2*t^5 + 
      s12^4*(-2 + 4*t) - 2*s12^3*t*(16 + 21*t) + 
      s12*t^2*(6 - 116*t - 19*t^2) - 3*s12^2*t*(-1 + 43*t + 23*t^2)) + 
    mmH^2*(-s12^6 + 10*s12^5*t - 6*t^5 + 2*s12^4*t*(3 + 17*t) + 
      2*s12^3*t^2*(11 + 27*t) + 2*s12*t^3*(-1 + 28*t + 2*t^2) + 
      s12^2*t^2*(-3 + 75*t + 38*t^2)))*canMIPlanar[9, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*t^3) + 
 ((2*I)*(2*mmH^5 - 4*mmH^4*(1 + 2*s12 + t) + s12^2*t*(s12 + 2*t) + 
    mmH*s12*(s12^3 + 6*t^2 + s12*t*(13 + 2*t) + s12^2*(6 + 4*t)) - 
    mmH^2*s12*(6*s12^2 + 4*s12*(4 + 3*t) + t*(17 + 4*t)) + 
    mmH^3*(11*s12^2 + t*(3 + 2*t) + 2*s12*(7 + 6*t)))*
   canMIPlanar[9, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^3) + 
 ((I/10)*(mmH^11*(-1 + t)*(-89*t + s12*(-9 + 89*t)) - 
    80*s12^3*t^2*(s12 + t)^2*(16*s12^3 + (16 - 19*t)*t + 
      4*s12^2*(-11 + 9*t) + s12*(32 - 51*t + 19*t^2)) + 
    mmH^10*(s12^2*(101 + 398*t - 499*t^2) + t*(-1085 + 671*t + 262*t^2) - 
      s12*(605 - 927*t + 220*t^2 + 262*t^3)) + 
    40*mmH*s12*t*(-144*t^6 + 8*s12^7*(2 + 5*t) + 
      4*s12*t^4*(24 - 154*t + 43*t^2) + 4*s12^6*(-13 + 52*t + 46*t^2) + 
      s12^2*t^3*(512 - 1280*t + 491*t^2 - 28*t^3) + 
      s12^3*t^2*(816 - 1781*t + 683*t^2 + 9*t^3) + 
      2*s12^4*t*(216 - 785*t + 397*t^2 + 105*t^3) + 
      s12^5*(32 - 649*t + 622*t^2 + 317*t^3)) + 
    mmH^9*(4*s12^3*(-171 - 128*t + 299*t^2) + 
      t*(3374 + 1127*t - 3093*t^2 - 142*t^3) + 
      s12^2*(1376 - 4349*t + 2718*t^2 + 1455*t^3) + 
      s12*(2974 + 2159*t - 5389*t^2 + 1926*t^3 + 142*t^4)) - 
    4*mmH^2*(480*t^7 + 40*s12^8*(-4 + 7*t + 4*t^2) - 
      20*s12*t^5*(-48 + 255*t + 112*t^2) + 10*s12^7*(48 - 40*t + 383*t^2 + 
        91*t^3) + 20*s12^2*t^4*(384 - 1078*t - 85*t^2 + 109*t^3) + 
      s12^4*t^2*(9520 - 30660*t - 357*t^2 + 12508*t^3 - 450*t^4) + 
      s12^3*t^3*(15560 - 34205*t + 107*t^2 + 6390*t^3 - 420*t^4) + 
      s12^5*t*(360 - 14615*t + 3080*t^2 + 16629*t^3 + 1085*t^4) + 
      s12^6*(-320 - 1380*t + 2174*t^2 + 11821*t^3 + 1865*t^4)) - 
    mmH^8*(2*s12^4*(-813 + 26*t + 787*t^2) + 
      2*s12^3*(-845 - 2856*t + 3918*t^2 + 1663*t^3) + 
      t*(920 + 12786*t - 7399*t^2 - 3247*t^3 + 206*t^4) + 
      2*s12^2*(5373 - 1871*t - 5262*t^2 + 6575*t^3 + 479*t^4) + 
      s12*(1880 + 23412*t - 13601*t^2 - 7382*t^3 + 2745*t^4 - 206*t^5)) + 
    2*mmH^3*(40*s12^8*(-6 + 7*t + t^2) + 80*t^5*(8 + 17*t + 21*t^2) + 
      10*s12^7*(-168 + 197*t + 369*t^2 + 42*t^3) - 
      20*s12*t^4*(-512 + 908*t + 669*t^2 + 132*t^3) + 
      2*s12^2*t^3*(13720 - 22200*t - 21109*t^2 + 5215*t^3 + 690*t^4) + 
      s12^6*(5260 - 9096*t + 24153*t^2 + 12958*t^3 + 1115*t^4) + 
      s12^3*t^2*(14840 - 32020*t - 74190*t^2 + 40289*t^3 + 3385*t^4 - 
        420*t^5) + s12^5*(-4720 + 7260*t - 20015*t^2 + 54199*t^3 + 
        20832*t^4 + 500*t^5) - s12^4*t*(7720 + 5900*t + 59771*t^2 - 
        62006*t^3 - 12904*t^4 + 655*t^5)) + 
    mmH^7*(s12^5*(-1999 + 798*t + 1201*t^2) + 
      s12^4*(-8936 - 417*t + 11795*t^2 + 3958*t^3) + 
      2*s12^3*(6613 - 8028*t + 1399*t^2 + 14651*t^3 + 1161*t^4) + 
      s12^2*(9460 + 53098*t - 59365*t^2 + 11319*t^3 + 15779*t^4 - 603*t^5) + 
      t*(-5360 + 15040*t + 5258*t^2 - 13039*t^3 + 206*t^4 + 235*t^5) + 
      s12*(-5360 + 23620*t + 36630*t^2 - 47576*t^3 - 893*t^4 + 682*t^5 - 
        235*t^6)) - mmH^4*(80*s12^8*(-1 + t) + 
      10*s12^7*(-310 + 291*t + 130*t^2 + 9*t^3) + 
      80*t^4*(64 - 47*t + 73*t^2 + 27*t^3) + 
      s12^6*(-7408 + 2374*t + 27046*t^2 + 6548*t^3 + 300*t^4) - 
      4*s12*t^3*(-5400 + 1725*t + 14119*t^2 + 2780*t^3 + 420*t^4) + 
      s12^5*(23860 - 35710*t + 56318*t^2 + 73375*t^3 + 11862*t^4 + 95*t^5) - 
      2*s12^2*t^2*(2520 - 31820*t + 95301*t^2 - 7621*t^3 - 5210*t^4 + 
        170*t^5) + s12^4*(-26000 + 77220*t - 105944*t^2 + 76761*t^3 + 
        96330*t^4 + 4254*t^5 - 255*t^6) + s12^3*t*(-47520 + 121260*t - 
        236668*t^2 + 61171*t^3 + 51550*t^4 - 2105*t^5 - 140*t^6)) - 
    mmH^6*(s12^6*(-1377 + 874*t + 503*t^2) + 
      s12^5*(-12463 + 5865*t + 10460*t^2 + 2538*t^3) + 
      s12^4*(3502 - 19821*t + 33173*t^2 + 33036*t^3 + 2638*t^4) + 
      s12^3*(21860 + 42770*t - 74153*t^2 + 64875*t^3 + 30157*t^4 - 493*t^5) + 
      2*t^2*(-3240 + 10900*t - 7023*t^2 - 1509*t^3 + 860*t^4 + 30*t^5) + 
      s12^2*(-21680 + 84420*t + 9346*t^2 - 100818*t^3 + 40377*t^4 + 
        5160*t^5 - 805*t^6) - s12*t*(28160 - 83560*t + 24108*t^2 + 
        46583*t^3 - 1526*t^4 + 855*t^5 + 60*t^6)) + 
    mmH^5*(30*s12^7*(-17 + 14*t + 3*t^2) + s12^6*(-8608 + 6253*t + 5312*t^2 + 
        803*t^3) + 4*t^3*(680 + 780*t - 1853*t^2 + 1185*t^3 + 150*t^4) + 
      s12^5*(-6640 - 9027*t + 44875*t^2 + 20404*t^3 + 1432*t^4) - 
      s12^4*(-29540 + 10048*t + 7784*t^2 - 100366*t^3 - 26897*t^4 + t^5) - 
      2*s12*t^2*(8920 - 38300*t + 39488*t^2 + 10001*t^3 + 1095*t^4 + 
        200*t^5) + s12^3*(-34160 + 120980*t - 78756*t^2 - 52354*t^3 + 
        100149*t^4 + 7938*t^5 - 825*t^6) - 
      s12^2*t*(54720 - 165560*t + 152652*t^2 + 43509*t^3 - 30442*t^4 + 
        925*t^5 + 200*t^6)))*canMIPlanar[9, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   (s12*(-1 + t) - t)*t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/2)*(9*mmH^8*(-1 + s12)*(-1 + t)^2*(s12 + t)^3 - 
    16*s12*t^2*(s12 + t)^3*(16*s12^4 - 4*t^4 + 4*s12^3*(13 + t) + 
      s12^2*(32 + 45*t - 21*t^2) + s12*t*(16 + 16*t - 13*t^2)) - 
    mmH^7*(-1 + t)*(4*s12^5*(-3 + 5*t) + t^3*(188 - 105*t - 18*t^2) + 
      s12^4*(-182 + 71*t + 62*t^2) + s12*t^2*(388 - 369*t + 85*t^2 + 
        18*t^3) + s12^2*t*(564 - 781*t + 159*t^2 + 42*t^3) + 
      s12^3*(172 - 699*t + 331*t^2 + 66*t^3)) - 
    4*mmH^2*(8*s12^8*(-4 + 7*t + 4*t^2) + 4*t^6*(-8 - 7*t^2 + t^3) + 
      s12^7*(-96 + 64*t + 362*t^2 + 50*t^3) + 
      s12^6*(-64 - 268*t + 854*t^2 + 551*t^3 - 125*t^4) + 
      s12^4*t^2*(104 - 1405*t + 4149*t^2 - 1328*t^3 + 2*t^4) + 
      s12*t^5*(-160 - 94*t + 323*t^2 - 143*t^3 + 15*t^4) + 
      s12^2*t^4*(-168 - 803*t + 2625*t^2 - 307*t^3 + 139*t^4) + 
      s12^3*t^3*(72 - 2033*t + 4413*t^2 - 826*t^3 + 244*t^4) - 
      s12^5*t*(72 + 637*t - 2768*t^2 + 417*t^3 + 261*t^4)) + 
    mmH^6*(s12^6*(13 - 42*t + 29*t^2) + s12^5*(247 - 407*t + 80*t^2 + 
        96*t^3) + t^3*(-236 - 126*t + 823*t^2 - 395*t^3 + 10*t^4) + 
      s12^4*(332 + 867*t - 2311*t^2 + 1024*t^3 + 44*t^4) + 
      s12^2*t*(-708 + 334*t + 3434*t^2 - 4199*t^3 + 1204*t^4 - 97*t^5) - 
      s12*t^2*(356 + 740*t - 2309*t^2 + 1611*t^3 - 544*t^4 + 10*t^5) - 
      2*s12^3*(102 - 448*t - 612*t^2 + 1861*t^3 - 882*t^4 + 55*t^5)) + 
    2*mmH^3*(8*s12^8*(-6 + 7*t + t^2) - 2*s12^7*(88 - 55*t - 119*t^2 + 
        14*t^3) + t^5*(-64 + 144*t - 526*t^2 + 129*t^3 - 19*t^4) - 
      s12^6*(340 + 164*t - 931*t^2 + 32*t^3 + 181*t^4) + 
      s12^5*(176 - 2380*t + 1893*t^2 + 2113*t^3 - 1500*t^4 - 162*t^5) + 
      s12*t^4*(-184 - 248*t - 647*t^2 + 384*t^3 - 379*t^4 + 38*t^5) + 
      2*s12^4*t*(268 - 2683*t + 2779*t^2 + 1210*t^3 - 1155*t^4 + 119*t^5) + 
      s12^2*t^3*(8 - 3658*t + 4060*t^2 + 3296*t^3 - 779*t^4 + 247*t^5) + 
      s12^3*t^2*(488 - 6592*t + 5938*t^2 + 4121*t^3 - 1443*t^4 + 464*t^5)) + 
    mmH^4*(-16*s12^8*(-1 + t) + 2*s12^7*(74 - 93*t + 2*t^2 + 9*t^3) + 
      s12^6*(472 - 326*t - 456*t^2 + 408*t^3 + 66*t^4) + 
      t^4*(208 - 1228*t + 2126*t^2 - 334*t^3 - 81*t^4 + 19*t^5) + 
      s12^5*(308 + 3382*t - 5454*t^2 + 1269*t^3 + 1066*t^4 + 37*t^5) + 
      s12^3*t*(-992 + 2612*t + 9078*t^2 - 18555*t^3 + 4694*t^4 - 277*t^5 - 
        204*t^6) + s12^4*(-400 + 2408*t + 5478*t^2 - 14127*t^3 + 5171*t^4 + 
        660*t^5 - 124*t^6) + s12^2*t^2*(-576 + 244*t + 9752*t^2 - 15385*t^3 + 
        2370*t^4 - 155*t^5 - 110*t^6) + s12*t^3*(224 - 3416*t + 6904*t^2 - 
        2855*t^3 + 1243*t^4 + 123*t^5 - 19*t^6)) + 
    mmH^5*(-2*s12^7*(13 - 22*t + 9*t^2) - s12^6*(108 - 199*t + 28*t^2 + 
        95*t^3) + s12^5*(-752 + 265*t + 1298*t^2 - 878*t^3 - 113*t^4) - 
      t^3*(208 - 1176*t + 1280*t^2 + 429*t^3 - 409*t^4 + 38*t^5) + 
      s12^4*(192 - 4306*t + 4866*t^2 + 1570*t^3 - 2141*t^4 + 133*t^5) + 
      s12*t^2*(-624 + 3892*t - 4326*t^2 + 54*t^3 + 669*t^4 - 631*t^5 + 
        38*t^6) + s12^2*t*(-624 + 4352*t - 10302*t^2 + 5695*t^3 + 2922*t^4 - 
        1345*t^5 + 222*t^6) + s12^3*(-208 + 1828*t - 7930*t^2 + 7401*t^3 + 
        1815*t^4 - 2087*t^5 + 353*t^6)) + 
    8*mmH*t*(4*t^8 + 8*s12^8*(2 + 5*t) + 4*s12^7*(11 + 52*t + 28*t^2) + 
      s12^4*t^2*(256 + 808*t + 291*t^2 - 214*t^3) + 
      2*s12^5*t*(72 + 420*t + 275*t^2 - 92*t^3) + 
      s12^3*t^3*(224 + 312*t + 281*t^2 - 88*t^3) + 
      s12^2*t^4*(96 + 65*t + 199*t^2 - 23*t^3) + 
      s12^6*(32 + 323*t + 566*t^2 + 29*t^3) + s12*(16*t^5 + 37*t^7 - 8*t^8)))*
   canMIPlanar[9, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   t^3*(s12 + t)^3*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/2)*(2*mmH^5*(s12*(-1 + t) - t) + 
    mmH^4*(-2*s12^2*(-1 + t) + (2 - 5*t)*t + s12*(2 - 3*t + 3*t^2)) + 
    4*t*(9*s12^3*(-1 + t) - 8*t^3 + 8*s12*t*(2 - 4*t + t^2) + 
      s12^2*(16 - 33*t + 12*t^2)) + mmH^3*(s12^2*(-2 + 6*t - 4*t^2) + 
      2*t*(2 + 25*t + 3*t^2) - 2*s12*(-2 - 14*t + 14*t^2 + t^3)) + 
    mmH^2*(s12^3*(-1 + t)*t - 16*t^2*(4 + 3*t) + 
      2*s12*t*(-18 - 21*t + 7*t^2) + s12^2*(-4 - 46*t + 49*t^2 + 2*t^3)) - 
    4*mmH*t*(4*s12^3*(-1 + t) - 2*t*(-8 + 11*t + 2*t^2) + 
      s12^2*(-17 + 10*t + 6*t^2) + s12*(16 - 47*t - 7*t^2 + 4*t^3)))*
   canMIPlanar[9, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) + 
 ((I/16)*(64*mmH^4 + 4*s12*t*(4 + s12 + t) - 2*mmH^3*(-64 + 96*s12 + 65*t) - 
    mmH*(64*s12^3 + 4*t*(4 + t) + s12*t*(-80 + 49*t) + 
      s12^2*(-128 + 113*t)) + mmH^2*(192*s12^2 + t*(-116 + 65*t) + 
      s12*(-256 + 243*t)))*canMIPlanar[9, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*t^3) - 
 ((I/16)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(64*s12^3 + 40*t^2 + 3*s12*t*(56 + 5*t) + s12^2*(128 + 79*t)))*
   canMIPlanar[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) + 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[9, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) + 
 ((2*I)*(3*mmH^7*(-1 + s12) + mmH^6*(1 + 6*s12 - 8*s12^2 + 15*t - 6*t^2) + 
    6*s12^2*t^3*(2*s12^2 + 3*s12*t + t^2) + 
    mmH^4*(3*s12^4 + s12^3*(-4 + 40*t) + s12^2*(1 - 169*t - 102*t^2) + 
      3*t^2*(1 + 25*t - 6*t^2) - 6*s12*t*(-1 + 51*t + 12*t^2)) + 
    mmH*s12*t*(5*s12^5 + 22*s12^4*t + 36*t^4 + 3*s12^2*t^2*(-8 + 13*t) + 
      s12^3*t*(8 + 29*t) + s12*t^2*(-1 + 30*t + 18*t^2)) + 
    mmH^5*(5*s12^3 - s12^2*(1 + 3*t) + 3*t*(-1 - 15*t + 6*t^2) + 
      s12*(-2 + 96*t + 24*t^2)) + mmH^2*(s12^6 + 6*s12^5*t + 18*t^5 - 
      2*s12^4*t*(11 + 25*t) - 2*s12^3*t^2*(35 + 74*t) - 
      2*s12*t^3*(-1 + 84*t + 6*t^2) - 3*s12^2*t^2*(-1 + 73*t + 38*t^2)) + 
    mmH^3*(-4*s12^5 + s12^4*(2 - 48*t) + 20*s12^3*t*(4 + 5*t) + 
      t^3*(-1 - 60*t + 6*t^2) + 3*s12*t^2*(-2 + 112*t + 19*t^2) + 
      s12^2*t*(-3 + 353*t + 209*t^2)))*canMIPlanar[10, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*t^3) - 
 ((6*I)*(2*mmH^5 - 4*mmH^4*(1 + 2*s12 + t) + s12^2*t*(s12 + 2*t) + 
    mmH*s12*(s12^3 + 6*t^2 + s12*t*(13 + 2*t) + s12^2*(6 + 4*t)) - 
    mmH^2*s12*(6*s12^2 + 4*s12*(4 + 3*t) + t*(17 + 4*t)) + 
    mmH^3*(11*s12^2 + t*(3 + 2*t) + 2*s12*(7 + 6*t)))*
   canMIPlanar[10, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^3) - 
 ((I/30)*(3*mmH^12*(-1 + t)*(-81*t + s12*(-1 + 81*t)) + 
    240*s12^4*t^2*(16*s12^5 + (16 - 27*t)*t^3 + s12^4*(-44 + 68*t) + 
      s12*t^2*(64 - 117*t + 27*t^2) + s12^2*t*(80 - 197*t + 94*t^2) + 
      s12^3*(32 - 151*t + 119*t^2)) + 
    mmH^11*(s12^2*(604 + 832*t - 1436*t^2) + t*(-3375 + 2057*t + 574*t^2) - 
      s12*(1935 - 3006*t + 977*t^2 + 574*t^3)) - 
    40*mmH*s12^2*t*(-1200*t^6 + 24*s12^7*(2 + 5*t) + 
      4*s12^6*(-39 + 178*t + 140*t^2) + 6*s12*t^4*(64 - 823*t + 214*t^2) + 
      s12^2*t^3*(1920 - 8686*t + 3819*t^2 - 84*t^3) + 
      s12^3*t^2*(2928 - 9237*t + 4597*t^2 + 3*t^3) + 
      6*s12^4*t*(248 - 1074*t + 624*t^2 + 109*t^3) + 
      s12^5*(96 - 2311*t + 2310*t^2 + 1007*t^3)) + 
    mmH^10*(15*s12^3*(-237 - 22*t + 259*t^2) + 
      t*(10858 + 4689*t - 8891*t^2 + 206*t^3) + 
      s12^2*(5127 - 15532*t + 11006*t^2 + 3479*t^3) + 
      s12*(9658 + 9488*t - 18420*t^2 + 6908*t^3 - 206*t^4)) + 
    4*mmH^2*s12*(-960*t^7 + 120*s12^8*(-4 + 7*t + 4*t^2) - 
      60*s12*t^5*(-96 + 1107*t + 298*t^2) + 
      10*s12^7*(144 - 76*t + 1257*t^2 + 289*t^3) + 
      10*s12^2*t^4*(3840 - 20260*t - 909*t^2 + 2010*t^3) + 
      s12^4*t^2*(39920 - 174140*t + 12061*t^2 + 78176*t^3 - 2470*t^4) + 
      s12^3*t^3*(70200 - 251445*t + 15059*t^2 + 59440*t^3 - 1260*t^4) + 
      s12^5*t*(1400 - 68855*t + 23100*t^2 + 70213*t^3 + 1855*t^4) + 
      s12^6*(-960 - 6300*t + 12238*t^2 + 42027*t^3 + 5475*t^4)) + 
    mmH^9*(-30*s12^4*(-295 + 82*t + 213*t^2) + 
      s12^3*(6318 + 22267*t - 33238*t^2 - 10227*t^3) + 
      t*(-1960 - 46822*t + 20633*t^2 + 7909*t^3 - 1822*t^4) + 
      s12^2*(-41720 + 4121*t + 45691*t^2 - 49292*t^3 + 800*t^4) + 
      s12*(-4840 - 90182*t + 37758*t^2 + 27005*t^3 - 11281*t^4 + 1822*t^5)) - 
    2*mmH^3*(10560*t^7 + 120*s12^9*(-6 + 7*t + t^2) - 
      120*s12*t^5*(-64 + 157*t + 22*t^2) + 
      10*s12^8*(-592 + 731*t + 1203*t^2 + 146*t^3) - 
      60*s12^2*t^4*(-1280 + 5032*t + 2455*t^2 + 474*t^3) + 
      s12^7*(18020 - 30672*t + 96291*t^2 + 45146*t^3 + 2985*t^4) + 
      2*s12^3*t^3*(84000 - 264975*t - 167534*t^2 + 54895*t^3 + 10890*t^4) + 
      s12^4*t^2*(85320 - 346060*t - 464968*t^2 + 330755*t^3 + 58935*t^4 - 
        1260*t^5) + s12^6*(-17360 + 12660*t - 62049*t^2 + 243567*t^3 + 
        80134*t^4 - 460*t^5) - s12^5*t*(30920 + 98510*t + 272337*t^2 - 
        346808*t^3 - 80398*t^4 + 3365*t^5)) + 
    mmH^8*(25*s12^5*(-491 + 214*t + 277*t^2) + 
      s12^4*(-42582 + 37*t + 55797*t^2 + 17228*t^3) + 
      2*s12^3*(32422 - 22833*t - 8991*t^2 + 61862*t^3 + 2330*t^4) + 
      s12^2*(28100 + 266570*t - 232222*t^2 + 27859*t^3 + 57388*t^4 - 
        9183*t^5) + t*(-19280 + 52560*t + 29006*t^2 - 41413*t^3 + 8202*t^4 + 
        1945*t^5) + s12*(-19280 + 78340*t + 192232*t^2 - 172945*t^3 + 
        7580*t^4 + 3076*t^5 - 1945*t^6)) + 
    mmH^4*(240*s12^9*(-1 + t) + 480*t^5*(8 + 77*t + 77*t^2) + 
      10*s12^8*(-1050 + 985*t + 438*t^2 + 35*t^3) - 
      40*s12*t^4*(-1920 + 3814*t + 465*t^2 + 186*t^3) + 
      2*s12^7*(-16808 + 9379*t + 52261*t^2 + 11198*t^3 + 380*t^4) - 
      4*s12^2*t^3*(-51600 + 100095*t + 170276*t^2 + 27735*t^3 + 9510*t^4) + 
      s12^6*(95300 - 157834*t + 306428*t^2 + 309577*t^3 + 39644*t^4 - 
        455*t^5) + 2*s12^3*t^2*(3680 + 38760*t - 809577*t^2 + 138370*t^3 + 
        67145*t^4 + 4470*t^5) + s12^5*(-119760 + 300420*t - 480098*t^2 + 
        470513*t^3 + 503678*t^4 + 27358*t^5 - 1285*t^6) + 
      s12^4*t*(-245840 + 499340*t - 1485190*t^2 + 494421*t^3 + 447466*t^4 + 
        17955*t^5 - 420*t^6)) - mmH^5*(10*s12^8*(-169 + 134*t + 35*t^2) + 
      80*t^4*(192 - 137*t + 879*t^2 + 297*t^3) + 
      s12^7*(-35076 + 26821*t + 20404*t^2 + 2731*t^3) - 
      4*s12*t^3*(-14400 + 4515*t + 48604*t^2 - 3775*t^3 + 2010*t^4) + 
      s12^6*(-51376 - 8691*t + 214907*t^2 + 80144*t^3 + 4024*t^4) + 
      s12^5*(140840 - 101306*t + 118658*t^2 + 512747*t^3 + 130933*t^4 + 
        198*t^5) - 2*s12^2*t^2*(68240 - 294200*t + 511183*t^2 + 33380*t^3 + 
        29495*t^4 + 8070*t^5) + s12^4*(-208640 + 661960*t - 510580*t^2 - 
        169951*t^3 + 681173*t^4 + 92644*t^5 - 520*t^6) + 
      2*s12^3*t*(-193680 + 565430*t - 708260*t^2 - 61443*t^3 + 169172*t^4 + 
        6575*t^5 + 210*t^6)) + mmH^6*(3*s12^7*(-1823 + 1166*t + 657*t^2) + 
      s12^6*(-66717 + 42026*t + 45844*t^2 + 9327*t^3) + 
      4*t^3*(1080 + 1500*t - 2591*t^2 + 12595*t^3 + 1650*t^4) + 
      2*s12^5*(-14643 - 27218*t + 114628*t^2 + 76470*t^3 + 5705*t^4) - 
      2*s12*t^2*(53760 - 191480*t + 158317*t^2 + 12370*t^3 - 1215*t^4 + 
        1950*t^5) + s12^4*(129560 + 171014*t - 273519*t^2 + 454847*t^3 + 
        193138*t^4 + 2462*t^5) - 4*s12^2*t*(77200 - 232820*t + 138450*t^2 + 
        72281*t^3 - 22184*t^4 + 10015*t^5 + 675*t^6) - 
      2*s12^3*(98480 - 343460*t + 44755*t^2 + 321562*t^3 - 232901*t^4 - 
        28123*t^5 + 1725*t^6)) - mmH^7*(24*s12^6*(-433 + 231*t + 202*t^2) + 
      s12^5*(-73773 + 33396*t + 61925*t^2 + 16852*t^3) + 
      s12^4*(31176 - 73679*t + 108077*t^2 + 174186*t^3 + 13400*t^4) + 
      s12^3*(77000 + 358116*t - 422626*t^2 + 218918*t^3 + 142192*t^4 - 
        5552*t^5) + 2*t^2*(-13240 + 41700*t - 25341*t^2 + 3577*t^3 + 
        8060*t^4 + 330*t^5) - 2*s12*t*(61480 - 177900*t + 11915*t^2 + 
        87457*t^3 - 14822*t^4 + 3210*t^5 + 330*t^6) - 
      2*s12^2*(48240 - 178740*t - 117396*t^2 + 249639*t^3 - 84154*t^4 + 
        1993*t^5 + 4520*t^6)))*canMIPlanar[10, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   (s12*(-1 + t) - t)*t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/6)*(48*mmH^9*(-1 + s12)*(-1 + t)^2*t*(3*s12^2 - 8*s12*t + t^2) + 
    48*s12^2*t^2*(s12 + t)^4*(16*s12^3 + 4*s12^2*(13 + t) + 
      s12*(32 + 33*t - 9*t^2) + t*(16 + 12*t + 3*t^2)) - 
    3*mmH^8*(-1 + t)*(25*s12^5*(-1 + t) + t^3*(48 - 55*t - 41*t^2) + 
      2*s12^3*t*(2 + 83*t - 13*t^2) + s12^4*(25 - 269*t + 244*t^2) + 
      2*s12^2*t*(72 + 163*t - 301*t^2 - 198*t^3) + 
      s12*t^2*(-384 + 292*t + 483*t^2 + 41*t^3)) - 
    8*mmH*s12*t*(s12 + t)^2*(24*s12^6*(2 + 5*t) + 
      4*s12^5*(33 + 146*t + 52*t^2) + s12^3*t*(336 + 1579*t + 612*t^2 - 
        287*t^3) + s12^4*(96 + 737*t + 1206*t^2 - 121*t^3) + 
      t^4*(48 - 12*t + 399*t^2 + 40*t^3) + 
      s12^2*t^2*(432 - 427*t + 1385*t^2 + 61*t^3) + 
      s12*t^3*(240 - 213*t + 1842*t^2 + 179*t^3)) + 
    4*mmH^2*(24*s12^9*(-4 + 7*t + 4*t^2) - 
      8*t^7*(12 - 11*t + 65*t^2 + 5*t^3) + 2*s12^8*(-144 + 52*t + 639*t^2 + 
        107*t^3) + s12^6*t*(-280 - 3559*t + 12134*t^2 + 542*t^3 - 1942*t^4) + 
      s12^5*t^2*(544 - 9122*t + 21507*t^2 - 3247*t^3 - 1617*t^4) + 
      s12^7*(-192 - 1148*t + 2726*t^2 + 3063*t^3 - 505*t^4) + 
      s12*t^6*(-640 - 206*t - 719*t^2 + 683*t^3 + 181*t^4) + 
      2*s12^4*t^3*(520 - 9413*t + 13761*t^2 + 1399*t^3 + 369*t^4) + 
      s12^2*t^5*(-1112 - 4175*t + 11224*t^2 + 5534*t^3 + 1022*t^4) + 
      s12^3*t^4*(-160 - 16284*t + 27046*t^2 + 9445*t^3 + 1877*t^4)) + 
    mmH^7*(4*s12^6*(37 - 80*t + 43*t^2) + s12^5*(706 - 35*t - 1973*t^2 + 
        1302*t^3) + t^3*(-96 - 532*t + 1695*t^2 - 1221*t^3 + 58*t^4) - 
      2*s12^3*t*(1568 - 2460*t + 187*t^2 + 107*t^3 + 454*t^4) + 
      s12^4*(-676 + 5863*t - 8505*t^2 + 1366*t^3 + 1952*t^4) + 
      s12*t^2*(768 - 2464*t - 2258*t^2 + 1593*t^3 + 3283*t^4 - 58*t^5) - 
      2*s12^2*t*(144 + 1620*t - 4241*t^2 - 197*t^3 + 2308*t^4 + 894*t^5)) + 
    mmH^6*(s12^7*(-119 + 286*t - 167*t^2) + 
      s12^6*(-1173 + 1410*t + 886*t^2 - 1171*t^3) + 
      t^4*(1156 - 1254*t - 1009*t^2 + 1561*t^3 - 394*t^4) - 
      2*s12^5*(586 + 3889*t - 8415*t^2 + 2462*t^3 + 1436*t^4) + 
      2*s12*t^3*(536 + 5123*t - 3948*t^2 - 2933*t^3 - 1837*t^4 + 197*t^5) - 
      s12^4*(-676 + 6308*t + 2157*t^2 - 22083*t^3 + 12712*t^4 + 1570*t^5) + 
      s12^3*t*(3568 + 1446*t - 28606*t^2 + 20203*t^3 + 1632*t^4 + 2021*t^5) + 
      s12^2*t^2*(2808 + 3682*t - 28421*t^2 + 20394*t^3 + 5540*t^4 + 
        2117*t^5)) - 2*mmH^3*(24*s12^9*(-6 + 7*t + t^2) + 
      s12^8*(-544 + 242*t + 882*t^2 - 100*t^3) + 
      s12^7*(-1020 - 1300*t + 3959*t^2 + 390*t^3 - 1019*t^4) - 
      t^6*(320 - 1576*t + 2738*t^2 + 693*t^3 + 141*t^4) + 
      s12^6*(784 - 9864*t + 5963*t^2 + 13908*t^3 - 8000*t^4 - 2261*t^5) + 
      s12^5*t*(3224 - 27158*t + 24665*t^2 + 18339*t^3 - 16610*t^4 - 
        1452*t^5) + s12*t^5*(-1192 + 4376*t - 14215*t^2 - 977*t^3 + 594*t^4 + 
        242*t^5) + s12^4*t^2*(4736 - 42874*t + 19120*t^2 + 37431*t^3 - 
        6615*t^4 + 1266*t^5) + s12^2*t^4*(-784 - 10430*t - 873*t^2 + 
        28840*t^3 + 6058*t^4 + 1303*t^5) + 
      s12^3*t^3*(2384 - 40094*t + 11778*t^2 + 58551*t^3 + 7642*t^4 + 
        2413*t^5)) + mmH^4*(48*s12^9*(-1 + t) - 
      2*s12^8*(246 - 311*t + 6*t^2 + 35*t^3) - 
      2*s12^7*(820 - 287*t - 1561*t^2 + 1062*t^3 + 204*t^4) - 
      t^5*(1008 - 5076*t + 4986*t^2 + 1518*t^3 + 897*t^4 + 101*t^5) - 
      s12^6*(892 + 16602*t - 25872*t^2 + 547*t^3 + 9910*t^4 + 805*t^5) + 
      s12*t^4*(-2448 + 27068*t - 34290*t^2 - 15717*t^3 - 3610*t^4 + 
        1034*t^5 + 101*t^6) - s12^5*(-1584 + 11492*t + 28756*t^2 - 
        79475*t^3 + 26924*t^4 + 15078*t^5 + 439*t^6) + 
      2*s12^3*t^2*(2736 - 2780*t - 52629*t^2 + 57774*t^3 + 14878*t^4 + 
        4032*t^5 + 493*t^6) + s12^2*t^3*(288 + 19852*t - 73312*t^2 + 
        57620*t^3 + 20853*t^4 + 6456*t^5 + 531*t^6) + 
      s12^4*t*(5328 - 14020*t - 58916*t^2 + 98398*t^3 - 17735*t^4 - 
        4489*t^5 + 584*t^6)) + mmH^5*(2*s12^8*(47 - 82*t + 35*t^2) + 
      s12^7*(596 - 971*t - 104*t^2 + 575*t^3) + 
      s12^6*(2784 + 1573*t - 10395*t^2 + 4966*t^3 + 1804*t^4) + 
      t^4*(752 - 3336*t + 3232*t^2 - 37*t^3 + 137*t^4 + 362*t^5) + 
      s12^5*(-672 + 22742*t - 25841*t^2 - 17316*t^3 + 19017*t^4 + 2084*t^5) + 
      s12*t^3*(3008 - 19428*t + 5298*t^2 + 19093*t^3 + 8494*t^4 + 879*t^5 - 
        362*t^6) + s12^4*(752 - 6444*t + 37044*t^2 - 38085*t^3 - 11335*t^4 + 
        16852*t^5 - 234*t^6) - s12^2*t^2*(-4512 + 29148*t - 46892*t^2 + 
        491*t^3 + 30733*t^4 + 6016*t^5 + 1664*t^6) - 
      s12^3*t*(-3008 + 24588*t - 66520*t^2 + 9000*t^3 + 42439*t^4 + 
        3792*t^5 + 2321*t^6)))*canMIPlanar[10, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   t^3*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(2*mmH^5*(s12*(-1 + t) - t) + 4*t*(9*s12^3*(-1 + t) - 8*t^3 + 
      4*s12*t*(4 - 7*t + 2*t^2) + s12^2*(16 - 29*t + 8*t^2)) + 
    mmH^4*(-2*s12^2*(-1 + t) + (2 - 17*t)*t + s12*(2 - 15*t + 15*t^2)) - 
    2*mmH^3*(-(t*(2 + 73*t + 5*t^2)) + s12^2*(1 - 9*t + 8*t^2) + 
      s12*(-2 - 62*t + 54*t^2 + 3*t^3)) - 
    4*mmH*t*(4*s12^3*(-1 + t) - 2*t*(-8 + 9*t + 2*t^2) + 
      s12^2*(-53 + 46*t + 6*t^2) + s12*(16 - 79*t - 11*t^2 + 4*t^3)) + 
    mmH^2*(s12^3*(-1 + t)*t - 16*t^2*(13 + 3*t) + 
      2*s12*t*(-90 + 3*t + 5*t^2) + s12^2*(-4 - 142*t + 141*t^2 + 6*t^3)))*
   canMIPlanar[10, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) - 
 ((I/16)*(192*mmH^4 + mmH^3*(384 - 576*s12 - 514*t) + 4*s12*t*(4 + s12 + t) + 
    mmH^2*(576*s12^2 + t*(-628 + 321*t) + 3*s12*(-256 + 337*t)) - 
    mmH*(192*s12^3 + 4*t*(4 + t) + s12*t*(-592 + 305*t) + 
      s12^2*(-384 + 497*t)))*canMIPlanar[10, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*t^3) + 
 ((I/16)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*t*(32 + 17*s12 + t) - 
    mmH*(192*s12^3 + s12*(168 - 113*t)*t - 216*t^2 + s12^2*(384 + 79*t)))*
   canMIPlanar[10, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12*t^3*(s12 + t)) - 
 ((I/16)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*canMIPlanar[10, 4, {t, s12, mmH}])/
  (mmH*s12*t^2) + 
 ((4*I)*(2*mmH^8*(-1 + s12) - 2*s12^3*t^3*(2*s12^2 + 3*s12*t + t^2) + 
    mmH^7*(-6*s12^2 + s12*(2 - 19*t) + 2*(1 + 7*t + t^2)) + 
    mmH^5*(12*s12^4 - s12^3*(22 + 159*t) + s12^2*(6 + 44*t - 119*t^2) + 
      s12*t*(24 + 100*t - 3*t^2) + 2*t^2*(2 + 16*t + 3*t^2)) + 
    mmH*s12*t*(-10*s12^6 - 16*s12^5*t + 4*s12^4*(1 - 3*t)*t + 2*t^4 + 
      s12^3*t^2*(34 + 3*t) + 2*s12*t^3*(3 + 7*t) + 
      2*s12^2*t^2*(1 + 19*t + 3*t^2)) - 
    mmH^4*(18*s12^5 - s12^4*(16 + 185*t) + s12^3*(2 + 14*t - 205*t^2) + 
      2*t^3*(-2 + 7*t + t^2) - 3*s12^2*t*(-8 - 58*t + 9*t^2) + 
      s12*t^2*(38 + 100*t + 15*t^2)) - 
    mmH^2*(2*s12^7 - 54*s12^6*t + s12^4*(34 - 39*t)*t^2 - 2*t^5 + 
      6*s12*t^4*(2 + t) - 2*s12^5*t*(2 + 45*t) + 
      2*s12^2*t^3*(12 + 42*t + 5*t^2) + s12^3*t^2*(6 + 128*t + 21*t^2)) + 
    mmH^3*(10*s12^6 + 2*(-3 + t)*t^4 - 4*s12^5*(1 + 33*t) - 
      s12^4*t*(10 + 191*t) + s12^3*t*(6 + 128*t - 45*t^2) + 
      6*s12*t^3*(5 + 7*t + t^2) + s12^2*t^2*(36 + 190*t + 27*t^2)) + 
    mmH^6*(2*s12^3 + s12^2*(10 + 81*t) - 2*t*(3 + 16*t + 3*t^2) + 
      s12*(-6 - 38*t + 29*t^2)))*canMIPlanar[15, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*t^3) + 
 ((4*I)*(-2*mmH^5 + 2*mmH^4*(2 + 5*s12 + 2*t) + 
    s12^3*(4*s12^2 - 2*t + 3*s12*t) - mmH^3*(22*s12^2 + 2*t*(5 + t) + 
      3*s12*(4 + 5*t)) + mmH^2*(26*s12^3 + 4*t^2 + 6*s12*t*(2 + t) + 
      3*s12^2*(4 + 9*t)) - mmH*s12^2*(16*s12^2 + 8*t^2 + s12*(4 + 19*t)))*
   canMIPlanar[15, 3, {s12, mmH - s12 - t, mmH}])/(s12*(-mmH + s12)^3*t^3) - 
 (((2*I)/5)*(mmH^12*(-1 + t)*(-3*t + s12*(-83 + 3*t)) - 
    80*s12^4*t^2*(16*s12^5 + (16 - 17*t)*t^3 + s12^4*(-44 + 68*t) + 
      s12*t^2*(64 - 84*t + 17*t^2) + 2*s12^3*(16 - 69*t + 53*t^2) + 
      s12^2*t*(80 - 161*t + 71*t^2)) + mmH^11*(4*s12^2*(-169 + 168*t + t^2) + 
      t*(185 - 178*t + 49*t^2) - s12*(295 + 29*t - 533*t^2 + 49*t^3)) + 
    40*mmH*s12^2*t*(112*t^6 + 8*s12^7*(2 + 5*t) + 
      2*s12*t^4*(64 + 101*t - 50*t^2) + 4*s12^6*(-13 + 64*t + 42*t^2) - 
      s12^2*t^3*(-640 + 448*t + 99*t^2 + 12*t^3) + 
      s12^3*t^2*(976 - 1653*t + 455*t^2 + 21*t^3) + 
      s12^4*t*(496 - 1815*t + 1064*t^2 + 164*t^3) + 
      s12^5*(32 - 752*t + 847*t^2 + 259*t^3)) - 
    mmH^10*(5*s12^3*(-481 + 466*t + 15*t^2) + 
      s12^2*(-2887 + 742*t + 3694*t^2 - 189*t^3) + 
      2*t*(551 - 237*t - 227*t^2 + 77*t^3) + 
      s12*(702 - 953*t + 950*t^2 + 1227*t^3 - 154*t^4)) - 
    4*mmH^2*s12*(800*t^7 + 40*s12^8*(-4 + 7*t + 4*t^2) + 
      20*s12*t^5*(96 + 181*t + 74*t^2) + 10*s12^7*(48 - 16*t + 439*t^2 + 
        67*t^3) - 10*s12^2*t^4*(-1280 + 532*t - 285*t^2 + 210*t^3) + 
      s12^3*t^3*(24200 - 33965*t + 8841*t^2 - 3060*t^3 - 180*t^4) + 
      s12^4*t^2*(14800 - 46955*t + 19019*t^2 + 6024*t^3 - 150*t^4) + 
      s12^5*t*(1160 - 23840*t + 17430*t^2 + 16437*t^3 + 545*t^4) + 
      s12^6*(-320 - 1910*t + 5487*t^2 + 13598*t^3 + 1025*t^4)) + 
    mmH^9*(10*s12^4*(-487 + 466*t + 21*t^2) - 
      2*s12^3*(5761 - 2751*t - 5566*t^2 + 76*t^3) + 
      s12^2*(3040 - 10594*t + 14621*t^2 + 6648*t^3 - 675*t^4) + 
      t*(680 + 2518*t - 3622*t^2 - 101*t^3 + 193*t^4) + 
      s12*(1640 + 6078*t - 6912*t^2 + 4030*t^3 + 1219*t^4 - 193*t^5)) + 
    2*mmH^3*(320*t^7 + 40*s12^9*(-6 + 7*t + t^2) + 
      40*s12*t^5*(64 + 59*t + 54*t^2) + 10*s12^8*(-216 + 301*t + 393*t^2 + 
        18*t^3) + 20*s12^2*t^4*(1280 - 684*t + 737*t^2 + 50*t^3) + 
      s12^7*(6540 - 10058*t + 35924*t^2 + 11739*t^3 + 285*t^4) - 
      2*s12^3*t^3*(-31200 + 39145*t - 12274*t^2 + 1855*t^3 + 1650*t^4) + 
      s12^5*t*(200 - 71630*t + 15967*t^2 + 83142*t^3 + 2532*t^4 - 275*t^5) + 
      s12^4*t^2*(43960 - 125190*t + 26328*t^2 + 23165*t^3 - 6655*t^4 - 
        180*t^5) + s12^6*(-4400 + 370*t - 5771*t^2 + 87848*t^3 + 13856*t^4 + 
        50*t^5)) - mmH^8*(25*s12^5*(-245 + 234*t + 11*t^2) + 
      s12^4*(-25098 + 16003*t + 19003*t^2 + 252*t^3) + 
      s12^3*(3636 - 31214*t + 55897*t^2 + 17776*t^3 - 1195*t^4) + 
      s12^2*(11500 + 4890*t - 16973*t^2 + 37201*t^3 + 3742*t^4 - 782*t^5) + 
      t*(-2480 + 5780*t - 3786*t^2 - 5137*t^3 + 658*t^4 + 105*t^5) + 
      s12*(-2480 + 12560*t - 1492*t^2 - 15880*t^3 + 7640*t^4 + 279*t^5 - 
        105*t^6)) - mmH^4*(80*s12^9*(-1 + t) + 160*t^5*(8 - 2*t + 7*t^2) + 
      10*s12^8*(-390 + 419*t + 106*t^2 + t^3) + 
      40*s12*t^4*(640 - 520*t + 289*t^2 + 38*t^3) + 
      s12^7*(-12384 + 10452*t + 36473*t^2 + 3254*t^3 + 25*t^4) - 
      4*s12^2*t^3*(-22000 + 26405*t - 3596*t^2 - 4355*t^3 + 70*t^4) + 
      s12^6*(38060 - 69006*t + 148407*t^2 + 83353*t^3 + 3786*t^4 - 30*t^5) - 
      2*s12^3*t^2*(-33440 + 87880*t + 19543*t^2 - 35010*t^3 + 8345*t^4 + 
        1150*t^5) + s12^5*(-24880 + 47120*t - 118622*t^2 + 299922*t^3 + 
        72662*t^4 - 1783*t^5 - 105*t^6) - s12^4*t*(21680 + 90600*t + 
        103470*t^2 - 229689*t^3 - 3234*t^4 + 5685*t^5 + 60*t^6)) + 
    mmH^5*(10*s12^8*(-67 + 66*t + t^2) + 80*t^4*(64 - 74*t + 9*t^2 + 9*t^3) + 
      2*s12^7*(-6862 + 6702*t + 2593*t^2 + 47*t^3) - 
      4*s12*t^3*(-8000 + 9005*t + 3316*t^2 - 2085*t^3 + 50*t^4) + 
      s12^6*(-18904 - 624*t + 88433*t^2 + 11966*t^3 + 121*t^4) + 
      s12^5*(61480 - 108874*t + 165492*t^2 + 160198*t^3 + 8307*t^4 - 
        493*t^5) + 2*s12^2*t^2*(10640 - 24360*t - 47957*t^2 + 23320*t^3 + 
        635*t^4 - 110*t^5) + s12^4*(-37120 + 102120*t - 202220*t^2 + 
        279496*t^3 + 106477*t^4 - 7849*t^5 - 840*t^6) - 
      2*s12^3*t*(21360 - 9010*t + 98290*t^2 - 82323*t^3 - 6538*t^4 + 
        3975*t^5 + 150*t^6)) + mmH^7*(8*s12^6*(-611 + 587*t + 24*t^2) + 
      s12^5*(-33067 + 25299*t + 20045*t^2 + 523*t^3) + 
      s12^4*(-3576 - 43331*t + 109128*t^2 + 26809*t^3 - 910*t^4) + 
      s12^3*(35000 - 29496*t + 6676*t^2 + 113662*t^3 + 7568*t^4 - 1858*t^5) + 
      2*t^2*(-840 + 2850*t - 6099*t^2 - 757*t^3 + 340*t^4 + 10*t^5) - 
      2*s12*t*(7640 - 16380*t + 22125*t^2 + 3633*t^3 - 3158*t^4 + 170*t^5 + 
        10*t^6) - 2*s12^2*(6800 - 26670*t + 26906*t^2 - 1279*t^3 - 
        19456*t^4 + 622*t^5 + 160*t^6)) - 
    mmH^6*(s12^7*(-2411 + 2342*t + 69*t^2) + 
      s12^6*(-27203 + 23804*t + 13216*t^2 + 343*t^3) + 
      s12^5*(-15074 - 27749*t + 125904*t^2 + 23575*t^3 - 140*t^4) + 
      4*t^3*(1160 - 1090*t - 1849*t^2 + 345*t^3 + 50*t^4) + 
      s12^4*(59720 - 88114*t + 90184*t^2 + 178588*t^3 + 9982*t^4 - 
        1732*t^5) - 2*s12*t^2*(640 - 4070*t + 28943*t^2 - 4590*t^3 - 
        805*t^4 + 90*t^5) - 4*s12^2*t*(9200 - 15285*t + 35550*t^2 - 
        10751*t^3 - 4116*t^4 + 395*t^5 + 5*t^6) - 
      2*s12^3*(15440 - 51380*t + 78965*t^2 - 61087*t^3 - 44419*t^4 + 
        3528*t^5 + 595*t^6)))*canMIPlanar[15, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   (s12*(-1 + t) - t)*t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((2*I)*(4*mmH^9*(-1 + s12)*(-1 + t)^2*t*(3*s12^2 + 16*s12*t + t^2) + 
    16*s12*t^2*(s12 + t)^4*(16*s12^4 - 3*t^4 + 4*s12^3*(13 + t) + 
      s12^2*(32 + 46*t - 22*t^2) + s12*t*(16 + 15*t - 13*t^2)) - 
    8*mmH*t*(s12 + t)^2*(3*t^7 + 8*s12^7*(2 + 5*t) + 
      44*s12^6*(1 + 4*t + 2*t^2) + s12^4*t*(112 + 467*t + 311*t^2 - 
        145*t^3) + s12^3*t^2*(144 + 431*t + 65*t^2 - 137*t^3) + 
      s12^2*t^3*(80 + 71*t - 16*t^2 - 59*t^3) + 
      s12^5*(32 + 264*t + 367*t^2 - 5*t^3) - 
      s12*t^4*(-16 + t - 26*t^2 + 14*t^3)) + mmH^8*(-1 + t)*
     (3*s12^5*(-1 + t) + 2*s12^3*t*(18 + 77*t - 113*t^2) + 
      s12^4*(3 + 21*t - 24*t^2) + 3*t^3*(-4 - 3*t + 11*t^2) + 
      s12*t^2*(-192 + 124*t + 281*t^2 - 33*t^3) - 
      2*s12^2*t*(18 - 83*t + 3*t^2 + 140*t^3)) + 
    4*mmH^2*(8*s12^9*(-4 + 7*t + 4*t^2) + t^7*(-32 + 2*t - 23*t^2 + 11*t^3) + 
      2*s12^8*(-48 + 8*t + 193*t^2 + 65*t^3) + 
      s12^4*t^3*(-400 + 346*t + 4449*t^2 - 1381*t^3 - 402*t^4) + 
      s12^3*t^4*(-480 + 468*t + 2157*t^2 - 1406*t^3 - 241*t^4) + 
      s12^6*t*(-232 - 438*t + 2437*t^2 + 943*t^3 - 110*t^4) + 
      s12^2*t^5*(-424 + 98*t + 609*t^2 - 503*t^3 - 98*t^4) + 
      s12*t^6*(-192 + 15*t + 170*t^2 - 12*t^3 - 21*t^4) + 
      s12^7*(-64 - 334*t + 723*t^2 + 926*t^3 + 141*t^4) - 
      s12^5*t^2*(352 + 237*t - 4470*t^2 + 108*t^3 + 391*t^4)) - 
    2*mmH^3*(8*s12^9*(-6 + 7*t + t^2) + 2*s12^8*(-72 - 17*t + 155*t^2 + 
        14*t^3) + s12^7*(-212 - 414*t + 500*t^2 + 555*t^3 + 9*t^4) + 
      t^6*(-64 + 34*t - 212*t^2 + 57*t^3 + 10*t^4) - 
      s12*t^5*(344 + 280*t - 87*t^2 - 494*t^3 + 189*t^4 + 12*t^5) - 
      s12^2*t^4*(752 + 912*t - 1121*t^2 + 480*t^3 + 1307*t^4 + 35*t^5) - 
      s12^3*t^3*(848 + 1842*t - 4620*t^2 + 830*t^3 + 2891*t^4 + 43*t^5) - 
      s12^4*t^2*(512 + 3352*t - 5650*t^2 - 2357*t^3 + 2910*t^4 + 66*t^5) - 
      s12^6*(16 + 1122*t + 79*t^2 - 1796*t^3 - 161*t^4 + 71*t^5) - 
      s12^5*t*(152 + 2826*t - 2043*t^2 - 3580*t^3 + 1267*t^4 + 106*t^5)) - 
    mmH^7*(4*s12^6*(3 - 4*t + t^2) - s12^5*(22 - 37*t + 13*t^2 + 2*t^3) + 
      s12^4*(12 - 209*t + 191*t^2 + 222*t^3 - 216*t^4) + 
      t^3*(8 + 44*t - 137*t^2 + 15*t^3 + 78*t^4) - 
      2*s12^3*t*(-12 + 464*t - 905*t^2 + 157*t^3 + 308*t^4) + 
      s12*t^2*(128 + 40*t - 1234*t^2 + 865*t^3 + 399*t^4 - 78*t^5) - 
      2*s12^2*t*(-12 - 52*t + 391*t^2 - 815*t^3 + 298*t^4 + 242*t^5)) - 
    mmH^6*(s12^7*(-15 + 14*t + t^2) + s12^6*(-21 - 19*t + 56*t^2) + 
      s12^5*(84 + 15*t - 203*t^2 + 75*t^3 + 49*t^4) - 
      t^4*(28 + 18*t - 282*t^2 + 221*t^3 + 75*t^4) + 
      s12*t^3*(-256 + 1034*t + 613*t^2 - 2135*t^3 + 9*t^4 + 75*t^5) + 
      s12^4*(-28 + 368*t + 718*t^2 - 2473*t^3 + 1075*t^4 + 336*t^5) + 
      s12^2*t^2*(-264 + 634*t - 467*t^2 - 1919*t^3 + 2320*t^4 + 384*t^5) + 
      s12^3*t*(-64 + 1066*t - 1076*t^2 - 3479*t^3 + 3278*t^4 + 595*t^5)) + 
    mmH^4*(16*s12^9*(-1 + t) - 2*s12^8*(42 - 13*t - 38*t^2 + t^3) + 
      s12^7*(-136 - 236*t + 181*t^2 + 86*t^3 - 11*t^4) + 
      2*t^5*(-8 + 108*t - 259*t^2 + 32*t^3 + 68*t^4 + t^5) - 
      s12^6*(20 + 1146*t - 433*t^2 - 200*t^3 + 110*t^4 + 15*t^5) + 
      s12^2*t^3*(736 - 828*t - 1396*t^2 + 3061*t^3 - 4574*t^4 - 1010*t^5 + 
        t^6) - s12*t^4*(-144 + 224*t + 1426*t^2 - 2472*t^3 + 65*t^4 + 
        201*t^5 + 2*t^6) + s12^5*(208 - 424*t - 3952*t^2 + 4928*t^3 - 
        509*t^4 - 721*t^5 + 8*t^6) + 2*s12^4*t*(408 - 1076*t - 1482*t^2 + 
        5747*t^3 - 2578*t^4 - 827*t^5 + 16*t^6) + 
      s12^3*t^2*(1184 - 2136*t + 834*t^2 + 7804*t^3 - 8959*t^4 - 1876*t^5 + 
        21*t^6)) + mmH^5*(2*s12^8*(5 - 6*t + t^2) + 
      2*s12^7*(-26 + 47*t - 11*t^2 + 6*t^3) + 
      s12^6*(72 - 106*t + 171*t^2 + 56*t^3 + 19*t^4) + 
      2*t^4*(8 - 88*t + 112*t^2 + 79*t^3 - 144*t^4 - 14*t^5) + 
      s12^5*(-48 + 658*t - 143*t^2 - 886*t^3 + 609*t^4 + 36*t^5) + 
      s12*t^3*(64 - 532*t + 2106*t^2 - 1789*t^3 - 1474*t^4 + 343*t^5 + 
        28*t^6) + 2*s12^4*(8 - 182*t + 1604*t^2 - 2232*t^3 - 692*t^4 + 
        1391*t^5 + 56*t^6) + 2*s12^3*t*(32 - 422*t + 1506*t^2 - 4000*t^3 + 
        1289*t^4 + 2199*t^5 + 86*t^6) + s12^2*t^2*(96 - 1364*t + 2656*t^2 - 
        3748*t^3 + 1803*t^4 + 2530*t^5 + 115*t^6)))*
   canMIPlanar[15, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*
   t^3*(s12 + t)^4*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(2*mmH^5*(s12*(-1 + t) - t) - 2*mmH^4*(-s12 + s12^2*(-1 + t) + 
      (-1 + t)*t) + 4*t*(9*s12^3*(-1 + t) - 8*t^3 + 
      s12*t*(16 - 33*t + 8*t^2) + s12^2*(16 - 34*t + 13*t^2)) + 
    mmH^3*(-(s12^2*(2 - 3*t + t^2)) + t*(4 + 26*t + 5*t^2) - 
      s12*(-4 - 4*t + 8*t^2 + t^3)) + 
    mmH^2*(s12^3*(-1 + t)*t + 3*s12*t^2*(-18 + 5*t) - 4*t^2*(7 + 12*t) + 
      s12^2*(-4 - 22*t + 26*t^2 + t^3)) - 
    4*mmH*t*(4*s12^3*(-1 + t) + t*(16 - 23*t - 4*t^2) + 
      s12^2*(-8 + t + 6*t^2) + s12*(16 - 39*t - 6*t^2 + 4*t^3)))*
   canMIPlanar[15, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)*s12*
   (s12*(-1 + t) - t)*t^3) - 
 ((I/4)*(2*mmH^3 + mmH^2*(-12 + 13*s12 - t) - 4*s12*(4 + s12 + t) + 
    mmH*(-15*s12^2 + s12*(48 - 15*t) + 4*(4 + t)))*
   canMIPlanar[15, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^2) - 
 ((I/4)*(-4*(-4 + s12)*(s12 + t) - 5*mmH*(8 + 3*s12)*(s12 + t) + 
    mmH^2*(32 + 17*s12 + t))*canMIPlanar[15, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*t^2*(s12 + t)) + ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMIPlanar[15, 4, {t, s12, mmH}])/(mmH*s12*t^2) + 
 ((4*I)*(2*s12*t^3*(s12 + t)^3*(2*s12^2 + 5*s12*t - t^2) + 
    2*mmH^6*t*(3*s12^3 + s12*(16 - 7*t)*t + (-2 + t)*t^2 - s12^2*(6 + 5*t)) + 
    mmH^5*(2*s12^5 + s12^4*(-2 + t) + 2*s12^3*t*(5 + 3*t) + 
      t^3*(-2 + 20*t - 9*t^2) + 2*s12*t^2*(8 - 69*t + 32*t^2) + 
      2*s12^2*t*(-3 - t + 40*t^2)) - 
    mmH^4*(s12^5*(4 + 9*t) - 4*t^4*(1 - 11*t + 4*t^2) + 
      s12^4*(-2 + 6*t + 26*t^2) + 2*s12^3*t*(-3 + 25*t + 52*t^2) + 
      2*s12^2*t^2*(-7 - 25*t + 111*t^2) + s12*t^3*(58 - 198*t + 119*t^2)) + 
    mmH^3*(-4*s12^7 + s12^6*(4 - 10*t) + 2*(26 - 7*t)*t^6 + 
      5*s12^5*t*(6 + 5*t) + 2*s12^4*t*(-3 + 35*t + 66*t^2) + 
      s12*t^4*(78 - 76*t + 123*t^2) + 2*s12^3*t^2*(-9 + 71*t + 148*t^2) + 
      2*s12^2*t^3*(-3 + 9*t + 166*t^2)) + 
    mmH^2*(2*s12^8 - 2*s12^6*t*(2 + 25*t) - s12^5*t^2*(26 + 191*t) + 
      2*t^6*(-2 - 16*t + 3*t^2) - s12*t^5*(46 + 52*t + 75*t^2) - 
      2*s12^2*t^4*(3 + 57*t + 143*t^2) - 2*s12^4*t^2*(-3 + 37*t + 180*t^2) - 
      2*s12^3*t^3*(-9 + 73*t + 211*t^2)) + 
    mmH*t*(10*s12^8 + 64*s12^7*t + 4*s12^6*t*(-1 + 45*t) + 
      s12^5*t^2*(-22 + 293*t) + t^6*(2 + 8*t - t^2) + 
      s12*t^5*(10 + 38*t + 21*t^2) + 2*s12^2*t^4*(2 + 28*t + 53*t^2) + 
      2*s12^3*t^3*(-3 + 8*t + 115*t^2) + s12^4*t^2*(-2 - 28*t + 313*t^2)))*
   canMIPlanar[17, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^3*t^3*(s12 + t)^4) - 
 ((4*I)*(2*mmH^4*t*(3*s12^2 - 8*s12*t + t^2) + 
    3*t*(s12 + t)^3*(s12^2 + 3*t^2) - mmH^3*(s12^4 + 16*s12^3*t + 
      6*s12^2*(1 - 2*t)*t - 4*s12*t^2*(4 + 5*t) + t^3*(2 + 7*t)) - 
    mmH*(s12 + t)^2*(3*s12^4 + 2*t^3*(11 + 2*t) + s12*t^2*(-52 + 7*t) + 
      s12^3*(-2 + 9*t) + s12^2*t*(28 + 9*t)) + 
    mmH^2*(2*s12^5 + 2*s12^2*t^2*(-17 + 3*t) + 2*s12*t^3*(-27 + 5*t) + 
      t^4*(16 + 9*t) + 2*s12^3*t*(19 + 10*t) + s12^4*(2 + 17*t)))*
   canMIPlanar[17, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12*t^3*(s12 + t)^4) - 
 ((2*I)*(mmH^11*(-1 + t)*(-19*t + s12*(-11 + 19*t)) - 
    16*s12^2*t^5*(4*s12^4 - (-8 + t)*t^2 + s12^3*(-7 + 9*t) + 
      s12*t*(16 - 12*t + t^2) + 2*s12^2*(4 - 7*t + 4*t^2)) + 
    4*mmH*t^4*(16*t^5 + 4*s12^6*(14 + 3*t) + 2*s12*t^3*(32 + 5*t - 6*t^2) + 
      s12^5*(-222 + 322*t + 22*t^2) + 2*s12^2*t^2*(136 - 61*t + 2*t^2 - 
        2*t^3) + 2*s12^3*t*(160 - 230*t + 47*t^2 + 3*t^3) + 
      s12^4*(112 - 550*t + 384*t^2 + 17*t^3)) - 
    mmH^10*(-3*t*(-38 + 3*t + 35*t^2) + s12^2*(1 - 46*t + 45*t^2) + 
      s12*(90 - 85*t - 94*t^2 + 105*t^3)) - 
    2*mmH^2*t^3*(4*s12^6*(32 + 23*t + t^2) + 4*t^4*(16 + 27*t + 10*t^2) + 
      s12^5*(-396 + 638*t + 614*t^2 + 4*t^3) - 
      2*s12*t^3*(-352 + 39*t + 30*t^2 + 16*t^3) + 
      s12^4*(256 - 2250*t + 1744*t^2 + 693*t^3 + t^4) + 
      s12^3*t*(1128 - 2930*t + 719*t^2 + 322*t^3 + 4*t^4) - 
      s12^2*t^2*(-1512 + 1374*t + 37*t^2 + 4*t^3 + 8*t^4)) + 
    mmH^9*(s12^3*(-55 + 18*t + 37*t^2) + 2*t*(56 + 258*t - 209*t^2 - 
        115*t^3) + s12^2*(140 - 303*t + 9*t^2 + 242*t^3) + 
      s12*(144 + 544*t - 843*t^2 + 59*t^3 + 230*t^4)) + 
    mmH^3*t^2*(32*s12^6*(2 + 8*t + t^2) + 4*t^4*(144 + 43*t + 70*t^2 + 
        8*t^3) + 4*s12^5*(-22 + 169*t + 431*t^2 + 82*t^3) - 
      2*s12*t^3*(-1360 + 306*t + 361*t^2 + 101*t^3 + 14*t^4) + 
      4*s12^4*(32 - 670*t + 407*t^2 + 1161*t^3 + 84*t^4) + 
      s12^3*t*(1344 - 5352*t - 732*t^2 + 3689*t^3 + 265*t^4) - 
      2*s12^2*t^2*(-1680 + 1916*t + 1285*t^2 - 398*t^3 + 21*t^4 + 2*t^5)) - 
    mmH^4*t*(16*s12^6*(-4 + 9*t + 3*t^2) + 2*t^4*(424 + 164*t - 32*t^2 + 
        59*t^3 + 2*t^4) + 4*s12^5*(42 - 57*t + 410*t^2 + 97*t^3 + 8*t^4) + 
      s12^2*t^2*(480 + 2228*t - 8718*t^2 + 2631*t^3 + 419*t^4 - 16*t^5) - 
      2*s12*t^3*(-872 - 858*t + 1890*t^2 + 102*t^3 + 49*t^4 + 2*t^5) + 
      s12^3*t*(-544 + 832*t - 4906*t^2 + 6545*t^3 + 1588*t^4 + 33*t^5) + 
      s12^4*(-128 + 320*t - 756*t^2 + 5271*t^3 + 1290*t^4 + 35*t^5)) - 
    mmH^8*(s12^4*(-77 + 62*t + 15*t^2) + s12^3*(-70 - 279*t + 348*t^2 + 
        185*t^3) - 2*t*(88 - 428*t - 316*t^2 + 610*t^3 + 125*t^4) + 
      s12^2*(484 + 278*t - 1423*t^2 + 887*t^3 + 514*t^4) + 
      2*s12*(-88 + 718*t + 310*t^2 - 1201*t^3 + 299*t^4 + 125*t^5)) + 
    mmH^5*(16*s12^6*(-2 + t + 2*t^2) + 4*t^4*(48 + 412*t - 315*t^2 - 18*t^3 + 
        4*t^4) + 4*s12^5*(24 - 127*t + 179*t^2 + 97*t^3 + 5*t^4) - 
      s12*t^3*(1024 - 6872*t + 7164*t^2 + 745*t^3 - 51*t^4 + 16*t^5) + 
      4*s12^4*(-16 + 252*t - 479*t^2 + 961*t^3 + 343*t^4 + 32*t^5) + 
      s12^2*t^2*(-2112 + 8872*t - 11116*t^2 + 2325*t^3 + 2029*t^4 + 42*t^5) + 
      s12^3*t*(-960 + 4208*t - 5588*t^2 + 5283*t^3 + 3072*t^4 + 213*t^5)) + 
    mmH^7*(4*s12^5*(-10 + 9*t + t^2) + 4*s12^4*(-58 - 17*t + 105*t^2 + 
        16*t^3) - t^2*(640 - 2340*t + 440*t^2 + 1529*t^3 + 127*t^4) + 
      s12^3*(632 - 1000*t + 75*t^2 + 1469*t^3 + 358*t^4) + 
      s12*t*(-1056 + 5012*t - 1826*t^2 - 3213*t^3 + 932*t^4 + 127*t^5) + 
      2*s12^2*(-208 + 1604*t - 787*t^2 - 1109*t^3 + 1286*t^4 + 284*t^5)) - 
    mmH^6*(8*s12^6*(-1 + t) + 4*s12^5*(-36 + 7*t + 47*t^2 + 4*t^3) - 
      t^3*(672 - 2936*t + 1666*t^2 + 857*t^3 + 9*t^4) + 
      2*s12^4*(194 - 646*t + 618*t^2 + 543*t^3 + 47*t^4) + 
      s12*t^2*(-2080 + 8460*t - 6026*t^2 - 2237*t^3 + 578*t^4 + 9*t^5) + 
      s12^2*t*(-1712 + 7956*t - 6854*t^2 - 473*t^3 + 3300*t^4 + 305*t^5) + 
      s12^3*(-304 + 2724*t - 3302*t^2 + 2226*t^3 + 2760*t^4 + 414*t^5)))*
   canMIPlanar[17, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^2*s12*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*(s12*(-1 + t) - t)*t^3) - 
 ((2*I)*(19*mmH^10*(-1 + t)^2*(s12 + t)^2 - 2*mmH^9*(-1 + t)*(s12 + t)^2*
     (-54 - t + 62*t^2 + s12*(-11 + 13*t)) - 16*t^5*(s12 + t)^2*
     (4*s12^4 + s12^3*(17 - 3*t) + s12*(10 - 11*t)*t^2 + (4 - 3*t)*t^3 + 
      s12^2*(8 + 17*t - 15*t^2)) + 4*mmH*t^4*(4*s12^6*(14 + 3*t) + 
      t^5*(88 + 2*t - 27*t^2) + 2*s12^5*(57 + 133*t + t^2) + 
      2*s12^3*t*(128 + 371*t + 118*t^2 - 115*t^3) + 
      2*s12^2*t^2*(88 + 331*t + 8*t^2 - 112*t^3) + 
      s12^4*(112 + 456*t + 410*t^2 - 105*t^3) - 
      2*s12*t^3*(-16 - 167*t + 9*t^2 + 58*t^3)) - 
    2*mmH^2*t^3*(4*s12^6*(32 + 23*t + t^2) + 
      t^5*(228 + 566*t - 301*t^2 - 29*t^3) + 
      s12^5*(372 + 558*t + 386*t^2 - 16*t^3) + 
      s12^3*t*(792 + 1858*t + 1827*t^2 - 230*t^3 - 194*t^4) + 
      s12*t^3*(280 + 580*t + 1777*t^2 - 976*t^3 - 110*t^4) + 
      s12^4*(256 + 1406*t + 1082*t^2 + 459*t^3 - 103*t^4) - 
      2*s12^2*t^2*(-408 - 628*t - 1225*t^2 + 535*t^3 + 96*t^4)) + 
    mmH^8*(s12^4*(3 - 14*t + 11*t^2) + 2*s12^3*(68 - 76*t - 71*t^2 + 
        83*t^3) + t^2*(84 + 468*t - 1010*t^2 + 109*t^3 + 343*t^4) + 
      2*s12*t*(84 + 551*t - 1121*t^2 + 71*t^3 + 413*t^4) + 
      s12^2*(84 + 754*t - 1355*t^2 - 111*t^3 + 638*t^4)) + 
    2*mmH^5*(8*s12^6*(-2 + t + 2*t^2) - 2*s12^5*(24 + 23*t - 71*t^2 - 
        21*t^3 + 7*t^4) + s12*t^3*(832 - 5468*t + 7852*t^2 + 1278*t^3 - 
        3435*t^4 - 325*t^5) + s12^3*t*(96 - 1964*t + 2508*t^2 + 994*t^3 - 
        1453*t^4 - 183*t^5) + 2*s12^2*t^2*(312 - 2546*t + 3391*t^2 + 
        901*t^3 - 1698*t^4 - 172*t^5) + 2*t^4*(168 - 1044*t + 1529*t^2 + 
        228*t^3 - 606*t^4 - 58*t^5) - 2*s12^4*(16 + 182*t - 221*t^2 - 
        162*t^3 + 111*t^4 + 31*t^5)) + mmH^3*t^2*(32*s12^6*(2 + 8*t + t^2) + 
      s12^5*(296 + 996*t + 732*t^2 + 144*t^3 - 8*t^4) + 
      s12^3*t*(1216 + 1392*t + 6254*t^2 - 1145*t^3 - 535*t^4 - 52*t^5) + 
      4*s12^4*(32 + 482*t + 616*t^2 + 127*t^3 + 27*t^4 - 8*t^5) - 
      t^4*(-112 + 800*t - 4054*t^2 + 1349*t^3 + 425*t^4 + 8*t^5) - 
      s12*t^3*(-1184 + 2980*t - 11408*t^2 + 3961*t^3 + 1293*t^4 + 28*t^5) - 
      s12^2*t^2*(-2160 + 2388*t - 12476*t^2 + 3709*t^3 + 1399*t^4 + 
        48*t^5)) + mmH^4*t*(-16*s12^6*(-4 + 9*t + 3*t^2) - 
      4*s12^5*(-54 + 103*t + 158*t^2 + 13*t^3) + 
      s12^4*(128 + 288*t - 2564*t^2 - 157*t^3 + 318*t^4 + 19*t^5) + 
      2*s12^3*t*(-272 + 1536*t - 4326*t^2 + 710*t^3 + 909*t^4 + 49*t^5) + 
      t^4*(-448 + 3180*t - 6812*t^2 + 1128*t^3 + 1377*t^4 + 65*t^5) + 
      2*s12*t^3*(-848 + 4540*t - 9109*t^2 + 1691*t^3 + 1997*t^4 + 93*t^5) + 
      s12^2*t^2*(-1920 + 9092*t - 18306*t^2 + 3055*t^3 + 4097*t^4 + 
        200*t^5)) + mmH^6*(-8*s12^6*(-1 + t) + 
      4*s12^5*(12 - 5*t - 13*t^2 + 4*t^3) + 
      2*s12^4*(86 + 32*t - 200*t^2 + 57*t^3 + 69*t^4) + 
      2*s12^3*(-24 + 746*t - 135*t^2 - 1552*t^3 + 856*t^4 + 296*t^5) + 
      t^3*(-448 + 2712*t - 2484*t^2 - 2915*t^3 + 2374*t^4 + 453*t^5) + 
      2*s12*t^2*(-472 + 3332*t - 2841*t^2 - 3997*t^3 + 3160*t^4 + 623*t^5) + 
      s12^2*t*(-544 + 5240*t - 3260*t^2 - 7939*t^3 + 5404*t^4 + 1263*t^5)) - 
    mmH^7*(4*s12^5*(2 - 3*t + t^2) + 4*s12^4*(11 - 16*t - 6*t^2 + 15*t^3) + 
      s12^3*(160 + 598*t - 1355*t^2 + 263*t^3 + 436*t^4) + 
      t^2*(-112 + 832*t + 158*t^2 - 2615*t^3 + 1157*t^4 + 516*t^5) + 
      s12^2*(-112 + 1180*t + 1188*t^2 - 5163*t^3 + 1791*t^4 + 1208*t^5) + 
      s12*t*(-224 + 1884*t + 744*t^2 - 6543*t^3 + 2737*t^4 + 1344*t^5)))*
   canMIPlanar[17, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^3*(s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((2*I)*(2*mmH^8*(s12*(-1 + t) - t) + 4*s12^3*t*(-15*s12^3*(-1 + t) + 
      s12^2*(38 - 25*t)*t + s12*(51 - 20*t)*t^2 + 20*t^3) + 
    mmH^7*(-8*s12^2*(-1 + t) + (2 - 3*t)*t + 2*s12*(1 + t)^2) + 
    2*mmH*s12^2*t*(20*s12^4*(-1 + t) - 116*s12*(-1 + t)*t^2 + 88*t^3 + 
      s12^2*t*(30 - 145*t + 28*t^2) + s12^3*(-54 + 3*t + 34*t^2)) - 
    2*mmH^5*(4*s12^4*(-1 + t) + t^2*(38 + 23*t) + s12^3*(-6 + 8*t - 6*t^2) + 
      s12*t*(38 + 47*t - 4*t^2) + s12^2*(8 + 34*t - 33*t^2 - 8*t^3)) + 
    mmH^6*(12*s12^3*(-1 + t) + 4*t*(1 + 10*t + t^2) - 
      2*s12^2*(4 - 5*t + 7*t^2) + s12*(4 + 20*t - 13*t^2 - 2*t^3)) + 
    mmH^3*(2*s12^5*(-1 + t)^2 - 48*t^4 + 8*s12*t^3*(-5 + 11*t) - 
      8*s12^2*t^2*(10 - 16*t + t^2) + s12^4*(-16 + 10*t + 41*t^2 - 32*t^3) - 
      4*s12^3*t*(34 - 98*t + 55*t^2 + 8*t^3)) - 
    mmH^2*s12*(6*s12^5*(-1 + t)*t + 112*t^4 + 8*s12*t^3*(48 + 5*t) - 
      4*s12^2*t^2*(-82 + 43*t + 40*t^2) + 4*s12^3*t*(-19 + 47*t - 42*t^2 + 
        2*t^3) + s12^4*(-4 - 44*t + 33*t^2 + 10*t^3)) + 
    2*mmH^4*(s12^5*(-1 + t) + 6*t^3*(7 + 2*t) - 4*s12*t^2*(-34 + t + 2*t^2) + 
      s12^4*(-4 + t + 2*t^2) + 2*s12^2*t*(45 - 24*t + 5*t^2 - 2*t^3) + 
      s12^3*(12 + 16*t - 49*t^2 + 14*t^3)))*canMIPlanar[17, 3, 
    {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH - s12)^4*s12*(s12*(-1 + t) - t)*
   t^3) + ((I/4)*(2*mmH^3 + mmH^2*(-12 + 13*s12 - t) - 4*s12*(4 + s12 + t) + 
    mmH*(-15*s12^2 + s12*(48 - 15*t) + 4*(4 + t)))*
   canMIPlanar[17, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*t^2) + 
 ((I/4)*(-4*(-4 + s12)*(s12 + t) - 5*mmH*(8 + 3*s12)*(s12 + t) + 
    mmH^2*(32 + 17*s12 + t))*canMIPlanar[17, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*t^2*(s12 + t)) - ((I/4)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMIPlanar[17, 4, {t, s12, mmH}])/(mmH*s12*t^2) + 
 ((4*I)*(3*s12^6 + s12^5*(-3 + 13*t) + s12^4*t*(-3 + 44*t) + 
    t^4*(-2 + 5*t - 2*t^2) + s12*t^3*(14 - 27*t + 17*t^2) + 
    2*s12^3*t*(-3 - 17*t + 41*t^2) + s12^2*t^2*(10 - 66*t + 67*t^2) - 
    4*mmH^2*t*(3*s12^3 + s12*(8 - 7*t)*t + (-1 + t)*t^2 - s12^2*(3 + 5*t)) + 
    mmH*(-3*s12^5 + s12^4*(3 + 2*t) - 6*s12^3*t*(2 + 7*t) + 
      s12*t^2*(-16 + 60*t - 43*t^2) + 6*s12^2*t*(1 + 9*t - 16*t^2) + 
      t^3*(2 - 9*t + 6*t^2)))*canMIPlanar[19, 2, {s12, mmH - s12 - t, mmH}])/
  (s12*t^3*(s12 + t)^4) + ((8*I)*(mmH^2 - (1 + t)^2)*
   (mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
   canMIPlanar[19, 2, {s12, t, mmH}])/(s12*(mmH - t)^4*t) - 
 ((8*I)*(mmH^2 - (1 + t)^2)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 
    2*mmH*(3*s12 + t))*canMIPlanar[19, 2, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH - t)^4*t) - ((16*I)*(mmH^2 - (1 + s12)^2)*
   (3*mmH^2 - 6*mmH*s12 + 3*s12^2 - 8*mmH*t + 8*s12*t + 6*t^2)*
   canMIPlanar[19, 2, {t, s12, mmH}])/((mmH - s12)^4*t^2) + 
 (((4*I)/3)*(6*mmH^4*t*(3*s12^2 - 8*s12*t + t^2) + 
    15*t*(s12 + t)^3*(s12^2 + 3*t^2) - 2*mmH^3*(4*s12^4 + 34*s12^3*t - 
      3*s12^2*(-3 + t)*t - 4*s12*t^2*(6 + 5*t) + t^3*(3 + 13*t)) - 
    mmH*(s12 + t)^2*(8*s12^4 + 3*s12^2*t*(66 + 17*t) + t^3*(112 + 17*t) + 
      s12^3*(16 + 35*t) + s12*t^2*(-306 + 41*t)) + 
    mmH^2*(16*s12^5 + 10*s12*t^3*(-29 + 8*t) + t^4*(82 + 37*t) + 
      2*s12^2*t^2*(-81 + 59*t) + 2*s12^3*t*(113 + 80*t) + 
      s12^4*(16 + 101*t)))*canMIPlanar[19, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*t^3*(s12 + t)^4) - 
 ((4*I)*(mmH^5*(3 + t) - 5*t^3*(2*s12^2 + 2*s12*t + t^2) + 
    mmH*t^2*(2*s12^2*(-35 + t) + 2*s12*(-30 + t)*t + t^2*(7 + t)) - 
    mmH^4*(2*s12*(3 + t) + t*(3 + 2*t)) + 
    2*mmH^3*((-3 + t)*t^2 + s12^2*(3 + t) - s12*t*(28 + 3*t)) + 
    2*mmH^2*t*(-((-2 + t)*t^2) + 3*s12*t*(22 + t) + s12^2*(31 + 4*t)))*
   canMIPlanar[19, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^4*t^2) + 
 ((4*I)*(mmH^5*(3 + t) - 5*t^3*(2*s12^2 + 2*s12*t + t^2) + 
    mmH*t^2*(2*s12^2*(-35 + t) + 2*s12*(-30 + t)*t + t^2*(7 + t)) - 
    mmH^4*(2*s12*(3 + t) + t*(3 + 2*t)) + 
    2*mmH^3*((-3 + t)*t^2 + s12^2*(3 + t) - s12*t*(28 + 3*t)) + 
    2*mmH^2*t*(-((-2 + t)*t^2) + 3*s12*t*(22 + t) + s12^2*(31 + 4*t)))*
   canMIPlanar[19, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^4*t^2) + 
 ((8*I)*(mmH^5*(3 + s12) + mmH^4*(2*s12^2 + s12*(25 - 2*t) - 6*t) - 
    5*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    mmH*s12^2*(s12^3 + 2*s12*(-46 + t)*t - 70*t^2 + s12^2*(-25 + 2*t)) - 
    2*mmH^3*(3*s12^3 - s12*(-42 + t)*t - 3*t^2 + s12^2*(47 + 5*t)) + 
    2*mmH^2*s12*(s12^3 + 31*t^2 + 4*s12*t*(24 + t) + s12^2*(48 + 5*t)))*
   canMIPlanar[19, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*t^2) - 
 (((4*I)/3)*(6*mmH^4*t*(3*s12^2 - 8*s12*t + t^2) + 
    9*t*(s12 + t)^3*(s12^2 + 3*t^2) - 2*mmH^3*(2*s12^4 + 26*s12^3*t + 
      3*s12^2*(3 - 5*t)*t - 4*s12*t^2*(6 + 7*t) + t^3*(3 + 11*t)) - 
    mmH*(s12 + t)^2*(4*s12^4 + 5*s12*t^2*(-66 + 5*t) + 3*s12^2*t*(56 + 9*t) + 
      t^3*(86 + 13*t) + s12^3*(8 + 19*t)) + 
    mmH^2*(8*s12^5 + 2*s12^2*t^2*(-105 + 19*t) + 2*s12*t^3*(-161 + 20*t) + 
      t^4*(74 + 29*t) + 2*s12^3*t*(97 + 40*t) + s12^4*(8 + 61*t)))*
   canMIPlanar[20, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12*t^3*(s12 + t)^4) + 
 ((4*I)*(mmH^5*(3 + t) - 3*t^3*(2*s12^2 + 2*s12*t + t^2) + 
    mmH*t^2*(2*s12^2*(-39 + t) + 2*s12*(-36 + t)*t + (-1 + t)*t^2) + 
    2*mmH^3*((-7 + t)*t^2 + s12^2*(3 + t) - 3*s12*t*(10 + t)) - 
    mmH^4*(2*s12*(3 + t) + t*(1 + 2*t)) + 
    2*mmH^2*t*(-((-8 + t)*t^2) + 3*s12*t*(24 + t) + s12^2*(33 + 4*t)))*
   canMIPlanar[20, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^4*t^2) - 
 ((4*I)*(mmH^5*(3 + t) - 3*t^3*(2*s12^2 + 2*s12*t + t^2) + 
    mmH*t^2*(2*s12^2*(-39 + t) + 2*s12*(-36 + t)*t + (-1 + t)*t^2) + 
    2*mmH^3*((-7 + t)*t^2 + s12^2*(3 + t) - 3*s12*t*(10 + t)) - 
    mmH^4*(2*s12*(3 + t) + t*(1 + 2*t)) + 
    2*mmH^2*t*(-((-8 + t)*t^2) + 3*s12*t*(24 + t) + s12^2*(33 + 4*t)))*
   canMIPlanar[20, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^4*t^2) - 
 ((8*I)*(mmH^5*(3 + s12) + mmH^4*(2*s12^2 + s12*(27 - 2*t) - 6*t) - 
    3*s12^3*(s12^2 + 2*s12*t + 2*t^2) + 
    mmH*s12^2*(s12^3 + 2*s12*(-52 + t)*t - 78*t^2 + s12^2*(-33 + 2*t)) - 
    2*mmH^3*(3*s12^3 - s12*(-44 + t)*t - 3*t^2 + s12^2*(51 + 5*t)) + 
    2*mmH^2*s12*(s12^3 + 33*t^2 + 2*s12*t*(51 + 2*t) + s12^2*(54 + 5*t)))*
   canMIPlanar[20, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*t^2) - 
 ((4*I)*(3*mmH^4 + 3*s12^4 + s12^3*(3 - 7*t) - 4*t^2 + 
    3*mmH^2*s12*(3 + 6*s12 + t) - 6*s12*t*(1 + 2*t) - 4*s12^2*t*(3 + 2*t) - 
    mmH^3*(3 + 12*s12 + 5*t) + mmH*(-12*s12^3 + 9*s12^2*(-1 + t) + 
      2*t*(3 + 2*t) + 4*s12*t*(3 + 2*t)))*canMIPlanar[21, 2, 
    {s12, mmH - s12 - t, mmH}])/((mmH - s12)^3*t^3) + 
 (((4*I)/3)*(-2 + s12)*canMIPlanar[21, 3, {s12, mmH - s12 - t, mmH}])/t^3 + 
 (((4*I)/15)*(12*mmH^9*(-1 + t) + 2*mmH^8*(78 + 8*s12*(-1 + t) - 43*t - 
      17*t^2) + 40*s12^2*t*(2*s12^5 + s12^2*(7 - 15*t)*t^2 - 12*t^4 - 
      3*s12*t^3*(4 + 5*t) + s12^3*t*(5 + 9*t) + s12^4*(-2 + 11*t)) + 
    mmH^7*(-280 - 285*s12^2*(-1 + t) - 148*t + 226*t^2 + 42*t^3 - 
      2*s12*(355 - 163*t + 9*t^2)) - 
    2*mmH*s12*(240*t^5 + 5*s12^6*(-4 + 9*t) - 60*s12*t^4*(-12 + 23*t) + 
      2*s12^3*t^2*(370 + 33*t - 145*t^2) - 20*s12^2*t^3*
       (-70 + 123*t + 15*t^2) + s12^5*(160 + 147*t + 235*t^2) + 
      s12^4*(-40 + 110*t + 1073*t^2 + 200*t^3)) + 
    2*mmH^4*(309*s12^5*(-1 + t) - 40*t^3*(-8 + 9*t + 3*t^2) + 
      s12^4*(29 + 755*t + 666*t^2) + s12^3*(3090 + 104*t + 2156*t^2 - 
        114*t^3) + s12*t^2*(920 + 729*t - 200*t^2 - 45*t^3) + 
      s12^2*(-640 + 3050*t + 1109*t^2 + 56*t^3 - 525*t^4)) + 
    mmH^2*(25*s12^7*(-1 + t) - 480*t^5 + 120*s12*t^4*(12 + t) - 
      120*s12^2*t^3*(-39 + 25*t + 20*t^2) + s12^6*(-207 + 554*t + 125*t^2) + 
      2*s12^5*(955 + 158*t + 1158*t^2 + 55*t^3) - 
      2*s12^3*t^2*(-1600 - 879*t + 2240*t^2 + 75*t^3) + 
      s12^4*(-480 + 2350*t + 4868*t^2 + 72*t^3 - 140*t^4)) + 
    mmH^6*(765*s12^3*(-1 + t) + s12^2*(1233 - 250*t + 537*t^2) + 
      s12*(1750 + 532*t - 468*t^2 - 58*t^3) - 
      2*(80 - 335*t + 3*t^2 + 104*t^3 + 25*t^4)) - 
    2*mmH^5*(475*s12^4*(-1 + t) + s12^3*(456 + 315*t + 644*t^2) + 
      s12^2*(2260 + 311*t + 609*t^2 - 86*t^3) + 
      t^2*(340 + 21*t - 170*t^2 - 15*t^3) - 
      s12*(360 - 1610*t + 14*t^2 + 36*t^3 + 85*t^4)) - 
    mmH^3*(201*s12^6*(-1 + t) - 120*t^4*(4 + 5*t) - 
      40*s12*t^3*(-61 - 15*t + 6*t^2) + 2*s12^5*(-171 + 667*t + 327*t^2) + 
      2*s12^2*t^2*(1540 + 1881*t - 1980*t^2 - 285*t^3) + 
      s12^4*(4720 + 72*t + 4698*t^2 + 38*t^3) - 
      2*s12^3*(560 - 2800*t - 2701*t^2 + 176*t^3 + 535*t^4)))*
   canMIPlanar[21, 3, {s12, t, mmH}])/((mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*
   t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(72*mmH^5*(-1 + s12)*s12*(-1 + t)*t^2 - 
    8*s12*t*(s12 + t)^2*(2*s12^4 - s12^3*(-2 + t) + s12^2*(13 - 15*t)*t - 
      4*s12*(-5 + t)*t^2 + t^3*(-3 + 8*t)) + 
    3*mmH^4*(5*s12^5*(-1 + t) + 3*(-1 + t)*t^4 + 5*s12^4*(1 - 5*t + 4*t^2) - 
      6*s12^2*t^2*(-9 + 11*t + 6*t^2) - 2*s12^3*t*(-10 + t + 9*t^2) - 
      3*s12*t^2*(8 - 12*t - 13*t^2 + t^3)) - 
    2*mmH^3*(5*s12^6*(-1 + t) + t^4*(5 - 4*t + 11*t^2) + 
      2*s12^5*(-7 - 5*t + 18*t^2) + s12*t^3*(56 + 117*t + 18*t^2 - 11*t^3) + 
      s12^3*t*(20 + 53*t - 204*t^2 + 11*t^3) - 
      s12^2*t^2*(-66 + 71*t + 235*t^2 + 24*t^3) + 
      s12^4*(5 - 57*t + 33*t^2 + 55*t^3)) + 
    2*mmH*(s12^7*(-4 + 9*t) + s12^6*t*(-27 + 16*t) - 
      2*t^5*(4 - 7*t + 8*t^2) + s12^3*t^2*(-80 + 260*t + 134*t^2 - 53*t^3) + 
      s12*t^4*(-40 + 54*t - 25*t^2 + 33*t^3) + 
      s12^2*t^3*(-80 + 244*t + 85*t^2 + 52*t^3) - 
      s12^5*(8 - 22*t + 89*t^2 + 53*t^3) - 2*s12^4*t*(20 - 39*t + 13*t^2 + 
        66*t^3)) + mmH^2*(-5*s12^7*(-1 + t) + s12^6*(-27 + 55*t - 10*t^2) + 
      t^4*(-16 + 52*t + t^2 + 17*t^3) + s12^5*(2 - 146*t + 273*t^2 + 
        23*t^3) - s12*t^3*(64 - 306*t + 28*t^2 + 21*t^3 + 17*t^4) + 
      s12^3*t*(-64 + 268*t - 890*t^2 + 15*t^3 + 23*t^4) - 
      s12^2*t^2*(96 - 200*t + 827*t^2 + 147*t^3 + 28*t^4) + 
      s12^4*(-16 + 36*t - 211*t^2 + 347*t^3 + 62*t^4)))*
   canMIPlanar[21, 3, {mmH - s12 - t, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12*(mmH*(-1 + t) - 2*t)*t^3*(s12 + t)^4) - 
 (((8*I)/3)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMIPlanar[21, 4, {s12, t, mmH}])/(s12*t^3) - 
 (((8*I)/3)*(2 + s12)*canMIPlanar[21, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 (((4*I)/3)*(3*s12^3*t*(s12 + 2*t) + 3*mmH^3*s12*(-8*s12^2 + s12*(16 - 3*t) + 
      2*t) + 3*mmH^2*s12*(8*s12^3 + 2*t^2 + 2*s12*t^2 + s12^2*(-16 + 3*t)) + 
    mmH^4*(8*s12^2 + 3*t - s12*(16 + 3*t)) + 
    mmH*s12^2*(-8*s12^3 + 6*s12*(-2 + t)*t - 24*t^2 + s12^2*(16 + 3*t)))*
   canMIPlanar[22, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*t^3) + (((8*I)/3)*(-2 - mmH + s12 + t)*
   (-2*mmH + 2*s12 + 5*t)*canMIPlanar[22, 4, {s12, t, mmH}])/(s12*t^3) + 
 (((8*I)/3)*(2 + s12)*(2*s12 - 3*t)*canMIPlanar[22, 4, 
    {mmH - s12 - t, t, mmH}])/(s12*t^3) - 
 ((8*I)*(mmH*s12*(s12^2 + s12*(-2 + t) + t) + t*(s12^2 + 3*t^2))*
   canMIPlanar[24, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12*t^3*(s12 + t)) - 
 ((8*I)*canMIPlanar[24, 4, {s12, mmH - s12 - t, mmH}])/t^3 + 
 ((I/2)*(2*mmH^2*(8*s12 - t) + mmH*t*(12 - 15*s12 + t) - 4*t*(4 + s12 + t))*
   canMIPlanar[24, 4, {s12, t, mmH}])/(mmH*s12*t^3) + 
 ((I/2)*(16*mmH^3 + 4*(-4 + s12)*t + mmH*t*(8 + 15*s12 + 16*t) - 
    mmH^2*(16*s12 + 33*t))*canMIPlanar[24, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*t^3) + ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMIPlanar[24, 4, {t, s12, mmH}])/(mmH*s12*t^2) + 
 ((8*I)*(-mmH^4 + s12*t*(s12 + 2*t) + mmH^3*(2 + 3*s12 + 2*t) + 
    mmH*(s12^3 + t^2 + 2*s12^2*(1 + t) + s12*t*(3 + t)) - 
    mmH^2*(3*s12^2 + 4*s12*(1 + t) + t*(4 + t)))*
   canMIPlanar[26, 3, {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)*s12*t^3) + 
 ((8*I)*(-mmH + s12 + t)*canMIPlanar[26, 4, {s12, mmH - s12 - t, mmH}])/
  (s12*t^3) + ((I/2)*(16*mmH^4 - 4*s12*t*(4 + s12 + t) - 
    2*mmH^3*(-16 + 8*s12 + 15*t) + mmH^2*(-16*s12^2 + 13*s12*t + 
      t*(-44 + 15*t)) + mmH*(16*s12^3 + 4*t*(4 + t) + s12*t*(16 + t) + 
      s12^2*(-32 + 17*t)))*canMIPlanar[26, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*t^3) + 
 ((I/2)*(-4*(-4 + s12)*t*(s12 + t) + mmH^2*(32*s12^2 + t*(32 + t) + 
      s12*(64 + 17*t)) - mmH*(16*s12^3 + 40*t^2 + 3*s12*t*(24 + 5*t) + 
      s12^2*(32 + 31*t)))*canMIPlanar[26, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12*t^3*(s12 + t)) - ((I/2)*(-4 + mmH)*(-4 + 2*mmH - s12 - t)*
   canMIPlanar[26, 4, {t, s12, mmH}])/(mmH*s12*t^2) + 
 ((8*I)*(-mmH + s12 + t)*(s12^4 - 2*s12^3*t + (4*mmH - 3*t)*t^3 + 
    2*s12*t^2*(-16*mmH + 7*t) + 2*s12^2*t*(6*mmH + 7*t))*
   canMIPlanar[27, 4, {s12, mmH - s12 - t, mmH}])/(s12*t^3*(s12 + t)^4) + 
 ((16*I)*(mmH + t)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
   canMIPlanar[27, 4, {s12, t, mmH}])/(s12*(mmH - t)^4*t) - 
 ((16*I)*(mmH + t)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
   canMIPlanar[27, 4, {mmH - s12 - t, t, mmH}])/(s12*(mmH - t)^4*t) - 
 ((32*I)*(mmH + s12)*(3*mmH^2 - 6*mmH*s12 + 3*s12^2 - 8*mmH*t + 8*s12*t + 
    6*t^2)*canMIPlanar[27, 4, {t, s12, mmH}])/((mmH - s12)^4*t^2) - 
 ((4*I)*(2*mmH^3*t*(3*s12^2 - 8*s12*t + t^2) + 
    2*mmH^2*(s12^4 - 2*s12^3*t + 8*s12*t^2*(1 + 2*t) - t^3*(1 + 2*t) + 
      3*s12^2*t*(-1 + 5*t)) + (s12 + t)^2*(2*s12^4 + 5*s12*(-4 + t)*t^2 - 
      (-2 + t)*t^3 + 11*s12^2*t*(2 + t) + s12^3*(4 + 7*t)) - 
    mmH*(4*s12^5 + (2 - 3*t)*t^4 + 2*s12*t^3*(-3 + 10*t) + s12^4*(4 + 13*t) + 
      2*s12^3*t*(11 + 20*t) + 2*s12^2*t^2*(5 + 27*t)))*
   canMIPlanar[28, 3, {s12, mmH - s12 - t, mmH}])/(s12*t^3*(s12 + t)^4) + 
 ((4*I)*(mmH^4*(-2 + t) - 2*mmH^3*(s12*(-2 + t) + (-1 + t)*t) + 
    2*mmH^2*(s12^2*(-2 + t) - 3*s12*(-4 + t)*t + t^2*(2 + t)) - 
    2*mmH*t*(s12^2*(14 - 4*t) - 3*s12*(-8 + t)*t + t^2*(3 + t)) + 
    t^2*(t^2*(2 + t) + 2*s12^2*(10 + t) + 2*s12*t*(10 + t)))*
   canMIPlanar[28, 3, {s12, t, mmH}])/(s12*(mmH - t)^4*t^2) - 
 ((4*I)*(mmH^4*(-2 + t) - 2*mmH^3*(s12*(-2 + t) + (-1 + t)*t) + 
    2*mmH^2*(s12^2*(-2 + t) - 3*s12*(-4 + t)*t + t^2*(2 + t)) - 
    2*mmH*t*(s12^2*(14 - 4*t) - 3*s12*(-8 + t)*t + t^2*(3 + t)) + 
    t^2*(t^2*(2 + t) + 2*s12^2*(10 + t) + 2*s12*t*(10 + t)))*
   canMIPlanar[28, 3, {mmH - s12 - t, t, mmH}])/(s12*(mmH - t)^4*t^2) - 
 ((8*I)*(mmH^4*(-2 + s12) + 2*mmH^3*(s12^2 + 2*t - s12*(5 + t)) + 
    s12^2*(s12^3 + 20*t^2 + 2*s12^2*(5 + t) + 2*s12*t*(14 + t)) + 
    mmH^2*(-6*s12^3 + s12^2*(36 - 10*t) - 4*t^2 + 2*s12*t*(18 + t)) + 
    2*mmH*s12*(s12^3 - 14*t^2 + 2*s12*t*(-17 + 2*t) + s12^2*(-17 + 5*t)))*
   canMIPlanar[28, 3, {t, s12, mmH}])/((mmH - s12)^4*s12*t^2) - 
 ((8*I)*(mmH^3*(s12 + t)^3 - t*(s12 + t)^2*(s12^2 + 3*t^2) - 
    2*mmH^2*(s12^4 + t^3*(3 + t) + 3*s12^2*t*(3 + 2*t) + 
      s12*t^2*(-13 + 4*t) + s12^3*(1 + 4*t)) + 
    mmH*(s12^5 + 10*s12^3*t*(2 + t) + t^4*(8 + t) + s12*t^3*(-16 + 5*t) + 
      2*s12^2*t^2*(-3 + 5*t) + s12^4*(2 + 5*t)))*
   canMIPlanar[29, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12*t^3*(s12 + t)^3) - 
 ((8*I)*(mmH^4 - 2*mmH^3*s12 + 2*mmH*s12*t*(10*s12 + 9*t) + 
    2*mmH^2*(s12^2 - 9*s12*t - t^2) + t^2*(2*s12^2 + 2*s12*t + t^2))*
   canMIPlanar[29, 3, {s12, t, mmH}])/(mmH*s12*(mmH - t)^3*t^2) + 
 ((8*I)*(mmH^4 - 2*mmH^3*s12 + 2*mmH*s12*t*(10*s12 + 9*t) + 
    2*mmH^2*(s12^2 - 9*s12*t - t^2) + t^2*(2*s12^2 + 2*s12*t + t^2))*
   canMIPlanar[29, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^3*t^2) + 
 ((16*I)*(mmH^4 + mmH^3*(8*s12 - 2*t) - 2*mmH^2*(9*s12^2 + 13*s12*t - t^2) + 
    s12^2*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*s12*(4*s12^2 + 13*s12*t + 
      10*t^2))*canMIPlanar[29, 3, {t, s12, mmH}])/
  (mmH*(mmH - s12)^3*s12*t^2) - 
 ((8*I)*(mmH^3 - 3*mmH^2*(s12 + 2*t) + mmH*(3*s12^2 + 2*t^2) + 
    s12*(-s12^2 + 6*s12*t + 6*t^2))*canMIPlanar[31, 4, 
    {s12, mmH - s12 - t, mmH}])/((mmH - s12)^3*t^3) - 
 ((8*I)*(2*mmH^5 + mmH^4*(3 - 8*s12 - 2*t) + 
    mmH^2*(-8*s12^3 + 6*s12*t + 30*t^2 - 6*s12^2*(-3 + 2*t)) - 
    s12*(6*s12^2*t + 2*s12*(13 - 2*t)*t^2 + 16*t^3 + s12^3*(-3 + 2*t)) + 
    2*mmH^3*(6*s12^2 - 3*t + s12*(-6 + 4*t)) + 
    2*mmH*(s12^4 + 3*s12^2*t - 16*t^3 - 2*s12*t^2*(1 + t) + 
      s12^3*(-6 + 4*t)))*canMIPlanar[31, 4, {s12, t, mmH}])/
  ((mmH - s12)^4*t^3) - 
 ((8*I)*(2*mmH^2*(s12^4 + 4*s12^3*t + 6*s12^2*(-1 + t)*t - t^3*(2 + t) + 
      2*s12*t^2*(8 + t)) + (s12 + t)^2*(t^3 - 2*t^4 + 3*s12^2*t*(-5 + 2*t) + 
      s12^3*(-3 + 2*t) + s12*t^2*(5 + 2*t)) - 
    mmH*(2*s12^5 + 2*s12*t^3*(17 + t) + 3*s12^4*(-1 + 4*t) - t^4*(3 + 4*t) + 
      2*s12^2*t^2*(5 + 12*t) + 2*s12^3*t*(-15 + 14*t)))*
   canMIPlanar[31, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3*(s12 + t)^4) - 
 ((4*I)*(-3*mmH^2*s12*(2*s12^2 + s12*(-4 + t) - 4*t) + 
    mmH^3*(-2 + s12)*(2*s12 - t) + mmH*s12*(6*s12^3 + 3*s12^2*(-4 + t) + 
      2*s12*(-12 + t)*t - 8*t^2) + s12^2*(-2*s12^3 + 4*t^2 + s12^2*(4 + t) + 
      2*s12*t*(5 + t)))*canMIPlanar[32, 3, {s12, mmH - s12 - t, mmH}])/
  (s12*(-mmH + s12)^3*t^3) - 
 (((4*I)/5)*(23*mmH^8*(-1 + t) - 3*mmH^7*(-33 + 41*s12*(-1 + t) + 23*t + 
      22*t^2) + 20*s12*t*(3*s12^5 - 3*s12^2*(-24 + t)*t^2 - 
      6*s12*(-16 + t)*t^3 + 40*t^4 + 14*s12^3*t*(1 + t) + 
      2*s12^4*(-1 + 7*t)) + mmH^6*(-50 + 272*s12^2*(-1 + t) - 97*t + 
      334*t^2 + 53*t^3 + s12*(-506 + 375*t + 317*t^2)) - 
    2*mmH*(-80*t^5 + 80*s12*t^4*(11 + 4*t) + 5*s12^6*(-3 + 5*t) + 
      10*s12^2*t^3*(134 + 89*t - 6*t^2) + s12^5*(-30 + 132*t + 125*t^2) + 
      s12^4*t*(-250 + 803*t + 125*t^2) + s12^3*t*(-40 + 230*t + 1241*t^2 - 
        35*t^3)) - 2*mmH^5*(20 + 159*s12^3*(-1 + t) - 115*t + 207*t^2 + 
      136*t^3 + s12^2*(-533 + 445*t + 290*t^2) + 
      s12*(-125 - 238*t + 824*t^2 + 112*t^3)) + 
    mmH^4*(207*s12^4*(-1 + t) + 2*s12^3*(-591 + 565*t + 264*t^2) + 
      s12^2*(-510 - 642*t + 3070*t^2 + 294*t^3) - 
      2*s12*(-60 + 610*t - 949*t^2 - 768*t^3 + 5*t^4) - 
      2*t*(40 - 60*t - 186*t^2 + 25*t^3 + 5*t^4)) + 
    mmH^2*(10*s12^6*(-1 + t) - 40*t^4*(6 + 5*t) + 
      20*s12*t^3*(56 + 89*t + 2*t^2) + s12^5*(-232 + 299*t + 55*t^2) + 
      s12^4*(-280 + 337*t + 1256*t^2 + 55*t^3) + 
      s12^3*(40 - 1610*t + 3512*t^2 + 1242*t^3 - 20*t^4) - 
      2*s12^2*t*(120 + 70*t - 2338*t^2 - 155*t^3 + 15*t^4)) + 
    mmH^3*(-71*s12^5*(-1 + t) + s12^4*(725 - 795*t - 254*t^2) + 
      20*t^3*(-6 + 11*t + 4*t^2) - 2*s12^3*(-265 - 65*t + 1381*t^2 + 
        89*t^3) + 2*s12*t*(120 + 110*t - 1423*t^2 - 215*t^3 + 20*t^4) + 
      2*s12^2*(-60 + 1070*t - 1845*t^2 - 1128*t^3 + 25*t^4)))*
   canMIPlanar[32, 3, {s12, t, mmH}])/((mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*
   t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((4*I)*(2*mmH^4*(-1 + s12)*t*(3*s12 + t) - 
    2*s12*(3*s12^5 + s12^3*(24 - 11*t)*t + s12^2*(4 - 21*t)*t^2 - 
      8*s12*t^3*(2 + t) + t^4*(2 + t) + s12^4*(2 + 4*t)) + 
    mmH^3*(s12^4 + t^2*(2 + 5*t) - 3*s12^2*t*(3 + 5*t) - s12^3*(1 + 9*t) + 
      s12*t*(6 + 9*t - 5*t^2)) + mmH^2*(s12^5 - 2*(-2 + t)*t^3 + 
      s12^4*(-7 + 11*t) + s12*t^2*(-22 - 9*t + 2*t^2) + 
      s12^2*t*(36 + 37*t + 17*t^2) + s12^3*(6 - 11*t + 25*t^2)) + 
    mmH*(2*s12^6 + s12^5*t + s12^4*(-4 + 11*t - 14*t^2) - 
      t^3*(-8 + 10*t + t^2) + s12*t^2*(24 - 14*t + 10*t^2 + t^3) - 
      2*s12^2*t*(-12 + 61*t + 7*t^2 + 4*t^3) - 
      2*s12^3*(-4 + 13*t + 7*t^2 + 11*t^3)))*canMIPlanar[32, 3, 
    {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12*t^3*
   (s12 + t)^3) - ((4*I)*(mmH^3*(-2*s12 + s12^2 + t) - s12^2*t*(s12 + 2*t) + 
    mmH^2*s12*(4*s12 - 2*s12^2 + 9*t) + mmH*s12*(-2*s12^2 + s12^3 - 9*s12*t - 
      6*t^2))*canMIPlanar[33, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^2*s12*t^3) + 
 (((4*I)/5)*(23*mmH^9*(-1 + t) + 20*s12^4*t^2*(s12 + t) + 
    mmH^8*(99 - 128*s12*(-1 + t) - 69*t - 66*t^2) + 
    10*mmH*s12*t*(6*s12^5 + 2*s12^2*(68 - 3*t)*t^2 + 80*t^4 - 
      4*s12*t^3*(-47 + 3*t) + 2*s12^3*t*(13 + 12*t) + s12^4*(1 + 24*t)) + 
    mmH^7*(-50 + 292*s12^2*(-1 + t) - 102*t + 339*t^2 + 53*t^3 + 
      s12*(-531 + 410*t + 317*t^2)) - mmH^2*(-160*t^5 + 10*s12^6*(-3 + 5*t) + 
      80*s12*t^4*(21 + 8*t) - 20*s12^2*t^3*(-122 - 89*t + 6*t^2) + 
      s12^5*(-80 + 339*t + 225*t^2) + s12^4*t*(-305 + 1646*t + 225*t^2) + 
      2*s12^3*t*(-40 + 220*t + 1251*t^2 - 35*t^3)) - 
    mmH^6*(40 + 348*s12^3*(-1 + t) - 245*t + 424*t^2 + 287*t^3 + 
      s12^2*(-1161 + 1000*t + 605*t^2) + s12*(-280 - 386*t + 1653*t^2 + 
        209*t^3)) + mmH^5*(227*s12^4*(-1 + t) + 
      s12^3*(-1317 + 1280*t + 573*t^2) + s12^2*(-620 - 387*t + 3150*t^2 + 
        309*t^3) - 2*t*(40 - 55*t - 216*t^2 + 20*t^3 + 5*t^4) - 
      2*s12*(-60 + 565*t - 959*t^2 - 723*t^3 + 10*t^4)) + 
    mmH^3*(10*s12^6*(-1 + t) - 200*t^4*(1 + t) + 
      20*s12*t^3*(50 + 83*t + 2*t^2) + s12^5*(-252 + 334*t + 50*t^2) + 
      s12^4*(-370 + 577*t + 1311*t^2 + 50*t^3) + 
      s12^3*(40 - 1280*t + 3642*t^2 + 1322*t^3 - 20*t^4) - 
      2*s12^2*t*(120 + 75*t - 2248*t^2 - 170*t^3 + 15*t^4)) - 
    mmH^4*(76*s12^5*(-1 + t) - 20*t^3*(-9 + 9*t + 4*t^2) + 
      s12^4*(-810 + 905*t + 269*t^2) + s12^3*(-680 + 195*t + 2922*t^2 + 
        203*t^3) + s12^2*(120 - 1850*t + 3730*t^2 + 2256*t^3 - 40*t^4) - 
      2*s12*t*(120 + 100*t - 1333*t^2 - 185*t^3 + 20*t^4)))*
   canMIPlanar[33, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*
   (mmH*(-1 + t) - 2*t)*t^3*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((4*I)*(2*s12*t*(s12 + t)^4 + mmH*(-6*s12^6 - 11*s12^5*t + t^5 + 
      5*s12^4*t*(-7 + 2*t) + 2*s12^2*t^3*(17 + 2*t) - s12*t^4*(4 + 5*t) + 
      4*s12^3*t^2*(1 + 6*t)) + 2*mmH^3*(s12^5 + t^3*(4 + t) + 
      s12^4*(-2 + 4*t) - s12*t^2*(10 + 5*t + t^2) + 
      s12^2*t*(12 + 7*t + 2*t^2) + s12^3*(2 - 13*t + 6*t^2)) + 
    2*mmH^2*(s12^6 + s12^5*(-2 + t) + s12^4*(-3 + 5*t - 5*t^2) - 
      t^3*(-4 + 6*t + t^2) + 2*s12^3*(2 - 5*t + t^2 - 4*t^3) + 
      s12^2*t*(12 - 53*t + 4*t^2 - 2*t^3) + 
      s12*t^2*(12 - 4*t + 8*t^2 + t^3)))*canMIPlanar[33, 3, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*s12*t^3*
   (s12 + t)^3) + ((8*I)*(mmH^6 - 2*mmH^5*(1 + s12 + 3*t) + 
    mmH^3*t*(s12^2 - 4*t*(8 + 5*t) - 2*s12*(4 + 11*t)) + 
    t^2*(4*s12^4 + 8*s12^3*t + t^3*(5 + t) + s12*t^2*(8 + 7*t) + 
      s12^2*t*(8 + 11*t)) + mmH^4*(2*s12^2 + 9*s12*t + t*(13 + 15*t)) + 
    mmH^2*t*(-16*s12^3 + s12^2*(8 + 3*t) + 8*s12*t*(3 + 4*t) + 
      t^2*(38 + 15*t)) - mmH*t*(-8*s12^4 - 8*s12^3*t + 24*s12*t^2*(1 + t) + 
      2*t^3*(11 + 3*t) + s12^2*t*(16 + 17*t)))*
   canMIPlanar[35, 3, {s12, mmH - s12 - t, mmH}])/(s12*(mmH - t)^4*t^3) - 
 (((2*I)/5)*(2*mmH^5*(-1 + t)*(s12 + t)^3*(-43*t + s12*(-103 + 43*t)) + 
    40*t*(s12 + t)^3*(24*s12^4 + (16 - 21*t)*t^2 + s12^3*(-64 + 76*t) + 
      s12*t*(48 - 79*t + 21*t^2) + 2*s12^2*(16 - 57*t + 36*t^2)) + 
    mmH^4*(6*s12^5*(-67 + 64*t + 3*t^2) + 8*t^4*(-34 + 21*t + 17*t^2) + 
      s12^3*t*(-2168 + 1141*t + 2363*t^2 - 584*t^3) + 
      s12^2*t^2*(-2712 + 2211*t + 1867*t^2 - 550*t^3) + 
      s12*t^3*(-1448 + 1177*t + 743*t^2 - 136*t^3) - 
      s12^4*(632 + 463*t - 1507*t^2 + 172*t^3)) - 
    20*mmH*(12*s12^7*(-2 + 3*t) + t^5*(48 - 97*t - 19*t^2) + 
      s12^6*(64 - 72*t + 218*t^2) + s12^3*t^3*(-924 + 601*t + 422*t^2) + 
      s12*t^4*(160 - 494*t + 17*t^2 + 19*t^3) + 
      s12^2*t^3*(160 - 994*t + 301*t^2 + 136*t^3) + 
      s12^5*(-32 + 98*t + 54*t^2 + 533*t^3) + 
      s12^4*t*(-80 - 293*t + 438*t^2 + 656*t^3)) + 
    mmH^3*(-420*s12^6*(-1 + t) + 4*s12^5*(271 + 52*t - 538*t^2 + 5*t^3) - 
      2*t^4*(220 - 614*t + 307*t^2 + 5*t^3) + 
      s12*t^3*(-2240 + 5976*t - 5127*t^2 + 399*t^3 + 10*t^4) + 
      s12^2*t^2*(-4080 + 11464*t - 12659*t^2 + 875*t^3 + 130*t^4) + 
      s12^4*(-920 + 5404*t - 5031*t^2 - 3267*t^3 + 140*t^4) + 
      s12^3*t*(-3200 + 11036*t - 12925*t^2 - 1149*t^3 + 240*t^4)) + 
    2*mmH^2*(60*s12^7*(-1 + t) + 70*s12^6*(-10 + 11*t + 5*t^2) + 
      2*t^4*(-40 - 235*t - 149*t^2 + 10*t^3) + 
      s12^5*(1240 - 3796*t + 4951*t^2 + 785*t^3) - 
      s12*t^3*(320 + 1580*t + 688*t^2 - 743*t^3 + 20*t^4) + 
      s12^3*t*(-320 + 2740*t - 5888*t^2 + 9752*t^3 + 95*t^4) - 
      s12^2*t^2*(480 + 680*t + 2202*t^2 - 4250*t^3 + 125*t^4) + 
      s12^4*(-80 + 3550*t - 7172*t^2 + 10306*t^3 + 695*t^4)))*
   canMIPlanar[35, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*s12*
   (mmH*(-1 + t) - 2*t)*(s12*(-1 + t) - t)*t^3*(s12 + t)^3) - 
 ((2*I)*(22*mmH^9*(-1 + t)^2 - mmH^8*(-1 + t)*(-104 + 69*t + 68*t^2 + 
      2*s12*(-53 + 47*t)) - 8*s12^3*t*(24*s12^4 - (-8 + t)*t^3 + 
      4*s12^3*(16 + 5*t) + s12^2*(32 + 78*t - 12*t^2) + 
      s12*t*(16 + 43*t - 9*t^2)) + 4*mmH*s12*(-2*t^7 + 12*s12^6*(-2 + 3*t) + 
      2*s12*t^4*(24 - 8*t + 5*t^2) + s12^5*(-64 + 240*t + 34*t^2) + 
      s12^4*(-32 + 482*t + 222*t^2 - 19*t^3) - 
      s12^3*t*(-240 - 603*t + 48*t^2 + t^3) + 
      s12^2*t^2*(128 + 292*t - 83*t^2 + 28*t^3)) + 
    2*mmH^7*(36 + 10*t - 206*t^2 + 134*t^3 + 33*t^4 + 
      6*s12^2*(18 - 31*t + 13*t^2) + 2*s12*(123 - 203*t + 11*t^2 + 63*t^3)) - 
    2*mmH^2*(12*s12^7*(-1 + t) + 4*t^7 + 14*s12^6*(-14 + 19*t + t^2) + 
      s12^5*(-504 + 916*t + 235*t^2 - 11*t^3) + 
      2*s12*t^4*(48 - 30*t + 19*t^2 - 2*t^3) + 
      2*s12^2*t^2*(192 + 360*t - 130*t^2 + 71*t^3 + 10*t^4) + 
      s12^4*(-304 + 1518*t + 728*t^2 - 11*t^3 + 16*t^4) + 
      s12^3*t*(640 + 1892*t - 144*t^2 + 106*t^3 + 53*t^4)) - 
    mmH^6*(-96 + 348*t - 532*t^2 + 77*t^3 + 285*t^4 + 26*t^5 + 
      4*s12^3*(55 - 86*t + 31*t^2) + 2*s12^2*(460 - 769*t + 77*t^2 + 
        172*t^3) + s12*(304 - 80*t - 1527*t^2 + 1025*t^3 + 206*t^4)) + 
    mmH^3*(84*s12^6*(-1 + t) - 4*s12^5*(133 - 148*t - 28*t^2 + t^3) + 
      4*t^4*(16 - 16*t + 7*t^2 + 2*t^3) + s12^4*(-1400 + 1516*t + 303*t^2 + 
        155*t^3 + 8*t^4) + 2*s12*t^2*(256 + 376*t - 162*t^2 + 110*t^3 + 
        37*t^4 - t^5) + 2*s12^2*t*(320 + 1560*t - 342*t^2 + 345*t^3 + 
        153*t^4 + 5*t^5) + s12^3*(-1152 + 3008*t + 108*t^2 + 473*t^3 + 
        377*t^4 + 24*t^5)) - mmH^4*(6*s12^5*(-13 + 12*t + t^2) + 
      s12^4*(-24 - 269*t + 209*t^2 + 36*t^3) + 
      2*s12*t^2*(708 - 396*t + 366*t^2 + 146*t^3 + 9*t^4) + 
      s12^3*(-640 + 296*t - 963*t^2 + 865*t^3 + 90*t^4) + 
      2*t^2*(64 + 68*t - 32*t^2 + 24*t^3 + 15*t^4 + t^5) + 
      s12^2*(-1088 + 2408*t - 1932*t^2 + 785*t^3 + 943*t^4 + 74*t^5)) + 
    mmH^5*(2*s12^4*(35 - 58*t + 23*t^2) + 4*s12^3*(186 - 343*t + 59*t^2 + 
        50*t^3) + s12^2*(240 - 256*t - 2047*t^2 + 1445*t^3 + 222*t^4) + 
      2*t*(-32 + 146*t - 150*t^2 + 129*t^3 + 46*t^4 + 4*t^5) + 
      s12*(-512 + 1368*t - 1844*t^2 + 443*t^3 + 883*t^4 + 76*t^5)))*
   canMIPlanar[35, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^3*s12*(mmH*(-1 + t) - 2*t)*t^3*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(2*(-10 + mmH^2)*s12^5*(-1 + t) + 
    t^4*(-64 - 3*mmH^3 + 96*t + 2*mmH^2*(8 + 3*t) - 12*mmH*(1 + 4*t)) + 
    s12*t^3*(-mmH^3 + mmH^2*(44 + 19*t) + 2*mmH*(-20 - 82*t + 3*t^2) - 
      4*(64 - 93*t + 6*t^2)) + s12^2*t^2*(-384 + 560*t - 92*t^2 - 
      mmH^3*(15 + 8*t) + mmH^2*(96 + 25*t + 4*t^2) + 
      2*mmH*(-24 - 92*t + 7*t^2)) + s12^4*(-64 + 2*mmH^3*(-1 + t) + 144*t - 
      84*t^2 + mmH^2*(16 - 19*t - 2*t^2) + mmH*(-4 + 22*t^2)) + 
    s12^3*t*(mmH^2*(84 - 45*t) + mmH^3*(-19 + 14*t) + 
      mmH*(-24 - 68*t + 30*t^2) - 4*(64 - 102*t + 33*t^2)))*
   canMIPlanar[35, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*s12*(s12*(-1 + t) - t)*
   t^2*(s12 + t)^3) - 
 ((8*I)*(mmH - t)*canMIPlanar[35, 4, {s12, mmH - s12 - t, mmH}])/(s12*t^3) - 
 ((8*I)*(-2 - 2*mmH + s12 + 2*t)*canMIPlanar[35, 4, {s12, t, mmH}])/t^3 + 
 ((8*I)*(mmH^2 - 2*s12 - s12^2 - 2*mmH*(-1 + t) + (-2 + t)*t)*
   canMIPlanar[35, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) + 
 ((4*I)*(mmH - mmH*s12 + s12^2 - t + s12*t)*(-mmH^3 + mmH^2*(1 - s12 + 6*t) + 
    t*(5*s12^2 + t + 5*s12*t + 4*t^2) + mmH*(s12^2 - 4*s12*t - t*(2 + 9*t)))*
   canMIPlanar[36, 2, {s12, mmH - s12 - t, mmH}])/(s12*(mmH - t)^3*t^3) + 
 ((4*I)*(-1 + s12)*(-mmH + s12 + t)*canMIPlanar[37, 2, 
    {s12, mmH - s12 - t, mmH}])/(s12*t^3) - 
 (((4*I)/3)*(-mmH + s12 + t)*(2 - mmH + s12 + t)*
   canMIPlanar[37, 3, {s12, mmH - s12 - t, mmH}])/(s12*t^3) + 
 (((16*I)/3)*(-mmH + s12 + t)*(2 - mmH + s12 + t)*
   canMIPlanar[38, 3, {s12, mmH - s12 - t, mmH}])/(s12*t^3) + 
 ((4*I)*(1 - mmH + s12 + t)*canMIPlanar[39, 2, {s12, mmH - s12 - t, mmH}])/
  t^3 - (((4*I)/3)*(-2 + s12)*canMIPlanar[39, 3, {s12, mmH - s12 - t, mmH}])/
  t^3 - (((4*I)/5)*mmH*(20 + 3*mmH*(-1 + t) - 16*t)*(mmH - 2*s12 - t)*
   canMIPlanar[39, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^3) + 
 (((8*I)/3)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMIPlanar[39, 4, {s12, t, mmH}])/(s12*t^3) + 
 (((8*I)/3)*(2 + s12)*canMIPlanar[39, 4, {mmH - s12 - t, t, mmH}])/t^3 + 
 (((16*I)/3)*(-2 + s12)*canMIPlanar[40, 3, {s12, mmH - s12 - t, mmH}])/t^3 - 
 (((8*I)/3)*(-2 - mmH + s12 + t)*(-mmH + s12 + t)*
   canMIPlanar[40, 4, {s12, t, mmH}])/(s12*t^3) - 
 (((8*I)/3)*(2 + s12)*canMIPlanar[40, 4, {mmH - s12 - t, t, mmH}])/t^3 - 
 ((8*I)*(2 - mmH + s12)*(-mmH + s12 + t)^2*canMIPlanar[42, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12*(-mmH + s12)*t^3) + 
 ((8*I)*(-mmH + s12 + t)*canMIPlanar[42, 4, {s12, mmH - s12 - t, mmH}])/
  (s12*t^3) + ((8*I)*(-mmH + s12 + t)*canMIPlanar[43, 4, 
    {s12, mmH - s12 - t, mmH}])/(s12*t^3) - 
 ((8*I)*s12*(-2 + s12 + t)*canMIPlanar[45, 3, {s12, mmH - s12 - t, mmH}])/
  (t^3*(s12 + t)) - ((8*I)*canMIPlanar[45, 4, {s12, mmH - s12 - t, mmH}])/
  t^3 + ((8*I)*((-2 + t)*t^2 + mmH^2*(-2*s12 + t) + 
    mmH*(s12^2 + 2*s12*(-1 + t) - 2*(-1 + t)*t))*
   canMIPlanar[45, 4, {s12, t, mmH}])/(s12*t^3*(-mmH + t)) + 
 ((8*I)*(-mmH^3 + (-2 + t)*t^2 + mmH^2*(-2 + 3*t) + 
    mmH*(2*s12 + s12^2 + (4 - 3*t)*t))*canMIPlanar[45, 4, 
    {mmH - s12 - t, t, mmH}])/(s12*t^3*(-mmH + t)) - 
 ((8*I)*canMIPlanar[46, 4, {s12, mmH - s12 - t, mmH}])/t^3 - 
 ((8*I)*(-2 - 2*mmH + s12 + 2*t)*canMIPlanar[46, 4, {s12, t, mmH}])/t^3 + 
 ((8*I)*(mmH^2 - 2*s12 - s12^2 - 2*mmH*(-1 + t) + (-2 + t)*t)*
   canMIPlanar[46, 4, {mmH - s12 - t, t, mmH}])/(s12*t^3) - 
 ((I/4)*((16*t*(mmH^5*(21*s12 + t) + s12*t*(-2*s12^3*(2 + 3*t) + 
         2*t^3*(1 + 4*t) + s12*t^2*(4 + 5*t) - s12^2*t*(2 + 15*t)) + 
       mmH*(27*s12^3*t^2 - 8*s12*t^3*(1 + 2*t) + 2*t^4*(1 + 4*t) - 
         2*s12^4*(4 + 9*t) + s12^2*t^2*(-10 + 23*t)) + 
       mmH^3*(9*s12^3 + 5*t^2*(2 + 7*t) + 3*s12*t*(-8 + 17*t) + 
         s12^2*(-34 + 27*t)) + mmH^2*(s12*(14 - 19*t)*t^2 - 
         7*s12^2*t*(-4 + 7*t) + s12^3*(26 + 27*t) - t^3*(8 + 29*t)) - 
       mmH^4*(30*s12^2 + t*(4 + 15*t) + s12*(-16 + 45*t)))*
      canMINP[14, 1, {s12, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3) + 
    (16*t*(16*mmH^6*s12*(s12 + 2*t) - mmH^5*(53*s12^3 + 163*s12^2*t + 
         127*s12*t^2 + t^3) + mmH*(9*s12^4*(2 - 11*t)*t^2 + 
         s12^3*(28 - 153*t)*t^3 + s12^2*(24 - 55*t)*t^4 + 
         4*s12*(1 - 2*t)*t^5 - 2*t^6 + 2*s12^6*(4 + 9*t) + 
         s12^5*t*(16 + 9*t)) + s12*t*(-2*t^5 - s12*t^4*(8 + 5*t) + 
         s12^5*(4 + 6*t) + s12^2*t^3*(-8 + 13*t) + s12^4*t*(10 + 27*t) + 
         s12^3*t^2*(4 + 39*t)) + mmH^2*(t^5*(8 + 5*t) - s12^5*(26 + 27*t) + 
         s12*t^4*(2 + 61*t) + 4*s12^2*t^3*(-12 + 65*t) + 
         s12^4*t*(-80 + 67*t) + 2*s12^3*t^2*(-48 + 157*t)) - 
       mmH^3*(9*s12^5 + t^4*(10 + 11*t) + s12^4*(-34 + 101*t) + 
         4*s12^2*t^2*(-18 + 109*t) + s12*t^3*(-4 + 137*t) + 
         2*s12^3*t*(-46 + 185*t)) + mmH^4*(46*s12^4 + t^3*(4 + 7*t) + 
         s12*t^2*(-8 + 179*t) + s12^3*(-16 + 249*t) + s12^2*t*(-28 + 407*t)))*
      canMINP[14, 1, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
      (mmH - t)^3*(s12 + t)^2) - 
    (4*(12*mmH^8*(s12^3 + 11*s12*t^2) + 4*mmH^6*(57*s12^5 + 175*s12^4*t + 
         (4 - 25*t)*t^4 + s12*t^3*(45 + 178*t) + 2*s12^2*t^2*(19 + 291*t) + 
         s12^3*t*(-3 + 389*t)) - mmH^7*(84*s12^4 + 119*s12^3*t - 
         t^3*(4 + 25*t) + s12*t^2*(32 + 517*t) + s12^2*t*(-12 + 577*t)) + 
       mmH^2*t*(435*s12^8 + t^7*(136 + 5*t) + 43*s12^7*(4 + 43*t) - 
         15*s12^5*t^2*(4 + 139*t) + 6*s12^2*t^5*(56 + 145*t) - 
         16*s12^4*t^3*(32 + 255*t) + 6*s12^6*t*(64 + 275*t) - 
         5*s12^3*t^4*(40 + 329*t) + s12*t^6*(432 + 617*t)) - 
       s12*t^2*(32*s12^8 + 16*t^7 + 3*s12^7*(8 + 49*t) + 
         9*s12^5*t^2*(24 + 95*t) + s12*t^6*(72 + 109*t) + 
         s12^6*t*(116 + 415*t) + s12^2*t^5*(128 + 547*t) + 
         2*s12^4*t^3*(98 + 611*t) + s12^3*t^4*(144 + 1105*t)) - 
       mmH^3*(48*s12^8 + 1180*s12^7*t + 2*(116 - 11*t)*t^7 + 
         189*s12^4*t^3*(4 + 19*t) + 76*s12^5*t^2*(8 + 59*t) + 
         s12*t^6*(792 + 563*t) + 2*s12^2*t^5*(568 + 859*t) + 
         3*s12^6*t*(76 + 1263*t) + s12^3*t^4*(1096 + 2897*t)) + 
       mmH*t*(-64*s12^9 + 4*s12^2*(18 - 23*t)*t^6 - 32*t^8 - 
         24*s12^8*(2 + 13*t) - 8*s12*t^7*(8 + 23*t) - 2*s12^7*t*(28 + 79*t) + 
         7*s12^3*t^5*(56 + 253*t) + 9*s12^5*t^3*(80 + 471*t) + 
         3*s12^6*t^2*(92 + 579*t) + s12^4*t^4*(676 + 4271*t)) - 
       mmH^5*(300*s12^6 + 1545*s12^5*t + (100 - 157*t)*t^5 + 
         2*s12*t^4*(260 + 177*t) + 8*s12^4*t*(5 + 426*t) + 
         3*s12^2*t^3*(300 + 1271*t) + s12^3*t^2*(376 + 5465*t)) + 
       mmH^4*(192*s12^7 + 1773*s12^6*t + (208 - 109*t)*t^6 + 
         s12*t^5*(812 + 157*t) + 9*s12^5*t*(16 + 509*t) + 
         10*s12^3*t^3*(142 + 743*t) + 3*s12^2*t^4*(536 + 1061*t) + 
         s12^4*t^2*(560 + 7081*t)))*canMINP[14, 2, {s12, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) - 
    (4*(4*mmH^8*(3*s12^3 + 24*s12^2*t - 31*s12*t^2 + 8*t^3) - 
       2*mmH^7*(42*s12^4 + 307*s12^3*t + 41*s12^2*t^2 - 151*s12*t^3 + 
         73*t^4) + mmH^6*(228*s12^5 + 1625*s12^4*t + 2204*s12^3*t^2 - 
         118*s12^2*t^3 + 72*s12*t^4 + 277*t^5) + s12^2*t^2*(s12 + t)^2*
        (32*s12^5 + t^4*(4 + 77*t) + 2*s12^2*t^2*(34 + 147*t) + 
         s12^4*(24 + 149*t) + s12*t^3*(28 + 219*t) + s12^3*t*(68 + 349*t)) + 
       2*mmH*s12*t*(32*s12^8 + 56*t^8 + 24*s12^7*(1 + t) + 
         s12*t^6*(-36 + 5*t) - 36*s12^4*t^3*(12 + 79*t) - 
         7*s12^6*t*(-4 + 83*t) - 8*s12^3*t^4*(55 + 259*t) - 
         s12^2*t^5*(204 + 751*t) - s12^5*t^2*(156 + 2045*t)) - 
       2*mmH^5*(150*s12^6 + 1131*s12^5*t + 12*s12^2*t^3*(-1 + 9*t) + 
         t^5*(4 + 145*t) + s12*t^4*(4 + 411*t) + 2*s12^3*t^2*(-10 + 797*t) + 
         s12^4*t*(-8 + 2733*t)) + mmH^2*t*(-141*s12^8 + 15*s12^2*(28 - 3*t)*
          t^5 + s12*(36 - 331*t)*t^6 + t^7*(-4 + 3*t) + 
         69*s12^5*t^2*(4 + 139*t) + s12^7*(-172 + 383*t) + 
         3*s12^6*t*(-116 + 1497*t) + 4*s12^4*t^3*(311 + 2073*t) + 
         s12^3*t^4*(1172 + 3197*t)) + mmH^4*(192*s12^7 + 1612*s12^6*t + 
         4*t^6*(3 + 44*t) + 48*s12^3*t^3*(-1 + 62*t) + 
         6*s12^2*t^4*(32 + 155*t) + 27*s12^5*t*(-4 + 225*t) + 
         s12*t^5*(124 + 805*t) + 2*s12^4*t^2*(-118 + 4025*t)) - 
       2*mmH^3*(24*s12^8 + 190*s12^7*t + 26*t^8 + s12*t^6*(76 + 7*t) + 
         2*s12^2*t^5*(160 + 181*t) + s12^6*t*(-108 + 1535*t) + 
         s12^3*t^4*(396 + 1777*t) + 2*s12^5*t^2*(-116 + 2203*t) + 
         s12^4*t^3*(28 + 4433*t)))*canMINP[14, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) + 
    (4*(4*mmH^8*(3*s12^3 + 12*s12^2*t + s12*t^2 + 4*t^3) - 
       mmH^7*(60*s12^4 + 289*s12^3*t + s12*t^2*(-32 + 35*t) + 
         t^3*(4 + 57*t) + 3*s12^2*t*(4 + 69*t)) + 
       mmH^6*(108*s12^5 + 691*s12^4*t + 46*s12^3*t*(2 + 23*t) + 
         6*s12*t^3*(10 + 27*t) + 8*s12^2*t^2*(11 + 50*t) + t^4*(64 + 93*t)) - 
       2*s12*t^2*(24*t^7 + 91*s12^2*t^5*(2 + t) + 4*s12^7*(2 + 3*t) + 
         10*s12^3*t^4*(16 + 19*t) + s12*t^6*(106 + 19*t) + 
         3*s12^5*t^2*(14 + 41*t) + s12^6*t*(28 + 47*t) + 
         2*s12^4*t^3*(41 + 103*t)) - mmH^5*(84*s12^6 + 783*s12^5*t + 
         9*s12^2*t^3*(100 + 73*t) + 4*s12*t^4*(208 + 101*t) + 
         t^5*(276 + 103*t) + 7*s12^3*t^2*(96 + 247*t) + 
         8*s12^4*t*(23 + 259*t)) - mmH^3*t*(76*s12^7 + s12^3*(1744 - 93*t)*
          t^3 + 4*t^6*(170 + 13*t) + 4*s12^2*t^4*(736 + 95*t) + 
         7*s12^4*t^2*(172 + 113*t) + 8*s12^5*t*(98 + 211*t) + 
         s12*t^5*(2368 + 325*t) + s12^6*(212 + 773*t)) + 
       mmH^2*t*(3*s12^2*(412 - 3*t)*t^5 + 2*t^7*(202 + 7*t) - 
         48*s12^5*t^2*(-7 + 8*t) + 6*s12*t^6*(214 + 23*t) + 
         2*s12^7*(68 + 89*t) - 4*s12^3*t^4*(21 + 299*t) + 
         s12^6*t*(436 + 481*t) - 2*s12^4*t^3*(202 + 899*t)) + 
       mmH*t*(-96*t^8 + 96*s12^2*t^6*(2 + t) - 24*s12*t^7*(8 + t) - 
         16*s12^7*t*(5 + 2*t) - 8*s12^8*(4 + 3*t) + s12^6*t^2*(4 + 357*t) + 
         s12^3*t^5*(864 + 769*t) + s12^5*t^3*(400 + 1323*t) + 
         s12^4*t^4*(972 + 1607*t)) + mmH^4*(24*s12^7 + 409*s12^6*t + 
         t^6*(588 + 89*t) + 4*s12*t^5*(516 + 121*t) + 
         12*s12^3*t^3*(159 + 122*t) + 5*s12^2*t^4*(520 + 159*t) + 
         4*s12^5*t*(53 + 459*t) + s12^4*t^2*(996 + 2659*t)))*
      canMINP[14, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
      (s12 + t)^3) - (16*(2*mmH^2 + s12^2 + (-8 + t)*t - 
       mmH*(-2 + 6*s12 + t) + s12*(-8 + 3*t))*canMINP[14, 3, {s12, t, mmH}])/
     (mmH*s12) + (16*(3*mmH^2 - s12^2 + mmH*(6 - 4*s12 - 6*t) + 
       s12*(-8 + t) + t^2)*canMINP[14, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*s12) + (16*(mmH - 2*s12 - t)*t*canMINP[14, 3, {t, s12, mmH}])/
     (mmH*s12) - (16*t*(mmH^7*(4*s12^2 + 7*s12*t + t^2) + 
       mmH^6*(-5*s12^3 + s12^2*(4 - 30*t) + 2*s12*(4 - 19*t)*t + 
         (4 - 13*t)*t^2) - mmH^5*(22*s12^4 + 8*s12^2*(7 - 11*t)*t + 
         s12*(40 - 97*t)*t^2 + (8 - 33*t)*t^3 + 4*s12^3*(6 + t)) - 
       s12^2*t*(8*s12^6 + 66*s12*t^5 + 16*t^6 + 4*s12^3*t^2*(8 + 29*t) + 
         s12^5*(8 + 33*t) + 2*s12^4*t*(14 + 37*t) + 3*s12^2*t^3*(4 + 39*t)) + 
       mmH^4*(84*s12^5 + s12^3*(152 - 155*t)*t + 2*s12*(16 - 37*t)*t^3 + 
         (4 - 31*t)*t^4 - 4*s12^2*t^2*(-29 + 44*t) + s12^4*(64 + 62*t)) - 
       mmH^3*(118*s12^6 + 3*s12^4*(64 - 133*t)*t + 10*s12^3*(12 - 59*t)*t^2 + 
         58*s12*t^5 - 10*t^6 - 8*s12^2*t^3*(-2 + 15*t) + 
         s12^5*(88 + 115*t)) + mmH^2*s12*(73*s12^6 + 2*s12^4*(52 - 175*t)*t + 
         s12^3*(4 - 921*t)*t^2 + 4*s12*(-6 + t)*t^4 + 98*t^6 + 
         4*s12^5*(15 + 26*t) - 2*s12^2*t^3*(32 + 317*t)) + 
       mmH*s12*(-16*s12^7 + 6*s12*t^6 - 32*t^7 - 16*s12^6*(1 + t) + 
         8*s12^5*t*(-1 + 17*t) + 2*s12^2*t^4*(16 + 149*t) + 
         s12^4*t^2*(64 + 449*t) + s12^3*t^3*(88 + 575*t)))*
      canMINP[15, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
      (s12 + t)^2) - (16*t*(4*mmH^7*(3*s12^2 - 8*s12*t + t^2) - 
       2*mmH^6*(23*s12^3 - 21*s12^2*t - 59*s12*t^2 + 9*t^3) + 
       mmH^5*(63*s12^4 + 86*s12^3*t - 256*s12^2*t^2 - 150*s12*t^3 + 33*t^4) - 
       s12*t*(s12 + t)^2*(8*s12^5 - t^5 + s12*t^3*(4 + 3*t) + 
         2*s12^2*t^2*(8 + 5*t) + s12^4*(8 + 15*t) + s12^3*t*(20 + 29*t)) + 
       mmH^3*(-55*s12^6 + s12^2*(8 - 111*t)*t^3 + 28*s12^4*t*(-4 + 3*t) + 
         2*t^5*(4 + 9*t) - 5*s12^5*(8 + 11*t) - 2*s12^3*t^2*(44 + 65*t) + 
         s12*t^4*(32 + 73*t)) + mmH^2*(55*s12^7 - 10*s12^5*(-12 + t)*t + 
         2*s12^4*(34 - 103*t)*t^2 - 2*t^6*(2 + 3*t) - 
         5*s12^3*t^3*(16 + 19*t) - 2*s12*t^5*(20 + 27*t) - 
         3*s12^2*t^4*(36 + 31*t) + s12^6*(44 + 153*t)) + 
       mmH^4*(-13*s12^5 + 37*s12*t^4 - 4*t^4*(1 + 8*t) + 
         8*s12^3*t*(4 + 9*t) - 6*s12^4*(-2 + 23*t) + 
         2*s12^2*t^2*(12 + 181*t)) + mmH*(-16*s12^8 + t^8 - 
         16*s12^7*(1 + 3*t) + s12*t^6*(8 + 7*t) + 8*s12^3*t^4*(17 + 13*t) + 
         s12^6*t*(-32 + 17*t) + s12^2*t^5*(56 + 45*t) + 
         s12^5*t^2*(32 + 209*t) + s12^4*t^3*(136 + 225*t)))*
      canMINP[15, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12*
      (mmH - t)^3*(s12 + t)^3) - 
    (16*t*(5*mmH^4*s12*(s12 - t) - mmH*(5*s12^5 - 35*s12^4*t + 
         s12^3*(16 - 45*t)*t + s12^2*(64 - 15*t)*t^2 + 80*s12*t^3 + 32*t^4) - 
       mmH^3*(15*s12^3 + s12^2*(16 - 15*t) + t^2*(16 + 5*t) + 
         s12*t*(32 + 5*t)) + mmH^2*(15*s12^4 + 2*s12^2*(44 - 5*t)*t + 
         5*t^3*(8 + t) - 6*s12^3*(-4 + 5*t) + 2*s12*t^2*(52 + 5*t)) - 
       s12*(16*t^4 + 10*s12^3*t*(4 + 3*t) + 4*s12^2*t^2*(18 + 5*t) + 
         s12*t^3*(56 + 5*t) + s12^4*(8 + 15*t)))*canMINP[15, 2, 
       {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(s12 + t)^2) - 
    (16*(8*mmH^2 + 2*s12^2 + mmH*(8 - 8*s12 - 17*t) + 6*t^2 + s12*(-8 + 7*t))*
      canMINP[15, 3, {s12, t, mmH}])/(mmH*s12) - 
    (16*(2*mmH^2 + 2*s12^2 + mmH*(4*s12 - 6*t) + s12*(8 - 3*t) + t*(8 + t))*
      canMINP[15, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12) - 
    (16*(-8 + 3*mmH - t)*t*canMINP[15, 3, {t, s12, mmH}])/(mmH*s12) - 
    ((4*mmH^8*(4*s12^3 + 3*s12^2*t + 36*s12*t^2 + t^3) + 
       s12*t^2*(8*s12^8 + 94*s12^7*t + s12*(-140 + t)*t^6 - 32*t^7 - 
         6*s12^2*t^5*(38 + t) + 20*s12^5*t^2*(1 + 18*t) + 
         s12^3*t^4*(-144 + 61*t) + s12^4*t^3*(-12 + 247*t) + 
         s12^6*t*(8 + 267*t)) - mmH^7*(100*s12^4 + 227*s12^3*t + 
         t^3*(-4 + 23*t) + 3*s12^2*t*(-4 + 267*t) + s12*t^2*(32 + 697*t)) - 
       mmH*t*(-16*s12^9 + 116*s12^8*t + 128*s12*t^7 + 64*t^8 + 
         s12^2*t^6*(-96 + 11*t) + 4*s12^3*t^5*(-90 + 71*t) + 
         s12^7*t*(16 + 777*t) + 2*s12^6*t^2*(30 + 851*t) + 
         s12^4*t^4*(-172 + 1287*t) + s12^5*t^3*(24 + 2071*t)) + 
       mmH^6*(252*s12^5 + 926*s12^4*t + 3*t^4*(8 + 21*t) + 
         3*s12*t^3*(68 + 461*t) + s12^3*t*(-4 + 2281*t) + 
         s12^2*t^2*(176 + 3359*t)) + mmH^4*(196*s12^7 + 1456*s12^6*t + 
         2*t^6*(198 + 31*t) + 89*s12^4*t^2*(4 + 95*t) + 
         s12*t^5*(1496 + 885*t) + 4*s12^5*t*(9 + 1075*t) + 
         3*s12^3*t^3*(548 + 3373*t) + s12^2*t^4*(2424 + 5095*t)) + 
       mmH^2*t*(70*s12^8 - (-268 + t)*t^7 + 4*s12*t^6*(219 + 8*t) + 
         9*s12^2*t^5*(116 + 49*t) + 20*s12^6*t*(3 + 143*t) + 
         s12^7*(8 + 853*t) + 2*s12^3*t^4*(374 + 1281*t) + 
         2*s12^4*t^3*(190 + 2709*t) + s12^5*t^2*(120 + 5197*t)) - 
       mmH^3*(48*s12^8 + 611*s12^7*t + 3*t^7*(152 + 5*t) + 
         8*s12*t^6*(207 + 35*t) + 7*s12^2*t^5*(360 + 331*t) + 
         2*s12^6*t*(10 + 1329*t) + 6*s12^4*t^3*(122 + 1577*t) + 
         2*s12^3*t^4*(1048 + 3699*t) + s12^5*t^2*(120 + 6211*t)) - 
       mmH^5*(316*s12^6 + 1642*s12^5*t + 2*t^5*(86 + 45*t) + 
         s12*t^4*(728 + 1467*t) + s12^4*t*(32 + 4011*t) + 
         s12^2*t^3*(1092 + 5779*t) + s12^3*t^2*(424 + 7087*t)))*
      canMINP[47, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
      (s12 + t)^3) - ((4*mmH^8*(3*s12^3 + 6*s12^2*t + 17*s12*t^2 + 2*t^3) - 
       mmH^7*(80*s12^4 + 267*s12^3*t + t^3*(-4 + 43*t) + 
         s12*t^2*(32 + 421*t) + s12^2*t*(-12 + 565*t)) + 
       s12^2*t^2*(-8*s12^7 + 22*s12^6*t + t^6*(4 + 81*t) + 
         4*s12*t^5*(5 + 87*t) + s12^5*t*(-8 + 197*t) + 
         2*s12^4*t^2*(-10 + 257*t) + s12^2*t^4*(40 + 671*t) + 
         s12^3*t^3*(12 + 751*t)) + mmH^6*(216*s12^5 + 960*s12^4*t + 
         t^4*(-16 + 91*t) + 3*s12*t^3*(28 + 333*t) + 
         7*s12^2*t^2*(8 + 339*t) + s12^3*t*(-44 + 2065*t)) - 
       mmH*s12*t*(16*s12^8 + 188*s12^7*t - 112*t^8 - 3*s12*t^6*(-8 + 35*t) + 
         2*s12^2*t^5*(52 + 485*t) + s12^6*t*(-16 + 903*t) + 
         2*s12^5*t^2*(-30 + 1181*t) + 3*s12^4*t^3*(-8 + 1205*t) + 
         s12^3*t^4*(148 + 2947*t)) - mmH^3*(48*s12^8 + 909*s12^7*t + 
         s12^2*(96 - 287*t)*t^5 + t^7*(-16 + 7*t) - 2*s12*t^6*(28 + 263*t) + 
         4*s12^3*t^4*(84 + 1121*t) + 5*s12^5*t^2*(-24 + 1769*t) + 
         2*s12^6*t*(-10 + 2081*t) + 2*s12^4*t^3*(-22 + 4891*t)) - 
       mmH^5*(288*s12^6 + 1744*s12^5*t + 2*t^5*(-14 + 47*t) + 
         7*s12^4*t*(-8 + 605*t) + s12*t^4*(40 + 1037*t) + 
         s12^2*t^3*(228 + 3943*t) + s12^3*t^2*(-40 + 5779*t)) + 
       mmH^2*t*(214*s12^8 + 3*s12^2*(12 - 283*t)*t^5 - t^7*(4 + t) + 
         60*s12^6*t*(-1 + 76*t) - 2*s12*t^6*(6 + 223*t) + 
         4*s12^3*t^4*(65 + 451*t) + s12^7*(-8 + 1499*t) + 
         4*s12^4*t^3*(37 + 1655*t) + s12^5*t^2*(-120 + 7639*t)) + 
       mmH^4*(188*s12^7 + 1738*s12^6*t + 2*t^6*(-14 + 23*t) + 
         s12*t^5*(-56 + 199*t) + 18*s12^5*t*(-2 + 307*t) + 
         3*s12^2*t^4*(80 + 829*t) + s12^3*t^3*(164 + 7295*t) + 
         s12^4*t^2*(-140 + 8793*t)))*canMINP[47, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) - 
    ((4*mmH^8*(2*s12^3 + 3*s12^2*t + 14*s12*t^2 + t^3) + 
       mmH^5*(4*s12^6 + 36*s12^5*t + s12^4*(144 - 73*t)*t + 
         s12^3*(312 - 943*t)*t^2 + 3*s12^2*(20 - 353*t)*t^3 + 
         s12*(72 - 217*t)*t^4 + 4*t^5*(9 + t)) - 
       mmH^4*(4*s12^7 + 10*s12^6*t + s12^2*(392 - 1079*t)*t^4 + 
         s12*(160 - 333*t)*t^5 + 4*(3 - 10*t)*t^6 + s12^4*t^2*(964 + t) - 
         237*s12^3*t^3*(-4 + 5*t) + 2*s12^5*t*(130 + 131*t)) - 
       mmH^7*(20*s12^4 + 31*s12^3*t + t^3*(-4 + 3*t) + 
         3*s12^2*t*(-4 + 71*t) + s12*t^2*(32 + 205*t)) + 
       mmH^3*t*(-77*s12^7 + 16*s12^3*(62 - 39*t)*t^3 + s12^2*(376 - 995*t)*
          t^4 + 2*s12*(36 - 217*t)*t^5 - t^6*(8 + 41*t) + 
         4*s12^6*(67 + 56*t) + 11*s12^5*t*(104 + 113*t) + 
         4*s12^4*t^2*(429 + 230*t)) - s12^2*t^2*(8*s12^7 + 
         3*s12^5*t*(-16 + 3*t) + 4*s12^6*(-4 + 3*t) + 28*s12*t^5*(1 + 9*t) + 
         2*s12^4*t^2*(-14 + 45*t) + t^6*(4 + 59*t) + s12^3*t^3*(28 + 295*t) + 
         s12^2*t^4*(48 + 403*t)) + mmH^6*(12*s12^5 + 14*s12^4*t - 
         3*t^4*(8 + 5*t) + s12^3*t*(-52 + 275*t) + s12*t^3*(60 + 277*t) + 
         s12^2*t^2*(32 + 709*t)) + mmH^2*t*(72*s12^8 + t^7*(4 + 11*t) + 
         s12^7*(-144 + 13*t) + 9*s12^2*t^5*(-20 + 47*t) - 
         4*s12^3*t^4*(111 + 64*t) + 2*s12*t^6*(-6 + 119*t) - 
         4*s12^6*t*(151 + 212*t) - 3*s12^5*t^2*(368 + 629*t) - 
         2*s12^4*t^3*(462 + 751*t)) + mmH*s12*t*(-16*s12^8 - 48*t^8 - 
         4*s12^7*(-8 + 3*t) + s12*t^6*(48 + 55*t) + 4*s12^5*t^2*
          (41 + 144*t) + s12^6*t*(96 + 149*t) + 2*s12^2*t^5*(84 + 331*t) + 
         s12^4*t^3*(248 + 1081*t) + s12^3*t^4*(220 + 1209*t)))*
      canMINP[47, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
      (s12 + t)^3) - (2*(-4 + 2*mmH - s12 - t)*t*canMINP[47, 3, 
       {s12, t, mmH}])/(mmH*s12) - 
    (2*(-4 + mmH + s12)*t*canMINP[47, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*s12) + (2*(-4 + 2*mmH - s12 - t)*t*canMINP[47, 3, {t, s12, mmH}])/
     (mmH*s12) + (8*(12*mmH^8*(s12^3 + 11*s12*t^2) + 
       mmH*t*(2*s12^7*(20 - 349*t)*t + s12^6*(52 - 1419*t)*t^2 + 
         s12^5*(112 - 1569*t)*t^3 + s12^4*(196 - 717*t)*t^4 + 
         8*s12*(-8 + t)*t^7 - 32*t^8 - 8*s12^8*(-2 + 17*t) + 
         4*s12^2*t^6*(18 + 25*t) + 3*s12^3*t^5*(88 + 29*t)) + 
       s12*t^2*(-16*t^7 - s12*t^6*(72 + 13*t) - s12^3*t^4*(96 + 41*t) + 
         s12^7*(8 + 65*t) - s12^2*t^5*(128 + 67*t) + 
         2*s12^4*t^3*(-10 + 81*t) + 3*s12^5*t^2*(8 + 103*t) + 
         s12^6*t*(28 + 225*t)) - mmH^7*(84*s12^4 + 151*s12^3*t - 
         t^3*(4 + 5*t) + 3*s12^2*t*(-4 + 223*t) + s12*t^2*(32 + 597*t)) + 
       4*mmH^6*(57*s12^5 + 191*s12^4*t - 2*t^5 + 3*s12*t^3*(11 + 90*t) + 
         s12^3*t*(-7 + 467*t) + s12^2*t^2*(26 + 713*t)) + 
       mmH^2*t*(143*s12^8 + s12*(432 - 7*t)*t^6 + t^7*(136 + 5*t) + 
         6*s12^2*t^5*(72 + 7*t) + 8*s12^4*t^3*(-34 + 489*t) + 
         s12^7*(-68 + 1009*t) + 2*s12^6*t*(-136 + 1337*t) + 
         s12^3*t^4*(152 + 1443*t) + s12^5*t^2*(-492 + 4187*t)) - 
       mmH^3*(48*s12^8 + 728*s12^7*t + 2*t^7*(116 + 13*t) + 
         s12*t^6*(792 + 127*t) + 2*s12^2*t^5*(536 + 687*t) + 
         8*s12^5*t^2*(-64 + 699*t) + 3*s12^4*t^3*(-164 + 2529*t) + 
         s12^6*t*(-124 + 2825*t) + s12^3*t^4*(552 + 5413*t)) - 
       mmH^5*(300*s12^6 + 1517*s12^5*t + t^5*(68 + 15*t) + 
         8*s12^4*t*(-7 + 435*t) + 2*s12*t^4*(164 + 495*t) + 
         s12^2*t^3*(516 + 4721*t) + s12^3*t^2*(56 + 6009*t)) + 
       mmH^4*(192*s12^7 + 1489*s12^6*t + 167*s12*t^5*(4 + 3*t) + 
         3*t^6*(64 + 13*t) + s12^2*t^4*(1016 + 3759*t) + 
         s12^5*t*(-112 + 4101*t) + 2*s12^3*t^3*(174 + 4115*t) + 
         s12^4*t^2*(-304 + 7305*t)))*canMINP[51, 2, {s12, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) + 
    (8*(4*mmH^8*(3*s12^3 + 6*s12^2*t + 17*s12*t^2 + 2*t^3) - 
       2*mmH^7*(42*s12^4 + 133*s12^3*t + 263*s12^2*t^2 + 191*s12*t^3 + 
         19*t^4) + mmH^6*(228*s12^5 + 965*s12^4*t + 1916*s12^3*t^2 + 
         2090*s12^2*t^3 + 840*s12*t^4 + 73*t^5) + s12^2*t^2*(s12 + t)^2*
        (3*s12^3*t*(-4 + 39*t) + s12^4*(-8 + 41*t) + t^4*(4 + 81*t) + 
         2*s12^2*t^2*(2 + 95*t) + s12*t^3*(12 + 179*t)) - 
       2*mmH*s12*t*(3*s12*(4 - 21*t)*t^6 - 56*t^8 + s12^7*(8 + 80*t) + 
         5*s12^6*t*(4 + 91*t) + s12^2*t^5*(44 + 411*t) + 
         2*s12^3*t^4*(28 + 649*t) + 2*s12^4*t^3*(16 + 827*t) + 
         s12^5*t^2*(20 + 1149*t)) - 2*mmH^5*(150*s12^6 + 871*s12^5*t + 
         t^5*(-4 + 33*t) + s12*t^4*(4 + 397*t) + 4*s12^3*t^2*(11 + 633*t) + 
         2*s12^2*t^3*(18 + 815*t) + s12^4*t*(16 + 1987*t)) + 
       mmH^4*(192*s12^7 + 1676*s12^6*t + 4*t^6*(-5 + 6*t) - 
         s12*t^5*(20 + 11*t) + 80*s12^3*t^3*(5 + 76*t) + 
         2*s12^2*t^4*(80 + 853*t) + 5*s12^5*t*(20 + 1039*t) + 
         2*s12^4*t^2*(170 + 3953*t)) - 2*mmH^3*(24*s12^8 + 400*s12^7*t + 
         4*s12^2*(10 - 103*t)*t^5 - 8*t^7 - s12*t^6*(20 + 317*t) + 
         5*s12^3*t^4*(44 + 337*t) + 4*s12^5*t^2*(58 + 1031*t) + 
         s12^6*t*(60 + 1919*t) + s12^4*t^3*(340 + 4361*t)) + 
       mmH^2*t*(143*s12^8 + 3*s12^2*(12 - 347*t)*t^5 - t^7*(4 + t) - 
         s12*t^6*(12 + 467*t) + s12^3*t^4*(196 + 1173*t) + 
         s12^7*(68 + 1319*t) + 4*s12^4*t^3*(95 + 1451*t) + 
         s12^6*t*(260 + 4367*t) + s12^5*t^2*(420 + 7199*t)))*
      canMINP[51, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
      (mmH - t)^3*(s12 + t)^3) - 
    (8*(4*mmH^8*(3*s12^3 + 12*s12^2*t + s12*t^2 + 4*t^3) - 
       mmH^7*(60*s12^4 + 285*s12^3*t + t^3*(4 + 73*t) + 
         3*s12^2*t*(4 + 85*t) + s12*t^2*(-32 + 103*t)) + 
       2*s12*t^2*(8*t^7 - 4*s12^7*(2 + 3*t) + 14*s12^4*t^3*(1 + 14*t) - 
         s12^6*t*(28 + 23*t) + s12*t^6*(38 + 39*t) + s12^5*t^2*(-26 + 43*t) + 
         2*s12^3*t^4*(32 + 135*t) + s12^2*t^5*(74 + 167*t)) + 
       mmH^4*(24*s12^7 + 453*s12^6*t - t^6*(212 + 15*t) - 
         4*s12*t^5*(172 + 57*t) + 23*s12^4*t^2*(28 + 117*t) + 
         4*s12^3*t^3*(13 + 201*t) - s12^2*t^4*(856 + 417*t) + 
         4*s12^5*t*(53 + 492*t)) + mmH^6*(108*s12^5 + 631*s12^4*t + 121*t^5 + 
         8*s12^2*t^2*(-13 + 73*t) + 2*s12*t^3*(-66 + 163*t) + 
         2*s12^3*t*(14 + 523*t)) - mmH^5*(84*s12^6 + 723*s12^5*t + 
         20*s12*t^4*(-16 + 15*t) + t^5*(-76 + 71*t) + 
         3*s12^2*t^3*(-148 + 179*t) + 8*s12^4*t*(11 + 228*t) + 
         s12^3*t^2*(32 + 1493*t)) - mmH*t*(-32*t^8 + 24*s12^2*t^6*(4 + t) + 
         8*s12^8*(4 + 3*t) - 8*s12*t^7*(8 + 9*t) + 16*s12^7*t*(5 + 11*t) + 
         s12^6*t^2*(92 + 683*t) + s12^3*t^5*(352 + 795*t) + 
         s12^5*t^3*(176 + 1401*t) + s12^4*t^4*(308 + 1569*t)) + 
       mmH^2*t*(-2*t^7*(70 + 3*t) + 44*s12^3*t^4*(1 + 4*t) - 
         9*s12^2*t^5*(44 + 81*t) + 24*s12^5*t^2*(38 + 121*t) + 
         2*s12^7*(68 + 161*t) - 2*s12*t^6*(222 + 169*t) + 
         2*s12^4*t^3*(326 + 1071*t) + s12^6*t*(532 + 1609*t)) + 
       mmH^3*t*(-124*s12^7 + 4*t^6*(62 + 7*t) + s12^3*t^3*(112 + 201*t) - 
         16*s12^5*t*(61 + 203*t) + 4*s12^2*t^4*(248 + 325*t) + 
         s12*t^5*(832 + 567*t) - s12^6*(244 + 1237*t) - 
         s12^4*t^2*(1172 + 2695*t)))*canMINP[51, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) + 
    (32*(2*mmH^2 + mmH*(2 + s12 - 4*t) + t^2)*canMINP[51, 3, {s12, t, mmH}])/
     (mmH*s12) + (32*(3*mmH^2 + t^2 - mmH*(-2 + s12 + 5*t))*
      canMINP[51, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12) - 
    (8*(12*mmH^8*(s12^3 + 11*s12*t^2) + mmH*t*(2*s12^7*(20 - 379*t)*t + 
         s12^6*(52 - 1779*t)*t^2 + s12^5*(112 - 2369*t)*t^3 + 
         s12^4*(196 - 1493*t)*t^4 - 32*t^8 + 8*s12*t^7*(-8 + 9*t) - 
         8*s12^8*(-2 + 17*t) - 3*s12^3*t^5*(-88 + 47*t) + 
         4*s12^2*t^6*(18 + 53*t)) + s12*t^2*(-16*t^7 + s12*t^6*(-72 + 19*t) + 
         7*s12^6*t*(4 + 35*t) + s12^7*(8 + 65*t) + 3*s12^3*t^4*(-32 + 73*t) + 
         s12^2*t^5*(-128 + 77*t) + 3*s12^5*t^2*(8 + 139*t) + 
         2*s12^4*t^3*(-10 + 199*t)) + 4*mmH^6*(57*s12^5 + 190*s12^4*t - 
         2*t^5 + s12*t^3*(33 + 269*t) + 2*s12^2*t^2*(13 + 355*t) + 
         s12^3*t*(-7 + 464*t)) - mmH^7*(84*s12^4 + 151*s12^3*t - 
         t^3*(4 + 5*t) + 3*s12^2*t*(-4 + 223*t) + s12*t^2*(32 + 597*t)) - 
       mmH^5*(300*s12^6 + 1529*s12^5*t + t^5*(68 + 15*t) + 
         8*s12^4*t*(-7 + 430*t) + 2*s12*t^4*(164 + 457*t) + 
         7*s12^3*t^2*(8 + 831*t) + s12^2*t^3*(516 + 4505*t)) + 
       mmH^2*t*(143*s12^8 + 18*s12^2*(24 - 37*t)*t^5 + s12*(432 - 263*t)*
          t^6 + t^7*(136 + 5*t) + s12^7*(-68 + 1069*t) + 
         s12^3*t^4*(152 + 1107*t) + 4*s12^4*t^3*(-68 + 1163*t) + 
         2*s12^6*t*(-136 + 1553*t) + s12^5*t^2*(-492 + 5183*t)) + 
       mmH^4*(192*s12^7 + 1525*s12^6*t + 3*t^6*(64 + 13*t) + 
         s12*t^5*(668 + 233*t) + s12^2*t^4*(1016 + 2975*t) + 
         2*s12^3*t^3*(174 + 3761*t) + s12^5*t*(-112 + 4229*t) + 
         s12^4*t^2*(-304 + 7205*t)) - mmH^3*(48*s12^8 + 748*s12^7*t + 
         2*t^7*(116 + 13*t) - 9*s12*t^6*(-88 + 29*t) + 
         2*s12^2*t^5*(536 + 115*t) + 4*s12^5*t^2*(-128 + 1535*t) + 
         s12^6*t*(-124 + 3041*t) + s12^3*t^4*(552 + 4465*t) + 
         s12^4*t^3*(-492 + 7747*t)))*canMINP[54, 2, {s12, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) - 
    (8*(12*mmH^8*(s12^3 + 11*s12*t^2) - 2*mmH^7*(42*s12^4 + 75*s12^3*t + 
         337*s12^2*t^2 + 305*s12*t^3 + t^4) + 
       3*mmH^6*(76*s12^5 + 247*s12^4*t + 604*s12^3*t^2 + 942*s12^2*t^3 + 
         368*s12*t^4 + 3*t^5) + s12^2*t^2*(s12 + t)^2*(s12^4*(-8 + 41*t) + 
         t^4*(4 + 81*t) + s12^3*t*(-12 + 97*t) + 2*s12^2*t^2*(2 + 99*t) + 
         s12*t^3*(12 + 175*t)) - 2*mmH*s12*t*(3*s12*(4 - 23*t)*t^6 - 56*t^8 + 
         28*s12^3*t^4*(2 + 47*t) + s12^7*(8 + 80*t) + 5*s12^6*t*(4 + 85*t) + 
         8*s12^4*t^3*(4 + 201*t) + s12^2*t^5*(44 + 399*t) + 
         s12^5*t^2*(20 + 1049*t)) - 2*mmH^5*(150*s12^6 + 763*s12^5*t + 
         t^5*(-4 + 5*t) + s12*t^4*(4 + 423*t) + 4*s12^2*t^3*(9 + 538*t) + 
         2*s12^3*t^2*(22 + 1399*t) + s12^4*t*(16 + 1677*t)) + 
       mmH^2*t*(143*s12^8 + 3*s12^2*(12 - 371*t)*t^5 - t^7*(4 + t) + 
         35*s12^5*t^2*(12 + 193*t) - s12*t^6*(12 + 479*t) + 
         s12^7*(68 + 1259*t) + s12^3*t^4*(196 + 1273*t) + 
         4*s12^4*t^3*(95 + 1491*t) + s12^6*t*(260 + 3959*t)) - 
       2*mmH^3*(24*s12^8 + 390*s12^7*t + 10*s12^2*(4 - 41*t)*t^5 - 
         2*t^7*(4 + t) - s12*t^6*(20 + 353*t) + s12^6*t*(60 + 1747*t) + 
         2*s12^5*t^2*(116 + 1847*t) + s12^3*t^4*(220 + 2009*t) + 
         s12^4*t^3*(340 + 4381*t)) + mmH^4*(192*s12^7 + 1572*s12^6*t - 
         20*t^6 - s12*t^5*(20 + 119*t) + 10*s12^2*t^4*(16 + 225*t) + 
         8*s12^3*t^3*(50 + 891*t) + 2*s12^4*t^2*(170 + 3713*t) + 
         s12^5*t*(100 + 4479*t)))*canMINP[54, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) + 
    (8*(4*mmH^8*(3*s12^3 + 12*s12^2*t + s12*t^2 + 4*t^3) - 
       mmH^7*(60*s12^4 + 285*s12^3*t + t^3*(4 + 73*t) + 
         3*s12^2*t*(4 + 85*t) + s12*t^2*(-32 + 103*t)) + 
       2*s12*t^2*(8*t^7 - 4*s12^7*(2 + 3*t) + 14*s12^4*t^3*(1 + 14*t) - 
         s12^6*t*(28 + 23*t) + s12*t^6*(38 + 39*t) + s12^5*t^2*(-26 + 43*t) + 
         2*s12^3*t^4*(32 + 135*t) + s12^2*t^5*(74 + 167*t)) + 
       mmH^4*(24*s12^7 + 453*s12^6*t - t^6*(212 + 15*t) - 
         4*s12*t^5*(172 + 57*t) + 23*s12^4*t^2*(28 + 117*t) + 
         4*s12^3*t^3*(13 + 201*t) - s12^2*t^4*(856 + 417*t) + 
         4*s12^5*t*(53 + 492*t)) + mmH^6*(108*s12^5 + 631*s12^4*t + 121*t^5 + 
         8*s12^2*t^2*(-13 + 73*t) + 2*s12*t^3*(-66 + 163*t) + 
         2*s12^3*t*(14 + 523*t)) - mmH^5*(84*s12^6 + 723*s12^5*t + 
         20*s12*t^4*(-16 + 15*t) + t^5*(-76 + 71*t) + 
         3*s12^2*t^3*(-148 + 179*t) + 8*s12^4*t*(11 + 228*t) + 
         s12^3*t^2*(32 + 1493*t)) - mmH*t*(-32*t^8 + 24*s12^2*t^6*(4 + t) + 
         8*s12^8*(4 + 3*t) - 8*s12*t^7*(8 + 9*t) + 16*s12^7*t*(5 + 11*t) + 
         s12^6*t^2*(92 + 683*t) + s12^3*t^5*(352 + 795*t) + 
         s12^5*t^3*(176 + 1401*t) + s12^4*t^4*(308 + 1569*t)) + 
       mmH^2*t*(-2*t^7*(70 + 3*t) + 44*s12^3*t^4*(1 + 4*t) - 
         9*s12^2*t^5*(44 + 81*t) + 24*s12^5*t^2*(38 + 121*t) + 
         2*s12^7*(68 + 161*t) - 2*s12*t^6*(222 + 169*t) + 
         2*s12^4*t^3*(326 + 1071*t) + s12^6*t*(532 + 1609*t)) + 
       mmH^3*t*(-124*s12^7 + 4*t^6*(62 + 7*t) + s12^3*t^3*(112 + 201*t) - 
         16*s12^5*t*(61 + 203*t) + 4*s12^2*t^4*(248 + 325*t) + 
         s12*t^5*(832 + 567*t) - s12^6*(244 + 1237*t) - 
         s12^4*t^2*(1172 + 2695*t)))*canMINP[54, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) - 
    (32*(2*mmH^2 + (s12 + t)^2 - 2*mmH*(-1 + s12 + 2*t))*
      canMINP[54, 3, {s12, t, mmH}])/(mmH*s12) - 
    (32*(mmH^2 + s12^2 - 2*mmH*(-1 + t))*canMINP[54, 3, 
       {mmH - s12 - t, t, mmH}])/(mmH*s12) - 
    (4*(12*mmH^7*(s12^3 + 11*s12*t^2) + s12*t^2*(8*s12^7 - 12*s12^6*t + 
         s12^5*(8 - 81*t)*t + s12^3*(44 - 25*t)*t^3 + t^6*(4 + 15*t) - 
         4*s12^4*t^2*(-9 + 28*t) + 2*s12*t^5*(10 + 37*t) + 
         s12^2*t^4*(32 + 85*t)) - mmH*t*(-16*s12^8 - 188*s12^7*t + 
         s12^6*(16 - 599*t)*t + s12^5*(100 - 857*t)*t^2 + 
         s12^4*(180 - 719*t)*t^3 + 2*s12^3*(48 - 79*t)*t^4 + (-4 + t)*t^7 + 
         s12*t^6*(4 + 75*t) + s12^2*t^5*(56 + 205*t)) - 
       mmH^6*(72*s12^4 + 139*s12^3*t - t^3*(4 + 5*t) + 
         s12^2*t*(-12 + 509*t) + s12*t^2*(32 + 581*t)) + 
       mmH^5*(156*s12^5 + 595*s12^4*t - t^4*(8 + 21*t) + 
         6*s12^3*t*(-4 + 207*t) + 2*s12*t^3*(56 + 501*t) + 
         2*s12^2*t^2*(24 + 1057*t)) - mmH^2*t*(200*s12^7 + (16 - 9*t)*t^6 - 
         4*s12*t^5*(-5 + 26*t) + 4*s12^2*t^4*(7 + 96*t) + 
         10*s12^4*t^2*(-26 + 265*t) + s12^6*(-8 + 1079*t) + 
         s12^3*t^3*(-104 + 1973*t) + s12^5*t*(-92 + 2179*t)) + 
       mmH^3*(48*s12^7 + 657*s12^6*t + 2*(10 - 13*t)*t^6 + 
         24*s12^3*t^3*(-3 + 175*t) + s12*t^5*(84 + 193*t) + 
         6*s12^4*t^2*(-26 + 601*t) + s12^5*t*(-28 + 2159*t) + 
         s12^2*t^4*(216 + 2219*t)) - mmH^4*(144*s12^6 + 929*s12^5*t + 
         2*(2 - 17*t)*t^5 + 2*s12*t^4*(72 + 395*t) + s12^4*t*(-32 + 2149*t) + 
         s12^2*t^3*(212 + 3309*t) + s12^3*t^2*(-56 + 3561*t)))*
      canMINP[57, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^2*s12*(mmH - t)^3*
      (s12 + t)^3) - (4*(4*mmH^8*(3*s12^3 + 6*s12^2*t + 17*s12*t^2 + 2*t^3) - 
       mmH^7*(84*s12^4 + 261*s12^3*t + t^3*(4 + 45*t) + 
         s12*t^2*(-32 + 395*t) + s12^2*t*(12 + 527*t)) + 
       s12^2*t^2*(8*s12^7 + 84*s12^6*t + t^6*(4 + 79*t) + 
         4*s12^4*t^2*(9 + 154*t) + 2*s12*t^5*(10 + 177*t) + 
         s12^5*t*(8 + 303*t) + s12^2*t^4*(32 + 701*t) + 
         s12^3*t^3*(44 + 815*t)) + mmH^6*(228*s12^5 + 946*s12^4*t + 
         t^4*(8 + 101*t) + 3*s12*t^3*(-36 + 305*t) + s12^3*t*(36 + 1897*t) + 
         s12^2*t^2*(-80 + 2137*t)) + mmH^2*t*(72*s12^8 + 
         3*s12^2*(12 - 233*t)*t^5 + (-4 + t)*t^7 - 12*s12*t^6*(1 + 35*t) + 
         18*s12^6*t*(6 + 227*t) + s12^7*(8 + 1037*t) + 
         2*s12^3*t^4*(34 + 1041*t) + 4*s12^4*t^3*(71 + 1711*t) + 
         3*s12^5*t^2*(120 + 2519*t)) + mmH*s12*t*(16*s12^8 - 108*s12^7*t + 
         112*t^8 + s12*t^6*(-24 + 83*t) - 2*s12^2*t^5*(44 + 537*t) - 
         s12^6*t*(16 + 925*t) - 2*s12^5*t^2*(54 + 1303*t) - 
         3*s12^4*t^3*(72 + 1307*t) - s12^3*t^4*(140 + 3161*t)) - 
       mmH^5*(300*s12^6 + 1692*s12^5*t + 2*t^5*(-2 + 57*t) + 
         s12*t^4*(-136 + 991*t) + 3*s12^2*t^3*(-108 + 1163*t) + 
         s12^4*t*(56 + 3841*t) + s12^3*t^2*(8 + 5061*t)) + 
       mmH^4*(192*s12^7 + 1574*s12^6*t + 2*t^6*(-10 + 33*t) + 
         45*s12^2*t^4*(-8 + 51*t) + s12*t^5*(-88 + 281*t) + 
         12*s12^5*t*(5 + 403*t) + 5*s12^3*t^3*(-28 + 1279*t) + 
         s12^4*t^2*(212 + 7625*t)) - mmH^3*(48*s12^8 + 679*s12^7*t + 
         t^7*(-16 + 17*t) + 112*s12^3*t^4*(-1 + 39*t) - 
         10*s12*t^6*(4 + 43*t) - s12^2*t^5*(112 + 97*t) + 
         2*s12^6*t*(18 + 1685*t) + 2*s12^4*t^3*(166 + 4515*t) + 
         s12^5*t^2*(248 + 7751*t)))*canMINP[57, 2, {mmH - s12 - t, t, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) + 
    (4*(4*mmH^8*(3*s12^3 + 12*s12^2*t + s12*t^2 + 4*t^3) - 
       mmH^7*(40*s12^4 + 221*s12^3*t + s12*t^2*(-32 + 51*t) + 
         t^3*(4 + 69*t) + s12^2*t*(12 + 163*t)) + 
       s12^2*t^2*(8*s12^7 + 3*s12^5*t*(-16 + 3*t) + 4*s12^6*(-4 + 3*t) + 
         4*s12^4*t^2*(-9 + 17*t) + 10*s12*t^5*(2 + 21*t) + t^6*(4 + 49*t) + 
         3*s12^2*t^4*(8 + 109*t) + s12^3*t^3*(4 + 229*t)) - 
       mmH^5*(24*s12^6 + 312*s12^5*t - 3*s12^2*t^3*(28 + 9*t) + 
         2*t^5*(6 + 47*t) + 3*s12*t^4*(-8 + 85*t) + 3*s12^4*t*(40 + 279*t) + 
         s12^3*t^2*(216 + 361*t)) + mmH^2*t*(-72*s12^8 + s12^7*(144 - 13*t) + 
         2*s12^3*(66 - 19*t)*t^4 + 3*s12^2*(12 - 151*t)*t^5 - t^7*(4 + t) - 
         12*s12*t^6*(1 + 17*t) + 36*s12^4*t^3*(17 + 30*t) + 
         15*s12^5*t^2*(64 + 113*t) + 2*s12^6*t*(290 + 419*t)) + 
       mmH^6*(48*s12^5 + 382*s12^4*t + t^4*(16 + 119*t) + 
         s12^2*t^2*(-56 + 171*t) + s12*t^3*(-84 + 181*t) + 
         s12^3*t*(44 + 587*t)) + mmH^4*(4*s12^7 + 82*s12^6*t + 
         3*s12^3*(212 - 97*t)*t^3 + s12^2*(80 - 419*t)*t^4 + 
         s12*(16 - 5*t)*t^5 + 2*t^6*(-6 + 13*t) + 4*s12^5*t*(59 + 175*t) + 
         s12^4*t^2*(820 + 863*t)) + mmH*s12*t*(16*s12^8 + 48*t^8 + 
         4*s12^7*(-8 + 3*t) - 3*s12*t^6*(8 + 3*t) - s12^6*t*(96 + 149*t) - 
         2*s12^2*t^5*(36 + 235*t) - 2*s12^5*t^2*(70 + 261*t) - 
         s12^4*t^3*(152 + 853*t) - s12^3*t^4*(76 + 889*t)) + 
       mmH^3*t*(77*s12^7 + t^6*(16 + 3*t) + 6*s12*t^5*(4 + 47*t) + 
         4*s12^3*t^3*(-136 + 137*t) - 2*s12^6*(130 + 149*t) - 
         2*s12^4*t^2*(702 + 515*t) + s12^2*t^4*(-64 + 797*t) - 
         s12^5*t*(1048 + 1435*t)))*canMINP[57, 2, {t, s12, mmH}])/
     (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(s12 + t)^3) - 
    (8*(8*mmH^2 + 4*s12^2 + mmH*(8 - 12*s12 - 15*t) + 2*s12*(-4 + 5*t) + 
       t*(-4 + 5*t))*canMINP[57, 3, {s12, t, mmH}])/(mmH*s12) - 
    (8*(4*s12^2 + s12*(8 + 4*mmH - 2*t) - t*(-4 + mmH + t))*
      canMINP[57, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12) - 
    (8*(-4 + mmH + s12)*t*canMINP[57, 3, {t, s12, mmH}])/(mmH*s12) - 
    (32*(mmH - s12 - t)*t*(-s12^3 + 9*s12^2*t + 9*s12*t^2 - t^3 + 
       2*mmH*(3*s12^2 - 8*s12*t + t^2))*canMIPlanar[12, 2, 
       {s12, mmH - s12 - t, mmH}])/(mmH*s12*(s12 + t)^3) + 
    (32*t^2*(mmH + t)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
      canMIPlanar[12, 2, {s12, t, mmH}])/(mmH*s12*(mmH - t)^3) - 
    (32*t^2*(mmH + t)*(mmH^2 + 6*s12^2 + 6*s12*t + t^2 - 2*mmH*(3*s12 + t))*
      canMIPlanar[12, 2, {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^3) - 
    (64*(mmH + s12)*t*(3*mmH^2 - 6*mmH*s12 + 3*s12^2 - 8*mmH*t + 8*s12*t + 
       6*t^2)*canMIPlanar[12, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3) + 
    (32*(-mmH + s12 + t)^2*canMIPlanar[12, 3, {s12, mmH - s12 - t, mmH}])/
     (mmH*s12) - (64*t*(mmH^3*(3*s12^2 - 8*s12*t + t^2) + 
       mmH^2*s12*(-7*s12^2 + 18*s12*t + t^2) + 
       mmH*(2*s12^4 - 20*s12^3*t - 11*s12^2*t^2 + t^4) + 
       s12*(2*s12^4 + 12*s12^3*t + 15*s12^2*t^2 + 6*s12*t^3 + t^4))*
      canMIPlanar[13, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - s12)^2*s12*(s12 + t)^3) - 
    (32*(s12^2 + (-mmH + s12 + t)^2)*canMIPlanar[13, 3, 
       {s12, mmH - s12 - t, mmH}])/(mmH*s12) + 
    (32*t*(mmH^2 + 4*mmH*s12 - s12*(5*s12 + 4*t))*canMIPlanar[14, 2, 
       {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^2) + 
    (32*s12*canMIPlanar[14, 3, {s12, mmH - s12 - t, mmH}])/mmH + 
    (32*(-2*mmH + s12 + 2*t)*canMIPlanar[14, 3, {s12, t, mmH}])/mmH - 
    (32*(mmH - s12 - t)*(mmH + s12 - t)*canMIPlanar[14, 3, 
       {mmH - s12 - t, t, mmH}])/(mmH*s12) - 
    (32*t*(mmH^5*(5*s12 - 2*t) - mmH^4*(16*s12^2 + s12*(-10 + t) + 
         2*(1 - 3*t)*t) + s12*t*(4*s12^4 + 6*s12^3*t + 2*t^3 + 
         6*s12*t^2*(1 + t) + s12^2*t*(4 + 11*t)) + 
       mmH^3*(31*s12^3 - 6*(-1 + t)*t^2 - 2*s12^2*(7 + 4*t) - 
         s12*t*(28 + 17*t)) + mmH^2*(-28*s12^4 + 2*(-3 + t)*t^3 + 
         s12^3*(4 + 5*t) + s12*t^2*(28 + 17*t) + 2*s12^2*t*(17 + 26*t)) + 
       mmH*(8*s12^5 - 2*s12^4*t + 2*t^4 - 4*s12*t^3*(3 + t) - 
         2*s12^2*t^2*(13 + 17*t) - s12^3*t*(8 + 35*t)))*
      canMIPlanar[16, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - s12)^2*s12*(mmH - t)^3) - 
    (32*(s12^2 - 2*(-mmH + s12 + t)^2)*canMIPlanar[16, 3, 
       {s12, mmH - s12 - t, mmH}])/(mmH*s12) - 
    (16*(8*mmH^2 + 6*s12^2 + mmH*(8 - 16*s12 - 17*t) + 6*t^2 + 
       s12*(-8 + 15*t))*canMIPlanar[16, 3, {s12, t, mmH}])/(mmH*s12) - 
    (16*(-2*mmH^2 + 6*s12^2 + s12*(8 - 3*t) + (8 - 3*t)*t + 
       2*mmH*(2*s12 + t))*canMIPlanar[16, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*s12) - (16*(-8 + 3*mmH - t)*t*canMIPlanar[16, 3, {t, s12, mmH}])/
     (mmH*s12) + (32*t*(2*mmH^5*(3*s12^2 - 8*s12*t + t^2) + 
       t*(4*s12^6 + 18*s12^5*t - t^6 + 2*s12*t^4*(-1 + 7*t) + 
         2*s12^2*t^3*(4 + 21*t) + 2*s12^3*t^2*(7 + 24*t) + 
         s12^4*t*(4 + 35*t)) + mmH^3*(5*s12^4 + s12*(54 - 121*t)*t^2 + 
         2*t^3*(-3 + 8*t) + s12^3*(-2 + 25*t) - s12^2*t*(14 + 45*t)) + 
       mmH^4*(-7*s12^3 + (2 - 9*t)*t^2 + s12^2*(6 + t) + 
         s12*t*(-16 + 71*t)) + mmH*(8*s12^6 + 30*s12^5*t + 
         s12*(26 - 55*t)*t^4 - 15*s12^3*t^2*(2 + t) + 2*t^5*(-1 + 3*t) + 
         s12^4*t*(-8 + 37*t) - s12^2*t^3*(18 + 91*t)) + 
       mmH^2*(-12*s12^5 + s12^4*(4 - 41*t) + 3*s12^3*(6 - 13*t)*t + 
         2*(3 - 7*t)*t^4 + 3*s12^2*t^2*(6 + 29*t) + s12*t^3*(-62 + 107*t)))*
      canMIPlanar[18, 2, {s12, mmH - s12 - t, mmH}])/
     (mmH*s12*(mmH - t)^3*(s12 + t)^3) + 
    (32*(2*s12^2 - (-mmH + s12 + t)^2)*canMIPlanar[18, 3, 
       {s12, mmH - s12 - t, mmH}])/(mmH*s12) + 
    (16*(4*s12^2 + (-8 + 3*mmH)*t + s12*(-8 - 12*mmH + 9*t))*
      canMIPlanar[18, 3, {s12, t, mmH}])/(mmH*s12) - 
    (16*(8*mmH^2 - 4*s12^2 + s12*(-8 + t) + 5*t^2 - 4*mmH*(-2 + s12 + 4*t))*
      canMIPlanar[18, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12) - 
    (16*(mmH - 2*s12 - t)*t*canMIPlanar[18, 3, {t, s12, mmH}])/(mmH*s12) - 
    (16*(mmH - s12 - t)*(2*mmH^2*t*(3*s12^2 - 8*s12*t + t^2) - 
       (s12 + t)^2*(s12^3 + 2*s12^2*t + 3*s12*t^2 - 2*t^3) + 
       mmH*(s12^4 - 2*s12^3*t + (2 - 3*t)*t^3 + 2*s12*t^2*(-8 + 7*t) + 
         2*s12^2*t*(3 + 7*t)))*canMIPlanar[30, 3, {s12, mmH - s12 - t, mmH}])/
     (mmH*s12*(s12 + t)^4) + (16*t^2*(mmH^4 - 2*mmH^3*(-1 + s12 + t) + 
       t^2*(2*s12^2 + 2*s12*t + t^2) + 2*mmH^2*(s12^2 + (-2 + t)*t - 
         3*s12*(2 + t)) + 2*mmH*(-((-1 + t)*t^2) + 3*s12*t*(2 + t) + 
         s12^2*(6 + 4*t)))*canMIPlanar[30, 3, {s12, t, mmH}])/
     (mmH*s12*(mmH - t)^4) - (16*t^2*(mmH^4 - 2*mmH^3*(-1 + s12 + t) + 
       t^2*(2*s12^2 + 2*s12*t + t^2) + 2*mmH^2*(s12^2 + (-2 + t)*t - 
         3*s12*(2 + t)) + 2*mmH*(-((-1 + t)*t^2) + 3*s12*t*(2 + t) + 
         s12^2*(6 + 4*t)))*canMIPlanar[30, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*s12*(mmH - t)^4) - (32*t*(mmH^4 + 2*mmH^3*(3 + s12 - t) + 
       s12^2*(s12^2 + 2*s12*t + 2*t^2) + 2*mmH*(s12^3 + 6*t^2 + 
         4*s12*t*(2 + t) + s12^2*(3 + 5*t)) - 
       2*mmH^2*(3*s12^2 - (-8 + t)*t + s12*(6 + 5*t)))*
      canMIPlanar[30, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4) - 
    (16*(mmH^3*(s12 - t) - 3*mmH^2*(s12^2 + 2*t + s12*t) + 
       s12^2*(-s12^2 + s12*t + 2*t^2) + mmH*(3*s12^3 + 3*s12^2*t + 4*t^2 + 
         2*s12*t*(3 + t)))*canMIPlanar[34, 3, {s12, mmH - s12 - t, mmH}])/
     (mmH*(mmH - s12)^3) - (16*(4*mmH^6 + s12^5*(s12 + t) - 
       2*mmH^5*(-2 + 9*s12 + 4*t) - 2*mmH*s12*(3*s12^4 + 8*t^3 + 
         2*s12*t^2*(7 + 3*t) + s12^3*(-2 + 9*t) + s12^2*t*(3 + 14*t)) + 
       2*mmH^2*(9*s12^4 + 2*s12*(7 - 4*t)*t^2 - 4*t^3 + 3*s12^2*t*(2 + 5*t) + 
         s12^3*(-8 + 25*t)) - 2*mmH^3*(16*s12^3 - 2*t^3 + s12*t*(3 + 2*t) + 
         s12^2*(-12 + 29*t)) + mmH^4*(33*s12^2 + 2*t^2 + s12*(-16 + 33*t)))*
      canMIPlanar[34, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12) + 
    (16*(-(s12*(s12 + t)^5) + 2*mmH^3*t*(3*s12^2 - 8*s12*t + t^2) - 
       mmH^2*(3*s12^4 - 6*s12^2*t + 24*s12^3*t + (-2 + t)*t^3 - 
         4*s12*t^2*(-4 + 5*t)) + mmH*(2*s12*(3 - 4*t)*t^3 + (2 - 3*t)*t^4 + 
         2*s12^2*t^2*(-7 + 3*t) + 2*s12^3*t*(-11 + 12*t) + 
         s12^4*(-4 + 13*t)))*canMIPlanar[34, 3, {mmH - s12 - t, t, mmH}])/
     (mmH*s12*(s12 + t)^4) - (32*(-mmH + s12 + t)^2*canMIPlanar[44, 3, 
       {s12, mmH - s12 - t, mmH}])/(mmH*s12) - 
    (32*s12*canMIPlanar[47, 3, {s12, mmH - s12 - t, mmH}])/mmH - 
    32*canMIPlanar[47, 3, {s12, t, mmH}] + 
    (32*(-mmH + s12 + t)*canMIPlanar[47, 3, {mmH - s12 - t, t, mmH}])/s12)*
   myRoot[4 - mmH, 1/2]*myRoot[-mmH, 1/2])/t^3 + 
 ((4*I)*((((2 - mmH + s12)*t*(t^2 + (-mmH + s12 + t)^2))/(-mmH + s12)^3 - 
      ((-mmH + s12 + t)*(2*mmH^2 + 2*s12^2 + mmH*(2 - 4*s12 - 3*t) + 4*t + 
         s12*(-2 + 3*t)))/(mmH - s12)^2)*canMINP[48, 3, {s12, t, mmH}] - 
    ((2*(-mmH + s12) + t^2 - 2*(-mmH + s12 + t)^2)*
      canMINP[61, 3, {s12, t, mmH}])/(-mmH + s12))*myRoot[-mmH + s12, 1/2]*
   myRoot[4 - mmH + s12, 1/2])/(s12*t^3) + 
 ((4*I)*((2*s12^4 + 6*s12*t^2 + (-2 + t)*t^3 + s12^2*t*(6 + t) + 
      s12^3*(2 + 4*t))*canMINP[48, 3, {mmH - s12 - t, t, mmH}] - 
    (s12 + t)^2*(2*s12 + 2*s12^2 - (-2 + t)*t)*canMINP[61, 3, 
      {mmH - s12 - t, t, mmH}])*myRoot[-s12 - t, 1/2]*
   myRoot[4 - s12 - t, 1/2])/(s12*t^3*(s12 + t)^3) - 
 ((2*I)*((-4*mmH*s12 + 4*s12^2 - 3*mmH*t + 6*s12*t + 3*t^2)*
     canMINP[55, 2, {s12, t, mmH}] + (4*s12^2 + 2*s12*t + t^2 - 
      mmH*(4*s12 + t))*canMINP[55, 2, {mmH - s12 - t, t, mmH}])*
   myRoot[-t, 1/2]*myRoot[-(mmH^2*t) + 4*(mmH - s12)*(s12 + t), 1/2])/
  (s12*(-mmH + s12)*t^3*(s12 + t)) + 
 ((2*I)*((-4*mmH*s12 + 6*mmH*t + 10*s12*t)*canMINP[45, 2, 
      {mmH - s12 - t, t, mmH}] + (10*mmH*s12 + 11*mmH*t - 7*s12*t - 8*t^2)*
     canMINP[55, 2, {t, s12, mmH}])*myRoot[-s12, 1/2]*
   myRoot[-(mmH^2*s12) + 4*(mmH - t)*(s12 + t), 1/2])/
  (s12*t^3*(-mmH + t)*(s12 + t)) + 
 ((4*I)*((-2*mmH^2 - 5*t*(s12 + t) + 2*mmH*(s12 + 5*t))*
     canMINP[45, 2, {s12, t, mmH}] + (-10*mmH^2 + 10*mmH*s12 + 6*mmH*t - 
      7*s12*t + t^2)*canMINP[45, 2, {t, s12, mmH}])*
   myRoot[-mmH + s12 + t, 1/2]*myRoot[-mmH^3 + 4*s12*t - 4*mmH*(s12 + t) + 
     mmH^2*(4 + s12 + t), 1/2])/(s12*(-mmH + s12)*(mmH - t)*t^3)


==> anc/form_factors_tensor_structures/form_factor_4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-8*I)/3)*(-1 + s12)*(mmH^5*s12 + 6*s12^6 + 15*s12^5*t + 2*s12^4*t^2 - 
    18*t^5 - 12*s12*t^4*(3 + 2*t) - s12^3*t^2*(3 + 29*t) - 
    s12^2*t^3*(21 + 47*t) + mmH^4*(t*(-3 + 13*t) + s12*(-3 + 14*t)) - 
    2*mmH^3*(9*s12^3 + s12^2*(-3 + t) + 3*s12*t*(-5 + 4*t) + 
      t^2*(-12 + 19*t)) + mmH*(-27*s12^5 - 40*s12^4*t + 6*(9 - 2*t)*t^4 + 
      2*s12^3*t*(3 + 23*t) + 2*s12*t^3*(48 + 23*t) + 
      4*s12^2*t^2*(12 + 29*t)) + mmH^2*(38*s12^4 + s12^3*(-3 + 13*t) - 
      s12*t^2*(87 + 13*t) + t^3*(-57 + 37*t) - s12^2*t*(33 + 73*t)))*
   canMINP[1, 1, {s12, t, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t*(s12 + t)*
   (-mmH + s12 + t)) - 
 (((8*I)/3)*(6*s12^7 - t^6*(1 + t) + 4*s12^4*t^2*(5 + 6*t) + 
    3*s12^6*(2 + 9*t) + s12^5*t*(21 + 38*t) + s12*t^4*(3 - 11*t - 15*t^2) - 
    s12^3*t^2*(-3 + 2*t + t^2) + 6*mmH^5*(s12^2 - 4*s12*t + t^2) - 
    s12^2*t^3*(12 + 17*t + 22*t^2) + mmH^4*(-22*s12^3 + 4*s12*t*(3 + 13*t) + 
      s12^2*(-3 + 23*t) - t^2*(3 + 29*t)) + 
    mmH*(-15*s12^6 - s12^4*t*(16 + 31*t) - s12^5*(9 + 40*t) - 
      2*s12^3*t*(3 - 4*t + 12*t^2) + t^4*(-3 + 10*t + 14*t^2) + 
      3*s12*t^3*(2 + 13*t + 22*t^2) + s12^2*t^2*(21 + 26*t + 34*t^2)) + 
    mmH^3*(23*s12^4 + 2*s12^3*(5 + 21*t) + s12^2*(-3 + 10*t - 65*t^2) + 
      4*s12*t*(3 - t + t^2) + t^2*(-3 + 14*t + 52*t^2)) + 
    mmH^2*(2*s12^5 - 4*s12^4*(1 + 7*t) - s12^3*(-3 + 28*t + t^2) + 
      2*s12^2*t*(-3 - 11*t + 12*t^2) - 2*t^3*(-3 + 10*t + 21*t^2) - 
      s12*t^2*(21 + 36*t + 83*t^2)))*canMINP[1, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)*t*(s12 + t)^3) - 
 (((8*I)/3)*(-1 + t)*(20*s12^2*t^5 + 21*s12*t^6 + 6*t^7 - 8*s12^6*(3 + 4*t) - 
    24*s12^5*t*(3 + 4*t) - 2*s12^3*t^3*(12 + 17*t) - s12^4*t^2*(72 + 97*t) + 
    mmH^5*(s12^2 + 11*s12*t + 4*t^2) + mmH^4*(14*s12^3 + 16*s12^2*t - 
      7*s12*t^2 - 3*t^3) + mmH^3*(-47*s12^4 + s12^3*(24 - 72*t) - 
      2*s12*(-12 + t)*t^2 - 21*t^4 + 6*s12^2*t*(8 + t)) + 
    mmH^2*(48*s12^5 + 41*t^5 - 12*s12^2*t^2*(10 + 9*t) + 
      2*s12*t^3*(-12 + 25*t) + s12^4*(-72 + 29*t) - 4*s12^3*t*(42 + 31*t)) + 
    mmH*(-16*s12^6 - 73*s12*t^5 - 27*t^6 + 24*s12^5*(3 + 2*t) + 
      24*s12^3*t^2*(7 + 9*t) + s12^2*t^3*(48 + 17*t) + 
      s12^4*t*(192 + 211*t)))*canMINP[1, 1, {t, s12, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)^3*t*(s12 + t)^2*(-mmH + s12 + t)) + 
 ((I/45)*(30*mmH^12*(s12 + t)^3*(2*s12 + t) + 2*s12^4*t^4*(s12 + t)^3*
     (843*s12^4 + 1521*s12^3*t - 226*s12^2*t^2 - 1859*s12*t^3 - 961*t^4) - 
    mmH^11*(447*s12^5 + 2*s12^4*(-33 + 604*t) + t^4*(494 + 1203*t) + 
      2*s12*t^3*(708 + 2123*t) + s12^3*t*(296 + 2645*t) + 
      s12^2*t^2*(1284 + 4855*t)) + mmH*s12^2*t^2*
     (390*s12^11 + 2680*s12^10*t + s12^3*t^6*(1390 - 59250*t - 33703*t^2) + 
      s12^2*t^7*(346 - 40700*t - 26757*t^2) - 2*t^9*(14 + 955*t^2) + 
      6*s12^9*(-190 - 574*t + 1051*t^2) + 2*s12^8*t*(-2947 - 14044*t + 
        1925*t^2) - s12^7*t^2*(12266 + 79670*t + 5247*t^2) - 
      s12^6*t^3*(12598 + 104560*t + 7851*t^2) - 
      s12^5*t^4*(5662 + 74352*t + 8541*t^2) - 
      2*s12^4*t^5*(-215 + 26894*t + 10942*t^2) - 
      s12*t^8*(66 + 10420*t + 11077*t^2)) + 
    mmH^10*(1418*s12^6 + s12^5*(306 + 3849*t) + 
      2*t^4*(-191 + 1746*t + 3175*t^2) + s12^4*(78 + 1976*t + 8947*t^2) + 
      2*s12*t^3*(-534 + 5747*t + 13739*t^2) + 
      s12^3*t*(-148 + 7532*t + 25929*t^2) + 
      s12^2*t^2*(-912 + 13864*t + 40565*t^2)) - 
    mmH^9*(2607*s12^7 + s12^6*(2364 + 9589*t) + 
      2*s12^5*(195 + 4412*t + 5924*t^2) + 2*t^5*(-955 + 5407*t + 6994*t^2) + 
      6*s12^4*t*(-119 + 2951*t + 7435*t^2) + 
      2*s12*t^4*(-3807 + 18970*t + 41990*t^2) + 
      s12^3*t^2*(-6392 + 34708*t + 135909*t^2) + 
      s12^2*t^3*(-10992 + 50588*t + 166445*t^2)) + 
    mmH^2*s12*t*(-312*s12^12 - 4602*s12^11*t + 
      s12^8*t^2*(11408 + 60474*t - 27887*t^2) + 8*t^10*(101 + 191*t^2) + 
      s12^7*t^3*(40704 + 274008*t + 8087*t^2) - 
      2*s12^10*(1140 + 4053*t + 11332*t^2) - 
      2*s12^9*t*(2086 + 8195*t + 21570*t^2) + 
      s12*t^9*(4060 + 11718*t + 22891*t^2) + 
      s12^6*t^4*(43464 + 519378*t + 37391*t^2) + 
      s12^2*t^8*(6680 + 120868*t + 96993*t^2) + 
      s12^5*t^5*(14296 + 680228*t + 110713*t^2) + 
      s12^3*t^7*(1080 + 394856*t + 193127*t^2) + 
      s12^4*t^6*(-4112 + 651806*t + 202003*t^2)) - 
    mmH^3*(78*s12^13 - 1410*s12^12*t - 382*t^13 - 5*s12^11*t*(636 + 3899*t) + 
      s12^7*t^4*(13562 + 796694*t - 49973*t^2) + 
      s12*t^10*(4774 - 1420*t + 9137*t^2) + 3*s12^2*t^9*
       (6724 + 21030*t + 34709*t^2) - 3*s12^8*t^3*(13250 - 5976*t + 
        45237*t^2) - 2*s12^9*t^2*(22342 + 81789*t + 70969*t^2) - 
      s12^10*t*(13486 + 60368*t + 79163*t^2) + 
      s12^6*t^5*(29714 + 1768930*t + 182873*t^2) + 
      2*s12^5*t^6*(1587 + 1024031*t + 259288*t^2) + 
      2*s12^4*t^7*(3563 + 684034*t + 306078*t^2) + 
      s12^3*t^8*(26950 + 481070*t + 366177*t^2)) + 
    mmH^8*(3288*s12^8 + 12*s12^7*(410 + 1461*t) + 
      2*s12^6*(390 + 8291*t + 2748*t^2) - 2*s12^5*t*(1935 - 15648*t + 
        9452*t^2) + t^6*(-3820 + 18980*t + 14313*t^2) + 
      8*s12^4*t^2*(-3077 + 6765*t + 18247*t^2) + 
      s12*t^5*(-19786 + 67672*t + 146563*t^2) + 
      s12^2*t^4*(-42648 + 100046*t + 399955*t^2) + 
      s12^3*t^3*(-46648 + 85840*t + 423933*t^2)) - 
    mmH^7*(3235*s12^9 + s12^8*(4470 + 20536*t) + 
      s12^7*(780 + 4368*t - 3520*t^2) + 5*t^7*(-764 + 4066*t + 713*t^2) - 
      4*s12^5*t^2*(17849 - 22860*t + 35549*t^2) - 
      2*s12^6*t*(7758 - 688*t + 79487*t^2) + 
      s12*t^6*(-23404 + 69024*t + 158827*t^2) + 
      2*s12^2*t^5*(-33730 + 77092*t + 309811*t^2) + 
      s12^4*t^3*(-125236 + 251000*t + 409399*t^2) + 
      2*s12^3*t^4*(-59006 + 133264*t + 439117*t^2)) + 
    mmH^6*(2562*s12^10 + s12^9*(1554 + 13585*t) - 
      13*s12^8*(-30 + 1904*t + 1485*t^2) - 2*t^8*(955 - 6622*t + 3256*t^2) - 
      2*s12^5*t^3*(116181 - 306642*t + 50810*t^2) + 
      2*s12*t^7*(-4633 + 18173*t + 57126*t^2) + 
      8*s12^4*t^4*(-26079 + 135067*t + 111848*t^2) - 
      s12^7*t*(34894 + 126794*t + 241901*t^2) + 
      2*s12^2*t^6*(-19287 + 103546*t + 328210*t^2) - 
      s12^6*t^2*(141130 + 17952*t + 497553*t^2) + 
      2*s12^3*t^5*(-56667 + 366889*t + 622968*t^2)) + 
    mmH^5*(-1473*s12^11 + s12^10*(144 - 3277*t) + 
      2*t^9*(191 - 2421*t + 3435*t^2) - 2*s12*t^8*(3678 + 2120*t + 
        30401*t^2) + s12^9*(-78 + 33796*t + 39440*t^2) + 
      2*s12^8*t*(22482 + 114507*t + 112316*t^2) - 
      2*s12^5*t^4*(-116119 + 1026472*t + 164087*t^2) + 
      2*s12^6*t^3*(135190 - 290271*t + 249406*t^2) - 
      s12^2*t^7*(16264 + 212726*t + 497209*t^2) + 
      s12^7*t^2*(172968 + 311358*t + 527863*t^2) - 
      2*s12^3*t^6*(-10602 + 568913*t + 608759*t^2) - 
      2*s12^4*t^5*(-59757 + 1140452*t + 635390*t^2)) + 
    mmH^4*(512*s12^12 + (764 - 2677*t)*t^11 - 52*s12^11*(3 + 32*t) - 
      2*s12^10*t*(8647 + 19579*t) + s12*t^9*(10424 - 4312*t + 27021*t^2) - 
      2*s12^6*t^4*(60149 - 883017*t + 31757*t^2) - 
      2*s12^9*t*(16744 + 86472*t + 79297*t^2) + 
      8*s12^5*t^5*(-7212 + 372519*t + 83153*t^2) - 
      2*s12^8*t^2*(61735 + 188785*t + 162013*t^2) - 
      2*s12^7*t^3*(85897 - 78711*t + 191615*t^2) + 
      s12^2*t^8*(36086 + 149152*t + 274067*t^2) + 
      2*s12^4*t^6*(-5007 + 1210953*t + 561008*t^2) + 
      s12^3*t^7*(34858 + 982830*t + 818559*t^2)))*
   canMINP[1, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/45)*(-4*s12^4*t^4*(s12 + t)^4*(231*s12^4 + 540*s12^3*t - 200*s12^2*t^2 - 
      40*s12*t^3 - 5*t^4) + 2*mmH^12*(7*s12^5 + 279*s12^4*t - 7*t^5 - 
      40*s12^3*t*(-3 + 19*t) + 3*s12*t^3*(40 + 79*t) - 
      4*s12^2*t^2*(120 + 197*t)) - 
    mmH^11*(37*s12^6 + s12^4*(1088 - 165*t)*t + 3*t^5*(-164 + 65*t) + 
      s12^5*(828 + 4093*t) + 3*s12^2*t^2*(160 + 1372*t + 79*t^2) - 
      4*s12^3*t*(30 - 1649*t + 2215*t^2) + 
      s12*t^3*(-120 - 2712*t + 5071*t^2)) - 2*mmH*s12^2*t^2*(s12 + t)^2*
     (180*s12^10 + 723*s12^9*t + s12^2*t^6*(36 - 343*t - 693*t^2) + 
      2*s12*t^7*(9 + 10*t - 191*t^2) + 2*t^8*(2 - 5*t^2) + 
      s12^7*t*(-676 - 4743*t + 356*t^2) + s12^8*(-192 - 576*t + 853*t^2) + 
      2*s12^6*t^2*(-270 - 5225*t + 1197*t^2) + 
      s12^3*t^5*(256 - 742*t + 1923*t^2) + 
      s12^4*t^4*(636 + 5977*t + 6522*t^2) + 
      s12^5*t^3*(370 + 73*t + 7566*t^2)) + 
    mmH^10*(-219*s12^7 + 6*s12^6*(841 + 1979*t) + 
      t^5*(4 - 3922*t + 1247*t^2) + 8*s12*t^4*(-65 - 3636*t + 2904*t^2) + 
      2*s12^2*t^3*(916 + 4419*t + 26776*t^2) + 
      s12^4*t*(-812 + 53206*t + 32255*t^2) + 
      s12^5*(-72 + 6548*t + 34026*t^2) + s12^3*t^2*(1616 + 79948*t + 
        41889*t^2)) + mmH^9*(1338*s12^8 - s12^7*(12954 + 17191*t) + 
      s12^5*t*(2808 - 148948*t - 281327*t^2) + 
      s12*t^5*(968 + 103112*t - 56945*t^2) - 2*t^6*(10 - 6119*t + 1304*t^2) - 
      2*s12^6*(-180 + 14596*t + 61025*t^2) - 2*s12^2*t^4*
       (864 - 48086*t + 115217*t^2) - 2*s12^4*t^2*(-406 + 187881*t + 
        196003*t^2) - s12^3*t^3*(7232 + 237754*t + 390297*t^2)) + 
    mmH^8*(-3162*s12^9 + 6*s12^8*(3010 + 2071*t) + 
      4*t^7*(10 - 4895*t + 536*t^2) + 2*s12*t^6*(-260 - 94464*t + 
        39401*t^2) + s12^7*(-720 + 71264*t + 207195*t^2) + 
      4*s12^4*t^3*(2676 + 261176*t + 394079*t^2) + 
      s12^2*t^5*(1100 - 403544*t + 461677*t^2) + 
      2*s12^5*t^2*(-3484 + 431144*t + 685083*t^2) + 
      s12^6*t*(-4644 + 260520*t + 743917*t^2) + 
      s12^3*t^4*(15408 + 164176*t + 1143479*t^2)) + 
    mmH^3*(72*s12^14 - 1846*s12^13*t - 4*t^14 - 2*s12^12*t*(828 + 11153*t) + 
      s12^5*t^7*(-51812 + 6332*t - 717721*t^2) + 
      s12^4*t^8*(-18440 + 229144*t - 160775*t^2) + 
      4*s12*t^11*(23 + 10*t + 294*t^2) + 4*s12^2*t^10*
       (85 + 2209*t + 3061*t^2) + s12^3*t^9*(-2484 + 83080*t + 14297*t^2) - 
      s12^11*t*(4792 + 35300*t + 93813*t^2) - 
      s12^10*t^2*(23808 + 156464*t + 245101*t^2) - 
      4*s12^7*t^5*(20635 + 282058*t + 398125*t^2) - 
      s12^9*t^3*(51920 + 365832*t + 561673*t^2) - 
      s12^8*t^4*(71872 + 757092*t + 1125285*t^2) - 
      s12^6*t^6*(80396 + 762680*t + 1410925*t^2)) + 
    mmH^7*(4231*s12^10 - s12^9*(14640 + 3961*t) + 
      s12^2*t^6*(-5116 + 686600*t - 512069*t^2) + 
      s12*t^7*(-820 + 199136*t - 58345*t^2) + t^8*(-40 + 17160*t + 169*t^2) - 
      172*s12^4*t^4*(328 + 8076*t + 18619*t^2) - 
      9*s12^8*(-80 + 11232*t + 24125*t^2) - 
      4*s12^7*t*(-207 + 88286*t + 265377*t^2) - 
      6*s12^6*t^2*(850 + 205688*t + 420187*t^2) - 
      4*s12^3*t^5*(7471 - 100200*t + 437306*t^2) - 
      2*s12^5*t^3*(15878 + 1126340*t + 1787673*t^2)) + 
    mmH^6*(-3503*s12^11 + s12^10*(6798 + 2438*t) + 
      t^9*(20 - 7882*t - 1505*t^2) + 4*s12*t^8*(284 - 30588*t + 3821*t^2) + 
      2*s12^9*(-180 + 43582*t + 84113*t^2) + 2*s12^2*t^7*
       (4528 - 313483*t + 154655*t^2) + 4*s12^3*t^6*(10294 - 238481*t + 
        382809*t^2) + 2*s12^8*t*(4724 + 188781*t + 476322*t^2) + 
      3*s12^4*t^5*(36772 + 244280*t + 1241161*t^2) + 
      4*s12^5*t^4*(35850 + 780151*t + 1333899*t^2) + 
      2*s12^6*t^3*(52396 + 1459016*t + 2408871*t^2) + 
      s12^7*t^2*(48280 + 1263132*t + 2757273*t^2)) + 
    mmH^4*(-538*s12^13 - 8*t^12*(1 + 24*t) + 16*s12^12*(9 + 286*t) + 
      s12^11*t*(13216 + 60243*t) + s12^2*t^9*(964 - 84428*t - 15431*t^2) - 
      16*s12*t^10*(13 + 374*t + 377*t^2) + 8*s12^3*t^8*
       (1828 - 49345*t + 19063*t^2) + 4*s12^10*t*(3086 + 34153*t + 
        68278*t^2) + 4*s12^4*t^7*(14558 - 127246*t + 242497*t^2) + 
      2*s12^9*t^2*(31844 + 255156*t + 417859*t^2) + 
      2*s12^8*t^3*(70904 + 640280*t + 982419*t^2) + 
      2*s12^5*t^6*(64916 + 354556*t + 1245447*t^2) + 
      s12^7*t^4*(188704 + 2362056*t + 3292051*t^2) + 
      s12^6*t^5*(183292 + 2368616*t + 3627949*t^2)) + 
    mmH^5*(1804*s12^12 - s12^11*(1626 + 5069*t) + 
      2*t^10*(-2 + 751*t + 479*t^2) + s12*t^9*(-232 + 41112*t + 7441*t^2) - 
      4*s12^2*t^8*(1480 - 79907*t + 18817*t^2) - 
      4*s12^10*(-18 + 11352*t + 27761*t^2) - 
      2*s12^9*t*(8034 + 143270*t + 295641*t^2) - 
      2*s12^3*t^7*(16706 - 435015*t + 370962*t^2) - 
      2*s12^8*t^2*(40548 + 482189*t + 944904*t^2) - 
      2*s12^4*t^6*(52758 - 126378*t + 1272979*t^2) - 
      4*s12^6*t^4*(55764 + 908777*t + 1352403*t^2) - 
      s12^7*t^3*(173084 + 2431100*t + 3958759*t^2) - 
      s12^5*t^5*(195604 + 2262884*t + 4739335*t^2)) + 
    2*mmH^2*s12*t*(144*s12^13 + 2275*s12^12*t + 
      s12^3*t^8*(1212 - 18033*t - 2246*t^2) - 
      2*s12*t^10*(10 + 15*t + 447*t^2) - 4*s12^2*t^9*
       (-15 + 650*t + 1263*t^2) + 8*s12^10*t*(167 + 1111*t + 2982*t^2) + 
      2*s12^11*(192 + 897*t + 5221*t^2) + 3*s12^9*t^2*
       (436 + 3601*t + 14047*t^2) + 2*s12^4*t^7*(2716 - 10650*t + 
        21859*t^2) + s12^8*t^3*(944 + 15846*t + 90777*t^2) + 
      2*s12^6*t^5*(5582 + 62367*t + 104681*t^2) + 
      s12^5*t^6*(11256 + 53209*t + 140807*t^2) + 
      s12^7*t^4*(4788 + 77825*t + 174534*t^2) - 8*(t^11 + t^13)))*
   canMINP[1, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((I/180)*(mmH^12*(2941*s12 - 2581*t)*(s12 + t)^3 - 
    2*s12^4*t^4*(s12 + t)^3*(4041*s12^4 + 7469*s12^3*t - 534*s12^2*t^2 - 
      2531*s12*t^3 - 591*t^4) - mmH^11*(21867*s12^5 + 
      12*s12^2*(338 - 1595*t)*t^2 + 2*s12*(916 - 17969*t)*t^3 + 
      2*(120 - 5921*t)*t^4 + 3*s12^3*t*(1192 + 16741*t) + 
      2*s12^4*(556 + 31767*t)) + mmH*s12^2*t^2*(410*s12^11 + 2378*s12^10*t + 
      s12^3*t^6*(1354 - 35104*t - 45281*t^2) + 
      s12^2*t^7*(2530 - 1648*t - 14389*t^2) + 
      s12*t^8*(902 + 2084*t - 6705*t^2) + 2*t^9*(82 - 995*t^2) - 
      2*s12^8*t*(22685 + 183553*t + 775*t^2) + 
      4*s12^9*(-2199 - 19623*t + 910*t^2) - 
      s12^7*t^2*(98846 + 694798*t + 6267*t^2) - 
      s12^6*t^3*(114742 + 691310*t + 32185*t^2) - 
      2*s12^4*t^5*(10035 + 72996*t + 41098*t^2) - 
      s12^5*t^4*(72102 + 399746*t + 75729*t^2)) + 
    mmH^10*(65097*s12^6 + s12^5*(9566 + 250876*t) + 
      s12^2*t^2*(-948 + 17814*t - 91385*t^2) - 
      2*t^4*(199 + 223*t + 6023*t^2) - 2*s12*t^3*(556 - 992*t + 32921*t^2) + 
      2*s12^3*t*(-76 + 19563*t + 60367*t^2) + 
      s12^4*(82 + 33308*t + 330302*t^2)) + 
    mmH^2*s12*t*(-328*s12^12 - 4920*s12^11*t + 
      s12^8*t^2*(319208 + 3103378*t - 332957*t^2) + 
      s12^7*t^3*(606184 + 5306616*t - 215799*t^2) + 
      2*s12^9*t*(38518 + 422585*t - 91941*t^2) + 
      s12^10*(4296 + 63822*t - 50694*t^2) + 8*t^10*(41 + 199*t^2) + 
      s12*t^9*(492 - 5442*t + 16807*t^2) + 
      s12^2*t^8*(-4216 - 43252*t + 81557*t^2) + 
      s12^6*t^4*(615696 + 4790780*t + 282857*t^2) + 
      s12^3*t^7*(-5848 - 97318*t + 296207*t^2) + 
      s12^4*t^6*(75568 + 341132*t + 623357*t^2) + 
      s12^5*t^5*(333016 + 2206834*t + 683171*t^2)) - 
    mmH^9*(100579*s12^7 + s12^6*(30986 + 512146*t) + 
      2*t^5*(-995 - 2517*t + 12539*t^2) + 2*s12*t^4*(-4347 - 16389*t + 
        45590*t^2) + s12^2*t^3*(-13732 - 41284*t + 61471*t^2) + 
      2*s12^3*t^2*(-4466 + 26579*t + 96441*t^2) + 
      s12^4*t*(-1494 + 155212*t + 709729*t^2) + 
      s12^5*(410 + 119500*t + 909383*t^2)) + 
    mmH^8*(85997*s12^8 + 8*s12^7*(6295 + 73871*t) + 
      2*t^6*(-1990 - 5040*t + 35941*t^2) + 2*s12^3*t^3*
       (-14906 - 10204*t + 467977*t^2) + s12*t^5*(-20750 - 117000*t + 
        503047*t^2) + s12^4*t^2*(-6572 + 332836*t + 772005*t^2) + 
      s12^2*t^4*(-38444 - 225718*t + 1064719*t^2) + 
      s12^5*t*(2386 + 392232*t + 1155335*t^2) + 
      s12^6*(820 + 208146*t + 1245901*t^2)) - 
    mmH^3*(82*s12^13 - 1968*s12^12*t - 398*t^13 - 
      7*s12^11*t*(1988 + 7747*t) + s12^9*t^2*(279572 + 3321490*t - 
        1315465*t^2) + 2*s12^8*t^3*(472003 + 4983495*t - 974623*t^2) + 
      2*s12^7*t^4*(768467 + 7219827*t - 394049*t^2) + 
      2*s12^10*t*(13583 + 181614*t - 208252*t^2) + 
      s12*t^10*(1886 - 2364*t + 6125*t^2) + 
      s12^2*t^9*(3188 - 58126*t + 111811*t^2) + 
      s12^3*t^8*(1382 - 283690*t + 658775*t^2) + 
      2*s12^6*t^5*(669065 + 5423269*t + 763268*t^2) + 
      2*s12^5*t^6*(303641 + 1868437*t + 1313167*t^2) + 
      s12^4*t^7*(114566 + 79418*t + 1859693*t^2)) + 
    mmH^6*(9007*s12^10 + 2*s12^9*(9751 + 63190*t) + 
      s12^6*t^2*(372754 + 5042914*t - 3422197*t^2) + 
      2*s12^7*t*(41159 + 579398*t - 929209*t^2) + 
      6*s12^5*t^3*(109751 + 1305959*t - 78873*t^2) + 
      s12^8*(410 + 3164*t - 71858*t^2) + 2*t^8*(-995 - 15*t + 9729*t^2) + 
      2*s12*t^7*(-5273 - 72762*t + 289462*t^2) + 
      2*s12^2*t^6*(5177 - 248989*t + 1479661*t^2) + 
      2*s12^4*t^4*(275724 + 2541065*t + 2355046*t^2) + 
      2*s12^3*t^5*(101349 + 380836*t + 2956488*t^2)) - 
    mmH^7*(39571*s12^9 + s12^8*(43980 + 385138*t) + 
      s12^5*t^2*(102148 + 1828140*t - 210619*t^2) + 
      4*t^7*(-995 - 1825*t + 16341*t^2) + 2*s12^6*t*(15836 + 381424*t + 
        55417*t^2) + 2*s12^7*(410 + 82580*t + 380289*t^2) + 
      s12*t^6*(-21896 - 175364*t + 772223*t^2) + 
      s12^4*t^3*(114656 + 1737880*t + 1586361*t^2) + 
      s12^2*t^5*(-29756 - 399424*t + 2573667*t^2) + 
      s12^3*t^4*(31520 + 320048*t + 3381211*t^2)) - 
    mmH^5*(1517*s12^11 + 18*s12^10*(177 + 535*t) + 
      s12^8*t*(104296 + 1263864*t - 2478925*t^2) + 
      4*s12^7*t^2*(150909 + 1907404*t - 1341112*t^2) + 
      s12^9*(82 - 93168*t - 395489*t^2) - 2*t^9*(199 - 1167*t + 2733*t^2) + 
      2*s12*t^8*(-188 - 36175*t + 109253*t^2) - 
      4*s12^6*t^3*(-339617 - 3870829*t + 963861*t^2) + 
      2*s12^5*t^4*(757471 + 7260823*t + 1330351*t^2) + 
      4*s12^3*t^6*(58361 + 51016*t + 1350070*t^2) + 
      s12^2*t^7*(20884 - 462886*t + 1827641*t^2) + 
      2*s12^4*t^5*(434239 + 2949997*t + 3519016*t^2)) + 
    mmH^4*(574*s12^12 + (796 - 3977*t)*t^11 - 82*s12^11*(2 + 69*t) - 
      s12^10*t*(63466 + 230449*t) + s12^7*t^3*(1501978 + 16602606*t - 
        4231067*t^2) + 2*s12^8*t^2*(271475 + 3336997*t - 1904594*t^2) + 
      s12^9*t*(72792 + 895232*t - 1458539*t^2) + 
      2*s12^6*t^4*(1027625 + 9909493*t - 97852*t^2) + 
      3*s12*t^9*(1000 - 6828*t + 13059*t^2) + 
      s12^2*t^8*(8966 - 246340*t + 606897*t^2) + 
      2*s12^5*t^5*(745734 + 5831486*t + 2248309*t^2) + 
      s12^3*t^7*(87994 - 442066*t + 2632613*t^2) + 
      s12^4*t^6*(550066 + 2514126*t + 5160191*t^2)))*
   canMINP[1, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/180)*(mmH^14*(-1 + s12)*(-1 + t)*(s12*(962 - 981*t)*t + 981*t^2 + 
      s12^2*(941 + 19*t)) + 7680*s12^5*t^2*(s12 + t)^3*
     (4*s12^4 - 2*t^3 + s12^3*(-15 + 11*t) + s12*t*(8 - 9*t + 2*t^2) + 
      s12^2*(8 - 22*t + 7*t^2)) - 16*mmH*s12^4*t*
     (6560*t^7 + 480*s12^8*(2 + 7*t) - 4*s12*t^5*(-3360 - 3221*t + 451*t^2) + 
      20*s12^7*(-108 + 289*t + 1163*t^2) + s12^3*t^3*(128640 - 222330*t + 
        50139*t^2 - 8861*t^3) + s12^2*t^4*(69120 - 52166*t + 7293*t^2 - 
        4756*t^3) + 2*s12^4*t^2*(52800 - 161423*t + 45322*t^2 + 7406*t^3) + 
      s12^5*t*(34560 - 214586*t + 70055*t^2 + 53104*t^3) + 
      s12^6*(1920 - 57740*t + 25273*t^2 + 54087*t^3)) + 
    mmH^13*(s12^4*(2823 + 3474*t - 6297*t^2) + 
      3*t^2*(-2287 + 2672*t + 1159*t^2) + s12^3*(11154 - 15539*t - 4353*t^2 + 
        6818*t^3) - s12*t*(13196 - 14725*t + 4495*t^2 + 6954*t^3) + 
      s12^2*(-12095 + 22137*t + 4028*t^2 - 10339*t^3 + 3477*t^4)) + 
    8*mmH^2*s12^3*(-9600*t^8 + 480*s12^9*(-4 + 9*t + 9*t^2) + 
      4*s12*t^6*(9282 + 3568*t + 16523*t^2) + 
      s12^2*t^5*(245352 - 79602*t + 207380*t^2 - 31333*t^3) + 
      20*s12^8*(288 - 287*t + 2789*t^2 + 1986*t^3) + 
      s12^4*t^3*(569856 - 1414246*t + 147689*t^2 + 106721*t^3 - 69919*t^4) + 
      s12^5*t^2*(230000 - 1158382*t - 202514*t^2 + 523341*t^3 - 33126*t^4) + 
      s12^3*t^4*(568600 - 710294*t + 291670*t^2 - 79682*t^3 - 25159*t^4) + 
      s12^6*t*(16680 - 369836*t - 297108*t^2 + 601687*t^3 + 71584*t^4) + 
      s12^7*(-3840 - 8960*t - 94583*t^2 + 286733*t^3 + 95350*t^4)) + 
    mmH^12*(3*s12^5*(841 - 14322*t + 13481*t^2) - 
      6*t^2*(-3323 + 5418*t + 5375*t^2 + 426*t^3) + 
      s12^4*(-74763 + 93002*t - 5416*t^2 + 5417*t^3) + 
      s12^3*(8488 - 84806*t + 90148*t^2 - 32580*t^3 - 23634*t^4) + 
      2*s12*t*(24527 + 9731*t - 19343*t^2 + 18627*t^3 + 2556*t^4) + 
      s12^2*(33916 + 22480*t - 174327*t^2 + 97301*t^3 + 18630*t^4 - 
        2556*t^5)) - 4*mmH^3*s12^2*(35520*t^8 + 
      480*s12^10*(-10 + 14*t + 5*t^2) - 64*s12*t^6*(-1041 - 2229*t + 
        2426*t^2) + 20*s12^9*(-746 + 777*t + 5045*t^2 + 1740*t^3) + 
      s12^2*t^5*(475944 + 189646*t - 129479*t^2 + 296613*t^3) + 
      s12^3*t^4*(1264336 - 897386*t + 106693*t^2 + 777606*t^3 - 134728*t^4) + 
      s12^8*(64240 - 133732*t + 250961*t^2 + 609023*t^3 + 86328*t^4) + 
      s12^6*t*(32000 - 1318344*t - 3084363*t^2 + 2671576*t^3 + 697737*t^4 - 
        97050*t^5) + s12^7*(-43440 + 16492*t - 1200632*t^2 + 1279057*t^3 + 
        1206384*t^4 + 40128*t^5) - s12^4*t^3*(-1456832 + 3027944*t + 
        690151*t^2 - 1306631*t^3 + 530606*t^4 + 42141*t^5) - 
      s12^5*t^2*(-677256 + 3266220*t + 2710800*t^2 - 2429801*t^3 + 
        396158*t^4 + 125391*t^5)) - 
    mmH^11*(5*s12^6*(4153 - 26450*t + 22297*t^2) + 
      s12^5*(-169352 + 99365*t + 35755*t^2 + 110072*t^3) + 
      6*t^2*(5516 - 7897*t - 22752*t^2 - 3783*t^3 + 564*t^4) - 
      s12^4*(183361 + 11563*t - 300030*t^2 + 116517*t^3 + 27565*t^4) + 
      2*s12*t*(30138 + 99264*t - 98767*t^2 + 5576*t^3 + 14896*t^4 - 
        3384*t^5) - s12^3*(-120314 + 256626*t + 303747*t^2 - 257637*t^3 + 
        144842*t^4 + 19294*t^5) + s12^2*(15660 + 348140*t - 373001*t^2 - 
        4104*t^3 + 298073*t^4 + 12200*t^5 + 3384*t^6)) + 
    2*mmH^4*s12*(-32000*t^8 + 480*s12^11*(-8 + 9*t + t^2) + 
      32*s12*t^6*(3846 + 9134*t + 4129*t^2) + 
      20*s12^10*(-2962 + 2283*t + 4085*t^2 + 794*t^3) - 
      8*s12^2*t^5*(-93984 - 158536*t + 73659*t^2 + 53802*t^3) + 
      s12^9*(-18148 - 207136*t + 765587*t^2 + 604363*t^3 + 40554*t^4) + 
      s12^3*t^4*(1634320 + 887074*t - 1839349*t^2 + 519901*t^3 + 
        588878*t^4) + s12^4*t^3*(1474064 - 2445658*t - 4438294*t^2 + 
        2978336*t^3 + 884547*t^4 - 228361*t^5) + 
      s12^8*(260760 - 782844*t - 202768*t^2 + 3833328*t^3 + 1141821*t^4 + 
        5920*t^5) + s12^7*(-195520 - 58608*t - 6053657*t^2 + 1905362*t^3 + 
        6395761*t^4 + 252565*t^5 - 81074*t^6) + 
      s12^5*t^2*(433592 - 4777864*t - 10345152*t^2 + 5463148*t^3 + 
        575368*t^4 - 988736*t^5 - 30229*t^6) - 
      s12^6*t*(230472 + 3061596*t + 12645434*t^2 - 5636225*t^3 - 
        3530450*t^4 + 1131045*t^5 + 92069*t^6)) + 
    mmH^10*(15*s12^7*(2139 - 13462*t + 11323*t^2) + 
      5*s12^6*(-38771 - 46192*t + 60378*t^2 + 60873*t^3) + 
      s12^5*(-618044 + 188972*t + 355329*t^2 + 332132*t^3 + 58491*t^4) + 
      s12^4*(17246 - 1075646*t + 203232*t^2 + 76861*t^3 - 355198*t^4 - 
        30675*t^5) + 3*t^2*(8544 + 19820*t - 78652*t^2 - 36002*t^3 + 
        9663*t^4 + 1811*t^5) - 2*s12*t*(-13016 - 144788*t + 130168*t^2 + 
        212630*t^3 - 29031*t^4 + 23524*t^5 + 5433*t^6) + 
      s12^3*(57500 + 588286*t - 1827810*t^2 + 572840*t^3 + 134109*t^4 - 
        146868*t^5 + 10663*t^6) + s12^2*(400 + 370448*t + 549952*t^2 - 
        899844*t^3 + 850750*t^4 + 222321*t^5 + 7396*t^6 + 5433*t^7)) - 
    mmH^9*(3*s12^8*(5433 - 56786*t + 51353*t^2) + 
      s12^7*(-154034 - 708839*t + 726559*t^2 + 411834*t^3) + 
      s12^6*(-911855 - 192115*t + 459283*t^2 + 1728729*t^3 + 187718*t^4) + 
      s12^5*(-499716 - 1976824*t + 521187*t^2 + 690962*t^3 + 318249*t^4 - 
        84128*t^5) + 3*t^3*(48416 + 1400*t - 71518*t^2 + 21245*t^3 + 
        14346*t^4 + 663*t^5) - s12*t^2*(-121168 - 236744*t + 1074706*t^2 + 
        170704*t^3 + 57259*t^4 + 74475*t^5 + 3978*t^6) + 
      s12^4*(-19480 - 574928*t - 3619932*t^2 + 717347*t^3 - 937162*t^4 - 
        122929*t^5 + 12770*t^6) + s12^2*t*(-5120 + 1004708*t - 1115628*t^2 + 
        139144*t^3 + 979267*t^4 - 65419*t^5 + 12561*t^6 + 1989*t^7) + 
      s12^3*(18960 + 610476*t - 235732*t^2 - 1621950*t^3 + 1783301*t^4 - 
        434864*t^5 + 36909*t^6 + 18876*t^7)) + 
    mmH^8*(s12^9*(-7703 - 75314*t + 83017*t^2) + 
      s12^8*(-159269 - 756446*t + 875108*t^2 + 316127*t^3) + 
      6*t^4*(44144 - 6586*t + 2689*t^2 + 18191*t^3 + 2434*t^4) + 
      2*s12^7*(-397820 - 630035*t + 628755*t^2 + 1444786*t^3 + 113010*t^4) - 
      2*s12*t^3*(-308944 + 89306*t + 379794*t^2 - 26478*t^3 + 71249*t^4 + 
        13735*t^5) - s12^6*(903280 + 2635532*t + 376337*t^2 - 4395533*t^3 - 
        1722778*t^4 + 171702*t^5) + 2*s12^2*t^2*(-124680 + 140884*t - 
        996584*t^2 + 821802*t^3 + 38689*t^4 - 53123*t^5 + 3575*t^6) - 
      2*s12^5*(192620 + 1576399*t + 2812117*t^2 - 40715*t^3 - 526317*t^4 - 
        10342*t^5 + 70095*t^6) + 2*s12^3*t*(-266872 + 660932*t - 
        1307326*t^2 + 1143725*t^3 - 90722*t^4 - 272083*t^5 + 57183*t^6 + 
        2858*t^7) + s12^4*(68640 - 450784*t - 3640440*t^2 - 3181568*t^3 - 
        865608*t^4 - 539724*t^5 + 437448*t^6 + 21254*t^7)) + 
    mmH^5*s12*(-960*s12^11*(-1 + t) + 64*t^6*(-2724 + 3049*t + 949*t^2) - 
      20*s12^10*(-2534 + 1627*t + 1666*t^2 + 153*t^3) - 
      8*s12*t^5*(161112 + 103518*t + 154133*t^2 + 8779*t^3) + 
      s12^9*(301644 + 101860*t - 798871*t^2 - 305744*t^3 - 7969*t^4) + 
      8*s12^2*t^4*(-260320 - 322084*t - 173496*t^2 + 393839*t^3 + 
        45902*t^4) + s12^3*t^3*(532000 - 1003416*t + 3520226*t^2 + 
        4306577*t^3 - 2843574*t^4 - 537461*t^5) + 
      s12^8*(-100536 + 1802768*t - 2537314*t^2 - 4321433*t^3 - 548163*t^4 + 
        1328*t^5) + s12^7*(-345200 + 2820984*t + 5323351*t^2 - 12760691*t^3 - 
        6260285*t^4 + 106337*t^5 + 22842*t^6) + 
      s12^4*t^2*(2715824 + 2611368*t + 16856338*t^2 + 1206016*t^3 - 
        6362529*t^4 + 164935*t^5 + 171730*t^6) + 
      s12^5*t*(1639424 + 5049804*t + 27494816*t^2 - 81344*t^3 - 
        10916079*t^4 + 2392067*t^5 + 762447*t^6 + 8011*t^7) + 
      s12^6*(423600 + 1608140*t + 17343796*t^2 + 4847938*t^3 - 18397549*t^4 - 
        988612*t^5 + 976627*t^6 + 24616*t^7)) + 
    mmH^7*(-3*s12^10*(-4459 - 3722*t + 8181*t^2) + 
      s12^9*(183388 + 357613*t - 583149*t^2 - 139292*t^3) - 
      12*t^5*(16376 - 1606*t + 7387*t^2 + 2879*t^3) + 
      s12^8*(567107 + 1680133*t - 2104900*t^2 - 2494137*t^3 - 151179*t^4) + 
      4*s12*t^4*(-282800 + 73870*t + 24253*t^2 + 14192*t^3 + 15332*t^4) + 
      2*s12^2*t^3*(-295904 + 413456*t - 259348*t^2 - 654923*t^3 + 
        129214*t^4 + 8567*t^5) + s12^7*(580974 + 3243522*t + 372085*t^2 - 
        8603513*t^3 - 2243276*t^4 + 133914*t^5) - 
      2*s12^3*t^2*(-1023328 + 91848*t - 141662*t^2 + 915774*t^3 - 
        1299639*t^4 - 72209*t^5 + 19710*t^6) + 
      s12^6*(671620 + 4707956*t + 8783069*t^2 - 3644910*t^3 - 6922825*t^4 + 
        404862*t^5 + 265400*t^6) + 2*s12^4*t*(830848 + 47184*t + 
        2886617*t^2 + 1053540*t^3 + 1375658*t^4 - 790363*t^5 - 210787*t^6 - 
        2247*t^7) + s12^5*(-42080 + 2614468*t + 9478904*t^2 + 8940998*t^3 - 
        355894*t^4 - 2105860*t^5 + 288098*t^6 + 91244*t^7)) + 
    mmH^6*(60*s12^11*(-101 + 50*t + 51*t^2) + 96*t^6*(534 - 20*t + 277*t^2) - 
      8*s12*t^5*(-97848 + 30070*t + 7882*t^2 + 7371*t^3) + 
      2*s12^10*(-66991 - 15680*t + 104335*t^2 + 16256*t^3) - 
      4*s12^2*t^4*(-469600 + 18278*t - 532329*t^2 - 98019*t^3 + 15036*t^4) + 
      s12^9*(-447396 - 917306*t + 1805193*t^2 + 1199586*t^3 + 54947*t^4) + 
      s12^8*(-15746 - 3135974*t + 1552261*t^2 + 8239800*t^3 + 1504482*t^4 - 
        33731*t^5) + 4*s12^3*t^3*(-162160 + 27022*t + 892070*t^2 - 
        701019*t^3 - 451171*t^4 + 3686*t^5) + 
      s12^4*t^2*(-3924224 + 306932*t - 3611708*t^2 - 5809726*t^3 + 
        356465*t^4 + 1848093*t^5 + 101820*t^6) - 
      s12^7*(313140 + 4148230*t + 9643010*t^2 - 10946920*t^3 - 9378217*t^4 + 
        512696*t^5 + 142561*t^6) - 2*s12^5*t*(1156152 + 1358972*t + 
        7999032*t^2 + 4260172*t^3 - 2251445*t^4 - 888264*t^5 + 207837*t^6 + 
        12022*t^7) - s12^6*(183600 + 3251216*t + 15666144*t^2 + 
        12110700*t^3 - 11883018*t^4 - 2647941*t^5 + 1534080*t^6 + 
        106871*t^7)))*canMINP[1, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/36)*(48*mmH^10*(-1 + s12)*s12*(-1 + t)^2*t*(9*s12^2 - 52*s12*t + 
      9*t^2) + 768*s12^4*t^2*(s12 + t)^4*(4*s12^3 + s12^2*(13 + 7*t) + 
      t*(8 + 8*t + t^2) + s12*(8 + 19*t + 4*t^2)) - 
    8*mmH*s12*t*(s12 + t)^3*(2*(87 - 154*t)*t^7 + 96*s12^7*(2 + 5*t) + 
      4*s12^6*(132 + 827*t + 145*t^2) - s12*t^5*(174 + 220*t + 619*t^2) + 
      s12^5*(384 + 4580*t + 6247*t^2 - 1175*t^3) + 
      s12^4*t*(1920 + 8146*t + 11*t^2 - 188*t^3) + 
      3*s12^3*t^2*(640 + 2318*t - 2493*t^2 + 1022*t^3) + 
      s12^2*t^3*(384 + 702*t - 4753*t^2 + 1668*t^3)) - 
    mmH^9*(-1 + t)*(781*s12^6*(-1 + t) - 149*(-1 + t)*t^5 + 
      s12^4*t*(1993 + 2693*t - 3390*t^2) + s12^5*(781 - 4934*t + 4153*t^2) + 
      2*s12^3*t*(648 + 3249*t - 4642*t^2 - 3647*t^3) + 
      s12*t^3*(1296 + 385*t - 3126*t^2 + 149*t^3) + 
      s12^2*t^2*(-7488 + 5522*t + 7773*t^2 + 2977*t^3)) + 
    4*mmH^2*(s12 + t)^2*(96*s12^9*(-4 + 7*t + 4*t^2) + 
      2*t^8*(416 - 295*t + 154*t^2) - 4*s12^8*(288 - 371*t - 1640*t^2 + 
        163*t^3) + s12^7*(-768 - 568*t + 15003*t^2 + 12646*t^3 - 7233*t^4) + 
      2*s12^6*t*(-1092 + 6878*t + 11018*t^2 + 365*t^3 - 4117*t^4) + 
      s12*t^6*(-832 + 1706*t - 1322*t^2 + 54*t^3 - 795*t^4) - 
      2*s12^2*t^5*(700 - 314*t + 2130*t^2 - 74*t^3 + 1197*t^4) + 
      s12^3*t^4*(912 + 8132*t - 40281*t^2 + 5016*t^3 + 3301*t^4) + 
      s12^5*t^2*(-848 + 34906*t - 9424*t^2 - 9948*t^3 + 6407*t^4) + 
      2*s12^4*t^3*(1024 + 20208*t - 27539*t^2 + 347*t^3 + 6672*t^4)) + 
    mmH^7*(s12^8*(-1123 + 1958*t - 835*t^2) + 
      s12^7*(-8941 + 10905*t + 6767*t^2 - 8539*t^3) + 
      2*t^5*(786 - 1760*t - 1401*t^2 + 2276*t^3 + 377*t^4) - 
      s12^6*(882 + 45023*t - 83216*t^2 + 8793*t^3 + 28730*t^4) + 
      s12^5*(1196 - 2582*t - 30756*t^2 + 60414*t^3 + 6016*t^4 - 37720*t^5) + 
      s12^4*t*(6644 + 52380*t - 179856*t^2 + 42717*t^3 + 113062*t^4 - 
        28783*t^5) + s12^3*t^2*(8760 + 29972*t - 157917*t^2 + 108565*t^3 + 
        65735*t^4 - 22395*t^5) + s12^2*t^3*(10664 + 47926*t - 69023*t^2 + 
        5742*t^3 - 21093*t^4 - 11060*t^5) + 
      2*s12*t^4*(4462 - 7743*t - 15945*t^2 + 19610*t^3 + 3685*t^4 - 
        377*t^5)) + mmH^8*(s12^7*(1991 - 3886*t + 1895*t^2) - 
      3*t^5*(328 - 688*t + 157*t^2 + 203*t^3) + 
      s12^6*(2039 + 5977*t - 19352*t^2 + 11336*t^3) - 
      s12^4*t*(9336 + 7626*t - 56063*t^2 + 35941*t^3 + 2296*t^4) + 
      s12^5*(-2260 + 15675*t - 17491*t^2 - 10431*t^3 + 14507*t^4) + 
      3*s12*t^3*(-288 - 1932*t + 6085*t^2 - 1615*t^3 - 2741*t^4 + 203*t^5) + 
      s12^3*t*(-864 - 8456*t + 16582*t^2 + 40025*t^3 - 53540*t^4 + 397*t^5) + 
      s12^2*t^2*(4992 - 12912*t - 19885*t^2 + 18591*t^3 + 6702*t^4 + 
        8368*t^5)) - 2*mmH^3*(96*s12^11*(-6 + 7*t + t^2) - 
      4*s12^10*(982 - 1060*t - 1163*t^2 + 353*t^3) + 
      s12^9*(-4000 - 11448*t + 39486*t^2 + 3751*t^3 - 11569*t^4) + 
      t^8*(-1664 + 6372*t - 5080*t^2 + 423*t^3 + 487*t^4) + 
      s12^7*t*(-20504 + 28584*t + 37559*t^2 + 30603*t^3 - 22506*t^4 - 
        21739*t^5) + s12^3*t^5*(2136 + 37824*t - 123739*t^2 - 69207*t^3 + 
        44454*t^4 - 1225*t^5) - s12*t^7*(8120 - 24860*t + 25351*t^2 + 
        237*t^3 + 577*t^4 + 666*t^5) - s12^2*t^6*(10688 - 31564*t + 
        42687*t^2 - 1366*t^3 + 1477*t^4 + 3339*t^5) + 
      s12^6*t^2*(-33184 + 119420*t + 35635*t^2 - 193566*t^3 + 88929*t^4 + 
        14035*t^5) + s12^4*t^4*(6896 + 132272*t - 195879*t^2 - 270844*t^3 + 
        159735*t^4 + 17581*t^5) - s12^8*(4368 + 7132*t - 4291*t^2 - 
        87597*t^3 + 22342*t^4 + 27825*t^5) + 
      s12^5*t^3*(-16520 + 195228*t - 84669*t^2 - 370853*t^3 + 204190*t^4 + 
        34143*t^5)) + mmH^5*(36*s12^10*(25 - 42*t + 17*t^2) + 
      s12^9*(3560 - 3054*t - 5304*t^2 + 4990*t^3) + 
      s12^8*(-8482 + 26784*t - 19785*t^2 - 7332*t^3 + 13855*t^4) + 
      t^6*(4128 - 9012*t - 5196*t^2 + 18871*t^3 + 2112*t^4 - 375*t^5) + 
      s12^7*(-2724 - 57476*t + 123285*t^2 - 10047*t^3 - 48859*t^4 + 
        10639*t^5) + s12^5*t*(-288 + 42896*t - 327490*t^2 + 240751*t^3 + 
        347789*t^4 - 285243*t^5 - 44673*t^6) + 
      s12^4*t^2*(-14944 + 84028*t - 568206*t^2 + 433501*t^3 + 484021*t^4 - 
        256405*t^5 - 34355*t^6) + s12^6*(1792 - 9152*t - 118576*t^2 + 
        246809*t^3 + 66595*t^4 - 174531*t^5 - 18845*t^6) + 
      s12^3*t^3*(-21056 + 90556*t - 358680*t^2 + 362547*t^3 + 169787*t^4 - 
        130449*t^5 - 9795*t^6) + s12^2*t^4*(-3264 + 40376*t - 195220*t^2 + 
        114723*t^3 - 6515*t^4 - 31029*t^5 + 269*t^6) + 
      s12*t^5*(9056 - 24488*t - 57954*t^2 + 110545*t^3 + 22853*t^4 - 
        1329*t^5 + 375*t^6)) + mmH^4*(192*s12^11*(-1 + t) - 
      4*s12^10*(1192 - 1793*t + 304*t^2 + 153*t^3) - 
      s12^9*(7172 + 9980*t - 42427*t^2 + 19328*t^3 + 4099*t^4) + 
      t^7*(-7056 + 17752*t - 10666*t^2 - 9744*t^3 + 1763*t^4 + 179*t^5) - 
      s12^8*(824 + 16880*t + 4743*t^2 - 85541*t^3 + 61542*t^4 + 9566*t^5) + 
      s12^7*(-7856 + 16492*t + 13762*t^2 - 107753*t^3 + 107318*t^4 - 
        42843*t^5 - 7768*t^6) + s12^2*t^5*(-5056 + 45016*t + 38882*t^2 - 
        122781*t^3 + 47280*t^4 - 2277*t^5 - 898*t^6) + 
      s12^3*t^4*(38480 - 2140*t + 126246*t^2 - 516443*t^3 + 133790*t^4 + 
        53787*t^5 - 56*t^6) - s12*t^6*(20768 - 64244*t + 35758*t^2 + 
        67715*t^3 - 4531*t^4 + 1823*t^5 + 179*t^6) + 
      s12^6*t*(-23968 + 50232*t + 161998*t^2 - 423039*t^3 + 122872*t^4 + 
        117605*t^5 + 3846*t^6) + s12^4*t^3*(36080 + 70544*t + 389322*t^2 - 
        1092365*t^3 + 167212*t^4 + 194963*t^5 + 5886*t^6) + 
      s12^5*t^2*(-9856 + 77244*t + 465578*t^2 - 955549*t^3 + 143966*t^4 + 
        257727*t^5 + 10758*t^6)) + mmH^6*(-3*s12^9*(265 - 562*t + 297*t^2) + 
      s12^8*(6177 - 14373*t + 11074*t^2 - 3454*t^3) + 
      s12^7*(12476 + 16775*t - 79859*t^2 + 44575*t^3 + 3773*t^4) - 
      2*t^5*(200 + 448*t - 6283*t^2 + 4462*t^3 + 3342*t^4 + 49*t^5) + 
      s12^6*(-1040 + 60754*t - 35510*t^2 - 166341*t^3 + 110907*t^4 + 
        33174*t^5) + 2*s12*t^4*(-600 - 5788*t + 37198*t^2 - 16735*t^3 - 
        28543*t^4 - 85*t^5 + 49*t^6) + s12^2*t^3*(-800 - 58800*t + 
        75830*t^2 + 69592*t^3 - 49807*t^4 + 44183*t^5 + 5866*t^6) + 
      s12^3*t^2*(800 - 62448*t + 122548*t^2 + 121871*t^3 - 336717*t^4 + 
        55467*t^5 + 27051*t^6) + s12^4*t*(1200 - 58560*t + 120802*t^2 + 
        307273*t^3 - 501883*t^4 + 26430*t^5 + 55726*t^6) + 
      s12^5*(400 - 11672*t + 33652*t^2 + 105752*t^3 - 264631*t^4 + 
        90938*t^5 + 61281*t^6)))*canMINP[1, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) - 
 ((I/18)*(2*mmH^13*(-1 + s12)*(9*s12^2*(-1 + t) + s12*(32 - 41*t)*t - 
      7*t^2) + 768*s12^2*t^5*(s12 + t)^3*(2*s12^2*(-1 + t) + 
      t*(4 - 7*t + 2*t^2) + s12*(4 - 9*t + 5*t^2)) + 
    mmH^12*(-54*s12^4*(-1 + t) + t^2*(-275 + 419*t) + 
      s12*t*(229 + 869*t - 1750*t^2) + s12^3*(54 - 226*t + 226*t^2) + 
      s12^2*(-72 - 371*t - 628*t^2 + 1331*t^3)) + 
    4*mmH*s12*t^3*(-96*t^6*(4 - 5*t + 2*t^2) + 64*s12^7*(-28 - t + 29*t^2) + 
      4*s12^6*t*(-1408 - 789*t + 1285*t^2) - 
      2*s12*t^5*(3648 - 6159*t + 1130*t^2 + 240*t^3) + 
      s12^5*t*(-3072 + 3076*t - 12639*t^2 + 1447*t^3) - 
      2*s12^2*t^4*(11328 - 21607*t + 4566*t^2 + 1702*t^3) - 
      3*s12^4*t^2*(5120 - 11966*t + 7058*t^2 + 2413*t^3) - 
      s12^3*t^3*(28032 - 60358*t + 18691*t^2 + 8326*t^3)) + 
    mmH^11*(54*s12^5*(-1 + t) + t^2*(241 - 1160*t - 2778*t^2) - 
      9*s12^4*(28 - 31*t + 9*t^2) + s12^3*(36 + 1976*t + 1884*t^2 - 
        4835*t^3) + s12*t*(-221 - 3260*t + 2388*t^2 + 9348*t^3) + 
      s12^2*(18 + 2191*t + 3281*t^2 + 1783*t^3 - 6570*t^4)) + 
    2*mmH^2*t^2*(-384*t^7*(2 - 3*t + t^2) + 
      2*s12^7*t*(2304 + 41424*t - 23707*t^2 - 8213*t^3) - 
      64*s12^8*(20 - 322*t + 215*t^2 + 87*t^3) + 
      2*s12*t^6*(1860 - 813*t - 310*t^2 + 336*t^3) + 
      2*s12^2*t^5*(28784 - 44005*t - 3354*t^2 + 4904*t^3 + 192*t^4) + 
      2*s12^3*t^4*(72372 - 136803*t - 7614*t^2 + 25838*t^3 + 2126*t^4) - 
      2*s12^6*t*(-4608 + 7988*t - 70194*t^2 + 10260*t^3 + 5269*t^4) + 
      s12^5*t^2*(61440 - 156760*t + 113635*t^2 + 80933*t^3 + 8622*t^4) + 
      s12^4*t^3*(143888 - 324102*t + 26075*t^2 + 109418*t^3 + 12170*t^4)) - 
    mmH^3*t*(-4*t^7*(2364 - 4881*t + 1130*t^2 + 144*t^3) - 
      64*s12^8*(-112 + 88*t - 714*t^2 + 651*t^3 + 87*t^4) + 
      2*s12*t^6*(9332 + 15845*t - 14586*t^2 + 2128*t^3 + 336*t^4) - 
      8*s12^7*t*(-1536 - 18172*t - 10286*t^2 + 20223*t^3 + 2083*t^4) + 
      s12^6*t*(12288 - 53408*t + 429504*t^2 + 157246*t^3 - 148695*t^4 - 
        12511*t^5) + 2*s12^2*t^5*(129404 - 165727*t - 105289*t^2 + 
        28675*t^3 + 5546*t^4 + 48*t^5) + 2*s12^3*t^4*(259280 - 491508*t - 
        239178*t^2 + 148885*t^3 + 39682*t^4 + 1258*t^5) + 
      s12^5*t^2*(122880 - 417632*t + 300972*t^2 + 480877*t^3 + 81677*t^4 + 
        4359*t^5) + s12^4*t^3*(398464 - 999564*t - 271140*t^2 + 599159*t^3 + 
        177127*t^4 + 8194*t^5)) + mmH^10*(-18*s12^6*(-1 + t) + 
      s12^5*(270 + 385*t - 637*t^2) + s12^4*(252 - 1768*t - 2814*t^2 + 
        5909*t^3) + t^2*(1638 + 5098*t + 11788*t^2 + 6989*t^3) + 
      s12*t*(594 + 2167*t + 6982*t^2 - 30564*t^3 - 23050*t^4) + 
      s12^3*(-108 - 11908*t - 17024*t^2 + 10746*t^3 + 22371*t^4) + 
      s12^2*(108 - 4869*t - 15483*t^2 - 26539*t^3 + 3989*t^4 + 16061*t^5)) + 
    mmH^9*(s12^6*(-90 - 1157*t + 1247*t^2) - 
      s12^5*(324 + 5130*t - 4344*t^2 + 515*t^3) + 
      s12^4*(234 + 15260*t + 19521*t^2 - 26473*t^3 - 23603*t^4) - 
      t^2*(-40 + 16368*t + 34365*t^2 + 30843*t^3 + 8824*t^4) + 
      s12^3*(-72 + 28228*t + 79640*t^2 + 47146*t^3 - 94658*t^4 - 48806*t^5) + 
      s12^2*t*(-2054 + 47542*t + 91398*t^2 + 92279*t^3 - 30170*t^4 - 
        22600*t^5) + s12*t*(40 - 10326*t - 13223*t^2 + 22158*t^3 + 
        91675*t^4 + 31424*t^5)) + mmH^7*(224*s12^8*(-1 + t)*t + 
      4*s12^7*t*(-2230 + 1333*t + 841*t^2) - 
      t^4*(-10816 + 140484*t + 110257*t^2 + 17430*t^3 + 634*t^4) + 
      s12^6*(72 - 40566*t + 1047*t^2 + 3025*t^3 + 23466*t^4) + 
      s12^4*t*(25436 + 235064*t + 269861*t^2 - 335233*t^3 - 318261*t^4 - 
        42239*t^5) + s12*t^3*(-23480 - 181998*t + 105*t^2 + 217872*t^3 + 
        109346*t^4 + 10340*t^5) + s12^5*(432 + 1116*t + 3571*t^2 - 
        84945*t^3 - 50629*t^4 + 11464*t^5) + 
      s12^3*t*(-21088 + 80088*t + 683932*t^2 + 597174*t^3 - 348472*t^4 - 
        348708*t^5 - 42711*t^6) + s12^2*t^2*(-55384 + 16858*t + 564456*t^2 + 
        622493*t^3 + 77115*t^4 - 76757*t^5 - 9706*t^6)) - 
    mmH^6*(224*s12^8*t*(-10 + 7*t + 3*t^2) + 
      2*s12^7*t*(-15850 + 4026*t + 2381*t^2 + 7987*t^3) + 
      t^5*(25840 - 181530*t - 73234*t^2 + 4630*t^3 + 1117*t^4) + 
      s12*t^4*(-47376 - 298450*t + 86371*t^2 + 202610*t^3 + 44298*t^4 + 
        1558*t^5) + s12^5*t*(7376 + 55898*t - 62722*t^2 - 356782*t^3 - 
        25339*t^4 + 8089*t^5) + 2*s12^6*(72 - 27836*t - 20688*t^2 - 
        47715*t^3 + 42665*t^4 + 16993*t^5) + 
      s12^4*t*(-23584 + 132340*t + 760166*t^2 + 103418*t^3 - 839210*t^4 - 
        327194*t^5 - 25235*t^6) + s12^3*t^2*(-134224 + 309852*t + 
        1477332*t^2 + 503750*t^3 - 656956*t^4 - 268658*t^5 - 17575*t^6) + 
      s12^2*t^3*(-183856 + 83280*t + 993591*t^2 + 615211*t^3 - 49483*t^4 - 
        49497*t^5 - 2675*t^6)) + 
    mmH^4*t*(-32*s12^8*(-392 + 200*t - 490*t^2 + 653*t^3 + 29*t^4) - 
      2*t^6*(12140 - 35619*t + 2910*t^2 + 1976*t^3 + 48*t^4) + 
      s12^7*(27136 + 22336*t + 173240*t^2 - 94616*t^3 - 83871*t^4 - 
        2785*t^5) + s12*t^5*(35840 + 147486*t - 96307*t^2 - 14323*t^3 + 
        2750*t^4 + 96*t^5) + s12^2*t^4*(366712 - 361228*t - 665003*t^2 + 
        9082*t^3 + 49294*t^4 + 2720*t^5) + 
      s12^6*(3072 + 26848*t + 146592*t^2 + 493300*t^3 - 195223*t^4 - 
        89270*t^5 - 2238*t^6) + s12^3*t^3*(561760 - 1085264*t - 1324248*t^2 + 
        379429*t^3 + 299472*t^4 + 27342*t^5 + 306*t^6) + 
      s12^5*t*(61440 - 258624*t - 46340*t^2 + 847494*t^3 + 205368*t^4 + 
        11845*t^5 + 384*t^6) + s12^4*t^2*(313536 - 902236*t - 921082*t^2 + 
        895259*t^3 + 537165*t^4 + 62106*t^5 + 1071*t^6)) - 
    mmH^5*t*(-32*s12^8*(-252 + 136*t + 7*t^2 + 109*t^3) + 
      s12^7*(48464 + 6144*t + 55360*t^2 - 80524*t^3 - 14180*t^4) + 
      t^5*(-33320 + 145608*t + 18123*t^2 - 9257*t^3 - 606*t^4) + 
      s12^6*(27824 + 64300*t + 255256*t^2 + 57716*t^3 - 168933*t^4 - 
        16111*t^5) + s12*t^4*(51720 + 283154*t - 138423*t^2 - 95038*t^3 - 
        4159*t^4 + 300*t^5) + s12^5*(12288 - 48584*t - 246296*t^2 + 
        582990*t^3 + 401792*t^4 + 4078*t^5 - 517*t^6) + 
      s12^2*t^3*(332080 - 229910*t - 1066398*t^2 - 273604*t^3 + 91585*t^4 + 
        17254*t^5 + 306*t^6) + 2*s12^3*t^2*(183744 - 369112*t - 931246*t^2 + 
        15272*t^3 + 299715*t^4 + 58984*t^5 + 1873*t^6) + 
      s12^4*t*(132736 - 450848*t - 1230102*t^2 + 572674*t^3 + 911637*t^4 + 
        191543*t^5 + 8253*t^6)) + mmH^8*(-897*s12^7*(-1 + t)*t + 
      s12^6*(108 + 12037*t - 6618*t^2 - 4582*t^3) + 
      s12^5*(-216 + 11158*t - 4008*t^2 + 17207*t^3 - 3178*t^4) + 
      t^3*(-1976 + 65274*t + 86240*t^2 + 36669*t^3 + 5421*t^4) + 
      s12*t^2*(4704 + 61970*t + 28263*t^2 - 119174*t^3 - 135589*t^4 - 
        24618*t^5) + s12^4*(-324 - 44006*t - 93025*t^2 + 5781*t^3 + 
        157652*t^4 + 42015*t^5) + s12^3*t*(-8744 - 192784*t - 302043*t^2 + 
        30182*t^3 + 255464*t^4 + 59602*t^5) + 
      s12^2*t*(6680 + 356*t - 204609*t^2 - 328348*t^3 - 142651*t^4 + 
        66870*t^5 + 19197*t^6)))*canMINP[1, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*(mmH - t)^4*
   (s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((I/18)*(61*mmH^6 + mmH^5*(122 - 305*s12 - 172*t) + 
    12*s12*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) - 
    mmH^3*(610*s12^3 + 6*s12*t*(-111 + 68*t) + 12*s12^2*(-61 + 83*t) + 
      t^2*(430 + 279*t)) + mmH^4*(610*s12^2 + 3*t*(-74 + 51*t) + 
      s12*(-488 + 676*t)) + mmH^2*(305*s12^4 + 13*s12*t^2*(68 + 39*t) + 
      3*s12^2*t*(-222 + 119*t) + s12^3*(-488 + 652*t) + 
      t^2*(-24 + 374*t + 165*t^2)) - mmH*(61*s12^5 - 12*t^3*(2 + t) + 
      6*s12^3*t*(-37 + 17*t) + 2*s12^4*(-61 + 80*t) + 
      2*s12^2*t^2*(227 + 114*t) + s12*t^2*(-48 + 410*t + 165*t^2)))*
   canMINP[1, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*
   t^2) - ((I/18)*(-12*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + 
      s12*t*(-1 + 4*t)) - 3*mmH^2*t*(-4*s12^3 + 5*s12^2*t + 4*t^2*(2 + t) + 
      s12*t*(8 + 5*t)) + mmH*(-61*s12^5 + 108*t^4*(2 + t) - 
      2*s12^3*t*(133 + 36*t) + 4*s12^2*t^2*(97 + 68*t) + 
      4*s12*t^3*(187 + 92*t) - s12^4*(122 + 145*t)))*
   canMINP[1, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) + ((I/18)*(61*mmH^6 + mmH^5*(-172*s12 + 61*(2 - 5*t)) + 
    12*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) - 
    mmH^3*(279*s12^3 + 122*t^2*(-6 + 5*t) + 6*s12*t*(-111 + 166*t) + 
      s12^2*(430 + 408*t)) + mmH^4*(153*s12^2 + 122*t*(-4 + 5*t) + 
      s12*(-222 + 676*t)) - mmH*(61*(-2 + t)*t^4 + 3*s12^4*(-4 + 55*t) + 
      2*s12*t^3*(-111 + 80*t) + 2*s12^2*t*(-24 + 227*t + 51*t^2) + 
      s12^3*(-24 + 410*t + 228*t^2)) + mmH^2*(165*s12^4 + 61*t^3*(-8 + 5*t) + 
      2*s12*t^2*(-333 + 326*t) + s12^3*(374 + 507*t) + 
      s12^2*(-24 + 884*t + 357*t^2)))*canMINP[1, 4, {t, s12, mmH}])/
  (mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) - 
 ((2*I)*(-1 + s12)*(mmH^5*s12 + 6*s12^6 + 15*s12^5*t + 2*s12^4*t^2 - 18*t^5 - 
    12*s12*t^4*(3 + 2*t) - s12^3*t^2*(3 + 29*t) - s12^2*t^3*(21 + 47*t) + 
    mmH^4*(t*(-3 + 13*t) + s12*(-3 + 14*t)) - 
    2*mmH^3*(9*s12^3 + s12^2*(-3 + t) + 3*s12*t*(-5 + 4*t) + 
      t^2*(-12 + 19*t)) + mmH*(-27*s12^5 - 40*s12^4*t + 6*(9 - 2*t)*t^4 + 
      2*s12^3*t*(3 + 23*t) + 2*s12*t^3*(48 + 23*t) + 
      4*s12^2*t^2*(12 + 29*t)) + mmH^2*(38*s12^4 + s12^3*(-3 + 13*t) - 
      s12*t^2*(87 + 13*t) + t^3*(-57 + 37*t) - s12^2*t*(33 + 73*t)))*
   canMINP[2, 1, {s12, t, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t*(s12 + t)*
   (-mmH + s12 + t)) - 
 ((2*I)*(6*s12^7 - t^6*(1 + t) + 4*s12^4*t^2*(5 + 6*t) + 3*s12^6*(2 + 9*t) + 
    s12^5*t*(21 + 38*t) + s12*t^4*(3 - 11*t - 15*t^2) - 
    s12^3*t^2*(-3 + 2*t + t^2) + 6*mmH^5*(s12^2 - 4*s12*t + t^2) - 
    s12^2*t^3*(12 + 17*t + 22*t^2) + mmH^4*(-22*s12^3 + 4*s12*t*(3 + 13*t) + 
      s12^2*(-3 + 23*t) - t^2*(3 + 29*t)) + 
    mmH*(-15*s12^6 - s12^4*t*(16 + 31*t) - s12^5*(9 + 40*t) - 
      2*s12^3*t*(3 - 4*t + 12*t^2) + t^4*(-3 + 10*t + 14*t^2) + 
      3*s12*t^3*(2 + 13*t + 22*t^2) + s12^2*t^2*(21 + 26*t + 34*t^2)) + 
    mmH^3*(23*s12^4 + 2*s12^3*(5 + 21*t) + s12^2*(-3 + 10*t - 65*t^2) + 
      4*s12*t*(3 - t + t^2) + t^2*(-3 + 14*t + 52*t^2)) + 
    mmH^2*(2*s12^5 - 4*s12^4*(1 + 7*t) - s12^3*(-3 + 28*t + t^2) + 
      2*s12^2*t*(-3 - 11*t + 12*t^2) - 2*t^3*(-3 + 10*t + 21*t^2) - 
      s12*t^2*(21 + 36*t + 83*t^2)))*canMINP[2, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)*t*(s12 + t)^3) - 
 ((2*I)*(-1 + t)*(20*s12^2*t^5 + 21*s12*t^6 + 6*t^7 - 8*s12^6*(3 + 4*t) - 
    24*s12^5*t*(3 + 4*t) - 2*s12^3*t^3*(12 + 17*t) - s12^4*t^2*(72 + 97*t) + 
    mmH^5*(s12^2 + 11*s12*t + 4*t^2) + mmH^4*(14*s12^3 + 16*s12^2*t - 
      7*s12*t^2 - 3*t^3) + mmH^3*(-47*s12^4 + s12^3*(24 - 72*t) - 
      2*s12*(-12 + t)*t^2 - 21*t^4 + 6*s12^2*t*(8 + t)) + 
    mmH^2*(48*s12^5 + 41*t^5 - 12*s12^2*t^2*(10 + 9*t) + 
      2*s12*t^3*(-12 + 25*t) + s12^4*(-72 + 29*t) - 4*s12^3*t*(42 + 31*t)) + 
    mmH*(-16*s12^6 - 73*s12*t^5 - 27*t^6 + 24*s12^5*(3 + 2*t) + 
      24*s12^3*t^2*(7 + 9*t) + s12^2*t^3*(48 + 17*t) + 
      s12^4*t*(192 + 211*t)))*canMINP[2, 1, {t, s12, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)^3*t*(s12 + t)^2*(-mmH + s12 + t)) - 
 ((I/540)*(90*mmH^12*(29*s12 - 38*t)*(s12 + t)^3 + 
    2*s12^4*t^4*(s12 + t)^3*(9783*s12^4 + 16491*s12^3*t - 6646*s12^2*t^2 - 
      25889*s12*t^3 - 12901*t^4) + mmH^11*(-18927*s12^5 + 
      s12^4*(4086 - 43628*t) + s12^3*(8224 - 14285*t)*t + 
      t^4*(-4034 + 11187*t) + 2*s12*t^3*(-4008 + 18847*t) + 
      s12^2*t^2*(156 + 41315*t)) + 
    mmH^10*(57488*s12^6 + 3*s12^5*(-9218 + 62663*t) + 
      s12^2*t^2*(-2352 + 184*t - 71815*t^2) + 
      s12^3*t*(4652 - 108148*t - 10641*t^2) - 
      2*s12*t^3*(3894 - 32087*t + 2146*t^2) + 
      2*t^4*(-1751 + 13866*t + 2365*t^2) + 
      s12^4*(2718 - 99544*t + 184117*t^2)) + 
    mmH*s12^2*t^2*(13590*s12^11 + 87820*s12^10*t - 2*t^9*(10214 + 8755*t^2) + 
      s12^5*t^4*(-97582 - 588672*t + 28059*t^2) + 
      6*s12^9*(-1690 - 3954*t + 38831*t^2) - 2*s12^4*t^5*
       (60595 + 381854*t + 70897*t^2) + s12^6*t^3*(-126718 - 775360*t + 
        88329*t^2) - s12*t^8*(100746 + 174220*t + 101497*t^2) + 
      2*s12^8*t*(-26317 - 110704*t + 150050*t^2) + 
      s12^7*t^2*(-112586 - 630050*t + 191703*t^2) - 
      s12^2*t^7*(198374 + 705380*t + 242817*t^2) - 
      s12^3*t^6*(198290 + 1049190*t + 290713*t^2)) - 
    mmH^9*(99267*s12^7 + s12^6*(-82416 + 454489*t) + 
      s12^3*t^2*(5908 - 637652*t - 76521*t^2) + 
      42*s12^4*t*(833 - 18297*t + 1300*t^2) + 
      2*t^5*(-8755 + 42577*t + 32284*t^2) + 
      2*s12*t^4*(-29157 + 99160*t + 167825*t^2) + 
      2*s12^5*(6795 - 200158*t + 284474*t^2) + 
      s12^2*t^3*(-56292 - 73912*t + 371255*t^2)) + 
    mmH^2*s12*t*(-10872*s12^12 - 164622*s12^11*t + 
      s12^8*t^2*(113528 - 24246*t - 1896917*t^2) + 
      s12^7*t^3*(430404 + 1502208*t - 1406773*t^2) + 
      s12^6*t^4*(631884 + 4639638*t - 973009*t^2) + 
      s12^5*t^5*(774676 + 8467448*t - 181247*t^2) + 
      8*t^10*(1481 + 1751*t^2) + s12*t^9*(179020 + 153318*t + 208351*t^2) - 
      2*s12^10*(10140 + 39333*t + 387622*t^2) + 
      s12^2*t^8*(667640 + 1784728*t + 827013*t^2) - 
      2*s12^9*t*(18346 + 137585*t + 834390*t^2) + 
      s12^4*t^6*(1074628 + 9523046*t + 1044793*t^2) + 
      s12^3*t^7*(1131840 + 5996696*t + 1444307*t^2)) + 
    mmH^8*(116478*s12^8 + 24*s12^7*(-5845 + 27443*t) + 
      t^6*(-35020 + 150980*t + 96243*t^2) + 
      s12^3*t^3*(-144508 - 1784480*t + 145863*t^2) - 
      2*s12^5*t*(-40545 + 1054512*t + 354287*t^2) + 
      s12^6*(27180 - 868898*t + 870786*t^2) - 
      2*s12^4*t^2*(-17542 + 1336740*t + 936647*t^2) + 
      s12*t^5*(-150166 + 308632*t + 957643*t^2) + 
      s12^2*t^4*(-240828 - 333754*t + 1837495*t^2)) + 
    mmH^3*(-2718*s12^13 + 58830*s12^12*t + 3502*t^13 + 
      5*s12^11*t*(5484 + 143519*t) + s12*t^10*(-69694 + 22540*t - 
        82157*t^2) + 2*s12^5*t^6*(-1272837 - 13295231*t + 72482*t^2) - 
      3*s12^2*t^9*(202244 + 261810*t + 297529*t^2) - 
      2*s12^4*t^7*(1373723 + 9401644*t + 1559073*t^2) + 
      3*s12^8*t^3*(75870 + 680444*t + 1949267*t^2) + 
      2*s12^9*t^2*(190882 + 1153389*t + 2534734*t^2) - 
      s12^3*t^8*(1819630 + 6552350*t + 2707017*t^2) + 
      s12^10*t*(119746 + 640028*t + 2731973*t^2) + 
      s12^6*t^5*(-1688714 - 19679890*t + 4122637*t^2) + 
      s12^7*t^4*(-642302 - 5801174*t + 5609483*t^2)) + 
    mmH^7*(-109435*s12^9 + s12^8*(147030 - 554056*t) + 
      s12*t^6*(156784 - 220104*t - 1305247*t^2) - 
      5*t^7*(-7004 + 33166*t + 6083*t^2) - 
      4*s12^7*(6795 - 300828*t + 137450*t^2) - 
      4*s12^3*t^4*(-80878 - 327478*t + 354371*t^2) - 
      4*s12^2*t^5*(-71765 - 72064*t + 928748*t^2) + 
      2*s12^6*t*(-14352 + 1746992*t + 1297037*t^2) + 
      2*s12^5*t^2*(51898 + 2351280*t + 3707293*t^2) + 
      s12^4*t^3*(263536 + 3232240*t + 5764361*t^2)) + 
    mmH^4*(17972*s12^12 + (7004 - 24697*t)*t^11 - 4*s12^11*(1359 + 31061*t) - 
      2*s12^10*t*(104347 + 762844*t) + 2*s12^6*t^4*(335881 + 8178987*t - 
        6630887*t^2) + 4*s12^5*t^5*(680661 + 8501673*t - 1753694*t^2) + 
      s12*t^9*(159704 - 104992*t + 246801*t^2) + 
      2*s12^4*t^6*(1781193 + 14806413*t + 1072493*t^2) - 
      4*s12^9*t*(72182 + 541071*t + 1270316*t^2) + 
      s12^2*t^8*(1035326 + 1629292*t + 2182247*t^2) - 
      2*s12^8*t^2*(491305 + 2945305*t + 4633333*t^2) + 
      s12^3*t^7*(2634298 + 12042990*t + 4873659*t^2) - 
      2*s12^7*t^3*(470527 + 1133589*t + 6313970*t^2)) + 
    mmH^6*(86892*s12^10 + s12^9*(-94566 + 201925*t) + 
      4*s12^4*t^4*(20607 + 1454924*t - 1768154*t^2) + 
      s12^8*(13590 - 1106672*t - 584835*t^2) - 
      2*t^8*(8755 - 55942*t + 27076*t^2) + 
      2*s12*t^7*(-763 - 12547*t + 526761*t^2) + 
      2*s12^3*t^5*(221343 + 2195839*t + 1867008*t^2) + 
      2*s12^2*t^6*(106083 + 322816*t + 2241400*t^2) - 
      s12^7*t*(179254 + 4315214*t + 4576931*t^2) - 
      2*s12^5*t^3*(309201 + 268758*t + 8020640*t^2) - 
      s12^6*t^2*(647170 + 6051252*t + 12478053*t^2)) + 
    mmH^5*(-51093*s12^11 + s12^10*(34404 + 75503*t) + 
      2*t^9*(1751 - 21291*t + 30795*t^2) - 
      4*s12*t^8*(39369 - 40295*t + 143668*t^2) + 
      2*s12^9*(-1359 + 322268*t + 812260*t^2) + 
      2*s12^4*t^5*(-1063803 - 11593682*t + 1432360*t^2) - 
      2*s12^3*t^6*(1000998 + 5777993*t + 2705279*t^2) + 
      2*s12^8*t*(173232 + 1936347*t + 2879861*t^2) - 
      s12^2*t^7*(899524 + 1671566*t + 3681619*t^2) + 
      2*s12^5*t^4*(-287891 - 9064372*t + 7925443*t^2) + 
      2*s12^6*t^3*(551710 - 304761*t + 9436186*t^2) + 
      s12^7*t^2*(1164228 + 7275078*t + 12530773*t^2)))*
   canMINP[2, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/540)*(-4*s12^4*t^4*(s12 + t)^4*(3171*s12^4 + 7605*s12^3*t - 
      1790*s12^2*t^2 - 475*s12*t^3 - 305*t^4) + 
    2*mmH^12*(427*s12^5 + 8469*s12^4*t + 2*s12^2*(4080 - 11209*t)*t^2 - 
      427*t^5 + 3*s12*t^3*(-680 + 1969*t) - 10*s12^3*t*(204 + 2071*t)) + 
    mmH^11*(-4267*s12^6 + 3*t^5*(2364 + 205*t) + s12^4*t*(69052 + 17715*t) - 
      s12^5*(468 + 128503*t) + s12*t^3*(-2040 + 94452*t - 118681*t^2) + 
      3*s12^2*t^2*(2720 - 58432*t + 9731*t^2) + 
      8*s12^3*t*(-255 - 24142*t + 36305*t^2)) - 2*mmH*s12^2*t^2*(s12 + t)^2*
     (5880*s12^10 + 25833*s12^9*t + s12^2*t^6*(2196 + 2177*t - 12123*t^2) + 
      2*s12*t^7*(549 + 610*t - 3461*t^2) + 122*t^8*(2 - 5*t^2) + 
      2*s12^3*t^5*(2588 - 4901*t + 13494*t^2) + 
      2*s12^6*t^2*(-3585 - 80765*t + 40827*t^2) + 
      s12^8*(-1812 - 1356*t + 44293*t^2) + 
      s12^7*t*(-6586 - 53403*t + 48581*t^2) + 
      s12^4*t^4*(-3714 + 58057*t + 108432*t^2) + 
      s12^5*t^3*(880 - 40667*t + 140886*t^2)) + 
    mmH^10*(2811*s12^7 + 6*s12^6*(571 + 65604*t) + 
      t^5*(244 - 47002*t + 12977*t^2) + 4*s12^5*(-588 - 81583*t + 
        218124*t^2) + 2*s12*t^4*(7000 - 274194*t + 251661*t^2) + 
      s12^4*t*(5428 + 519826*t + 387965*t^2) + 
      s12^3*t^2*(-51424 + 1675888*t + 522459*t^2) + 
      2*s12^2*t^3*(-22724 + 113499*t + 553261*t^2)) + 
    mmH^9*(25818*s12^8 - s12^7*(14814 + 609511*t) + 
      s12^3*t^3*(342808 - 4348534*t - 7346577*t^2) + 
      s12^5*t*(16788 - 91708*t - 5764427*t^2) + 
      s12^6*(11760 + 731308*t - 3243250*t^2) + 
      2*s12^2*t^4*(47076 + 712916*t - 2370317*t^2) + 
      s12*t^5*(-39052 + 1521392*t - 1162445*t^2) - 
      2*t^6*(610 - 64559*t + 21104*t^2) - 2*s12^4*t^2*(-83446 + 2609961*t + 
        3441343*t^2)) + mmH^8*(-84042*s12^9 + 6*s12^8*(6510 + 77191*t) + 
      4*t^7*(610 - 47195*t + 13721*t^2) + 2*s12*t^6*(30490 - 1196274*t + 
        785561*t^2) + s12^7*(-23520 - 869296*t + 5516985*t^2) + 
      4*s12^4*t^3*(-235284 + 3701876*t + 7277879*t^2) + 
      s12^2*t^5*(-50860 - 5538644*t + 9182887*t^2) + 
      2*s12^5*t^2*(-158974 + 3673094*t + 13089813*t^2) + 
      s12^6*t*(-78924 - 1653540*t + 16381087*t^2) + 
      s12^3*t^4*(-787992 + 3234376*t + 22009829*t^2)) + 
    mmH^3*(2352*s12^14 - 52066*s12^13*t - 244*t^14 - 
      2*s12^12*t*(6828 + 317903*t) + s12^6*t^6*(308344 - 8515400*t - 
        25036555*t^2) + s12^5*t^7*(-28232 + 336992*t - 12215311*t^2) + 
      s12^4*t^8*(-182000 + 2894464*t - 2674685*t^2) + 
      4*s12*t^11*(1403 + 610*t + 4284*t^2) + 4*s12^2*t^10*
       (5185 + 26149*t + 44011*t^2) + s12^3*t^9*(-26244 + 981880*t + 
        187067*t^2) - s12^11*t*(44812 + 274760*t + 2717883*t^2) - 
      s12^10*t^2*(207228 + 876404*t + 7112191*t^2) - 
      4*s12^7*t^5*(-14270 + 2681218*t + 7601965*t^2) - 
      s12^9*t^3*(388220 + 1260192*t + 14614003*t^2) - 
      s12^8*t^4*(352432 + 4532112*t + 24521835*t^2)) + 
    mmH^7*(125641*s12^10 - s12^9*(60240 + 95311*t) + 
      s12^2*t^6*(-91336 + 8733560*t - 9909899*t^2) + 
      4*s12^7*t*(23892 + 715654*t - 6009567*t^2) + 
      s12^8*(23520 + 490212*t - 5557995*t^2) + 
      s12*t^7*(-56320 + 2257076*t - 1220995*t^2) + 
      t^8*(-2440 + 155760*t - 30941*t^2) - 8*s12^3*t^5*
       (-98872 - 588870*t + 4149703*t^2) - 6*s12^6*t^2*
       (-44860 + 746168*t + 8403957*t^2) - 4*s12^4*t^4*
       (-466226 + 4800903*t + 14841922*t^2) - 
      2*s12^5*t^3*(-580072 + 12035750*t + 33306213*t^2)) + 
    mmH^6*(-109673*s12^11 + s12^10*(52938 - 54052*t) + 
      t^9*(1220 - 69682*t + 2185*t^2) + 2*s12*t^8*(11878 - 637866*t + 
        229087*t^2) + 4*s12^9*(-2940 + 1211*t + 994234*t^2) + 
      2*s12^2*t^7*(72208 - 3743833*t + 2998880*t^2) + 
      4*s12^3*t^6*(-68276 - 2990561*t + 7114059*t^2) + 
      2*s12^8*t*(1724 - 899829*t + 10962912*t^2) + 
      3*s12^4*t^5*(-586988 + 3293180*t + 22759491*t^2) + 
      4*s12^5*t^4*(-446745 + 8920396*t + 24477714*t^2) + 
      2*s12^6*t^3*(-147404 + 11150456*t + 46018401*t^2) + 
      s12^7*t^2*(141400 + 525852*t + 57494463*t^2)) + 
    mmH^4*(-17518*s12^13 - 8*t^12*(61 + 99*t) + 8*s12^12*(588 + 12287*t) + 
      s12^11*t*(84016 + 1502073*t) - 4*s12*t^10*(3172 + 15581*t + 
        16088*t^2) - s12^2*t^9*(24716 + 933908*t + 101081*t^2) + 
      4*s12^3*t^8*(27926 - 1197095*t + 709391*t^2) + 
      8*s12^10*t*(13468 + 72524*t + 873809*t^2) + 
      4*s12^4*t^7*(10238 - 1638796*t + 4240147*t^2) + 
      2*s12^9*t^2*(256034 + 606546*t + 10241269*t^2) + 
      2*s12^8*t^3*(498824 + 2551760*t + 21498099*t^2) + 
      2*s12^5*t^6*(-341974 + 4113436*t + 22024347*t^2) + 
      s12^7*t^4*(679264 + 18895716*t + 64425241*t^2) + 
      s12^6*t^5*(-515228 + 25394636*t + 66270559*t^2)) + 
    mmH^5*(58024*s12^12 - s12^11*(24606 + 41969*t) + 
      s12^5*t^5*(1553816 - 26565644*t - 85675225*t^2) + 
      2*s12^4*t^6*(380862 + 1621458*t - 22899439*t^2) + 
      2*t^10*(-122 + 6991*t + 2189*t^2) + s12*t^9*(6728 + 407712*t + 
        5881*t^2) - 4*s12^2*t^8*(13045 - 907967*t + 416137*t^2) - 
      4*s12^10*(-588 + 41517*t + 635186*t^2) - 
      4*s12^9*t*(27612 + 1705*t + 3504588*t^2) - 
      2*s12^3*t^7*(54416 - 5374755*t + 6782517*t^2) - 
      2*s12^8*t^2*(274548 + 97649*t + 20895624*t^2) - 
      4*s12^6*t^4*(-67761 + 8724122*t + 25207818*t^2) - 
      s12^7*t^3*(858704 + 12929240*t + 79269589*t^2)) + 
    2*mmH^2*s12*t*(4704*s12^13 + 72385*s12^12*t + 
      s12^3*t^8*(32172 - 202413*t - 51206*t^2) - 
      2*s12*t^10*(610 + 915*t + 8157*t^2) - 4*s12^2*t^9*
       (-915 + 6725*t + 21153*t^2) + s12^11*(3624 + 20334*t + 341582*t^2) + 
      2*s12^10*t*(6098 + 46069*t + 423363*t^2) + 
      3*s12^9*t^2*(1556 - 4399*t + 506182*t^2) + 
      s12^4*t^7*(55022 - 275610*t + 687503*t^2) + 
      2*s12^8*t^3*(-10433 - 130557*t + 1264446*t^2) + 
      2*s12^6*t^5*(-23458 + 592707*t + 1913801*t^2) + 
      s12^5*t^6*(1416 + 542179*t + 2378792*t^2) + 
      s12^7*t^4*(-38052 + 368855*t + 3701904*t^2) - 488*(t^11 + t^13)))*
   canMINP[2, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) - 
 ((I/1080)*(mmH^12*(8663*s12 - 10283*t)*(s12 + t)^3 - 
    2*s12^4*t^4*(s12 + t)^3*(26493*s12^4 + 50377*s12^3*t + 2778*s12^2*t^2 - 
      15823*s12*t^3 - 5283*t^4) + mmH^11*(-71181*s12^5 + 
      12*s12^2*t^2*(296 + 12725*t) + 2*t^4*(1350 + 24343*t) - 
      3*s12^3*t*(616 + 28223*t) + 2*s12*t^3*(3292 + 84727*t) - 
      2*s12^4*(758 + 93891*t)) + mmH*s12^2*t^2*(130*s12^11 + 754*s12^10*t - 
      2*s12^4*t^5*(73275 + 330018*t + 1784*t^2) + 2*t^9*(26 + 2765*t^2) - 
      4*s12^9*(21387 + 140619*t + 3550*t^2) + 
      11*s12*t^8*(26 - 388*t + 5565*t^2) - 2*s12^8*t*(216505 + 1291949*t + 
        35975*t^2) - s12^7*t^2*(897718 + 4670474*t + 118971*t^2) + 
      s12^2*t^7*(-430 - 84404*t + 194563*t^2) - 
      s12^6*t^3*(961166 + 4207270*t + 197165*t^2) + 
      s12^3*t^6*(-13078 - 264032*t + 210047*t^2) - 
      s12^5*t^4*(545046 + 2034358*t + 210057*t^2)) + 
    mmH^10*(225921*s12^6 + s12^5*(23338 + 812468*t) + 
      s12^2*t^2*(3396 - 211038*t - 609415*t^2) + 
      2*s12^3*t*(592 - 46371*t + 1226*t^2) - 
      16*s12*t^3*(-209 + 9403*t + 21221*t^2) - 
      2*t^4*(-553 + 18959*t + 28324*t^2) + 
      s12^4*(26 + 29104*t + 845806*t^2)) + 
    mmH^2*s12*t*(-104*s12^12 - 1560*s12^11*t + 
      s12^8*t^2*(2724424 + 20159294*t - 2318761*t^2) + 
      s12^7*t^3*(5079032 + 33527148*t - 1813047*t^2) + 
      s12^3*t^7*(58336 - 556694*t - 677849*t^2) + 
      2*s12^9*t*(315134 + 2745565*t - 607353*t^2) + 
      s12^2*t^8*(3592 - 185156*t - 462179*t^2) + 
      s12*t^9*(156 - 24906*t - 95449*t^2) + 8*t^10*(13 - 553*t^2) - 
      6*s12^10*(-3548 - 63521*t + 43717*t^2) + 
      s12^4*t^6*(627944 + 1380796*t + 121201*t^2) + 
      s12^6*t^4*(4921368 + 28667320*t + 295081*t^2) + 
      s12^5*t^5*(2530928 + 11966702*t + 1101403*t^2)) - 
    mmH^3*(26*s12^13 - 624*s12^12*t + 1106*t^13 - 
      s12^11*t*(105868 + 278777*t) + s12^9*t^2*(1984996 + 19755410*t - 
        9926255*t^2) + 2*s12^8*t^3*(3627479 + 30050565*t - 7795859*t^2) + 
      2*s12^7*t^4*(5986831 + 42865671*t - 5179672*t^2) + 
      2*s12^10*t*(66499 + 973542*t - 1456016*t^2) + 
      s12^2*t^9*(8404 - 406718*t - 263677*t^2) + 
      s12^3*t^8*(106126 - 2114210*t - 214415*t^2) + 
      s12*t^10*(598 - 21132*t - 32315*t^2) + 2*s12^6*t^5*
       (5165365 + 30782057*t + 200389*t^2) + 
      s12^4*t^7*(1062718 - 1338986*t + 1890679*t^2) + 
      2*s12^5*t^6*(2362213 + 9310541*t + 2167796*t^2)) - 
    mmH^9*(365147*s12^7 + 2*s12^6*(46949 + 883789*t) + 
      s12^2*t^3*(14884 - 1740992*t - 279187*t^2) + 
      2*t^5*(2765 - 75651*t + 41767*t^2) + 
      2*s12*t^4*(7989 - 411777*t + 128305*t^2) - 
      2*s12^3*t^2*(-2042 + 856763*t + 284622*t^2) + 
      s12^4*t*(-222 - 647884*t + 1029227*t^2) + 
      s12^5*(130 + 90800*t + 2548639*t^2)) + 
    mmH^8*(321871*s12^8 + 8*s12^7*(21560 + 268903*t) + 
      s12^4*t^2*(73604 - 4875772*t - 2721225*t^2) + 
      s12^5*t*(19178 - 1847064*t - 531695*t^2) + 
      4*t^6*(2765 - 70560*t + 71074*t^2) + 4*s12^3*t^3*
       (29851 - 1655116*t + 156613*t^2) + s12*t^5*(50810 - 2041560*t + 
        1923731*t^2) + s12^6*(260 - 23982*t + 3126413*t^2) + 
      s12^2*t^4*(104468 - 5154614*t + 3437237*t^2)) - 
    mmH^5*(481*s12^11 + 18*s12^10*(861 + 4355*t) + 
      s12^8*t*(495128 + 3298512*t - 21488945*t^2) + 
      4*s12^7*t^2*(877227 + 8322227*t - 12151991*t^2) + 
      4*s12^6*t^3*(2224591 + 18089522*t - 11902713*t^2) + 
      2*s12^5*t^4*(5439383 + 32641829*t - 6026677*t^2) + 
      s12^9*(26 - 1174284*t - 3431557*t^2) + 
      2*t^9*(553 - 17739*t + 12771*t^2) + 2*s12*t^8*(19016 - 494915*t + 
        358264*t^2) + s12^2*t^7*(393692 - 5586218*t + 5271583*t^2) + 
      2*s12^3*t^6*(1153046 - 3534554*t + 7667695*t^2) + 
      2*s12^4*t^5*(3471767 + 9644471*t + 7841903*t^2)) + 
    mmH^6*(28451*s12^10 + s12^9*(79786 + 541060*t) + 
      s12^6*t^2*(2077442 + 13181102*t - 40949921*t^2) + 
      2*s12^7*t*(192847 + 34924*t - 10731647*t^2) + 
      2*t^8*(2765 - 73455*t + 70182*t^2) + 2*s12*t^7*(44591 - 1087386*t + 
        1098131*t^2) - 2*s12^8*(-65 + 614224*t + 1520657*t^2) + 
      2*s12^4*t^4*(2194032 + 4638475*t + 1992938*t^2) - 
      6*s12^5*t^3*(-718063 - 3847017*t + 4720639*t^2) + 
      2*s12^2*t^6*(311641 - 4095527*t + 5098868*t^2) + 
      2*s12^3*t^5*(1155597 - 4082662*t + 8914659*t^2)) - 
    mmH^7*(148253*s12^9 + 2*s12^8*(82320 + 742717*t) + 
      s12^5*t^2*(640484 - 2873700*t - 17112407*t^2) + 
      s12^4*t^3*(1082368 - 5703160*t - 5846097*t^2) + 
      4*t^7*(2765 - 69950*t + 74538*t^2) + 
      4*s12^7*(65 - 148060*t + 106551*t^2) - 
      4*s12^6*t*(-37634 + 554534*t + 2516177*t^2) + 
      s12*t^6*(94712 - 2761972*t + 3011959*t^2) + 
      s12^3*t^4*(916720 - 9911096*t + 8583083*t^2) + 
      s12^2*t^5*(408212 - 8102552*t + 9184311*t^2)) + 
    mmH^4*(182*s12^12 - 26*s12^11*(2 + 69*t) + t^11*(-2212 + 1919*t) - 
      s12^10*t*(556418 + 1575437*t) + s12^7*t^3*(10528034 + 91179078*t - 
        38948911*t^2) + 2*s12^8*t^2*(1719655 + 17713781*t - 15432787*t^2) + 
      s12^9*t*(351096 + 3864856*t - 11312887*t^2) + 
      3*s12*t^9*(1960 - 78764*t + 9827*t^2) + 
      s12^2*t^8*(93838 - 2258420*t + 829551*t^2) + 
      4*s12^5*t^5*(2841411 + 14702969*t + 1375366*t^2) + 
      s12^3*t^7*(897362 - 5738138*t + 5146519*t^2) - 
      2*s12^6*t^4*(-7555165 - 53799329*t + 9503726*t^2) + 
      s12^4*t^6*(4504538 + 7672158*t + 11309563*t^2)))*
   canMINP[2, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/108)*(3*mmH^14*(-1 + s12)*(-1 + t)*(-175*t^2 + 16*s12^2*(-29 + 20*t) + 
      5*s12*t*(-99 + 35*t)) - 1728*s12^5*t^2*(s12 + t)^3*
     (8*s12^4 - t^3 + s12^3*(-30 + 22*t) + s12*t*(16 - 12*t + t^2) + 
      s12^2*(16 - 41*t + 11*t^2)) + 16*mmH*s12^4*t*
     (-1774*t^7 + 216*s12^8*(2 + 7*t) + 2*s12*t^5*(3024 - 4847*t + 220*t^2) + 
      s12^7*(-972 + 4955*t + 8113*t^2) + s12^2*t^4*(31104 - 33457*t + 
        1502*t^2 + 1334*t^3) + 3*s12^5*t*(5184 - 29153*t + 15097*t^2 + 
        3972*t^3) + 2*s12^4*t^2*(23760 - 61111*t + 18332*t^2 + 4080*t^3) + 
      s12^3*t^3*(57888 - 84653*t + 11213*t^2 + 5084*t^3) + 
      s12^6*(864 - 25325*t + 23301*t^2 + 14107*t^3)) - 
    mmH^13*(9*s12^4*(1249 - 2042*t + 793*t^2) + 
      t^2*(-3728 + 4387*t + 1871*t^2) + s12*t*(-10841 + 11511*t + 1486*t^2 - 
        3742*t^3) + s12^3*(1248 + 11792*t - 21567*t^2 + 7663*t^3) + 
      s12^2*(-9705 + 13917*t + 7373*t^2 - 13536*t^3 + 1871*t^4)) - 
    8*mmH^2*s12^3*(-11364*t^8 + 216*s12^9*(-4 + 9*t + 9*t^2) - 
      4*s12*t^6*(-4344 + 13412*t + 715*t^2) + 
      s12^8*(2592 - 229*t + 31483*t^2 + 9138*t^3) + 
      s12^2*t^5*(111968 - 118851*t - 24340*t^2 + 10168*t^3) + 
      s12^6*t*(4176 - 155951*t + 69608*t^2 + 179945*t^3 - 3276*t^4) + 
      s12^3*t^4*(237216 - 257995*t - 43539*t^2 + 36932*t^3 + 4056*t^4) + 
      s12^5*t^2*(82512 - 412025*t + 122878*t^2 + 118176*t^3 + 4108*t^4) + 
      s12^7*(-1728 - 6639*t + 13413*t^2 + 122493*t^3 + 7166*t^4) + 
      s12^4*t^3*(219232 - 443165*t + 35314*t^2 + 59218*t^3 + 11412*t^4)) + 
    mmH^12*(9*s12^5*(4447 - 6998*t + 2551*t^2) + 
      t^2*(-11033 + 18082*t + 17576*t^2 + 1373*t^3) + 
      s12^4*(62463 - 46268*t - 60900*t^2 + 36497*t^3) - 
      2*s12*t*(12467 + 2204*t - 23415*t^2 + 7638*t^3 + 1373*t^4) + 
      s12^3*(-44533 + 139013*t - 88706*t^2 - 31377*t^3 + 17805*t^4) + 
      s12^2*(-16061 - 51195*t + 140740*t^2 - 69334*t^3 - 20105*t^4 + 
        1373*t^5)) + 4*mmH^3*s12^2*(6744*t^8 + 
      216*s12^10*(-10 + 14*t + 5*t^2) - 4*s12*t^6*(-8832 + 5922*t + 
        23567*t^2) + s12^9*(-11422 + 22791*t + 46399*t^2 + 3576*t^3) + 
      4*s12^2*t^5*(57944 - 26438*t - 96542*t^2 + 13121*t^3) + 
      s12^8*(22358 - 44309*t + 303777*t^2 + 139813*t^3 - 8604*t^4) + 
      s12^3*t^4*(445280 - 252480*t - 622361*t^2 + 180168*t^3 + 30336*t^4) + 
      s12^4*t^3*(320064 - 600796*t - 383759*t^2 + 238167*t^3 + 97872*t^4 + 
        4704*t^5) - s12^6*t*(62096 + 536122*t - 22623*t^2 - 1048592*t^3 + 
        28288*t^4 + 5316*t^5) + s12^5*t^2*(35344 - 877336*t + 59979*t^2 + 
        509952*t^3 + 42010*t^4 + 11292*t^5) - 
      s12^7*(26208 + 42896*t + 60433*t^2 - 888286*t^3 - 97063*t^4 + 
        23004*t^5)) - mmH^11*(3*s12^6*(27487 - 41366*t + 13879*t^2) + 
      s12^5*(283972 - 323661*t - 84459*t^2 + 90020*t^3) + 
      t^2*(-18458 + 26502*t + 75244*t^2 + 12275*t^3 - 1857*t^4) + 
      s12^4*(11461 + 372936*t - 576457*t^2 + 50126*t^3 + 64696*t^4) + 
      s12*t*(-27536 - 75737*t + 184970*t^2 + 28429*t^3 - 16788*t^4 + 
        3714*t^5) + s12^3*(-101824 + 72636*t + 364216*t^2 - 438764*t^3 + 
        26023*t^4 + 9701*t^5) - s12^2*(3894 + 202643*t - 230964*t^2 - 
        78736*t^3 + 194474*t^4 + 5188*t^5 + 1857*t^6)) - 
    2*mmH^4*s12*(6448*t^8 + 216*s12^11*(-8 + 9*t + t^2) - 
      8*s12*t^6*(-8928 - 18314*t + 725*t^2) + 
      s12^10*(-39422 + 51777*t + 25675*t^2 - 230*t^3) - 
      4*s12^2*t^5*(-104192 - 95187*t + 166966*t^2 + 57907*t^3) + 
      s12^9*(-102310 + 119363*t + 509381*t^2 + 29541*t^3 - 9548*t^4) + 
      2*s12^3*t^4*(253024 + 231618*t - 896335*t^2 - 262976*t^3 + 97102*t^4) + 
      s12^8*(34684 - 442829*t + 1738468*t^2 + 1088704*t^3 - 143609*t^4 - 
        17676*t^5) + s12^4*t^3*(-457984 + 199611*t - 1569076*t^2 - 
        368467*t^3 + 680864*t^4 + 34470*t^5) + 
      s12^5*t^2*(-1096256 - 652274*t - 304955*t^2 + 918383*t^3 + 550641*t^4 + 
        98570*t^5 + 2306*t^6) + s12^6*t*(-634592 - 1321730*t - 313475*t^2 + 
        3624141*t^3 + 30198*t^4 - 47380*t^5 + 4904*t^6) - 
      s12^7*(157024 + 400209*t + 684328*t^2 - 3991289*t^3 - 677928*t^4 + 
        263868*t^5 + 5976*t^6)) - mmH^7*(27*s12^10*(749 - 866*t + 117*t^2) - 
      8*t^5*(13616 - 1279*t + 6142*t^2 + 2375*t^3) + 
      s12^9*(434688 - 532083*t - 13805*t^2 + 29552*t^3) + 
      4*s12*t^4*(-180448 + 46726*t - 87358*t^2 - 45302*t^3 + 4523*t^4) + 
      s12^8*(1825687 - 1747616*t - 1840275*t^2 + 469978*t^3 + 70768*t^4) + 
      4*s12^2*t^3*(-200704 + 263029*t - 76062*t^2 - 61931*t^3 + 123829*t^4 + 
        9665*t^5) + s12^7*(1638556 + 1816556*t - 8301042*t^2 - 873950*t^3 + 
        1042467*t^4 + 68049*t^5) + 2*s12^3*t^2*(346400 + 701244*t + 
        233067*t^2 - 446862*t^3 + 897483*t^4 + 44048*t^5 - 15042*t^6) + 
      s12^6*(649614 + 4022571*t - 2709308*t^2 - 9660820*t^3 + 1298296*t^4 + 
        623620*t^5 + 10227*t^6) + s12^5*(72064 + 2187424*t + 3545387*t^2 - 
        5498300*t^3 - 3884829*t^4 + 493006*t^5 - 298244*t^6 - 19376*t^7) + 
      s12^4*t*(954816 + 1365974*t + 1524254*t^2 - 3811734*t^3 + 570957*t^4 - 
        547073*t^5 - 308180*t^6 - 7668*t^7)) + 
    mmH^5*s12*(432*s12^11*(-1 + t) + 16*t^6*(6240 + 5432*t + 3227*t^2) + 
      s12^10*(-34210 + 39125*t + 3590*t^2 - 297*t^3) - 
      8*s12*t^5*(-94112 - 77913*t - 42986*t^2 + 18225*t^3) + 
      s12^9*(-362550 + 436939*t + 279810*t^2 - 29334*t^3 - 2431*t^4) - 
      4*s12^2*t^4*(-266048 - 248082*t + 113461*t^2 + 557190*t^3 + 
        45337*t^4) + s12^8*(-669806 + 242807*t + 3247244*t^2 + 129463*t^3 - 
        157982*t^4 - 4032*t^5) + 2*s12^3*t^3*(-863424 + 356977*t - 
        422842*t^2 - 2075412*t^3 + 287198*t^4 + 129529*t^5) - 
      s12^7*(263986 + 2451535*t - 6087314*t^2 - 5451577*t^3 + 942836*t^4 + 
        215048*t^5 + 1580*t^6) + s12^4*t^2*(-4063040 - 49536*t + 331225*t^2 - 
        970488*t^3 + 1485985*t^4 + 849098*t^5 + 16080*t^6) + 
      s12^5*t*(-2397376 - 2888624*t - 649448*t^2 + 7440001*t^3 + 760271*t^4 + 
        341562*t^5 + 38882*t^6 + 378*t^7) + 
      s12^6*(-472320 - 2167104*t - 3126546*t^2 + 11455325*t^3 + 3122323*t^4 - 
        1159647*t^5 - 65903*t^6 + 696*t^7)) + 
    mmH^6*(27*s12^11*(163 - 174*t + 11*t^2) - 48*t^6*(592 - 18*t + 305*t^2) - 
      8*s12*t^5*(55840 + 10028*t + 37538*t^2 + 2863*t^3) + 
      s12^10*(158307 - 187041*t - 10984*t^2 + 5590*t^3) + 
      s12^9*(1021041 - 1113760*t - 891809*t^2 + 174843*t^3 + 19907*t^4) + 
      4*s12^2*t^4*(-317696 + 17808*t - 282999*t^2 + 81834*t^3 + 34535*t^4) - 
      4*s12^3*t^3*(-59840 - 230569*t + 360197*t^2 - 629871*t^3 - 295105*t^4 + 
        6228*t^5) + s12^8*(1373451 + 418543*t - 6481394*t^2 - 347996*t^3 + 
        552764*t^4 + 25360*t^5) + s12^4*t^2*(2976512 + 1055188*t - 
        1260501*t^2 + 1361858*t^3 + 1040343*t^4 - 861026*t^5 - 74548*t^6) + 
      s12^7*(677956 + 4111932*t - 6190540*t^2 - 8947144*t^3 + 1497043*t^4 + 
        537756*t^5 + 10099*t^6) + s12^6*(352320 + 3053794*t + 4239480*t^2 - 
        10364909*t^3 - 4245976*t^4 + 1021346*t^5 + 1301*t^6 - 1782*t^7) - 
      s12^5*t*(-2236992 - 2605390*t - 566808*t^2 + 5360569*t^3 + 172678*t^4 + 
        1184991*t^5 + 220276*t^6 + 1136*t^7)) + 
    mmH^10*(9*s12^7*(12043 - 17198*t + 5155*t^2) + 
      s12^6*(640965 - 799840*t - 57170*t^2 + 134397*t^3) + 
      s12^5*(483555 + 272305*t - 1556438*t^2 + 335883*t^3 + 131601*t^4) - 
      t^2*(14208 + 32884*t - 130911*t^2 - 59130*t^3 + 16025*t^4 + 2974*t^5) + 
      s12^4*(-178099 + 867145*t - 242123*t^2 - 1127047*t^3 + 318706*t^4 + 
        27234*t^5) + s12*t*(-23488 - 141930*t + 303064*t^2 + 342239*t^3 - 
        48170*t^4 + 19005*t^5 + 5948*t^6) - 
      s12^3*(24364 + 492388*t - 1194580*t^2 + 580980*t^3 + 516045*t^4 - 
        48128*t^5 + 12897*t^6) - s12^2*(9280 + 164258*t + 140066*t^2 - 
        723875*t^3 + 418340*t^4 + 83496*t^5 - 9917*t^6 + 2974*t^7)) + 
    mmH^9*(-9*s12^8*(10483 - 14078*t + 3595*t^2) + 
      s12^7*(-872154 + 1109531*t + 15427*t^2 - 128820*t^3) + 
      s12^6*(-1402199 + 573818*t + 2472271*t^2 - 663714*t^3 - 169226*t^4) + 
      2*t^3*(40256 + 945*t - 59164*t^2 + 17752*t^3 + 11828*t^4 + 545*t^5) - 
      s12^5*(154590 + 2209252*t - 2914245*t^2 - 1620957*t^3 + 832134*t^4 + 
        60282*t^5) + s12*t^2*(136512 + 50088*t - 814991*t^2 - 26676*t^3 + 
        40941*t^4 - 35050*t^5 - 2180*t^6) + 
      s12^4*(-3342 + 39099*t - 2281150*t^2 + 3008578*t^3 + 359937*t^4 - 
        165736*t^5 + 35246*t^6) + s12^2*t*(105152 + 322788*t - 1200912*t^2 - 
        150747*t^3 + 368849*t^4 - 162172*t^5 - 4838*t^6 + 1090*t^7) + 
      s12^3*(49152 + 218320*t - 282504*t^2 - 1005479*t^3 + 1800609*t^4 - 
        38871*t^5 + 45421*t^6 + 16232*t^7)) + 
    mmH^8*(3*s12^9*(18167 - 22726*t + 4559*t^2) + 
      s12^8*(762473 - 959408*t - 6392*t^2 + 79343*t^3) - 
      4*t^4*(36704 - 5476*t + 2386*t^2 + 15050*t^3 + 2005*t^4) + 
      s12^7*(2061925 - 1576135*t - 2579992*t^2 + 720857*t^3 + 139679*t^4) + 
      2*s12*t^3*(-243968 + 128709*t + 180182*t^2 - 147665*t^3 + 9958*t^4 + 
        6742*t^5) + s12^6*(1015993 + 2773417*t - 6654784*t^2 - 1473018*t^3 + 
        1184403*t^4 + 88097*t^5) + s12^5*(260128 + 1920588*t + 1201632*t^2 - 
        6865298*t^3 + 470068*t^4 + 380726*t^5 - 22498*t^6) + 
      2*s12^2*t^2*(-118976 + 230602*t + 813328*t^2 - 364967*t^3 + 
        179986*t^4 + 81362*t^5 - 364*t^6) - 
      2*s12^3*t*(-16160 - 28336*t - 1038669*t^2 + 860034*t^3 + 98642*t^4 - 
        164133*t^5 + 42724*t^6 + 2368*t^7) - 
      s12^4*(70848 - 552742*t - 1705243*t^2 + 860654*t^3 + 3110924*t^4 - 
        303057*t^5 + 293954*t^6 + 34812*t^7)))*canMINP[2, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/108)*(3264*mmH^10*(-1 + s12)*s12^2*(-1 + t)^2*t^2 - 
    864*s12^4*t^2*(s12 + t)^4*(8*s12^3 + 2*s12^2*(13 + 7*t) + 
      t*(16 + 16*t - t^2) + s12*(16 + 41*t + 5*t^2)) - 
    4*mmH^9*(-1 + t)*(-81*s12^6*(-1 + t) - 231*(-1 + t)*t^5 + 
      11*s12*t^4*(89 - 110*t + 21*t^2) + s12^5*(-81 + 38*t + 43*t^2) + 
      2*s12^3*t^2*(-121 - 1294*t + 2639*t^2) + 
      s12^4*t*(43 - 3881*t + 3838*t^2) + s12^2*t^2*(2448 + 382*t - 6257*t^2 + 
        979*t^3)) + 8*mmH*s12*t*(s12 + t)^3*(-75*t^7*(3 + t) + 
      216*s12^7*(2 + 5*t) + s12*t^5*(225 + 655*t - 322*t^2) + 
      s12^6*(1188 + 5089*t + 3659*t^2) + s12^2*t^3*(864 - 805*t + 3706*t^2 - 
        309*t^3) + s12^3*t^2*(4320 + 3502*t + 2781*t^2 + 124*t^3) + 
      s12^4*t*(4320 + 15703*t + 4252*t^2 + 1761*t^3) + 
      s12^5*(864 + 10963*t + 8954*t^2 + 4154*t^3)) - 
    4*mmH^2*(s12 + t)^2*(216*s12^9*(-4 + 7*t + 4*t^2) + 
      t^8*(-3568 + 2009*t + 75*t^2) + s12^8*(-2592 + 985*t + 10732*t^2 + 
        4915*t^3) + s12^2*t^5*(4400 - 18785*t + 45074*t^2 - 13972*t^3 - 
        1569*t^4) + s12*t^6*(3568 - 11255*t + 14283*t^2 - 2213*t^3 - 
        351*t^4) + s12^4*t^3*(-6272 - 9484*t + 67331*t^2 - 39339*t^3 + 
        1359*t^4) - s12^3*t^4*(4608 + 28409*t - 73038*t^2 + 31071*t^3 + 
        1699*t^4) + s12^5*t^2*(-688 + 21575*t + 57750*t^2 - 23835*t^3 + 
        6169*t^4) + s12^7*(-1728 - 2771*t + 23121*t^2 + 22931*t^3 + 
        10113*t^4) + s12^6*t*(-1584 + 17089*t + 51929*t^2 + 9828*t^3 + 
        10391*t^4)) - mmH^8*(3*s12^7*(323 - 574*t + 251*t^2) + 
      s12^6*(-933 + 334*t + 1051*t^2 - 452*t^3) + 
      t^5*(6056 - 11841*t + 2490*t^2 + 3295*t^3) + 
      s12^4*t*(6024 - 67567*t + 83134*t^2 + 53425*t^3 - 75016*t^4) + 
      s12^3*t^2*(33424 - 94736*t + 88575*t^2 + 27914*t^3 - 61705*t^4) + 
      s12*t^4*(25032 - 50104*t + 12841*t^2 + 15526*t^3 - 3295*t^4) - 
      s12^5*(280 + 5384*t + 16897*t^2 - 50970*t^3 + 28409*t^4) + 
      s12^2*t^2*(6528 + 39568*t - 141691*t^2 + 58282*t^3 + 61029*t^4 - 
        17188*t^5)) + 2*mmH^3*(216*s12^11*(-6 + 7*t + t^2) + 
      s12^10*(-4130 - 3904*t + 13501*t^2 + 2525*t^3) + 
      t^8*(7136 - 22866*t + 12939*t^2 + 5061*t^3 + 276*t^4) + 
      s12^9*(-13322 - 5595*t + 5976*t^2 + 49121*t^3 + 10045*t^4) + 
      s12^2*t^6*(58112 - 268782*t + 364378*t^2 + 68993*t^3 - 50932*t^4 - 
        2901*t^5) + s12*t^7*(38240 - 116325*t + 107152*t^2 + 30915*t^3 - 
        5073*t^4 - 477*t^5) - s12^4*t^4*(107264 + 336875*t - 716920*t^2 + 
        95584*t^3 + 345101*t^4 + 1900*t^5) - 
      s12^3*t^5*(9504 + 381548*t - 632151*t^2 - 31604*t^3 + 181708*t^4 + 
        5876*t^5) + s12^5*t^3*(-110560 - 211899*t + 645743*t^2 - 136361*t^3 - 
        378716*t^4 + 11940*t^5) + s12^8*(-3168 - 55173*t + 57489*t^2 + 
        35921*t^3 + 75245*t^4 + 21384*t^5) + 
      s12^6*t^2*(-51584 - 135760*t + 456068*t^2 - 37015*t^3 - 215213*t^4 + 
        25724*t^5) + s12^7*t*(-14944 - 96362*t + 224213*t^2 + 42634*t^3 - 
        7360*t^4 + 28984*t^5)) + mmH^7*(3*s12^8*(493 - 770*t + 277*t^2) + 
      3*s12^7*(-92 + 266*t - 481*t^2 + 163*t^3) + 
      s12^6*(-7353 - 11076*t + 19186*t^2 + 22455*t^3 - 23104*t^4) + 
      t^5*(5856 - 9917*t - 19985*t^2 + 21604*t^3 + 4542*t^4) + 
      s12*t^4*(26720 - 24248*t - 119335*t^2 + 118649*t^3 + 8740*t^4 - 
        4542*t^5) - s12^2*t^3*(-54848 + 66627*t + 300834*t^2 - 387664*t^3 + 
        921*t^4 + 28014*t^5) - s12^3*t^2*(-49728 + 4916*t + 300174*t^2 - 
        480228*t^3 + 178139*t^4 + 91607*t^5) - 
      s12^5*(-3296 + 14100*t + 134983*t^2 - 277445*t^3 + 37942*t^4 + 
        93556*t^5) - s12^4*t*(-19040 + 40967*t + 157593*t^2 - 528787*t^3 + 
        232550*t^4 + 138929*t^5)) + mmH^4*(-432*s12^11*(-1 + t) + 
      s12^10*(2672 + 1649*t - 5320*t^2 - 297*t^3) + 
      s12^9*(9154 + 11938*t - 1130*t^2 - 25745*t^3 - 1723*t^4) + 
      s12^8*(28294 + 22591*t - 19502*t^2 + 8689*t^3 - 51302*t^4 - 4842*t^5) - 
      t^7*(23424 - 45598*t + 14640*t^2 + 44187*t^3 + 5304*t^4 + 201*t^5) + 
      s12^6*t*(-34432 + 232108*t - 86956*t^2 - 833117*t^3 + 759060*t^4 + 
        133671*t^5 - 9624*t^6) + s12^5*t^2*(12416 + 279028*t - 208069*t^2 - 
        1325671*t^3 + 1499606*t^4 + 280898*t^5 - 5582*t^6) + 
      s12^4*t^3*(106880 + 320972*t - 77461*t^2 - 1443207*t^3 + 1519561*t^4 + 
        282531*t^5 + 82*t^6) + s12*t^6*(-75392 + 216020*t - 73707*t^2 - 
        304411*t^3 + 1266*t^4 + 5487*t^5 + 201*t^6) + 
      s12^2*t^5*(-49024 + 440420*t - 151342*t^2 - 937411*t^3 + 177241*t^4 + 
        48109*t^5 + 1177*t^6) + s12^3*t^4*(76160 + 478044*t - 24532*t^2 - 
        1411483*t^3 + 786461*t^4 + 159932*t^5 + 2188*t^6) - 
      s12^7*(13184 - 120412*t + 10654*t^2 + 245125*t^3 - 174261*t^4 + 
        12652*t^5 + 8588*t^6)) + mmH^5*(27*s12^10*(-13 + 2*t + 11*t^2) + 
      s12^9*(3050 - 9513*t + 3609*t^2 + 2422*t^3) + 
      s12^8*(-14145 + 17155*t - 25886*t^2 + 7523*t^3 + 6905*t^4) + 
      t^6*(4032 - 5232*t - 38239*t^2 + 65677*t^3 + 20032*t^4 + 1126*t^5) + 
      s12^7*(-14832 - 66252*t + 112378*t^2 - 5189*t^3 - 60339*t^4 + 
        6816*t^5) + s12^4*t^2*(37184 + 62812*t - 746404*t^2 + 1694220*t^3 - 
        699938*t^4 - 809329*t^5 - 33829*t^6) + 
      s12^2*t^4*(-31296 + 20762*t - 784238*t^2 + 1134442*t^3 + 132185*t^4 - 
        128015*t^5 - 7740*t^6) - 2*s12*t^5*(1088 + 1435*t + 140259*t^2 - 
        195676*t^3 - 44180*t^4 + 6566*t^5 + 563*t^6) - 
      s12^6*(-17728 + 46982*t + 224750*t^2 - 554570*t^3 + 4154*t^4 + 
        352687*t^5 + 6977*t^6) - s12^3*t^3*(22784 - 103036*t + 1114700*t^2 - 
        1567290*t^3 + 260763*t^4 + 455805*t^5 + 22224*t^6) - 
      s12^5*t*(-52608 + 53974*t + 437698*t^2 - 1391994*t^3 + 391007*t^4 + 
        755661*t^5 + 27232*t^6)) + mmH^6*(-3*s12^9*(305 - 538*t + 233*t^2) + 
      s12^8*(-3463 + 3900*t + 3753*t^2 - 2894*t^3) + 
      s12^7*(16868 - 9717*t - 19749*t^2 + 16472*t^3 + 2036*t^4) - 
      2*t^5*(-2560 + 7381*t - 25505*t^2 + 12046*t^3 + 16273*t^4 + 1548*t^5) + 
      s12^6*(-482 + 68547*t + 10612*t^2 - 259400*t^3 + 148324*t^4 + 
        38929*t^5) + s12*t^4*(15360 - 80784*t + 264205*t^2 - 91108*t^3 - 
        177936*t^4 + 9621*t^5 + 3096*t^6) + 
      s12^2*t^3*(10240 - 153190*t + 605983*t^2 - 233262*t^3 - 526000*t^4 + 
        121978*t^5 + 21305*t^6) + s12^3*t^2*(-10240 - 178200*t + 585338*t^2 - 
        245953*t^3 - 568567*t^4 + 488742*t^5 + 67786*t^6) + 
      s12^5*(-5120 - 23448*t + 239925*t^2 - 198390*t^3 - 620689*t^4 + 
        540207*t^5 + 98133*t^6) + s12^4*t*(-15360 - 81358*t + 354684*t^2 - 
        418995*t^3 - 573810*t^4 + 785697*t^5 + 113012*t^6)))*
   canMINP[2, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) - ((I/108)*(3*mmH^13*(-1 + s12)*(27*s12^2*(-1 + t) - 316*t^2 + 
      s12*t*(-199 + 172*t)) + 3456*s12^2*t^5*(s12 + t)^3*
     (2*s12^2*(-1 + t) + t*(4 - 7*t + 2*t^2) + s12*(4 - 9*t + 5*t^2)) + 
    mmH^12*(-243*s12^4*(-1 + t) - t^2*(4525 + 7697*t) - 
      3*s12^3*(-81 - 877*t + 877*t^2) + s12*t*(-2257 + 690*t + 11290*t^2) + 
      s12^2*(-324 + 1405*t + 7330*t^2 - 3593*t^3)) + 
    8*mmH*s12*t^3*(-216*t^6*(4 - 5*t + 2*t^2) + 
      8*s12^7*(188 - 277*t + 89*t^2) + 4*s12^6*t*(2368 - 2727*t + 557*t^2) + 
      s12^5*t*(-6912 + 35083*t - 27801*t^2 + 402*t^3) - 
      s12*t^5*(16416 - 26659*t + 7439*t^2 + 1080*t^3) - 
      s12^2*t^4*(50976 - 89537*t + 31319*t^2 + 5305*t^3) - 
      s12^4*t^2*(34560 - 87225*t + 49828*t^2 + 6148*t^3) - 
      s12^3*t^3*(63072 - 124068*t + 55031*t^2 + 9259*t^3)) + 
    4*mmH^2*t^2*(-864*t^7*(2 - 3*t + t^2) - 
      8*s12^8*(1568 - 1810*t - 25*t^2 + 267*t^3) + 
      s12*t^6*(5040 - 4267*t + 959*t^2 + 1512*t^3) - 
      4*s12^7*t*(18144 - 18552*t + 421*t^2 + 2105*t^3) + 
      s12^6*t*(20736 - 191898*t + 150547*t^2 + 17289*t^3 - 11638*t^4) + 
      s12^5*t^2*(138240 - 391328*t + 213105*t^2 + 89192*t^3 - 5316*t^4) + 
      s12^2*t^5*(110768 - 174846*t + 41173*t^2 + 26096*t^3 + 864*t^4) + 
      s12^4*t^3*(306208 - 587769*t + 240561*t^2 + 139721*t^3 + 2359*t^4) + 
      s12^3*t^4*(292704 - 499862*t + 154794*t^2 + 94373*t^3 + 3185*t^4)) + 
    mmH^11*(243*s12^5*(-1 + t) + s12^4*(-1134 - 3352*t + 4243*t^2) + 
      t^2*(-1403 + 39064*t + 28083*t^2) + s12^3*(162 - 14458*t - 8266*t^2 + 
        13729*t^3) - s12*t*(3482 - 27863*t + 30074*t^2 + 39102*t^3) + 
      s12^2*(81 + 5621*t - 41467*t^2 - 30927*t^3 + 11019*t^4)) + 
    mmH^10*(-81*s12^6*(-1 + t) + s12^5*(1215 + 1303*t - 2437*t^2) + 
      s12^4*(1134 + 23709*t - 537*t^2 - 17630*t^3) - 
      t^2*(-13866 + 2104*t + 149963*t^2 + 60381*t^3) + 
      s12^3*(-486 + 10132*t + 114258*t^2 + 4392*t^3 - 34064*t^4) + 
      s12*t*(9168 + 7241*t - 120041*t^2 + 143063*t^3 + 79938*t^4) + 
      s12^2*(486 + 7119*t - 8481*t^2 + 246413*t^3 + 75092*t^4 - 19557*t^5)) + 
    2*mmH^3*t*(2*t^7*(13968 - 19243*t + 7439*t^2 + 648*t^3) + 
      s12*t^6*(33376 - 53913*t + 41463*t^2 - 23020*t^3 - 1512*t^4) + 
      8*s12^8*(752 + 4516*t - 7122*t^2 + 1587*t^3 + 267*t^4) + 
      4*s12^7*t*(34560 + 4664*t - 50312*t^2 + 16779*t^3 + 2107*t^4) + 
      s12^3*t^4*(-841280 + 1428262*t - 282761*t^2 - 737727*t^3 - 58275*t^4 + 
        41*t^5) - s12^2*t^5*(328448 - 539950*t + 40538*t^2 + 261954*t^3 + 
        21923*t^4 + 216*t^5) + s12^4*t^3*(-756224 + 1470497*t - 418219*t^2 - 
        931172*t^3 - 46753*t^4 + 3187*t^5) + 
      s12^5*t^2*(-276480 + 969796*t - 318712*t^2 - 617301*t^3 + 45932*t^4 + 
        9204*t^5) + s12^6*t*(-27648 + 489592*t - 156806*t^2 - 339447*t^3 + 
        109851*t^4 + 12566*t^5)) + mmH^9*(s12^6*(-405 + 692*t - 287*t^2) + 
      2*s12^5*(-729 - 4899*t + 1012*t^2 + 3909*t^3) + 
      s12^4*(1053 - 22370*t - 116574*t^2 + 32315*t^3 + 40953*t^4) + 
      t^2*(9280 - 94632*t + 51355*t^2 + 335110*t^3 + 84127*t^4) + 
      s12*t*(9280 - 96894*t + 63456*t^2 + 260533*t^3 - 345186*t^4 - 
        106262*t^5) + s12^2*t*(-29594 + 286*t - 98352*t^2 - 738155*t^3 - 
        122669*t^4 + 22135*t^5) + s12^3*(-324 - 2964*t - 109243*t^2 - 
        442855*t^3 + 8988*t^4 + 51097*t^5)) + 
    mmH^8*(972*s12^7*(-1 + t)*t + s12^6*(486 - 8695*t + 5393*t^2 + 
        2060*t^3) + s12^5*(-972 - 10472*t + 41301*t^2 + 10270*t^3 - 
        31334*t^4) - t^3*(67712 - 290302*t + 188586*t^2 + 479187*t^3 + 
        78483*t^4) + s12^3*t*(32472 - 58212*t + 532273*t^2 + 1113001*t^3 - 
        13668*t^4 - 51076*t^5) - s12^4*(1458 + 20381*t - 120544*t^2 - 
        371231*t^3 + 83794*t^4 + 61858*t^5) + 
      s12*t^2*(-100032 + 413076*t - 361715*t^2 - 301673*t^3 + 512077*t^4 + 
        94974*t^5) + s12^2*t*(-32320 + 214624*t - 211736*t^2 + 557710*t^3 + 
        1370303*t^4 + 142170*t^5 - 16491*t^6)) - 
    mmH^4*t*(8*s12^8*(2632 + 3764*t - 8626*t^2 + 2141*t^3 + 89*t^4) + 
      2*t^6*(92480 - 127321*t + 58365*t^2 + 12920*t^3 + 216*t^4) - 
      s12*t^5*(-393280 + 546364*t - 406065*t^2 + 141994*t^3 + 30161*t^4 + 
        432*t^5) + 4*s12^7*(13760 + 90848*t - 89912*t^2 - 22792*t^3 + 
        20847*t^4 + 667*t^5) - 2*s12^2*t^4*(153632 - 315158*t - 272359*t^2 + 
        713190*t^3 + 121872*t^4 + 2092*t^5) + 
      s12^3*t^3*(-1242880 + 2032792*t + 437016*t^2 - 3254981*t^3 - 
        506946*t^4 + 5367*t^5 + 297*t^6) + s12^4*t^2*(-989952 + 1910418*t + 
        498793*t^2 - 3464388*t^3 - 415873*t^4 + 46655*t^5 + 1255*t^6) + 
      s12^5*t*(-276480 + 1196160*t + 736980*t^2 - 2195720*t^3 + 15573*t^4 + 
        113464*t^5 + 2708*t^6) + s12^6*(-13824 + 474000*t + 722040*t^2 - 
        1196030*t^3 + 105819*t^4 + 143021*t^5 + 3706*t^6)) + 
    mmH^6*(376*s12^8*t*(-10 + 7*t + 3*t^2) - 
      8*s12^7*t*(5762 + 618*t - 7357*t^2 + 1588*t^3) - 
      t^5*(340480 - 625510*t + 384132*t^2 + 283749*t^3 + 19343*t^4) + 
      s12*t^4*(-735168 + 1329420*t - 1132641*t^2 + 116729*t^3 + 318009*t^4 + 
        21622*t^5) - s12^6*(648 + 110164*t + 229480*t^2 - 354858*t^3 + 
        33173*t^4 + 44353*t^5) - s12^5*t*(14720 + 532260*t - 219552*t^2 - 
        718033*t^3 + 234685*t^4 + 50721*t^5) + 
      s12^4*t*(35968 + 58216*t - 1031838*t^2 + 1795882*t^3 + 1364967*t^4 - 
        194473*t^5 - 32838*t^6) + s12^2*t^3*(-452288 + 956766*t - 
        1542525*t^2 + 2335467*t^3 + 1392023*t^4 + 62392*t^5 - 2279*t^6) - 
      2*s12^3*t^2*(10816 - 190028*t + 671171*t^2 - 1713649*t^3 - 978806*t^4 + 
        14426*t^5 + 7502*t^6)) + 
    mmH^5*t*(8*s12^8*(1692 - 62*t - 2033*t^2 + 403*t^3) + 
      8*s12^7*(10436 + 17892*t - 32066*t^2 + 4826*t^3 + 1831*t^4) + 
      t^5*(328640 - 495376*t + 267389*t^2 + 112838*t^3 + 4401*t^4) - 
      s12*t^4*(-753600 + 1128458*t - 896840*t^2 + 214677*t^3 + 129383*t^4 + 
        4698*t^5) + s12^6*(66872 + 646096*t - 340612*t^2 - 445485*t^3 + 
        218092*t^4 + 23461*t^5) + s12^2*t^3*(300800 - 420946*t + 
        1398364*t^2 - 2316314*t^3 - 745138*t^4 - 21117*t^5 + 297*t^6) + 
      s12^3*t^2*(-385536 + 368108*t + 1505392*t^2 - 4292471*t^3 - 
        1281251*t^4 + 20857*t^5 + 3534*t^6) + 
      2*s12^5*(-27648 + 137548*t + 656720*t^2 - 788207*t^3 - 249079*t^4 + 
        132939*t^5 + 9202*t^6) + s12^4*t*(-316672 + 458660*t + 1565317*t^2 - 
        3507946*t^3 - 1038902*t^4 + 137987*t^5 + 9759*t^6)) + 
    mmH^7*(-376*s12^8*(-1 + t)*t - 8*s12^7*t*(-1375 + 889*t + 439*t^2) + 
      s12^6*(324 + 51906*t + 6284*t^2 - 69932*t^3 + 22906*t^4) + 
      t^4*(206272 - 527708*t + 347911*t^2 + 453660*t^3 + 48777*t^4) + 
      s12*t^3*(385600 - 956422*t + 853060*t^2 + 131521*t^3 - 496930*t^4 - 
        56730*t^5) + s12^4*t*(-21190 + 229388*t - 477364*t^2 - 935100*t^3 + 
        151892*t^4 + 58869*t^5) + s12^5*(1944 + 67440*t + 90298*t^2 - 
        304356*t^3 + 50509*t^4 + 60735*t^5) + 
      s12^2*t^2*(207872 - 660616*t + 862113*t^2 - 1473543*t^3 - 1688819*t^4 - 
        115345*t^5 + 7953*t^6) + s12^3*t*(28544 - 217212*t + 494510*t^2 - 
        1682730*t^3 - 1849686*t^4 + 19284*t^5 + 34631*t^6)))*
   canMINP[2, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH - t)^4*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/216)*(216*(-mmH + s12)*t^2*(-mmH + s12 + t) + 
    (mmH - s12)^2*(-mmH + s12 + t)*(-518*t^3 - 27*t^2*(-mmH + s12 + t) - 
      732*(-mmH + s12 + t)^3) + 27*s12^2*t*(-4*t^3 + 5*t^2*(-mmH + s12 + t) - 
      5*t*(-mmH + s12 + t)^2 - 4*(-mmH + s12 + t)^3) + 
    s12*(108*t^5 - 491*t^4*(-mmH + s12 + t) + 221*t^3*(-mmH + s12 + t)^2 + 
      54*t^2*(-mmH + s12 + t)^3 - 624*t*(-mmH + s12 + t)^4 + 
      732*(-mmH + s12 + t)^5) + 2*(-mmH + s12)*
     (732*mmH^4 + 54*t^3*(-3*s12 + t) - 2196*mmH^3*(s12 + t) + 
      mmH^2*(2196*s12^2 + 4392*s12*t + 1597*t^2) - 
      mmH*(732*s12^3 + 2196*s12^2*t + 1489*s12*t^2 + 187*t^3)))*
   canMINP[2, 4, {s12, t, mmH}])/(mmH*s12*(-mmH + s12)*t^2*
   (-mmH + s12 + t)^3) - 
 ((I/216)*(-108*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) - 
    27*mmH^2*t*(-4*s12^3 + 5*s12^2*t + 4*t^2*(2 + t) + s12*t*(8 + 5*t)) + 
    mmH*(-732*s12^5 - 1464*s12^3*t + 324*t^4*(2 + t) - 24*s12^4*(61 + 35*t) + 
      s12^2*t^2*(1414 + 761*t) + s12*t^3*(2062 + 977*t)))*
   canMINP[2, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) + ((I/216)*(732*mmH^6 - 732*mmH^5*(-2 + 4*s12 + 5*t) + 
    108*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    3*mmH^4*(1473*s12^2 + 488*t*(-4 + 5*t) + 4*s12*(-366 + 967*t)) - 
    2*mmH^3*(1750*s12^3 + 732*t^2*(-6 + 5*t) + 18*s12*t*(-366 + 479*t) + 
      s12^2*(-1597 + 6399*t)) + mmH*(s12^4*(108 - 1277*t) + 
      12*s12*(366 - 235*t)*t^3 - 732*(-2 + t)*t^4 + 
      s12^3*(216 + 50*t - 3041*t^2) + 2*s12^2*t*(216 + 1489*t - 1980*t^2)) + 
    mmH^2*(1277*s12^4 + 732*t^3*(-8 + 5*t) + 12*s12*t^2*(-1098 + 949*t) + 
      s12^3*(-374 + 6541*t) + s12^2*(-216 - 6172*t + 12339*t^2)))*
   canMINP[2, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) + 
 ((I/3)*(3*mmH^12*(31*s12 - 37*t)*(s12 + t)^2 - 6*s12^4*t^4*(s12 + t)^3*
     (14*s12^3 + 37*s12^2*t + 20*s12*t^2 + 14*t^3) + 
    mmH^11*(-642*s12^4 + 2*s12^2*t*(63 + 169*t) - 3*s12^3*(-38 + 397*t) + 
      t^3*(-102 + 803*t) + 2*s12*t^2*(-45 + 842*t)) + 
    mmH*s12^2*t^2*(60*s12^10 + 282*s12^9*t + 
      s12^4*t^4*(-6 + 8850*t - 785*t^2) + 2*s12^3*t^5*
       (210 + 3363*t - 665*t^2) + 2*s12^2*t^6*(216 + 1518*t - 563*t^2) + 
      24*t^8*(2 - 5*t^2) - 24*s12*t^7*(-9 - 26*t + 23*t^2) + 
      s12^5*t^3*(-534 + 6720*t + 67*t^2) + 6*s12^8*(-14 - 50*t + 107*t^2) + 
      3*s12^6*t^2*(-218 + 686*t + 219*t^2) + 
      3*s12^7*t*(-122 - 142*t + 287*t^2)) + 
    3*mmH^10*(587*s12^5 - 12*s12^2*t^2*(5 + 178*t) + 2*s12^4*(-112 + 927*t) + 
      s12*t^2*(-12 + 418*t - 2591*t^2) - 2*t^3*(4 - 111*t + 399*t^2) + 
      s12^3*(4 - 480*t + 940*t^2)) + mmH^3*(-12*s12^12 + 246*s12^11*t + 
      24*t^12 + 6*s12^10*t*(-4 + 441*t) + s12^4*t^6*(3564 + 41982*t - 
        13645*t^2) + 2*s12^5*t^5*(117 + 26667*t - 1859*t^2) + 
      12*s12^3*t^7*(118 + 1263*t - 1060*t^2) - 
      12*s12*t^9*(46 - 6*t + 43*t^2) - 6*s12^2*t^8*(156 - 320*t + 801*t^2) + 
      6*s12^8*t^2*(335 + 193*t + 1745*t^2) + 2*s12^6*t^4*
       (-1569 + 15876*t + 2192*t^2) + 3*s12^9*t*(326 + 252*t + 2651*t^2) + 
      2*s12^7*t^3*(-288 + 3735*t + 3905*t^2)) + 
    mmH^6*(327*s12^9 + 12*s12^8*(-72 + 125*t) + 
      s12^3*t^4*(-2886 + 5412*t - 66841*t^2) + 
      2*s12^2*t^5*(90 + 8937*t - 14332*t^2) + 
      s12*t^6*(306 + 8634*t - 6647*t^2) - 6*t^7*(20 - 227*t + 218*t^2) - 
      s12^5*t^2*(6492 + 47826*t + 1403*t^2) - 12*s12^4*t^3*
       (570 + 2596*t + 5153*t^2) + 2*s12^7*(30 - 3810*t + 6157*t^2) + 
      2*s12^6*t*(-1116 - 14310*t + 13885*t^2)) + 
    mmH^4*(90*s12^11 + 12*(4 - 15*t)*t^10 - 24*s12^10*(1 + 29*t) - 
      3*s12^9*t*(94 + 1883*t) + 4*s12*t^8*(312 + 51*t + 259*t^2) - 
      3*s12^4*t^5*(896 + 16230*t + 861*t^2) - 
      12*s12^8*t*(197 + 406*t + 865*t^2) - 2*s12^7*t^2*
       (2895 + 8421*t + 3644*t^2) + 2*s12^2*t^7*(1164 - 1101*t + 4028*t^2) + 
      2*s12^3*t^6*(-294 - 9795*t + 6019*t^2) - 
      s12^6*t^3*(4008 + 36840*t + 9619*t^2) - 
      s12^5*t^4*(1602 + 56070*t + 15821*t^2)) + 
    mmH^8*(1857*s12^7 + 3*s12^6*(-760 + 4701*t) + 
      s12^2*t^3*(-1200 + 11760*t - 51803*t^2) + 
      t^5*(-240 + 2820*t - 3799*t^2) + 3*s12^4*t*(-12 - 5440*t + 3179*t^2) - 
      3*s12*t^4*(274 - 3644*t + 7789*t^2) + 
      2*s12^5*(60 - 5361*t + 15251*t^2) - 2*s12^3*t^2*
       (387 + 2115*t + 20573*t^2)) + 
    mmH^9*(-2460*s12^6 - 6*s12^5*(-279 + 2030*t) + 
      6*t^4*(20 - 308*t + 645*t^2) - 5*s12^4*(12 - 1104*t + 3037*t^2) + 
      2*s12^3*t*(-21 + 2232*t + 3392*t^2) + 
      2*s12*t^3*(159 - 2625*t + 8983*t^2) + 
      s12^2*t^2*(216 - 2784*t + 26321*t^2)) + 
    mmH^7*(-798*s12^8 + s12^7*(1830 - 8313*t) + 
      3*s12^5*t*(266 + 9598*t - 10213*t^2) + 3*t^6*(80 - 850*t + 837*t^2) - 
      6*s12^6*(20 - 1985*t + 5023*t^2) + 2*s12*t^5*(375 - 6453*t + 
        8710*t^2) + 2*s12^2*t^4*(837 - 10338*t + 27496*t^2) + 
      s12^4*t^2*(2850 + 26664*t + 28369*t^2) + 
      2*s12^3*t^3*(1548 - 1185*t + 38216*t^2)) + 
    mmH^5*(-216*s12^10 + 6*s12^9*(37 + 157*t) + 
      s12^6*t^2*(8208 + 41796*t - 4561*t^2) + 
      2*s12^7*t*(1533 + 8070*t - 2048*t^2) + 
      2*s12*t^7*(-654 - 1425*t + 115*t^2) + 4*t^8*(6 - 99*t + 146*t^2) + 
      3*s12^2*t^6*(-786 - 1822*t + 257*t^2) + 
      3*s12^8*(-4 + 844*t + 1013*t^2) + 3*s12^3*t^5*(154 + 2276*t + 
        6657*t^2) + s12^5*t^3*(8328 + 54984*t + 27071*t^2) + 
      s12^4*t^4*(4686 + 36858*t + 44477*t^2)) - 
    mmH^2*s12*t*(48*s12^11 + 618*s12^10*t + 2*s12^3*t^6*
       (1080 + 8823*t - 3536*t^2) + 3*s12^4*t^5*(434 + 9838*t - 1919*t^2) + 
      8*s12^2*t^7*(114 + 621*t - 539*t^2) + 24*s12^9*(7 + 3*t + 99*t^2) - 
      12*s12*t^8*(4 - 31*t + 104*t^2) - 2*s12^5*t^4*(774 - 12615*t + 
        653*t^2) + 6*s12^8*t*(18 - 202*t + 739*t^2) + 
      6*s12^7*t^2*(-212 - 255*t + 748*t^2) + 
      s12^6*t^3*(-2766 + 8520*t + 2351*t^2) - 96*(t^9 + t^11)))*
   canMINP[3, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^2*(-mmH + s12 + t)^2) - 
 (I*(mmH^12*(7*s12^4 + 26*s12^3*t - 48*s12^2*t^2 - 2*s12*t^3 - 7*t^4) + 
    2*s12^4*t^4*(s12 + t)^3*(15*s12^4 + 26*s12^3*t + 19*s12^2*t^2 + 
      21*s12*t^3 + 9*t^4) + mmH^11*(-54*s12^5 + s12^4*(14 - 233*t) + 
      t^4*(-22 + 39*t) + s12*t^3*(-100 + 41*t) + 4*s12^2*t^2*(42 + 73*t) + 
      s12^3*t*(-28 + 99*t)) + mmH*s12^2*t^2*(s12 + t)^2*
     (10*s12^9 + 28*s12^8*t + 2*t^7*(-2 + 5*t^2) + 
      4*s12^7*(2 + 34*t + 7*t^2) + 2*s12^3*t^4*(-12 - 77*t + 19*t^2) + 
      s12*t^6*(-14 + 124*t + 31*t^2) + s12^2*t^5*(-22 + 202*t + 33*t^2) + 
      2*s12^4*t^3*(-5 - 24*t + 59*t^2) + s12^6*t*(24 + 268*t + 65*t^2) + 
      s12^5*t^2*(18 + 12*t + 149*t^2)) + 
    mmH^10*(180*s12^6 + s12^5*(-122 + 911*t) + 
      s12^3*t*(8 - 758*t - 1051*t^2) + s12^2*t^2*(12 - 226*t - 731*t^2) + 
      t^4*(2 + 132*t - 65*t^2) + 4*s12*t^3*(2 + 204*t - 29*t^2) + 
      s12^4*(2 + 30*t + 648*t^2)) - 
    mmH^9*(341*s12^7 + 4*s12^6*(-101 + 497*t) + 
      s12^2*t^3*(106 + 2714*t - 711*t^2) + s12^4*t*(52 - 1764*t - 329*t^2) + 
      2*t^5*(5 + 163*t + 10*t^2) + s12*t^4*(52 + 2742*t + 57*t^2) - 
      2*s12^3*t^2*(-53 + 1215*t + 1366*t^2) + 
      2*s12^5*(5 - 296*t + 1627*t^2)) + 
    mmH^6*(174*s12^10 + s12^9*(-314 + 1055*t) + 
      s12^5*t^3*(3142 - 39250*t - 9371*t^2) + 
      s12^4*t^4*(2998 - 12854*t - 5473*t^2) + t^8*(10 + 92*t + 191*t^2) + 
      12*s12^2*t^6*(28 + 1517*t + 192*t^2) - 2*s12^6*t^2*
       (-871 + 12062*t + 344*t^2) + 4*s12^3*t^5*(378 + 5802*t + 395*t^2) + 
      2*s12*t^7*(12 + 1938*t + 493*t^2) + 2*s12^8*(5 - 1139*t + 1742*t^2) + 
      2*s12^7*t*(209 - 4240*t + 2727*t^2)) - 
    mmH^7*(322*s12^9 + s12^8*(-630 + 2171*t) + 
      s12^5*t^2*(1092 - 16440*t - 1489*t^2) + 
      s12^3*t^4*(1318 + 14432*t - 575*t^2) + t^7*(20 + 290*t + 283*t^2) + 
      2*s12*t^6*(69 + 2782*t + 629*t^2) - 5*s12^4*t^3*
       (-334 + 2568*t + 1243*t^2) + 4*s12^7*(5 - 813*t + 1625*t^2) + 
      s12^2*t^5*(564 + 19288*t + 2191*t^2) + 
      2*s12^6*t*(157 - 3766*t + 3757*t^2)) + 
    mmH^8*(407*s12^8 + 4*s12^7*(-170 + 659*t) + 
      s12^4*t^2*(434 - 7608*t - 3635*t^2) + 2*s12^3*t^3*
       (275 + 724*t - 1473*t^2) + 2*t^6*(10 + 210*t + 101*t^2) + 
      2*s12^2*t^4*(183 + 5576*t + 269*t^2) + 
      s12*t^5*(128 + 5026*t + 711*t^2) + 4*s12^6*(5 - 551*t + 1582*t^2) + 
      s12^5*t*(162 - 4034*t + 3871*t^2)) - 
    mmH^5*(65*s12^11 + s12^10*(-72 + 214*t) + 
      s12^4*t^5*(2794 - 10494*t - 3323*t^2) + 
      s12^7*t^2*(1750 - 22458*t - 3171*t^2) + 2*t^9*(1 + t + 35*t^2) + 
      3*s12*t^8*(-32 + 570*t + 99*t^2) + 2*s12^8*t*(197 - 2692*t + 328*t^2) + 
      s12^9*(2 - 636*t + 494*t^2) + s12^2*t^7*(-102 + 9502*t + 821*t^2) + 
      s12^3*t^6*(864 + 16406*t + 1069*t^2) - 2*s12^6*t^3*
       (-1740 + 26289*t + 5873*t^2) - 2*s12^5*t^4*(-2024 + 27599*t + 
        6055*t^2)) + mmH^4*(16*s12^12 + 2*s12^10*(18 - 283*t)*t + 
      t^11*(-4 + 15*t) - 4*s12^11*(1 + 15*t) + 
      s12^5*t^5*(2810 - 43740*t - 8437*t^2) + 
      s12^8*t^2*(1072 - 13468*t - 4151*t^2) + 
      2*s12^3*t^7*(137 + 1848*t - 257*t^2) + 
      s12*t^9*(-104 + 458*t - 51*t^2) - 2*s12^2*t^8*(127 - 1102*t + 
        173*t^2) - 6*s12^9*t*(-42 + 331*t + 260*t^2) - 
      2*s12^4*t^6*(-853 + 4302*t + 1009*t^2) - 
      2*s12^7*t^3*(-1052 + 19636*t + 5149*t^2) - 
      2*s12^6*t^4*(-1406 + 30506*t + 6971*t^2)) + 
    mmH^3*(-2*s12^13 + 46*s12^12*t - 2*t^13 + s12^11*t*(-36 + 403*t) + 
      s12*t^10*(46 - 60*t + 51*t^2) + s12^2*t^9*(124 + 104*t + 399*t^2) + 
      2*s12^3*t^8*(-53 + 900*t + 450*t^2) + 6*s12^5*t^6*
       (-236 + 3136*t + 585*t^2) + s12^10*t*(-96 + 488*t + 1161*t^2) + 
      s12^4*t^7*(-846 + 6410*t + 1315*t^2) + 5*s12^6*t^5*
       (-238 + 6732*t + 1549*t^2) + s12^9*t^2*(-352 + 5388*t + 2389*t^2) + 
      2*s12^8*t^3*(-272 + 8909*t + 2623*t^2) + 
      s12^7*t^4*(-724 + 32284*t + 8647*t^2)) - 
    mmH^2*s12*t*(8*s12^12 + 110*s12^11*t + 3*s12*t^9*(4 + 34*t + 39*t^2) + 
      2*s12^10*(-8 + 39*t + 186*t^2) + 2*s12^9*t*(-16 + 663*t + 352*t^2) + 
      s12^2*t^8*(-72 + 1082*t + 383*t^2) + 2*s12^4*t^6*
       (-255 + 2209*t + 455*t^2) + s12^3*t^7*(-300 + 2906*t + 583*t^2) + 
      2*s12^5*t^5*(-209 + 3521*t + 1047*t^2) + 
      2*s12^7*t^3*(61 + 4264*t + 1320*t^2) + 
      s12^8*t^2*(44 + 4836*t + 1375*t^2) + 2*s12^6*t^4*
       (-35 + 4745*t + 1596*t^2) + 8*(t^10 + t^12)))*
   canMINP[3, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 (I*(6*mmH^12*(5*s12 - 4*t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^4*
     (5*s12^3 - 12*s12^2*t - 5*t^3) - 
    2*mmH^11*(100*s12^5 + 2*s12^2*(3 - 50*t)*t^2 + 2*s12*(7 - 120*t)*t^3 + 
      2*(3 - 44*t)*t^4 + 3*s12^3*t*(-2 + 93*t) + s12^4*(-4 + 321*t)) + 
    mmH*s12^2*t^2*(s12 + t)^2*(50*s12^9 + 202*s12^8*t + 28*t^7 - 30*t^9 + 
      s12^2*t^5*(146 - 166*t - 145*t^2) + s12*t^6*(98 - 84*t - 93*t^2) - 
      s12^5*t^2*(110 + 1048*t + 39*t^2) + 4*s12^7*(-5 - 87*t + 89*t^2) - 
      2*s12^3*t^4*(-40 + 24*t + 103*t^2) + 
      2*s12^6*t*(-35 - 539*t + 137*t^2) - s12^4*t^3*(56 + 284*t + 199*t^2)) + 
    mmH^10*(535*s12^6 + s12^5*(-38 + 2404*t) + 
      s12*t^3*(-8 + 172*t - 2055*t^2) + t^4*(-6 + 58*t - 535*t^2) + 
      12*s12^2*t^2*(1 + 11*t - 186*t^2) + s12^3*t*(24 - 58*t + 979*t^2) + 
      2*s12^4*(5 - 57*t + 1780*t^2)) + 
    mmH^9*(-745*s12^7 + s12^6*(90 - 4610*t) + 
      s12^5*(-50 + 274*t - 10097*t^2) + 2*t^5*(15 - 61*t + 447*t^2) + 
      s12^3*t^2*(-192 + 310*t + 2371*t^2) + 2*s12^2*t^3*
       (-16 - 16*t + 3871*t^2) - 2*s12^4*t*(87 - 196*t + 4003*t^2) + 
      s12*t^4*(66 - 256*t + 4539*t^2)) + 
    mmH^2*s12*t*(-40*s12^12 - 588*s12^11*t + 
      s12^8*t^2*(360 + 12242*t - 6373*t^2) + 
      s12^10*(-40 + 202*t - 2650*t^2) + s12^7*t^3*(1244 + 21518*t - 
        2431*t^2) + 8*t^10*(7 + 3*t^2) + s12*t^9*(84 + 174*t + 311*t^2) + 
      s12^2*t^8*(-472 + 1250*t + 1205*t^2) + 
      s12^6*t^4*(1288 + 20420*t + 2507*t^2) + 
      s12^3*t^7*(-1644 + 3396*t + 2605*t^2) - 
      2*s12^9*t*(30 - 1583*t + 2877*t^2) + 
      s12^4*t^6*(-1896 + 6194*t + 4019*t^2) + 
      s12^5*t^5*(-328 + 12054*t + 4549*t^2)) - 
    mmH^5*(185*s12^11 - 2*s12^10*(49 + 341*t) + 
      s12^8*t*(-544 + 3812*t - 9045*t^2) + s12^9*(10 - 678*t - 5929*t^2) + 
      s12*t^8*(936 - 1196*t - 437*t^2) - 2*s12^2*t^7*(-1620 + 1499*t + 
        62*t^2) - 2*t^9*(3 - 29*t + 85*t^2) + 
      5*s12^3*t^6*(832 + 1496*t + 183*t^2) + 2*s12^7*t^2*
       (-844 + 14111*t + 1676*t^2) + 6*s12^6*t^3*(-264 + 10867*t + 
        3140*t^2) + s12^4*t^5*(2494 + 41296*t + 5493*t^2) + 
      2*s12^5*t^4*(91 + 36722*t + 8089*t^2)) + 
    mmH^8*(610*s12^8 + 20*s12^7*(-8 + 243*t) + 
      s12^3*t^3*(556 - 1170*t - 11045*t^2) + t^6*(-60 + 160*t - 931*t^2) + 
      5*s12^6*(20 - 78*t + 3019*t^2) - 4*s12^2*t^4*(-27 + 358*t + 3380*t^2) + 
      2*s12^4*t^2*(350 + 67*t + 3671*t^2) - 
      s12*t^5*(122 + 238*t + 5819*t^2) + 2*s12^5*t*
       (207 + 20*t + 10300*t^2)) - mmH^3*(10*s12^13 - 216*s12^12*t - 6*t^13 - 
      3*s12^11*t*(12 + 853*t) + 2*s12^8*t^3*(73 + 18319*t - 5294*t^2) + 
      s12*t^10*(322 - 76*t + 109*t^2) + 6*s12^3*t^8*(7 + 726*t + 645*t^2) + 
      s12^2*t^9*(916 + 520*t + 1127*t^2) + 
      s12^7*t^4*(1762 + 57410*t + 2413*t^2) + 
      3*s12^5*t^6*(-678 + 10172*t + 3651*t^2) + 
      2*s12^4*t^7*(-1123 + 6822*t + 3842*t^2) - 
      2*s12^10*t*(115 - 566*t + 4639*t^2) - 2*s12^9*t^2*
       (310 - 5735*t + 7667*t^2) + s12^6*t^5*(886 + 51706*t + 10727*t^2)) + 
    mmH^4*(70*s12^12 + (12 - 49*t)*t^11 - 2*s12^11*(10 + 267*t) - 
      s12^10*t*(254 + 5669*t) + s12^8*t^2*(-1526 + 22798*t - 16211*t^2) + 
      s12^9*t*(-520 + 2696*t - 15563*t^2) + 
      s12^7*t^3*(-1042 + 62514*t + 37*t^2) + 
      s12*t^9*(760 - 466*t + 113*t^2) + 2*s12^2*t^8*(1217 - 157*t + 
        899*t^2) + 2*s12^3*t^7*(1123 + 3716*t + 2858*t^2) + 
      2*s12^6*t^4*(167 + 43277*t + 7449*t^2) + 
      s12^4*t^6*(150 + 31868*t + 10719*t^2) + 
      s12^5*t^5*(-52 + 68508*t + 15787*t^2)) + 
    mmH^6*(275*s12^10 + 2*s12^9*(-99 + 94*t) + 
      s12^3*t^5*(3310 + 3426*t - 10213*t^2) + 
      s12*t^7*(586 - 1644*t - 2093*t^2) + 2*s12^4*t^4*
       (988 + 13531*t - 821*t^2) + t^8*(-30 + 122*t - 381*t^2) + 
      s12^8*(50 - 874*t + 992*t^2) - 3*s12^2*t^6*(-778 + 1664*t + 2117*t^2) + 
      2*s12^7*t*(-55 + 1828*t + 5520*t^2) + 2*s12^5*t^3*
       (19 + 18820*t + 9505*t^2) + s12^6*t^2*(-506 + 21562*t + 25039*t^2)) - 
    mmH^7*(380*s12^9 + 10*s12^8*(-22 + 259*t) + 
      s12^3*t^4*(1424 - 718*t - 16417*t^2) + 
      s12^2*t^5*(812 - 3998*t - 13067*t^2) + 
      s12*t^6*(80 - 1188*t - 4525*t^2) + 2*s12^4*t^3*
       (600 + 3791*t + 214*t^2) - 2*t^7*(30 - 80*t + 337*t^2) + 
      s12^7*(100 - 632*t + 11291*t^2) + s12^5*t^2*(716 + 8034*t + 
        23803*t^2) + s12^6*t*(368 + 1972*t + 25183*t^2)))*
   canMINP[3, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/15)*(-480*s12^4*t^2*(s12 + t)^4 + mmH^11*(-1 + s12)*(-1 + t)*
     (289*s12 + 89*t) - 8*mmH*s12^3*t*(60*s12^6 + s12^5*(30 - 467*t) - 
      1770*t^5 - 2*s12^4*t*(203 + 372*t) + 2*s12*t^4*(-3028 + 373*t) + 
      2*s12^3*t^2*(-1825 + 374*t) + s12^2*t^3*(-7500 + 1711*t)) + 
    mmH^10*(-1458*s12^3*(-1 + t) + s12^2*(1277 + 329*t - 1494*t^2) + 
      t*(-471 + 715*t + 324*t^2) + s12*(-2157 + 804*t + 997*t^2 - 324*t^3)) + 
    4*mmH^2*s12^2*(2640*t^6 + 30*s12^7*(-2 + 7*t) - 
      9*s12^6*(-140 - 39*t + 97*t^2) - 4*s12*t^4*(198 + 1399*t + 590*t^2) - 
      s12^5*(600 - 5356*t + 8093*t^2 + 870*t^3) + 
      s12^2*t^3*(-816 - 21794*t - 6978*t^2 + 2223*t^3) + 
      2*s12^3*t^2*(1188 - 5702*t - 7957*t^2 + 2739*t^3) + 
      s12^4*t*(1560 + 7066*t - 19347*t^2 + 3468*t^3)) + 
    mmH^9*(2865*s12^4*(-1 + t) + 2*s12^3*(-5953 + 2668*t + 2703*t^2) - 
      t*(-1380 + 3231*t + 2369*t^2 + 100*t^3) + 
      s12^2*(4511 - 8981*t + 5673*t^2 + 2629*t^3) + 
      2*s12*(1515 + 3713*t - 4289*t^2 - 103*t^3 + 50*t^4)) - 
    2*mmH^3*s12*(-840*t^6 + 30*s12^8*(-5 + 8*t) + 
      s12^7*(1976 + 1108*t - 465*t^2) + 72*s12*t^4*(-66 + 109*t + 118*t^2) + 
      s12^6*(13680 + 8650*t - 16359*t^2 + 12*t^3) + 
      s12^2*t^3*(-9624 - 11860*t - 2289*t^2 + 3431*t^3) + 
      2*s12^3*t^2*(7068 - 109*t - 31194*t^2 + 6980*t^3 + 1044*t^4) + 
      s12^5*(-6240 + 47494*t - 35299*t^2 - 27682*t^3 + 3972*t^4) + 
      s12^4*t*(17064 + 60282*t - 94793*t^2 - 807*t^3 + 5343*t^4)) + 
    mmH^8*(-2570*s12^5*(-1 + t) + s12^4*(30146 - 17333*t - 8493*t^2) + 
      s12^3*(14304 + 24074*t - 36706*t^2 - 6446*t^3) + 
      t*(-2304 + 2478*t + 8409*t^2 + 385*t^3 - 416*t^4) - 
      s12^2*(13560 + 7083*t - 13769*t^2 + 14827*t^3 + 163*t^4) + 
      2*s12*(1020 - 8868*t + 9133*t^2 + 5097*t^3 - 211*t^4 + 208*t^5)) + 
    mmH^7*(675*s12^6*(-1 + t) + s12^5*(-36879 + 22142*t + 6677*t^2) + 
      s12^4*(-64098 - 25109*t + 74199*t^2 + 6546*t^3) + 
      s12^3*(16740 - 51348*t + 32929*t^2 + 53992*t^3 - 1543*t^4) + 
      t^2*(8592 - 7526*t - 2777*t^2 + 2694*t^3 + 281*t^4) + 
      s12^2*(-5280 + 46580*t - 50265*t^2 + 11894*t^3 + 2145*t^4 - 2224*t^5) - 
      s12*t*(1104 + 4818*t + 33262*t^2 - 3667*t^3 + 1104*t^4 + 281*t^5)) + 
    mmH^4*s12*(90*s12^8*(-1 + t) + s12^7*(-128 + 1661*t - 29*t^2) - 
      16*t^4*(594 + 493*t + 254*t^2) + s12^6*(28986 - 994*t - 9544*t^2 + 
        258*t^3) + 2*s12*t^3*(-19080 - 1842*t + 10909*t^2 + 7047*t^3) + 
      s12^5*(57600 + 81027*t - 107120*t^2 - 11443*t^3 + 1432*t^4) + 
      s12^2*t^2*(19200 + 24274*t - 54515*t^2 + 34434*t^3 + 6667*t^4) + 
      s12^3*t*(72960 + 156652*t - 172835*t^2 - 42496*t^3 + 24450*t^4 + 
        641*t^5) + s12^4*(-23880 + 157168*t - 37549*t^2 - 169634*t^3 + 
        16473*t^4 + 1696*t^5)) - mmH^5*(437*s12^8*(-1 + t) - 
      4*s12^7*(-1599 + 257*t + 109*t^2) - 16*t^4*(198 - 35*t + 119*t^2) - 
      2*s12*t^3*(15816 - 344*t + 9519*t^2 + 255*t^3) + 
      s12^6*(75741 - 5033*t - 37647*t^2 + 271*t^3) + 
      s12^5*(54570 + 158490*t - 167647*t^2 - 47974*t^3 + 4433*t^4) + 
      s12^2*t^2*(-16992 + 22358*t - 10229*t^2 + 24702*t^3 + 6045*t^4) + 
      s12^3*t*(74208 + 77890*t - 44580*t^2 - 31019*t^3 + 25258*t^4 + 
        1323*t^5) + s12^4*(-18720 + 98620*t + 49314*t^2 - 212271*t^3 + 
        8113*t^4 + 4784*t^5)) + mmH^6*(546*s12^7*(-1 + t) + 
      s12^6*(23297 - 12305*t - 2592*t^2) + 
      s12^5*(98387 + 6460*t - 73107*t^2 - 2392*t^3) - 
      2*t^3*(4728 - 2114*t + 1917*t^2 + 757*t^3) + 
      s12*t^2*(-26016 + 23510*t - 5913*t^2 - 6418*t^3 + 1113*t^4) + 
      s12^4*(13080 + 145315*t - 128588*t^2 - 75790*t^3 + 4607*t^4) + 
      s12^2*t*(32544 + 13110*t + 34958*t^2 - 8061*t^3 + 13014*t^4 + 
        963*t^5) + s12^3*(-1680 - 14968*t + 80131*t^2 - 114240*t^3 - 
        2039*t^4 + 4896*t^5)))*canMINP[3, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/3)*(mmH^6*(-1 + s12)*(63*s12 - 41*t)*(-1 + t)*(s12 + t)^3 - 
    48*s12^4*t^2*(s12 + t)^3 + 4*mmH*s12*t*(s12 + t)^2*
     (12*s12^5 + 6*t^4*(-11 + 13*t) + s12^4*(-6 + 79*t) + 
      s12*t^3*(-242 + 157*t) + s12^3*t*(-102 + 163*t) + 
      s12^2*t^2*(52 + 175*t)) + mmH^5*(-76*s12^6*(-1 + t) + 
      s12^5*(228 + 19*t - 275*t^2) + t^4*(110 - 89*t - 65*t^2) + 
      2*s12^3*t*(-266 + 260*t + 37*t^2 + 13*t^3) + 
      s12*t^3*(68 - 164*t - 29*t^2 + 65*t^3) + 
      2*s12^2*t^2*(24 - 57*t - 13*t^2 + 74*t^3) - 
      s12^4*(190 - 787*t + 353*t^2 + 256*t^3)) - 
    2*mmH^2*(6*s12^8*(-2 + 5*t) + 2*t^6*(40 + 29*t - 39*t^2) + 
      s12^7*(92 - 175*t + 198*t^2) + s12*t^5*(456 - 142*t - 258*t^2 + 
        137*t^3) + s12^2*t^4*(904 - 1328*t - 829*t^2 + 561*t^3) + 
      s12^6*(-120 + 846*t - 917*t^2 + 611*t^3) + 
      2*s12^4*t^2*(-48 + 728*t - 674*t^2 + 643*t^3) + 
      s12^3*t^3*(656 - 398*t - 1295*t^2 + 1058*t^3) + 
      s12^5*t*(-344 + 1480*t - 1456*t^2 + 1095*t^3)) + 
    mmH^4*(-5*s12^7*(-1 + t) + s12^6*(-439 + 445*t + 2*t^2) + 
      s12^5*(106 - 1860*t + 1889*t^2 - 95*t^3) + 
      t^4*(232 - 178*t + 99*t^2 + 83*t^3) + 
      s12^3*t*(-272 + 644*t - 1918*t^2 + 867*t^3 - 385*t^4) + 
      s12^4*(-168 + 446*t - 2009*t^2 + 1949*t^3 - 310*t^4) + 
      s12^2*t^2*(192 + 100*t + 501*t^2 + 371*t^3 - 260*t^4) + 
      s12*t^3*(528 - 382*t + 202*t^2 + 87*t^3 - 83*t^4)) + 
    mmH^3*(18*s12^8*(-1 + t) + s12^7*(124 - 169*t + 101*t^2) - 
      t^5*(72 - 184*t + 125*t^2 + 59*t^3) + 
      s12^6*(268 + 385*t - 791*t^2 + 296*t^3) + 
      s12*t^4*(-136 + 200*t - 448*t^2 + 39*t^3 + 59*t^4) + 
      s12^2*t^3*(-48 - 900*t - 1977*t^2 + 131*t^3 + 248*t^4) + 
      s12^3*t^2*(-48 + 1436*t - 1120*t^2 - 19*t^3 + 491*t^4) + 
      s12^5*(-72 + 1908*t - 876*t^2 - 1075*t^3 + 533*t^4) + 
      s12^4*t*(-136 + 2264*t - 603*t^2 - 487*t^3 + 622*t^4)))*
   canMINP[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^2*(mmH*(-1 + t) - 2*t)*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((2*I)*(4*mmH^9*(-1 + s12) + mmH^8*(23 - 13*s12^2 + 12*t - 12*s12*(1 + t)) + 
    2*s12*t*(2*t^5*(3 + 2*t) + 8*s12^5*(-20 + 3*t) + 4*s12*t^4*(-1 + 3*t) + 
      4*s12^4*t*(-120 + 13*t) + s12^2*t^3*(-170 + 27*t) + 
      s12^3*t^2*(-480 + 47*t)) + mmH^7*(-13 + 9*s12^3 - 80*t + 3*t^2 + 
      s12^2*(74 + 33*t) + s12*(-55 + 44*t - 3*t^2)) + 
    mmH*(s12^4*t^2*(1568 + 746*t - 117*t^2) + 
      3*s12^3*t^3*(172 + 59*t - 25*t^2) + 6*s12^5*t*(128 + 124*t - 19*t^2) + 
      2*t^5*(12 + 9*t + 2*t^2) - 16*s12^6*(4 - 16*t + 3*t^2) - 
      2*s12*t^4*(-28 + 56*t + 40*t^2 + 5*t^3) - 
      2*s12^2*t^3*(-8 + 155*t + 66*t^2 + 17*t^3)) + 
    mmH^6*(-44 - 57*s12^3 + 3*s12^4 + 25*t + 60*t^2 - 55*t^3 + 
      s12^2*(-25 - 247*t + 9*t^2) + s12*(100 + 233*t - 18*t^2 + 55*t^3)) + 
    mmH^2*(4*s12^6*(20 - 4*t + 3*t^2) - t^4*(140 + 99*t + 46*t^2 + 3*t^3) + 
      s12^3*t^2*(268 - 709*t + 189*t^2 + 24*t^3) + 
      s12^5*(192 - 648*t + 6*t^2 + 31*t^3) + 
      s12^4*t*(-368 - 1566*t + 84*t^2 + 35*t^3) + 
      s12*t^3*(-264 + 398*t + 265*t^2 + 78*t^3 + 3*t^4) + 
      s12^2*t^2*(-48 + 1226*t + 339*t^2 + 185*t^3 + 11*t^4)) - 
    mmH^5*(7*s12^5 + s12^4*(29 + 44*t) + 3*s12^3*(-10 - 69*t + 26*t^2) - 
      2*t*(100 + 24*t + 52*t^2 + 45*t^3) + 2*s12^2*(76 + 6*t - 107*t^2 + 
        53*t^3) + 2*s12*(-48 + 217*t + 221*t^2 + 69*t^3 + 45*t^4)) - 
    mmH^3*(16*s12^6*(2 + t) + s12^5*(200 - 42*t + 69*t^2) - 
      t^3*(320 + 203*t + 156*t^2 + 23*t^3) + 
      2*s12^4*(72 - 303*t - 77*t^2 + 54*t^3) + 
      s12^3*t*(532 - 701*t + 60*t^2 + 99*t^3) + 
      s12*t^2*(-456 + 742*t + 463*t^2 + 216*t^3 + 23*t^4) + 
      s12^2*t*(-48 + 1642*t + 440*t^2 + 326*t^3 + 63*t^4)) + 
    mmH^4*(4*s12^6 + s12^5*(66 + 45*t) + 2*s12^4*(60 - 46*t + 57*t^2) - 
      t^2*(360 + 182*t + 221*t^2 + 66*t^3) + 
      s12^3*(88 - 253*t - 204*t^2 + 144*t^3) + 
      2*s12*t*(-172 + 389*t + 267*t^2 + 136*t^3 + 33*t^4) + 
      s12^2*(-16 + 886*t + 246*t^2 + 134*t^3 + 129*t^4)))*
   canMINP[3, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH - t)^3*
   t*(-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 (((2*I)/3)*(7*mmH^4 - 7*mmH^3*(-2 + 5*s12 + 3*t) + 
    mmH^2*(65*s12^2 + 7*t*(-4 + 3*t) + 6*s12*(-9 + 14*t)) + 
    2*s12*(9*s12^3 + 4*t^2*(-3 + 2*t) + 5*s12*t*(-4 + 5*t) + 
      s12^2*(-12 + 25*t)) - mmH*(55*s12^3 + 14*t^3 + s12*t*(-76 + 67*t) + 
      s12^2*(-64 + 109*t)))*canMINP[3, 4, {s12, t, mmH}])/
  (s12*(-mmH + 2*s12)*t^2*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(-2*mmH^3*(s12 - t) + mmH^2*(-2*s12 + 8*s12^2 + 2*(3 - 2*t)*t) - 
    mmH*(17*s12^3 + 7*t^2*(4 + t) + 2*s12*t*(6 + t) + 2*s12^2*(4 + 5*t)) + 
    2*(9*s12^4 + 4*s12^2*t*(4 + t) + t^3*(4 + t) + s12*t^2*(8 + 3*t) + 
      s12^3*(12 + 11*t)))*canMINP[3, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2*(-mmH + s12 + t)*(-mmH + 2*(s12 + t))) + 
 (((2*I)/3)*(7*mmH^4 - 7*mmH^3*(-2 + 3*s12 + 5*t) + 
    2*t*(8*s12^3 + 3*t^2*(-4 + 3*t) + 5*s12*t*(-4 + 5*t) + 
      s12^2*(-12 + 25*t)) + mmH^2*(21*s12^2 + 28*s12*(-1 + 3*t) + 
      t*(-54 + 65*t)) - mmH*(14*s12^3 + 67*s12^2*t + t^2*(-64 + 55*t) + 
      s12*t*(-76 + 109*t)))*canMINP[3, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2*(-mmH + 2*t)) + 
 ((4*I)*(-(mmH^5*s12) + 6*s12^6 - 6*t^5*(1 + t) + 2*s12^3*t^2*(3 + t) - 
    2*s12^2*t^3*(2 + 7*t) - 2*s12*t^4*(5 + 8*t) + s12^5*(6 + 17*t) + 
    s12^4*t*(11 + 17*t) + mmH^4*(s12 + 8*s12^2 + 4*s12*t - 4*t^2) + 
    mmH^3*(-24*s12^3 + 2*t^2*(2 + 9*t) + s12*t*(-3 + 13*t) - 
      s12^2*(7 + 31*t)) + mmH*(-23*s12^5 + 4*s12^2*t^2*(-1 + 6*t) + 
      2*t^4*(8 + 11*t) + 2*s12*t^3*(12 + 25*t) - s12^3*t*(29 + 39*t) - 
      s12^4*(17 + 57*t)) + mmH^2*(34*s12^4 + s12^2*t*(21 + 13*t) - 
      2*t^3*(7 + 15*t) - 2*s12*t^2*(6 + 25*t) + s12^3*(17 + 67*t)))*
   canMINP[4, 1, {s12, t, mmH}])/((mmH - s12)^2*s12*(mmH - t)^2*t*(s12 + t)*
   (-mmH + s12 + t)) - ((4*I)*(-1 + s12)*(6*s12^5 + 19*s12^4*t + 
    22*s12^3*t^2 + 16*s12^2*t^3 + 2*s12*t^4 + t^5 - 2*mmH^3*s12*(s12 + 4*t) + 
    mmH^2*(9*s12^3 + 27*s12^2*t + 25*s12*t^2 + t^3) - 
    mmH*(13*s12^4 + 37*s12^3*t + 47*s12^2*t^2 + 19*s12*t^3 + 2*t^4))*
   canMINP[4, 1, {mmH - s12 - t, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)^2*t*
   (s12 + t)^2*(-mmH + s12 + t)) - 
 ((4*I)*(6*s12^6 + mmH^5*t - 2*s12^3*(-2 + t)*t^2 - 6*t^5*(1 + t) + 
    2*s12^4*t*(5 + 7*t) + 2*s12^5*(3 + 8*t) - s12^2*t^3*(6 + 17*t) - 
    s12*t^4*(11 + 17*t) + mmH^4*(4*s12^2 - 4*s12*t - t*(1 + 8*t)) + 
    mmH^3*(-18*s12^3 - s12^2*(4 + 13*t) + t^2*(7 + 24*t) + 
      s12*t*(3 + 31*t)) + mmH*(-22*s12^5 - 24*s12^3*t*(1 + t) + 
      t^4*(17 + 23*t) - 2*s12^4*(8 + 25*t) + s12^2*t^2*(4 + 39*t) + 
      s12*t^3*(29 + 57*t)) + mmH^2*(30*s12^4 + s12^2*(12 - 13*t)*t - 
      17*t^3*(1 + 2*t) + 2*s12^3*(7 + 25*t) - s12*t^2*(21 + 67*t)))*
   canMINP[4, 1, {t, s12, mmH}])/((mmH - s12)^2*s12*(mmH - t)^2*t*(s12 + t)*
   (-mmH + s12 + t)) + ((I/3)*(231*mmH^12*(s12 - t)*(s12 + t)^3 + 
    2*s12^4*t^4*(s12 + t)^3*(137*s12^4 + 221*s12^3*t - 6*s12^2*t^2 - 
      179*s12*t^3 - 107*t^4) + mmH^11*(-1631*s12^5 + s12^3*(368 - 3241*t)*t - 
      8*s12^4*(-25 + 601*t) + t^4*(-224 + 1565*t) + 
      2*s12*t^3*(-232 + 2357*t) + s12^2*t^2*(-72 + 3301*t)) + 
    mmH*s12^2*t^2*(250*s12^11 + 1480*s12^10*t + 
      s12^3*t^6*(1934 + 5434*t - 6299*t^2) + 
      s12^2*t^7*(1466 + 1762*t - 4445*t^2) + 2*s12^4*t^5*
       (495 + 2821*t - 2488*t^2) + s12*t^8*(594 + 140*t - 1771*t^2) + 
      2*t^9*(54 - 155*t^2) - 15*s12^5*t^4*(66 + 124*t + 111*t^2) + 
      s12^6*t^3*(-2258 - 8506*t + 849*t^2) + 
      2*s12^9*(-78 - 10*t + 1811*t^2) + 2*s12^8*t*(-417 - 833*t + 2271*t^2) + 
      s12^7*t^2*(-1910 - 6462*t + 3003*t^2)) + 
    mmH^10*(4687*s12^6 + 2*s12^5*(-655 + 9666*t) + 
      s12*t^3*(-132 + 4318*t - 18395*t^2) + t^4*(-62 + 1424*t - 4267*t^2) - 
      3*s12^3*t*(-28 + 676*t + 279*t^2) - 12*s12^2*t^2*
       (3 - 271*t + 2088*t^2) + s12^4*(50 - 3696*t + 24808*t^2)) + 
    mmH^2*s12*t*(-200*s12^12 - 2950*s12^11*t + 
      s12^8*t^2*(2240 - 9934*t - 29217*t^2) + 
      s12^7*t^3*(7848 - 3504*t - 16691*t^2) + 8*t^10*(27 + 31*t^2) + 
      9*s12*t^9*(36 + 82*t + 393*t^2) + s12^6*t^4*(8312 + 5258*t + 
        2083*t^2) - 2*s12^10*(156 + 603*t + 6496*t^2) + 
      3*s12^3*t^7*(-2340 + 1820*t + 11729*t^2) - 
      2*s12^9*t*(258 + 3075*t + 13384*t^2) + 
      s12^2*t^8*(-1976 + 3384*t + 15855*t^2) + 
      s12^5*t^5*(-204 + 5748*t + 25957*t^2) + 
      s12^4*t^6*(-8048 + 4790*t + 42423*t^2)) + 
    mmH^9*(-7157*s12^7 + s12^6*(3650 - 40112*t) + 
      s12^5*(-250 + 14204*t - 77067*t^2) + 2*t^5*(155 - 1942*t + 3045*t^2) - 
      2*s12^4*t*(329 - 8404*t + 20646*t^2) + 
      s12*t^4*(982 - 15764*t + 36221*t^2) + 2*s12^2*t^3*
       (438 - 10231*t + 37683*t^2) + s12^3*t^2*(-204 - 2328*t + 48919*t^2)) + 
    mmH^6*(1981*s12^10 + s12^9*(-2750 + 8832*t) + 
      s12^3*t^5*(-2818 + 170234*t - 21561*t^2) + 
      t^8*(-310 + 2984*t - 2015*t^2) + s12*t^7*(74 + 25882*t - 1925*t^2) + 
      s12^2*t^6*(882 + 98788*t + 4055*t^2) - 6*s12^4*t^4*
       (1950 - 15130*t + 11583*t^2) - 2*s12^5*t^3*(8311 + 52194*t + 
        13395*t^2) + s12^8*(250 - 25384*t + 30550*t^2) + 
      2*s12^7*t*(-1261 - 50813*t + 35844*t^2) + 
      s12^6*t^2*(-11010 - 179816*t + 65603*t^2)) + 
    mmH^3*(-50*s12^13 + 1118*s12^12*t + 62*t^13 + s12^11*t*(116 + 13001*t) + 
      s12^4*t^7*(11734 - 60370*t - 113827*t^2) + 
      s12^5*t^6*(9294 - 61162*t - 108149*t^2) - 
      s12*t^10*(1242 + 140*t + 1311*t^2) - 5*s12^2*t^9*
       (660 + 1198*t + 3181*t^2) + 2*s12^7*t^4*(-4283 + 29951*t + 
        13847*t^2) - 2*s12^6*t^5*(2895 + 3921*t + 20626*t^2) + 
      2*s12^10*t*(909 + 4348*t + 23421*t^2) - 
      2*s12^3*t^8*(-671 + 14437*t + 30659*t^2) + 
      2*s12^8*t^3*(889 + 38273*t + 36766*t^2) + 
      s12^9*t^2*(5412 + 41198*t + 80487*t^2)) + 
    mmH^7*(-3851*s12^9 + s12^8*(5100 - 30658*t) + 
      2*s12^5*t^2*(1010 + 50120*t - 34363*t^2) + 
      t^7*(620 - 5400*t + 3111*t^2) + s12*t^6*(2516 - 36456*t + 20513*t^2) - 
      4*s12^7*(125 - 8792*t + 26109*t^2) + 4*s12^3*t^4*
       (1559 - 25794*t + 37664*t^2) + 2*s12^2*t^5*(2362 - 47758*t + 
        38263*t^2) - 4*s12^6*t*(167 - 23169*t + 40731*t^2) + 
      s12^4*t^3*(5596 - 1084*t + 109397*t^2)) + 
    mmH^5*(-1007*s12^11 + 18*s12^10*(45 + 94*t) + 
      s12^4*t^5*(6586 - 181924*t - 97863*t^2) + 
      2*s12^5*t^4*(8779 + 4922*t - 7542*t^2) + 2*t^9*(31 - 462*t + 626*t^2) - 
      3*s12*t^8*(904 + 3512*t + 1427*t^2) + 2*s12^6*t^3*
       (11972 + 103233*t + 14414*t^2) + 2*s12^7*t^2*(8858 + 95427*t + 
        22824*t^2) + s12^9*(-50 + 10336*t + 23421*t^2) - 
      2*s12^2*t^7*(3806 + 31996*t + 23985*t^2) + 
      s12^8*t*(5052 + 71244*t + 49573*t^2) - 
      s12^3*t^6*(4480 + 168818*t + 112321*t^2)) + 
    mmH^4*(352*s12^12 + (124 - 455*t)*t^11 - 4*s12^11*(25 + 656*t) - 
      s12^10*t*(2018 + 28289*t) + 2*s12^6*t^4*(-3179 - 46447*t + 118*t^2) + 
      s12*t^9*(2776 + 2120*t + 3243*t^2) + 2*s12^2*t^8*
       (3869 + 12658*t + 19363*t^2) - 2*s12^8*t^2*(7037 + 59755*t + 
        56800*t^2) + 2*s12^3*t^7*(1607 + 48137*t + 61582*t^2) - 
      s12^7*t^3*(14854 + 184022*t + 80821*t^2) - 
      s12^9*t*(4288 + 31716*t + 82675*t^2) + 2*s12^4*t^6*
       (-3685 + 79299*t + 88361*t^2) + s12^5*t^5*(-6912 + 87060*t + 
        113693*t^2)) + mmH^8*(6445*s12^8 + s12^7*(-5600 + 46966*t) + 
      s12^3*t^3*(-1992 + 34824*t - 138007*t^2) + 
      s12*t^5*(-2478 + 31040*t - 38565*t^2) - 
      4*t^6*(155 - 1475*t + 1278*t^2) - 4*s12^4*t^2*(-212 + 6814*t + 
        3653*t^2) + 6*s12^5*t*(249 - 8796*t + 21383*t^2) - 
      2*s12^2*t^4*(1852 - 28969*t + 56135*t^2) + 
      s12^6*(500 - 29094*t + 123953*t^2)))*canMINP[4, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/3)*(63*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (59*s12^4 + 87*s12^3*t - 42*s12^2*t^2 - 113*s12*t^3 - 57*t^4) + 
    mmH^11*(-429*s12^5 + s12^3*(324 - 851*t)*t + 5*t^4*(-42 + 89*t) + 
      3*s12^2*t^2*(-32 + 285*t) - 2*s12^4*(-89 + 649*t) + 
      2*s12*t^3*(-226 + 665*t)) + mmH*s12^2*t^2*(-70*s12^11 - 416*s12^10*t + 
      s12^7*t^2*(626 + 1688*t - 393*t^2) + 18*t^9*(-2 + 5*t^2) + 
      s12^6*t^3*(614 + 2538*t + 189*t^2) - 4*s12^9*(-15 + 49*t + 248*t^2) + 
      s12^5*t^4*(150 - 1010*t + 489*t^2) + s12*t^8*(-190 + 252*t + 543*t^2) - 
      2*s12^8*t*(-153 + 43*t + 554*t^2) + 2*s12^4*t^5*
       (-193 - 1992*t + 611*t^2) + s12^2*t^7*(-450 + 148*t + 1359*t^2) + 
      s12^3*t^6*(-598 - 2118*t + 1759*t^2)) + 
    mmH^10*(1155*s12^6 + 4*s12^5*(-307 + 1264*t) + 
      s12*t^3*(40 + 4418*t - 5283*t^2) + 2*s12^2*t^2*
       (6 + 1791*t - 3334*t^2) + t^4*(18 + 1396*t - 1235*t^2) + 
      3*s12^3*t*(-8 - 566*t + 49*t^2) + 2*s12^4*(-7 - 1743*t + 3274*t^2)) + 
    mmH^9*(-1519*s12^7 + s12^6*(3442 - 9874*t) + 
      s12^5*(70 + 14666*t - 20355*t^2) + 2*s12^4*t*(101 + 8900*t - 
        6378*t^2) + 2*t^5*(-45 - 1897*t + 836*t^2) + 
      2*s12^2*t^3*(-112 - 11952*t + 10463*t^2) + 
      s12*t^4*(-278 - 17040*t + 10513*t^2) + 
      s12^3*t^2*(96 - 4082*t + 11137*t^2)) + 
    mmH^3*(14*s12^13 - 338*s12^12*t + s12^11*(52 - 3611*t)*t - 18*t^13 + 
      2*s12^7*t^4*(71 + 13133*t - 2150*t^2) + 
      s12*t^10*(422 - 60*t + 423*t^2) - 6*s12^10*t*(119 + 208*t + 2069*t^2) + 
      s12^2*t^9*(1240 + 210*t + 4557*t^2) + 2*s12^6*t^5*
       (-411 + 7977*t + 6677*t^2) + 2*s12^3*t^8*(21 - 831*t + 7976*t^2) - 
      2*s12^8*t^3*(1069 - 5154*t + 8779*t^2) - 
      s12^9*t^2*(2364 + 1814*t + 20679*t^2) + 
      s12^5*t^6*(-4258 - 6702*t + 28147*t^2) + 
      s12^4*t^7*(-3582 - 9144*t + 28315*t^2)) + 
    mmH^7*(147*s12^9 + s12^8*(3990 - 5728*t) + 
      s12^7*(140 + 38128*t - 32386*t^2) - t^7*(180 + 4150*t + 157*t^2) + 
      s12*t^6*(-632 - 40172*t + 6447*t^2) - 4*s12^5*t^2*
       (292 - 31784*t + 10383*t^2) + 4*s12^3*t^4*(-433 - 33613*t + 
        15144*t^2) + 2*s12^2*t^5*(-548 - 59476*t + 17307*t^2) + 
      s12^4*t^3*(-2100 - 3260*t + 26549*t^2) - 
      2*s12^6*t*(8 - 56506*t + 31157*t^2)) + 
    mmH^4*(-96*s12^12 + 3*t^11*(-12 + 41*t) + 4*s12^11*(7 + 177*t) + 
      s12^10*t*(-1594 + 7887*t) + s12^5*t^5*(5444 + 11648*t - 41751*t^2) + 
      22*s12^4*t^6*(131 + 2761*t - 2379*t^2) + 
      s12*t^9*(-980 + 1740*t - 879*t^2) - 2*s12^6*t^4*
       (-3447 + 32287*t + 1178*t^2) - 2*s12^2*t^8*(1489 - 6868*t + 
        4904*t^2) - 2*s12^3*t^7*(899 - 21947*t + 16059*t^2) + 
      2*s12^8*t^2*(3161 - 20121*t + 20408*t^2) + 
      s12^9*t*(1744 - 10880*t + 25677*t^2) + 
      s12^7*t^3*(8710 - 78398*t + 32111*t^2)) + 
    mmH^8*(861*s12^8 + 2*s12^7*(-2510 + 5201*t) + 
      s12^3*t^3*(448 + 47064*t - 37321*t^2) + 
      2*s12^2*t^4*(480 + 36157*t - 17424*t^2) + 
      s12*t^5*(682 + 34484*t - 11319*t^2) + 2*t^6*(90 + 2690*t - 491*t^2) + 
      4*s12^4*t^2*(-74 - 8289*t + 1067*t^2) + 
      6*s12^5*t*(-71 - 10592*t + 6751*t^2) + 
      s12^6*(-140 - 31562*t + 33449*t^2)) + 
    mmH^5*(315*s12^11 - 22*s12^10*(-9 + 31*t) + 
      s12^8*t*(-2184 + 55164*t - 41815*t^2) + 
      s12^9*(14 + 9710*t - 12607*t^2) - 2*t^9*(9 + 83*t + 195*t^2) + 
      s12*t^8*(1040 - 10212*t + 887*t^2) + 2*s12^2*t^7*
       (1556 - 29173*t + 7575*t^2) - 4*s12^6*t^3*(3057 - 38362*t + 
        8854*t^2) + 2*s12^5*t^4*(-4861 + 14189*t + 14359*t^2) - 
      4*s12^7*t^2*(2047 - 33882*t + 15474*t^2) + 
      s12^3*t^6*(2008 - 131948*t + 48687*t^2) + 
      s12^4*t^5*(-3530 - 118842*t + 67449*t^2)) + 
    mmH^6*(-511*s12^10 + 4*s12^9*(-397 + 393*t) + 
      s12^3*t^5*(618 + 184592*t - 62231*t^2) + 
      2*s12^4*t^4*(2494 + 45523*t - 29382*t^2) + 
      s12^2*t^6*(-866 + 111942*t - 23779*t^2) + 
      s12*t^7*(-222 + 27294*t - 1921*t^2) + 5*t^8*(18 + 316*t + 121*t^2) + 
      2*s12^5*t^3*(3873 - 56037*t + 5186*t^2) + 
      s12^8*(-70 - 26238*t + 21146*t^2) + 2*s12^7*t*(649 - 54548*t + 
        29538*t^2) + s12^6*t^2*(5298 - 189202*t + 67451*t^2)) + 
    mmH^2*s12*t*(56*s12^12 + 850*s12^11*t + 
      s12^4*t^6*(2732 + 2918*t - 10491*t^2) + 
      s12^5*t^5*(860 + 1282*t - 6671*t^2) + 
      s12^2*t^8*(532 - 2284*t - 4647*t^2) - 
      s12*t^9*(124 + 486*t + 1089*t^2) + 6*s12^9*t*(38 + 483*t + 1138*t^2) + 
      2*s12^10*(60 + 297*t + 1790*t^2) - 5*s12^3*t^7*
       (-416 + 356*t + 1879*t^2) - s12^6*t^4*(1712 + 6188*t + 1977*t^2) + 
      s12^7*t^3*(-2004 - 4278*t + 2089*t^2) + 
      s12^8*t^2*(-560 + 2596*t + 6283*t^2) - 72*(t^10 + t^12)))*
   canMINP[4, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/3)*(18*mmH^11*(s12 - t)*(s12 + t)^3 - 4*s12^4*t^3*(s12 + t)^3*
     (7*s12^4 - 5*s12^3*t - 30*s12^2*t^2 - 25*s12*t^3 - 13*t^4) + 
    mmH^10*(-131*s12^5 + s12^4*(38 - 508*t) + s12^3*(92 - 415*t)*t + 
      4*s12^2*t^2*(18 + 79*t) + 2*t^4*(-7 + 127*t) + 4*s12*t^3*(1 + 170*t)) - 
    2*mmH*s12^2*t*(20*s12^11 + 134*s12^10*t + 5*s12^8*t^2*(123 + 122*t) + 
      s12^9*t*(106 + 409*t) + s12^6*t^3*(-10 + 2237*t - 384*t^2) + 
      2*t^9*(6 + 5*t^2) - 6*s12^5*t^4*(-3 - 205*t + 33*t^2) + 
      s12*t^8*(66 - 188*t + 49*t^2) + s12^2*t^7*(154 - 873*t + 181*t^2) + 
      s12^7*t^2*(-4 + 1618*t + 217*t^2) + s12^4*t^5*(108 - 715*t + 393*t^2) + 
      s12^3*t^6*(184 - 1502*t + 447*t^2)) - 
    2*mmH^2*s12*(4*s12^12 - 88*s12^11*t + s12^10*(52 - 677*t)*t - 
      s12^9*t^2*(615 + 1703*t) + s12^3*t^7*(-458 + 7319*t - 3205*t^2) + 
      s12^5*t^5*(-240 + 4057*t - 1820*t^2) + 
      s12^8*t^2*(12 - 4004*t - 1061*t^2) + 3*s12*t^9*(16 + 66*t - 43*t^2) - 
      8*t^10*(-3 + t^2) - 2*s12^2*t^8*(59 - 1082*t + 470*t^2) + 
      2*s12^6*t^4*(8 - 2997*t + 1208*t^2) + 
      s12^7*t^3*(50 - 8363*t + 1963*t^2) - 2*s12^4*t^6*
       (267 - 5189*t + 2376*t^2)) + 
    mmH^9*(373*s12^6 + s12^5*(-236 + 2382*t) + 
      2*s12*t^3*(12 + 134*t - 1967*t^2) + 2*t^4*(2 + 69*t - 523*t^2) + 
      2*s12^3*t*(12 - 476*t + 343*t^2) - 12*s12^2*t^2*(-3 + 20*t + 343*t^2) + 
      s12^4*(8 - 818*t + 3923*t^2)) - 
    mmH^8*(546*s12^7 + s12^6*(-626 + 5578*t) + 
      2*s12^2*t^3*(168 + 349*t - 9255*t^2) + 
      s12^3*t^2*(348 - 2144*t - 7541*t^2) + 2*t^5*(8 + 202*t - 999*t^2) - 
      4*s12*t^4*(-35 - 325*t + 2683*t^2) + 
      4*s12^4*t*(44 - 969*t + 2894*t^2) + s12^5*(40 - 2556*t + 14661*t^2)) + 
    mmH^3*(56*s12^12 + s12^10*(298 - 1785*t)*t + 4*t^12 - 
      8*s12^11*(2 + 29*t) + 4*s12^3*t^7*(166 + 3945*t - 3610*t^2) + 
      4*s12^2*t^8*(186 + 431*t - 673*t^2) + 4*s12^9*t*(6 - 871*t + 6*t^2) - 
      2*s12*t^9*(-114 + 92*t + 69*t^2) + 2*s12^6*t^4*(90 + 869*t + 649*t^2) + 
      2*s12^7*t^3*(196 - 13298*t + 11233*t^2) + 
      s12^8*t^2*(180 - 18588*t + 13391*t^2) - 
      2*s12^5*t^5*(174 - 20014*t + 14999*t^2) - 
      2*s12^4*t^6*(72 - 20178*t + 16295*t^2)) + 
    mmH^7*(468*s12^8 + 8*s12^7*(-115 + 933*t) + 
      2*s12^2*t^4*(566 + 1697*t - 20659*t^2) + 
      2*s12^3*t^3*(804 + 240*t - 19457*t^2) + 
      2*s12*t^5*(170 + 1126*t - 7935*t^2) + 2*t^6*(12 + 258*t - 989*t^2) + 
      3*s12^4*t^2*(388 - 1660*t + 2239*t^2) + 
      2*s12^5*t*(226 - 3478*t + 19991*t^2) + 
      s12^6*(80 - 4074*t + 28773*t^2)) - 
    mmH^6*(303*s12^9 + s12^8*(-810 + 5936*t) + 
      2*s12^2*t^5*(1026 + 2875*t - 25622*t^2) + 
      4*s12^3*t^4*(889 + 2455*t - 19901*t^2) + 
      4*s12^4*t^3*(818 + 1163*t - 8477*t^2) + 
      4*s12*t^6*(126 + 378*t - 3301*t^2) + 2*t^7*(8 + 147*t - 485*t^2) + 
      4*s12^5*t^2*(441 - 1270*t + 11668*t^2) + 
      s12^7*(80 - 3700*t + 32027*t^2) + 2*s12^6*t*(282 - 3667*t + 
        33406*t^2)) + mmH^5*(221*s12^10 + s12^9*(-428 + 2678*t) + 
      2*s12^4*t^4*(2240 + 13970*t - 39627*t^2) + 
      4*s12^3*t^5*(1075 + 5701*t - 21163*t^2) + 
      2*s12^2*t^6*(1176 + 2905*t - 18063*t^2) + 2*t^8*(2 + 25*t - 81*t^2) - 
      10*s12*t^7*(-56 + 8*t + 599*t^2) + 4*s12^5*t^3*
       (754 + 1771*t + 1607*t^2) + s12^8*(40 - 1774*t + 19373*t^2) + 
      2*s12^7*t*(190 - 3318*t + 29645*t^2) + 2*s12^6*t^2*
       (690 - 4641*t + 36851*t^2)) - mmH^4*(148*s12^11 + 2*t^10*(-4 + 11*t) + 
      2*s12^10*(-63 + 221*t) + 2*s12^4*t^5*(1334 + 24640*t - 36621*t^2) + 
      4*s12^3*t^6*(699 + 6644*t - 12193*t^2) - 
      4*s12*t^8*(-115 + 138*t + 334*t^2) - 4*s12^2*t^7*
       (-439 - 979*t + 3486*t^2) + s12^9*(8 - 124*t + 4267*t^2) - 
      4*s12^5*t^4*(-504 - 7425*t + 8512*t^2) + 
      2*s12^8*t*(70 - 2864*t + 12231*t^2) + 2*s12^6*t^3*
       (670 - 5423*t + 17179*t^2) + s12^7*t^2*(624 - 19112*t + 52127*t^2)))*
   canMINP[4, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/30)*(2*mmH^5*(-1 + s12)*(-1 + t)*(27*s12^2 + 49*s12*t + 22*t^2) + 
    2*s12*t*(40*s12^5 + s12^4*(280 - 134*t) + s12^3*(168 - 43*t)*t + 
      2*t^4*(-211 + 206*t) + 2*s12*t^3*(-520 + 431*t) + 
      s12^2*t^2*(-730 + 581*t)) - mmH^4*(77*s12^4*(-1 + t) + 
      t^2*(109 - 292*t - 75*t^2) + s12^3*(-671 + 203*t + 206*t^2) + 
      s12*t*(749 - 552*t - 10*t^2 + 75*t^3) + 
      s12^2*(640 - 931*t + 345*t^2 + 204*t^3)) - 
    mmH*(40*s12^6*(-1 + 2*t) + s12^5*(680 + 162*t - 82*t^2) - 
      2*t^4*(372 - 25*t + 206*t^2) + s12^4*(-800 + 4512*t - 3163*t^2 + 
        293*t^3) + 2*s12*t^3*(-436 - 76*t - 361*t^2 + 327*t^3) + 
      2*s12^2*t^2*(496 + 1508*t - 1572*t^2 + 707*t^3) + 
      s12^3*t*(320 + 6650*t - 6199*t^2 + 1215*t^3)) + 
    mmH^3*(3*s12^5*(-1 + t) + s12^4*(-1131 + 535*t + 140*t^2) + 
      2*t^2*(154 - 451*t - 187*t^2 + 45*t^3) + 
      s12^3*(100 - 3181*t + 2170*t^2 + 145*t^3) + 
      s12*t*(-92 + 1656*t - 1601*t^2 + 513*t^3 - 90*t^4) + 
      s12^2*(-400 + 2758*t - 3277*t^2 + 1955*t^3 - 82*t^4)) + 
    mmH^2*(20*s12^6*(-1 + t) + 2*s12^5*(183 - 79*t + 13*t^2) - 
      t^3*(1052 - 1061*t + 374*t^2 + 121*t^3) + 
      s12^4*(1220 + 2225*t - 2085*t^2 + 168*t^3) + 
      s12*t^2*(492 + 895*t - 629*t^2 + 185*t^3 + 121*t^4) + 
      2*s12^2*t*(572 + 307*t - 68*t^2 - 434*t^3 + 138*t^4) + 
      s12^3*(-400 + 2000*t + 1578*t^2 - 3121*t^3 + 317*t^4)))*
   canMINP[4, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((I/6)*(mmH^6*(-1 + s12)*(-1 + t)*(13*s12 + 33*t) - 
    4*s12^2*t*(4*s12^4 - 7*s12^3*(4 + t) - 4*s12^2*t*(31 + 7*t) + 
      s12*t^2*(-162 + 35*t) + t^3*(-68 + 47*t)) + 
    mmH^5*(-35*s12^3*(-1 + t) + 2*t^2*(7 + 37*t) + 
      s12^2*(123 + 39*t - 126*t^2) + s12*(-132 + 40*t + 42*t^2 - 74*t^3)) + 
    2*mmH*s12*(s12^5*(-4 + 8*t) + s12^4*(76 - 79*t - 16*t^2) + 
      t^3*(8 - 24*t + 47*t^2) + 2*s12^2*t*(8 - 93*t - 324*t^2 + 34*t^3) - 
      s12^3*(80 - 256*t + 473*t^2 + 47*t^3) + 
      s12*t^2*(104 - 370*t - 105*t^2 + 83*t^3)) + 
    mmH^4*(27*s12^4*(-1 + t) + s12^3*(-383 + 141*t + 164*t^2) - 
      t*(-96 + 110*t + 195*t^2 + 5*t^3) + s12^2*(156 - 552*t + 463*t^2 + 
        169*t^3) + s12*(-80 + 272*t - 205*t^2 + 176*t^3 + 5*t^4)) + 
    mmH^3*(-(s12^5*(-1 + t)) + s12^4*(337 - 201*t - 80*t^2) + 
      s12^3*(236 + 616*t - 948*t^2 - 114*t^3) + 
      2*t^2*(-40 + 107*t + 27*t^2 - 18*t^3) + 
      4*s12^2*t*(71 - 59*t - 220*t^2 + 7*t^3) + 
      2*s12*t*(24 - 7*t + 19*t^2 - 45*t^3 + 18*t^4)) + 
    mmH^2*(-4*s12^6*(-1 + t) + s12^5*(-82 + 51*t + 9*t^2) + 
      2*t^3*(-8 - 52*t + 47*t^2) + s12^4*(-412 + 37*t + 508*t^2 + 19*t^3) - 
      2*s12*t^2*(64 + 31*t - 98*t^2 + 65*t^3) + 
      s12^3*(240 - 1180*t + 1345*t^2 + 724*t^3 - 33*t^4) - 
      s12^2*t*(176 - 1321*t^2 + 21*t^3 + 36*t^4)))*
   canMINP[4, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/6)*(2*mmH^4*(-1 + s12)*t*(s12 + t) - 
    s12*(s12^2*(82 - 115*t)*t^2 + 2*s12*(12 - 31*t)*t^3 - 2*t^4*(25 + 4*t) + 
      s12^3*t*(12 + 7*t) + s12^4*(4 + 68*t)) - 
    mmH^3*(2*s12^4 + 37*s12^2*(-1 + t)*t + 3*(17 - 5*t)*t^2 + 
      s12^3*(-2 + 24*t) + s12*t*(51 - 50*t + 15*t^2)) + 
    mmH*(s12^5*(-2 + 17*t) + t^3*(68 + 59*t + 4*t^2) - 
      2*s12^4*(-1 + 6*t + 11*t^2) - 2*s12^3*t*(103 - 29*t + 33*t^2) + 
      s12^2*t*(136 - 374*t + 19*t^2 - 31*t^3) - 
      s12*t^2*(-204 + 147*t + 45*t^2 + 4*t^3)) + 
    mmH^2*(2*s12^5 + 43*s12^4*t - t^2*(68 + 8*t + 17*t^2) + 
      2*s12^2*t*(120 - 34*t + 19*t^2) + s12^3*(2 - 82*t + 62*t^2) + 
      s12*t*(-68 + 250*t + 17*t^2 + 17*t^3)))*canMINP[4, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((I/6)*(s12^2*(mmH - s12 - 2*t) - 3*s12*t - 8*t^2 - 2*s12*t^2 - 4*t^3 - 
    s12*(-mmH + s12 + t) + 14*(-mmH + s12 + t)^2 - 7*(-mmH + s12 + t)^3)*
   canMINP[4, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 ((I/6)*(8*s12^3 + mmH*(s12 - 2*s12^2 - 3*t) + mmH^2*(s12 - t) + 
    s12*t*(2 + t) + s12^2*(13 + t) - t^2*(5 + 3*t))*
   canMINP[4, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((I/6)*(-8*s12^2 - 4*s12^3 - 3*s12*t - 2*s12^2*t + (mmH - 2*s12 - t)*t^2 - 
    t*(-mmH + s12 + t) + 14*(-mmH + s12 + t)^2 - 7*(-mmH + s12 + t)^3)*
   canMINP[4, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/4)*(4*mmH^12*(38*s12 - 41*t)*(s12 + t)^3 + 4*s12^4*t^4*(s12 + t)^3*
     (47*s12^4 + 77*s12^3*t - 2*s12^2*t^2 - 63*s12*t^3 - 37*t^4) + 
    mmH^11*(-1090*s12^5 + s12^4*(136 - 3138*t) + 2619*s12^2*t^3 + 
      17*t^4*(-8 + 65*t) + 16*s12*t^3*(-17 + 213*t) - 
      4*s12^3*t*(-68 + 469*t)) + 2*mmH*s12^2*t^2*(80*s12^11 + 475*s12^10*t + 
      s12^3*t^6*(644 + 1873*t - 2047*t^2) + 
      s12^4*t^5*(330 + 1967*t - 1618*t^2) + 
      s12^2*t^7*(488 + 595*t - 1444*t^2) + s12*t^8*(198 + 44*t - 573*t^2) + 
      4*t^9*(9 - 25*t^2) + s12^6*t^3*(-752 - 2932*t + 141*t^2) - 
      s12^5*t^4*(330 + 629*t + 594*t^2) + 2*s12^8*t*(-139 - 281*t + 
        707*t^2) + s12^7*t^2*(-636 - 2216*t + 843*t^2) + 
      s12^9*(-52 - 4*t + 1159*t^2)) + 
    mmH^10*(3182*s12^6 + 8*s12^5*(-109 + 1620*t) + 
      s12^2*t^2*(-24 + 1678*t - 18607*t^2) + 
      s12*t^3*(-88 + 2582*t - 13185*t^2) + s12^3*t*(56 - 1758*t - 2283*t^2) - 
      5*t^4*(8 - 174*t + 601*t^2) + 2*s12^4*(16 - 1298*t + 7985*t^2)) - 
    2*mmH^2*s12*t*(64*s12^12 + 939*s12^11*t + 
      s12^4*t^6*(2680 - 1599*t - 13647*t^2) + 
      s12^3*t^7*(2334 - 1907*t - 11342*t^2) + 
      s12^5*t^5*(68 - 1879*t - 8521*t^2) + 
      s12^2*t^8*(656 - 1192*t - 5109*t^2) - 8*t^10*(9 + 10*t^2) - 
      3*s12*t^9*(36 + 86*t + 379*t^2) + 6*s12^8*t^2*(-124 + 567*t + 
        1424*t^2) - s12^6*t^4*(2768 + 1777*t + 1441*t^2) + 
      2*s12^7*t^3*(-1305 + 588*t + 2093*t^2) + 
      s12^10*(104 + 414*t + 4113*t^2) + s12^9*t*(172 + 2116*t + 8295*t^2)) + 
    mmH^3*(-32*s12^13 + 702*s12^12*t + 40*t^13 + 8*s12^11*t*(11 + 1013*t) + 
      s12^5*t^6*(6188 - 40868*t - 68723*t^2) + 
      s12^3*t^8*(860 - 19776*t - 39155*t^2) - 
      2*s12*t^10*(414 + 52*t + 417*t^2) - 6*s12^2*t^9*
       (368 + 692*t + 1693*t^2) + 2*s12^7*t^4*(-2838 + 20470*t + 5035*t^2) + 
      8*s12^9*t^2*(452 + 3503*t + 5840*t^2) + 
      2*s12^10*t*(606 + 2978*t + 14281*t^2) - 
      2*s12^6*t^5*(1926 + 2292*t + 14515*t^2) - 
      4*s12^4*t^7*(-1947 + 10223*t + 18087*t^2) + 
      2*s12^8*t^3*(610 + 25988*t + 19263*t^2)) + 
    mmH^6*(1370*s12^10 + 4*s12^9*(-434 + 1931*t) + 
      s12^2*t^6*(700 + 62838*t - 3403*t^2) + 
      s12*t^7*(108 + 16438*t - 2169*t^2) + t^8*(-200 + 1886*t - 1325*t^2) - 
      2*s12^5*t^3*(5570 + 38835*t + 5924*t^2) - 
      5*s12^3*t^5*(364 - 21362*t + 5929*t^2) + 
      4*s12^8*(40 - 4107*t + 7698*t^2) - 2*s12^4*t^4*(3900 - 25499*t + 
        30405*t^2) + 2*s12^6*t^2*(-3726 - 61479*t + 35050*t^2) + 
      2*s12^7*t*(-870 - 33753*t + 36187*t^2)) + 
    mmH^9*(-4946*s12^7 + s12^6*(2384 - 27630*t) + 
      s12^4*t*(-432 + 12368*t - 25371*t^2) + 
      2*t^5*(100 - 1195*t + 2142*t^2) - 4*s12^5*(40 - 2408*t + 13057*t^2) + 
      s12*t^4*(648 - 9554*t + 25921*t^2) + 
      s12^3*t^2*(-136 + 602*t + 38121*t^2) + 
      s12^2*t^3*(584 - 11682*t + 55009*t^2)) + 
    mmH^5*(-662*s12^11 + s12^10*(512 + 346*t) + 
      s12^4*t^5*(4364 - 116354*t - 50947*t^2) + 
      2*s12^5*t^4*(5866 + 6597*t - 4595*t^2) + 
      2*s12^6*t^3*(8032 + 71283*t - 1782*t^2) + 10*t^9*(4 - 59*t + 81*t^2) - 
      2*s12^7*t^2*(-5956 - 64415*t + 512*t^2) + 
      8*s12^9*(-4 + 843*t + 1167*t^2) - s12*t^8*(1836 + 6850*t + 2471*t^2) + 
      4*s12^8*t*(849 + 11862*t + 3284*t^2) - 
      s12^2*t^7*(5176 + 41934*t + 28545*t^2) - 
      s12^3*t^6*(3088 + 110270*t + 64177*t^2)) + 
    mmH^8*(4542*s12^8 + s12^7*(-3600 + 33454*t) + 
      s12^3*t^3*(-1328 + 17500*t - 103129*t^2) + 
      s12^2*t^4*(-2456 + 34548*t - 82365*t^2) + 
      s12^4*t^2*(552 - 22608*t - 15037*t^2) - 20*t^6*(20 - 183*t + 179*t^2) - 
      4*s12*t^5*(405 - 4767*t + 6953*t^2) + 
      4*s12^6*(80 - 4808*t + 22033*t^2) + 
      s12^5*t*(964 - 36600*t + 89371*t^2)) + 
    mmH^4*(226*s12^12 + 2*(40 - 147*t)*t^11 - 2*s12^11*(32 + 767*t) - 
      4*s12^10*t*(340 + 4129*t) + 2*s12*t^9*(928 + 716*t + 1009*t^2) + 
      4*s12^6*t^4*(-1071 - 16278*t + 2540*t^2) - 
      4*s12^9*t*(716 + 5351*t + 11409*t^2) - 2*s12^7*t^3*
       (4994 + 62546*t + 15831*t^2) + s12^2*t^8*(5204 + 17092*t + 
        24361*t^2) - 2*s12^8*t^2*(4714 + 40364*t + 27929*t^2) + 
      s12^5*t^5*(-4608 + 55888*t + 70935*t^2) + 
      s12^3*t^7*(2228 + 64552*t + 76875*t^2) + 
      s12^4*t^6*(-4868 + 105340*t + 108725*t^2)) + 
    mmH^7*(-2742*s12^9 - 8*s12^8*(-405 + 2881*t) + 
      s12^5*t^2*(1408 + 71672*t - 53387*t^2) - 
      40*s12^7*(8 - 572*t + 1999*t^2) + t^7*(400 - 3380*t + 2129*t^2) + 
      32*s12^4*t^3*(117 + 254*t + 2594*t^2) + 
      4*s12*t^6*(404 - 5685*t + 3826*t^2) - 
      4*s12^6*t*(96 - 15581*t + 31289*t^2) + 
      s12^2*t^5*(3088 - 58904*t + 59051*t^2) + 
      s12^3*t^4*(4144 - 60404*t + 115905*t^2)))*canMINP[5, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/4)*(42*mmH^12*(s12 - t)*(s12 + t)^3 - 4*s12^4*t^4*(s12 + t)^3*
     (21*s12^4 + 31*s12^3*t - 16*s12^2*t^2 - 39*s12*t^3 - 19*t^4) + 
    mmH^11*(-270*s12^5 + 2*s12^3*(108 - 319*t)*t - 26*s12^4*(-4 + 33*t) + 
      3*t^4*(-32 + 99*t) + 3*s12^2*t^2*(8 + 149*t) + 
      2*s12*t^3*(-92 + 421*t)) - 2*mmH*s12^2*t^2*(20*s12^11 + 117*s12^10*t + 
      s12^3*t^6*(222 + 719*t - 562*t^2) + s12^2*t^7*(162 - 49*t - 453*t^2) + 
      s12^4*t^5*(152 + 1379*t - 298*t^2) + s12*t^8*(66 - 84*t - 181*t^2) + 
      6*t^9*(2 - 5*t^2) + s12^5*t^4*(-36 + 395*t + 8*t^2) + 
      s12^6*t^3*(-200 - 836*t + 25*t^2) + 4*s12^9*(-5 + 17*t + 66*t^2) + 
      s12^7*t^2*(-208 - 574*t + 73*t^2) + 3*s12^8*t*(-34 + 10*t + 87*t^2)) + 
    mmH^10*(678*s12^6 + s12^5*(-736 + 3254*t) + 
      s12^2*t^2*(12 + 1182*t - 3431*t^2) + s12*t^3*(28 + 1982*t - 3255*t^2) + 
      3*t^4*(4 + 222*t - 275*t^2) + s12^3*t*(-12 - 1654*t + 1293*t^2) + 
      s12^4*(-8 - 2256*t + 4798*t^2)) + 
    mmH^9*(-796*s12^7 - 8*s12^6*(-263 + 759*t) + 
      s12^5*(40 + 9388*t - 14508*t^2) + s12^4*t*(104 + 12944*t - 13025*t^2) + 
      2*t^5*(-30 - 933*t + 559*t^2) + s12^3*t^2*(12 + 1726*t + 1351*t^2) + 
      s12*t^4*(-196 - 8146*t + 6345*t^2) + 
      s12^2*t^3*(-188 - 10214*t + 10563*t^2)) + 
    mmH^3*(8*s12^13 - 210*s12^12*t - 12*t^13 - 8*s12^11*t*(-3 + 266*t) + 
      2*s12*t^10*(138 - 20*t + 141*t^2) - 4*s12^6*t^5*
       (333 - 3186*t + 541*t^2) + 2*s12^2*t^9*(372 + 168*t + 1519*t^2) - 
      4*s12^7*t^4*(63 - 4037*t + 2559*t^2) - 4*s12^9*t^2*
       (396 + 584*t + 2859*t^2) - 2*s12^10*t*(238 + 534*t + 3459*t^2) - 
      2*s12^8*t^3*(754 - 2348*t + 6089*t^2) + 
      2*s12^4*t^7*(-1610 - 1018*t + 8247*t^2) + 
      s12^3*t^8*(-348 + 368*t + 10359*t^2) + 
      s12^5*t^6*(-3884 + 508*t + 11249*t^2)) + 
    mmH^4*(-54*s12^12 + 2*t^11*(-12 + 41*t) + 2*s12^11*(8 + 223*t) + 
      16*s12^10*t*(-61 + 281*t) + s12^4*t^6*(3628 + 25492*t - 23691*t^2) + 
      s12^3*t^7*(-260 + 21280*t - 18943*t^2) + 
      s12^2*t^8*(-1716 + 7204*t - 6361*t^2) + 
      s12^5*t^5*(5432 - 5712*t - 4351*t^2) - 
      2*s12*t^9*(312 - 500*t + 293*t^2) + 4*s12^9*t*(292 - 1561*t + 
        3659*t^2) + 4*s12^6*t^4*(1433 - 11692*t + 5778*t^2) + 
      4*s12^8*t^2*(1073 - 5908*t + 6723*t^2) + 
      2*s12^7*t^3*(3110 - 24522*t + 16493*t^2)) + 
    mmH^7*(258*s12^9 - 4*s12^8*(-630 + 673*t) + 
      s12^5*t^2*(-1224 + 90896*t - 54659*t^2) + 
      s12^7*(80 + 24256*t - 20882*t^2) - t^7*(120 + 2100*t + 103*t^2) + 
      2*s12*t^6*(-248 - 10422*t + 1823*t^2) - 
      2*s12^4*t^3*(1096 - 9800*t + 8193*t^2) + 
      s12^2*t^5*(-1104 - 60256*t + 16791*t^2) + 
      s12^3*t^4*(-1912 - 60628*t + 19013*t^2) - 
      2*s12^6*t*(68 - 36958*t + 25261*t^2)) + 
    mmH^5*(192*s12^11 - 8*s12^10*(-17 + 35*t) + 
      s12^9*(8 + 6116*t - 6924*t^2) - 2*t^9*(6 + 33*t + 130*t^2) + 
      3*s12*t^8*(208 - 1878*t + 183*t^2) - 
      4*s12^8*t*(373 - 8618*t + 6662*t^2) + 
      s12^2*t^7*(1588 - 31266*t + 8829*t^2) - 
      2*s12^5*t^4*(4176 - 19075*t + 11152*t^2) + 
      s12^4*t^5*(-4472 - 50038*t + 17489*t^2) + 
      s12^3*t^6*(-52 - 66762*t + 23369*t^2) - 
      2*s12^7*t^2*(2866 - 43185*t + 25727*t^2) - 
      2*s12^6*t^3*(4558 - 52501*t + 27755*t^2)) + 
    mmH^6*(-370*s12^10 + 2*s12^9*(-512 + 201*t) + 
      s12^3*t^5*(1704 + 90986*t - 23365*t^2) + 
      s12^2*t^6*(-40 + 58862*t - 12023*t^2) + 
      s12*t^7*(-56 + 14606*t - 1023*t^2) + 2*s12^4*t^4*
       (2486 + 13875*t + 126*t^2) + t^8*(60 + 786*t + 403*t^2) + 
      4*s12^8*(-10 - 4162*t + 3097*t^2) + 2*s12^7*t*(480 - 34957*t + 
        21652*t^2) + 2*s12^5*t^3*(3176 - 45007*t + 25291*t^2) + 
      2*s12^6*t^2*(2004 - 63055*t + 34409*t^2)) + 
    mmH^8*(312*s12^8 + s12^7*(-3120 + 5894*t) + 
      s12^2*t^4*(800 + 34452*t - 17187*t^2) + 
      s12^3*t^3*(568 + 15908*t - 9787*t^2) + 
      4*s12*t^5*(123 + 4315*t - 1667*t^2) + 2*t^6*(60 + 1350*t - 329*t^2) + 
      20*s12^6*(-4 - 1006*t + 1147*t^2) + s12^4*t^2*(24 - 29880*t + 
        20053*t^2) + s12^5*t*(-196 - 42896*t + 35733*t^2)) + 
    2*mmH^2*s12*t*(16*s12^12 + 249*s12^11*t + 
      s12^3*t^7*(804 - 807*t - 3037*t^2) + 
      s12^4*t^6*(1078 + 615*t - 2925*t^2) + 
      s12^2*t^8*(216 - 804*t - 1549*t^2) + 
      s12^5*t^5*(434 + 255*t - 938*t^2) - 3*s12*t^9*(12 + 54*t + 121*t^2) + 
      2*s12^7*t^3*(-323 - 563*t + 494*t^2) + 
      s12^6*t^4*(-494 - 1899*t + 600*t^2) + s12^10*(40 + 210*t + 1009*t^2) + 
      s12^8*t^2*(-184 + 1090*t + 1605*t^2) + 
      s12^9*t*(76 + 1052*t + 1797*t^2) - 24*(t^10 + t^12)))*
   canMINP[5, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/4)*(2*mmH^11*(11*s12 - 5*t)*(s12 + t)^3 - 8*s12^4*t^3*(s12 + t)^3*
     (3*s12^4 - 10*s12^2*t^2 - 10*s12*t^3 - 5*t^4) - 
    mmH^10*(149*s12^5 + 38*s12^2*t^3 + 6*(2 - 29*t)*t^4 - 
      6*s12*t^3*(-4 + 67*t) + 6*s12^4*(-2 + 99*t) + 3*s12^3*t*(-8 + 221*t)) - 
    2*mmH*s12^2*t*(10*s12^11 + 72*s12^10*t + 3*s12^8*t^2*(139 + 118*t) + 
      s12^9*t*(76 + 235*t) + s12^6*t^3*(-6 + 1421*t - 217*t^2) + 
      2*t^9*(4 + 5*t^2) + s12^5*t^4*(12 + 813*t + 10*t^2) + 
      12*s12^4*t^5*(6 - 34*t + 35*t^2) + s12*t^8*(44 - 128*t + 51*t^2) + 
      s12^7*t^2*(-2 + 1045*t + 104*t^2) + s12^2*t^7*(102 - 578*t + 169*t^2) + 
      2*s12^3*t^6*(61 - 477*t + 199*t^2)) - 
    2*mmH^2*s12*(2*s12^12 - 34*s12^11*t + s12^10*(28 - 313*t)*t - 
      s12^9*t^2*(467 + 801*t) + s12^4*t^6*(-354 + 6974*t - 4263*t^2) + 
      s12^5*t^5*(-160 + 2749*t - 2433*t^2) + s12*t^9*(32 + 144*t - 127*t^2) - 
      8*t^10*(-2 + t^2) - 2*s12^8*t^2*(-3 + 1395*t + 127*t^2) - 
      2*s12^2*t^8*(38 - 753*t + 413*t^2) + 2*s12^6*t^4*
       (4 - 1983*t + 503*t^2) - 2*s12^3*t^7*(150 - 2487*t + 1358*t^2) + 
      s12^7*t^3*(28 - 5648*t + 1479*t^2)) + 
    mmH^9*(409*s12^6 + 6*s12^5*(-13 + 408*t) + 
      2*s12*t^3*(8 + 142*t - 1373*t^2) + 2*t^4*(2 + 44*t - 375*t^2) - 
      6*s12^2*t^2*(-4 - 33*t + 404*t^2) + 2*s12^3*t*(8 - 91*t + 898*t^2) + 
      s12^4*(4 - 262*t + 4263*t^2)) - 
    mmH^8*(588*s12^7 + s12^6*(-218 + 5332*t) + 
      2*s12^2*t^3*(112 + 635*t - 6755*t^2) + 
      s12^3*t^2*(232 + 272*t - 4209*t^2) + 
      4*s12*t^4*(25 + 231*t - 1980*t^2) + 2*t^5*(8 + 112*t - 727*t^2) + 
      2*s12^4*t*(56 - 454*t + 5789*t^2) + s12^5*(20 - 828*t + 13679*t^2)) + 
    mmH^3*(28*s12^12 + s12^10*(154 - 135*t)*t + 4*t^12 + 
      2*s12^11*(-4 + 7*t) + 2*s12^3*t^7*(236 + 5476*t - 5947*t^2) + 
      2*s12^6*t^4*(56 + 857*t - 2544*t^2) + 4*s12^2*t^8*
       (126 + 321*t - 569*t^2) - 2*s12*t^9*(-76 + 56*t + 65*t^2) + 
      2*s12^9*t*(6 - 1304*t + 1323*t^2) - 4*s12^5*t^5*
       (57 - 6895*t + 7076*t^2) + 2*s12^7*t^3*(116 - 8942*t + 7329*t^2) + 
      s12^8*t^2*(96 - 12892*t + 11963*t^2) - 2*s12^4*t^6*
       (36 - 13830*t + 13753*t^2)) + 
    mmH^7*(484*s12^8 + s12^7*(-340 + 6854*t) + 
      2*s12*t^5*(126 + 640*t - 5979*t^2) + 6*s12^2*t^4*
       (128 + 479*t - 5312*t^2) + 2*t^6*(12 + 128*t - 721*t^2) + 
      3*s12^4*t^2*(256 + 240*t + 1971*t^2) - 8*s12^3*t^3*
       (-134 - 382*t + 3825*t^2) + 2*s12^5*t*(138 - 718*t + 16937*t^2) + 
      s12^6*(40 - 1290*t + 25087*t^2)) + 
    mmH^5*(129*s12^10 + 2*s12^9*(-91 + 1308*t) + 
      2*s12^4*t^4*(1496 + 10947*t - 35098*t^2) + 
      2*s12^3*t^5*(1456 + 8087*t - 34567*t^2) + 
      2*s12^5*t^3*(994 + 4533*t - 2292*t^2) + 2*t^8*(2 + 4*t - 53*t^2) - 
      2*s12*t^7*(-198 + 102*t + 2299*t^2) - 4*s12^2*t^6*
       (-408 - 925*t + 7125*t^2) + s12^8*(20 - 586*t + 17565*t^2) + 
      2*s12^7*t*(104 - 1347*t + 24321*t^2) + 2*s12^6*t^2*
       (428 - 1428*t + 27025*t^2)) - 
    mmH^6*(257*s12^9 + s12^8*(-320 + 5414*t) + 
      2*s12^2*t^5*(708 + 1881*t - 20086*t^2) + 
      2*s12^4*t^3*(1088 + 3956*t - 15805*t^2) + 
      8*s12^3*t^4*(298 + 1082*t - 8119*t^2) + 
      2*s12*t^6*(186 + 332*t - 5017*t^2) + 2*t^7*(8 + 62*t - 349*t^2) + 
      4*s12^5*t^2*(285 + 448*t + 8493*t^2) + 
      2*s12^6*t*(164 - 771*t + 27052*t^2) + 
      s12^7*(40 - 1176*t + 27507*t^2)) - 
    mmH^4*(74*s12^11 + 2*t^10*(-4 + 11*t) + 58*s12^10*(-1 + 12*t) + 
      4*s12^4*t^5*(450 + 8627*t - 15731*t^2) + 
      2*s12^2*t^7*(604 + 1368*t - 5579*t^2) - 
      4*s12*t^8*(-78 + 91*t + 267*t^2) + s12^9*(4 - 12*t + 5449*t^2) - 
      4*s12^5*t^4*(-335 - 5522*t + 9153*t^2) + 
      2*s12^6*t^3*(428 - 2817*t + 9428*t^2) - 
      4*s12^3*t^6*(-480 - 4585*t + 9932*t^2) + 
      2*s12^8*t*(36 - 1844*t + 11181*t^2) + 
      s12^7*t^2*(360 - 12196*t + 39931*t^2)))*canMINP[5, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/80)*(mmH^5*(-1 + s12)*(-1 + t)*(933*s12^2 + 1166*s12*t + 233*t^2) + 
    4*s12*t*(140*s12^5 + 2*s12^3*(479 - 1074*t)*t + 
      4*s12^2*t^2*(40 + 109*t) + 4*t^4*(-338 + 353*t) - s12^4*(240 + 949*t) + 
      s12*t^3*(-2390 + 2907*t)) - mmH^4*(974*s12^4*(-1 + t) + 
      t^2*(488 - 1549*t - 555*t^2) + s12^3*(-5382 + 1021*t + 3617*t^2) + 
      s12*t*(4978 - 2514*t - 2275*t^2 + 555*t^3) + 
      s12^2*(4490 - 6347*t + 275*t^2 + 3198*t^3)) + 
    mmH*(-280*s12^6*(-1 + 2*t) + 8*t^4*(546 - 65*t + 353*t^2) + 
      s12^5*(-6760 + 2086*t + 2704*t^2) + 2*s12*t^3*(1952 + 1982*t + 
        2572*t^2 - 2249*t^3) + 16*s12^4*(365 - 1744*t + 851*t^2 + 389*t^3) - 
      4*s12^3*t*(220 + 10190*t - 8042*t^2 + 545*t^3) - 
      2*s12^2*t^2*(3592 + 7406*t - 11339*t^2 + 4819*t^3)) + 
    mmH^3*(-99*s12^5*(-1 + t) + s12^4*(-9917 + 6835*t + 850*t^2) + 
      t^2*(2416 - 6094*t - 2373*t^2 + 515*t^3) + 
      2*s12^3*(905 - 12861*t + 10500*t^2 + 1530*t^3) + 
      s12*t*(-504 + 9922*t - 10832*t^2 + 1341*t^3 - 515*t^4) + 
      2*s12^2*(-1460 + 8873*t - 12132*t^2 + 7585*t^3 + 798*t^4)) + 
    mmH^2*(140*s12^6*(-1 + t) + s12^5*(3322 - 1151*t - 403*t^2) + 
      s12^4*(9440 + 8075*t - 10285*t^2 - 964*t^3) - 
      t^3*(6784 - 7102*t + 2233*t^2 + 837*t^3) + 
      2*s12^3*(-1460 + 8550*t + 1093*t^2 - 11501*t^3 + 327*t^4) + 
      s12*t^2*(3424 + 3410*t - 878*t^2 + 805*t^3 + 837*t^4) + 
      2*s12^2*t*(3644 + 1984*t - 766*t^2 - 6043*t^3 + 956*t^4)))*
   canMINP[5, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((I/16)*(mmH^6*(-1 + s12)*(229*s12 - 163*t)*(-1 + t) - 
    4*s12^2*t*(28*s12^4 + 2*s12^2*(87 - 37*t)*t + 5*s12*t^2*(4 + 19*t) + 
      3*s12^3*(16 + 41*t) + 2*t^3*(-55 + 92*t)) + 
    mmH^5*(-551*s12^3*(-1 + t) + t*(322 - 265*t - 205*t^2) + 
      s12^2*(653 - 655*t + 14*t^2) + s12*(-746 + 164*t + 513*t^2 + 
        205*t^3)) + 2*mmH*s12*(28*s12^5*(-1 + 2*t) + 
      2*t^3*(64 - 39*t + 92*t^2) + s12^4*(372 - 339*t + 214*t^2) - 
      s12^3*(584 - 2156*t + 452*t^2 + 91*t^3) + 
      s12^2*t*(256 + 834*t - 787*t^2 + 158*t^3) + 
      s12*t^2*(968 - 1140*t + 378*t^2 + 279*t^3)) + 
    mmH^4*(387*s12^4*(-1 + t) + s12^3*(-2579 + 2237*t + 294*t^2) - 
      4*s12^2*(-239 + 434*t - 56*t^2 + 24*t^3) + 
      t*(840 - 862*t + 405*t^2 + 137*t^3) + 
      s12*(-584 + 1098*t + 298*t^2 - 687*t^3 - 137*t^4)) + 
    mmH^2*(-28*s12^6*(-1 + t) + s12^5*(-474 + 429*t - 91*t^2) + 
      4*t^3*(-64 - 95*t + 92*t^2) + s12*t^2*(-1352 + 1392*t + 49*t^2 - 
        463*t^3) + s12^4*(-2024 + 333*t + 718*t^2 + 17*t^3) + 
      s12^2*t*(-1424 + 1564*t + 847*t^2 - 920*t^3 - 95*t^4) + 
      s12^3*(1752 - 6908*t + 1369*t^2 + 1132*t^3 - 63*t^4)) + 
    mmH^3*(-37*s12^5*(-1 + t) + s12^4*(2227 - 2057*t - 54*t^2) - 
      2*s12^3*(-535 - 1096*t + 1023*t^2 + 63*t^3) - 
      t^2*(584 - 920*t + 345*t^2 + 95*t^3) + 
      2*s12^2*t*(684 - 3*t - 29*t^2 + 100*t^3) + 
      s12*t*(72 - 1674*t + 42*t^2 + 451*t^3 + 95*t^4)))*
   canMINP[5, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/8)*(-38*mmH^4*(-1 + s12)*t*(s12 + t) + 
    s12*(s12^3*(148 - 239*t)*t + s12^2*t^2*(230 + 11*t) + 
      2*t^4*(-31 + 14*t) - 4*s12^4*(1 + 45*t) + 2*s12*t^3*(8 + 49*t)) + 
    mmH^3*(-2*s12^4 + t^2*(-147 + 13*t) + s12^2*t*(41 + 73*t) + 
      s12^3*(2 + 84*t) + s12*t*(-147 + 52*t - 13*t^2)) + 
    mmH*(s12^5*(-2 + 41*t) + t^3*(196 + 67*t + 14*t^2) - 
      2*s12^3*t*(335 - 53*t + 15*t^2) + s12^4*(2 + 212*t + 46*t^2) - 
      s12*t^2*(-588 + 175*t + 99*t^2 + 14*t^3) - 
      s12^2*t*(-392 + 930*t + 221*t^2 + 49*t^3)) + 
    mmH^2*(2*s12^5 - 41*s12^4*t + t^2*(-196 + 80*t - 65*t^2) + 
      s12^3*(2 - 294*t + 38*t^2) + 2*s12^2*t*(304 - 186*t + 73*t^2) + 
      s12*t*(-196 + 678*t - 151*t^2 + 65*t^3)))*canMINP[5, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((I/8)*(-24*s12*t - 30*t^2 - 16*s12*t^2 - 8*s12*(-mmH + s12 + t) + 
    42*(-mmH + s12 + t)^2 - 8*s12^2*(-mmH + s12 + 2*t) + 
    3*(-5*t^3 - 7*(-mmH + s12 + t)^3))*canMINP[5, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + 
 ((I/8)*(29*s12^3 + 8*mmH^2*(s12 - t) + 8*s12*t*(2 + t) - 
    8*mmH*(-s12 + 2*s12^2 + 3*t) - t^2*(6 + 7*t) + s12^2*(34 + 8*t))*
   canMINP[5, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((I/8)*(-30*s12^2 - 24*s12*t - 16*s12^2*t + 8*(mmH - 2*s12 - t)*t^2 - 
    8*t*(-mmH + s12 + t) + 42*(-mmH + s12 + t)^2 + 
    3*(-5*s12^3 - 7*(-mmH + s12 + t)^3))*canMINP[5, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) + 
 ((4*I)*(-1 + mmH)*(mmH^7*(3*s12 - 2*t) + 
    mmH^5*(15*s12^3 - 26*s12*t^2 + (17 - 47*t)*t^2 + 17*s12^2*(-1 + 3*t)) + 
    mmH^6*(s12 - 13*s12^2 + 6*s12*t + t*(-1 + 19*t)) - 
    s12*t*(-6*t^5 + 6*s12^5*(1 + 2*t) + 6*s12^3*t^2*(1 + 7*t) + 
      s12*t^4*(-13 + 12*t) + 2*s12^2*t^3*(-3 + 16*t) + s12^4*t*(13 + 34*t)) + 
    mmH^3*(-2*s12^5 + 496*s12^2*t^3 + (73 - 31*t)*t^4 + 
      3*s12*t^3*(34 + 73*t) - s12^4*(73 + 87*t) + 2*s12^3*t*(-51 + 88*t)) + 
    mmH^2*(s12^4*(50 - 39*t)*t + 6*s12^3*(1 - 71*t)*t^2 + t^5*(-47 + 8*t) - 
      2*s12*t^4*(25 + 77*t) + s12^5*(47 + 90*t) - 3*s12^2*t^3*(2 + 153*t)) + 
    mmH*(229*s12^3*t^4 + 12*t^6 - 12*s12^6*(1 + 2*t) + 
      29*s12^2*t^4*(-1 + 5*t) + 2*s12^5*t*(1 + 9*t) + 2*s12*t^5*(-1 + 20*t) + 
      s12^4*t^2*(29 + 171*t)) - mmH^4*(3*s12^4 + (54 - 53*t)*t^3 + 
      s12^3*(-54 + 34*t) + s12*t^2*(57 + 88*t) + s12^2*t*(-57 + 172*t)))*
   canMINP[6, 1, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
   (mmH - s12 - t)*t*(s12 + t)) - 
 ((4*I)*(-1 + mmH)*(6*mmH^6*(s12^2 - 4*s12*t + t^2) + 
    t*(-12*s12^2*t^4 - 2*t^6 + 4*s12^4*t^2*(1 + t) - 2*s12*t^5*(5 + t) + 
      s12^3*t^3*(-5 + 4*t) + s12^6*(2 + 4*t) + s12^5*t*(7 + 6*t)) + 
    mmH^5*(-20*s12^3 + s12^2*(3 - 27*t) + 3*(1 - 13*t)*t^2 + 
      2*s12*t*(-6 + 13*t)) + mmH*(4*s12^3*(9 - 10*t)*t^3 + 
      s12^2*(25 - 73*t)*t^4 - 36*s12*(-1 + t)*t^5 + (10 - 3*t)*t^6 + 
      14*s12^5*t*(1 + 3*t) + s12^6*(4 + 8*t) + s12^4*t^2*(29 + 34*t)) - 
    mmH^2*(s12*(37 - 174*t)*t^4 + 18*(1 - 2*t)*t^5 + 4*s12^4*t*(10 + t) - 
      8*s12^3*t^2*(-9 + 16*t) + s12^5*(9 + 22*t) - 4*s12^2*t^3*(-6 + 53*t)) + 
    mmH^4*(16*s12^4 + 10*t^3*(-1 + 9*t) + 5*s12^3*(-1 + 24*t) + 
      2*s12^2*t*(2 + 71*t) + s12*t^2*(35 + 128*t)) - 
    mmH^3*(2*s12^5 + s12^4*(-7 + 50*t) + t^4*(-17 + 90*t) + 
      2*s12^3*t*(-17 + 108*t) + 2*s12*t^3*(6 + 133*t) + 
      2*s12^2*t^2*(1 + 136*t)))*canMINP[6, 1, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - t)^3*(mmH - s12 - t)*t*(s12 + t)^3) - 
 ((4*I)*(-1 + mmH)*(mmH^7*(2*s12 - 3*t) + 
    mmH^6*(s12 - 26*s12^2 - 20*s12*t + t*(-1 + 6*t)) + 
    s12*t*(8*s12^5*(-1 + t) + 16*s12^4*(-1 + t)*t + 4*t^5 + 
      2*s12*t^4*(5 + 4*t) + s12^3*t^2*(-1 + 18*t) + s12^2*t^3*(11 + 18*t)) + 
    mmH^4*(-62*s12^4 - t^3*(29 + 6*t) + 6*s12^2*t*(18 + 7*t) + 
      s12^3*(79 + 14*t) - 2*s12*t^2*(3 + 20*t)) + 
    mmH^5*(62*s12^3 + 4*s12*(-4 + t)*t + 9*t^2 + s12^2*(-25 + 81*t)) - 
    mmH*(128*s12^5*t^2 + 4*s12*(1 - 4*t)*t^5 - 8*t^6 + s12^2*t^4*(39 + t) + 
      16*s12^6*(1 + 3*t) + 2*s12^3*t^3*(12 + 31*t) + 
      s12^4*t^2*(-19 + 120*t)) + mmH^3*(32*s12^5 - 72*s12^2*t^2 + 
      t^4*(43 + 3*t) - 8*s12^3*t*(21 + 40*t) + 2*s12*t^3*(18 + 53*t) - 
      s12^4*(103 + 200*t)) + mmH^2*(-8*s12^6 + 14*s12^2*(3 - 4*t)*t^3 - 
      30*t^5 + 16*s12^5*(4 + 11*t) + 6*s12^3*t^2*(9 + 32*t) - 
      s12*t^4*(15 + 68*t) + s12^4*t*(85 + 364*t)))*
   canMINP[6, 1, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
   (mmH - s12 - t)*t*(s12 + t)) + 
 ((I/60)*(945*mmH^12*(s12 - t)*(s12 + t)^3 + 6*s12^4*t^4*(s12 + t)^3*
     (881*s12^4 + 1947*s12^3*t + 1028*s12^2*t^2 - 303*s12*t^3 - 307*t^4) + 
    mmH^11*(-6597*s12^5 + s12^4*(636 - 18468*t) + s12^3*(1104 - 11495*t)*t + 
      48*s12*t^3*(-37 + 358*t) + 24*s12^2*t^2*(-21 + 565*t) + 
      4*t^4*(-201 + 1378*t)) + 3*mmH^10*(6321*s12^6 + 
      2*s12^5*(-849 + 12049*t) + s12^2*t^2*(-84 + 3258*t - 30395*t^2) - 
      2*t^4*(57 - 907*t + 2020*t^2) - 2*s12^3*t*(-72 + 1823*t + 2566*t^2) - 
      2*s12*t^3*(128 - 2634*t + 9607*t^2) + 
      s12^4*(86 - 5148*t + 28034*t^2)) + mmH*s12^2*t^2*
     (1290*s12^11 + 8130*s12^10*t - 6*t^9*(698 + 285*t^2) + 
      12*s12^9*(-75 - 167*t + 1458*t^2) + 6*s12^8*t*(-789 - 7463*t + 
        1580*t^2) - 3*s12*t^8*(6902 + 7300*t + 3299*t^2) - 
      6*s12^4*t^5*(3935 + 54748*t + 4239*t^2) - 
      3*s12^7*t^2*(3482 + 62850*t + 5649*t^2) - 
      s12^5*t^4*(12822 + 403362*t + 20561*t^2) - 
      s12^2*t^7*(40974 + 102600*t + 24497*t^2) - 
      s12^6*t^3*(12558 + 359790*t + 27301*t^2) - 
      s12^3*t^6*(41190 + 219840*t + 32713*t^2)) + 
    mmH^2*s12*t*(-1032*s12^12 - 15072*s12^11*t + 
      3*s12^8*t^2*(3776 + 3118*t - 25799*t^2) + 24*t^10*(47 + 57*t^2) + 
      3*s12*t^9*(10100 + 6106*t + 6637*t^2) - 
      6*s12^10*(300 + 2451*t + 11549*t^2) - 
      6*s12^9*t*(522 + 10385*t + 21355*t^2) + 
      s12^7*t^3*(43404 + 491148*t + 49487*t^2) + 
      s12^2*t^8*(125160 + 226368*t + 84773*t^2) + 
      s12^6*t^4*(75924 + 1291248*t + 105031*t^2) + 
      s12^5*t^5*(130836 + 1818498*t + 134393*t^2) + 
      s12^3*t^7*(222960 + 846246*t + 171907*t^2) + 
      s12^4*t^6*(212628 + 1599636*t + 188543*t^2)) + 
    mmH^9*(-29427*s12^7 - 6*s12^6*(-2741 + 25099*t) + 
      s12^5*(-1290 + 74736*t - 245533*t^2) + 
      s12^4*t*(-3366 + 115464*t - 57665*t^2) + 
      6*t^5*(285 - 2639*t + 1957*t^2) + 6*s12^3*t^2*(-108 + 7487*t + 
        39071*t^2) + 2*s12*t^4*(2817 - 29625*t + 43115*t^2) + 
      s12^2*t^3*(5352 - 55668*t + 236165*t^2)) + 
    mmH^8*(27693*s12^8 + 12*s12^7*(-2340 + 15331*t) + 
      s12^4*t^2*(5184 - 383100*t - 466019*t^2) + 
      s12^2*t^4*(-22008 + 188046*t - 251335*t^2) + 
      s12*t^5*(-14346 + 124212*t - 39857*t^2) - 
      2*t^6*(1710 - 12840*t + 2011*t^2) - 6*s12^3*t^3*
       (1928 + 4680*t + 99417*t^2) + s12^5*t*(8250 - 425844*t + 131291*t^2) + 
      s12^6*(2580 - 188418*t + 370571*t^2)) - 
    mmH^3*(258*s12^13 - 5160*s12^12*t - 342*t^13 - 
      15*s12^11*t*(436 + 4399*t) + 2*s12^7*t^4*(46341 + 535437*t - 
        52334*t^2) + 3*s12*t^10*(2178 + 460*t + 2519*t^2) + 
      6*s12^6*t^5*(45099 + 567105*t + 22153*t^2) + 
      3*s12^2*t^9*(30004 + 39770*t + 29629*t^2) - 
      6*s12^10*t*(1761 + 21438*t + 42653*t^2) + 
      3*s12^3*t^8*(105210 + 305110*t + 104239*t^2) - 
      3*s12^9*t^2*(10908 + 157686*t + 145931*t^2) - 
      2*s12^8*t^3*(6375 + 213261*t + 175243*t^2) + 
      2*s12^5*t^6*(233787 + 2103351*t + 204233*t^2) + 
      s12^4*t^7*(512406 + 2747898*t + 509141*t^2)) - 
    mmH^5*(5193*s12^11 + 6*s12^10*(-749 + 547*t) + 
      2*s12^5*t^4*(105921 + 1124007*t - 572563*t^2) - 
      2*t^9*(171 - 2421*t + 2945*t^2) + 2*s12*t^8*(7008 + 28395*t + 
        26486*t^2) - 3*s12^9*(-86 + 50372*t + 48065*t^2) + 
      2*s12^4*t^5*(202803 + 1892697*t + 64915*t^2) + 
      6*s12^3*t^6*(53606 + 388126*t + 117813*t^2) + 
      s12^2*t^7*(117264 + 611166*t + 381329*t^2) - 
      4*s12^6*t^3*(9135 + 233982*t + 431513*t^2) - 
      s12^8*t*(29604 + 930564*t + 622327*t^2) - 
      2*s12^7*t^2*(45684 + 976014*t + 660799*t^2)) + 
    mmH^6*(10137*s12^10 + 6*s12^9*(-2561 + 8885*t) + 
      2*s12^4*t^4*(45774 + 594213*t - 489223*t^2) - 
      6*t^8*(285 - 2459*t + 892*t^2) + 18*s12^3*t^5*(5587 + 83136*t + 
        8462*t^2) + 2*s12^8*(645 - 132366*t + 16745*t^2) + 
      2*s12*t^7*(-423 + 61788*t + 40066*t^2) + 
      2*s12^2*t^6*(17463 + 324801*t + 167525*t^2) - 
      2*s12^7*t*(6957 + 560202*t + 193673*t^2) - 
      3*s12^6*t^2*(13890 + 594254*t + 434661*t^2) - 
      2*s12^5*t^3*(711 + 339483*t + 905270*t^2)) + 
    mmH^4*(1782*s12^12 + 9*(76 - 273*t)*t^11 - 6*s12^11*(86 + 1499*t) - 
      21*s12^10*t*(2294 + 6863*t) + 6*s12^6*t^4*(29757 + 347369*t - 
        110054*t^2) + 4*s12^5*t^5*(126306 + 1261563*t + 20726*t^2) + 
      s12*t^9*(14664 + 13848*t + 22721*t^2) - 
      3*s12^9*t*(8416 + 156828*t + 174303*t^2) + 
      3*s12^3*t^7*(142966 + 649390*t + 215273*t^2) + 
      s12^2*t^8*(140406 + 354132*t + 231847*t^2) - 
      2*s12^8*t^2*(41295 + 662205*t + 460963*t^2) + 
      s12^4*t^6*(633786 + 4527906*t + 718201*t^2) - 
      s12^7*t^3*(53394 + 942918*t + 994525*t^2)) + 
    mmH^7*(-18045*s12^9 - 24*s12^8*(-1145 + 5594*t) + 
      s12*t^6*(15084 - 158244*t - 47717*t^2) + 
      s12^2*t^5*(22740 - 433224*t - 22087*t^2) + 
      30*t^7*(114 - 836*t + 47*t^2) + 6*s12^6*t*(-754 + 144704*t + 
        3879*t^2) - 6*s12^7*(430 - 47212*t + 47235*t^2) + 
      3*s12^3*t^4*(5044 - 137336*t + 177887*t^2) + 
      s12^5*t^2*(-84 + 1076580*t + 883691*t^2) + 
      s12^4*t^3*(5916 + 352200*t + 1208911*t^2)))*
   canMINP[6, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/10)*(-2*s12^4*t^4*(s12 + t)^4*(227*s12^4 + 330*s12^3*t - 25*s12^2*t^2 - 
      55*s12*t^3 - 35*t^4) + mmH^12*(49*s12^5 + 303*s12^4*t + 
      2*s12^2*(480 - 283*t)*t^2 - 49*t^5 + 3*s12*t^3*(-80 + 3*t) - 
      10*s12^3*t*(24 + 37*t)) + mmH^9*(-1067*s12^8 + s12^7*(3746 - 14381*t) + 
      s12^5*t*(-1362 + 49802*t - 55287*t^2) + 
      s12^6*(110 + 38418*t - 47390*t^2) + s12^4*t^2*(3922 - 65242*t - 
        29601*t^2) + s12^3*t^3*(13288 - 72754*t - 18837*t^2) + 
      2*s12^2*t^4*(1491 + 17091*t - 5467*t^2) + 
      2*t^6*(-35 + 529*t + 596*t^2) + s12*t^5*(-2102 + 27622*t + 705*t^2)) - 
    mmH*s12^2*t^2*(s12 + t)^2*(110*s12^10 + 436*s12^9*t + 
      s12*t^7*(126 + 140*t - 409*t^2) + 2*s12^2*t^6*(126 + 487*t - 398*t^2) + 
      14*t^8*(2 - 5*t^2) + s12^3*t^5*(402 + 986*t + 31*t^2) + 
      8*s12^8*(-8 + 61*t + 57*t^2) - s12^7*t*(252 + 566*t + 73*t^2) + 
      2*s12^6*t^2*(-175 - 2635*t + 249*t^2) + 
      2*s12^4*t^4*(-199 + 872*t + 1022*t^2) + 
      s12^5*t^3*(-40 - 2624*t + 2437*t^2)) + 
    mmH^11*(-342*s12^6 + s12^5*(232 - 2473*t) + 14*s12^4*(208 - 55*t)*t + 
      t^5*(92 + 325*t) + 12*s12*t^3*(-10 + 221*t + 7*t^2) + 
      s12^2*t^2*(480 - 5636*t + 2283*t^2) + 
      s12^3*t*(-120 - 5516*t + 3885*t^2)) + 
    mmH^10*(906*s12^7 + s12^6*(-1454 + 8209*t) + 
      s12^2*t^3*(-2168 + 4818*t - 1213*t^2) + t^5*(14 - 482*t - 873*t^2) + 
      s12*t^4*(770 - 11828*t - 553*t^2) + s12^4*t*(658 + 2446*t + 845*t^2) - 
      4*s12^3*t^2*(561 - 9347*t + 1859*t^2) + 
      s12^5*(-22 - 14472*t + 14051*t^2)) + 
    mmH^5*(529*s12^12 + s12^11*(74 - 3019*t) + 
      s12^7*t^3*(-23594 + 24240*t - 735289*t^2) + 
      s12^5*t^5*(61546 - 299544*t - 607765*t^2) + 
      s12^8*t^2*(-13276 + 147302*t - 461283*t^2) + 
      2*s12^4*t^6*(15547 + 62948*t - 140369*t^2) + 
      s12^10*(22 + 6742*t - 43304*t^2) - 2*t^10*(7 - 81*t + 111*t^2) + 
      s12*t^9*(578 + 4342*t + 311*t^2) - 2*s12^2*t^8*
       (125 - 25749*t + 999*t^2) - 2*s12^3*t^7*(771 - 93675*t + 31252*t^2) - 
      2*s12^9*t*(1174 - 26265*t + 94151*t^2) - 
      8*s12^6*t^4*(-1773 + 45326*t + 101194*t^2)) + 
    mmH^8*(263*s12^9 + s12^8*(-5040 + 14461*t) - 
      4*t^7*(-35 + 320*t + 199*t^2) + s12*t^6*(3120 - 37198*t + 747*t^2) + 
      s12^2*t^5*(930 - 111334*t + 31777*t^2) + 
      2*s12^3*t^4*(-13546 + 5888*t + 49507*t^2) + 
      s12^7*(-220 - 59556*t + 81350*t^2) + 2*s12^5*t^2*
       (-1064 - 15591*t + 99193*t^2) + s12^4*t^3*(-28776 + 168964*t + 
        159431*t^2) + s12^6*t*(1386 - 158830*t + 174887*t^2)) + 
    mmH^3*(22*s12^14 - 646*s12^13*t - 14*t^14 - s12^12*t*(236 + 7641*t) + 
      s12^6*t^6*(15274 - 154200*t - 185335*t^2) + 
      s12^5*t^7*(1058 + 2712*t - 69031*t^2) + 
      s12*t^11*(322 + 140*t + 341*t^2) + 2*s12^2*t^10*
       (595 + 958*t + 2157*t^2) + s12^4*t^8*(-5920 + 42664*t + 5365*t^2) + 
      s12^3*t^9*(-354 + 13780*t + 14267*t^2) - 
      2*s12^11*t*(386 + 4040*t + 15589*t^2) - 2*s12^10*t^2*
       (1714 + 18552*t + 36533*t^2) - 2*s12^7*t^5*(-3595 + 111016*t + 
        120130*t^2) - s12^9*t^3*(6260 + 76032*t + 130053*t^2) - 
      s12^8*t^4*(5212 + 142552*t + 200205*t^2)) + 
    mmH^7*(746*s12^10 + s12^9*(3660 - 8921*t) + 
      s12^6*t^2*(-4030 + 239912*t - 460207*t^2) + 
      s12^8*(220 + 54852*t - 87625*t^2) + 2*s12^3*t^5*
       (12243 + 74560*t - 86912*t^2) + s12^2*t^6*(-6286 + 153880*t - 
        40679*t^2) + s12*t^7*(-2550 + 29916*t - 2305*t^2) + 
      t^8*(-140 + 960*t + 79*t^2) - 2*s12^7*t*(551 - 112668*t + 139589*t^2) - 
      2*s12^4*t^4*(-30742 + 85386*t + 180449*t^2) - 
      2*s12^5*t^3*(-13047 + 64600*t + 242178*t^2)) + 
    mmH^4*(-158*s12^13 + t^12*(-28 + 83*t) + 4*s12^12*(11 + 469*t) + 
      4*s12^11*t*(24 + 5497*t) - 2*s12*t^10*(364 + 467*t + 386*t^2) - 
      4*s12^3*t^8*(-351 + 18895*t + 984*t^2) - 
      s12^2*t^9*(2186 + 12898*t + 7081*t^2) + 
      2*s12^4*t^7*(-994 - 61472*t + 41509*t^2) + 
      2*s12^10*t*(942 + 2671*t + 45641*t^2) + 
      s12^9*t^2*(9288 + 12342*t + 229673*t^2) + 
      2*s12^7*t^4*(5602 + 143758*t + 272253*t^2) + 
      s12^5*t^6*(-30688 + 102192*t + 297379*t^2) + 
      s12^8*t^3*(20048 + 67480*t + 411273*t^2) + 
      s12^6*t^5*(-27278 + 390076*t + 508229*t^2)) + 
    mmH^6*(-948*s12^11 + s12^10*(-1262 + 4503*t) + 
      t^9*(70 - 482*t + 275*t^2) + s12*t^8*(766 - 14472*t + 1489*t^2) + 
      4*s12^2*t^7*(1369 - 29294*t + 6250*t^2) + 
      4*s12^3*t^6*(-2016 - 61226*t + 38549*t^2) + 
      s12^9*(-110 - 28516*t + 68361*t^2) + 8*s12^7*t^2*
       (1370 - 38481*t + 73531*t^2) + 2*s12^8*t*(824 - 82754*t + 
        138797*t^2) + 2*s12^5*t^4*(-28880 + 161502*t + 353383*t^2) + 
      s12^4*t^5*(-62674 + 19550*t + 431103*t^2) + 
      s12^6*t^3*(1272 - 13618*t + 779637*t^2)) + 
    mmH^2*s12*t*(88*s12^13 + 1460*s12^12*t - 
      7*s12*t^10*(20 + 30*t + 139*t^2) + s12^4*t^7*(4294 - 860*t + 311*t^2) - 
      4*s12^2*t^9*(-105 + 70*t + 1251*t^2) + 
      2*s12^11*(64 + 759*t + 3337*t^2) + 4*s12^10*t*
       (98 + 2699*t + 3608*t^2) - 2*s12^3*t^8*(-1462 + 953*t + 4871*t^2) + 
      6*s12^6*t^5*(-812 + 8328*t + 10109*t^2) + 
      4*s12^7*t^4*(-776 + 9820*t + 13567*t^2) + 
      2*s12^5*t^6*(-514 + 12274*t + 16587*t^2) + 
      s12^9*t^2*(-164 + 24146*t + 20647*t^2) + 
      s12^8*t^3*(-1562 + 27752*t + 32339*t^2) - 56*(t^11 + t^13)))*
   canMINP[6, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((I/20)*(133*mmH^12*(s12 - t)*(s12 + t)^3 - 6*s12^4*t^4*(s12 + t)^3*
     (111*s12^4 + 219*s12^3*t - 74*s12^2*t^2 - 261*s12*t^3 - 121*t^4) - 
    mmH^11*(971*s12^5 + 2*s12*(68 - 1217*t)*t^3 + 2*(20 - 353*t)*t^4 - 
      4*s12^2*t^2*(-42 + 545*t) + s12^3*t*(88 + 839*t) + 
      2*s12^4*(8 + 1251*t)) + mmH*s12^2*t^2*(130*s12^11 + 754*s12^10*t + 
      52*t^9 - 270*t^11 + s12^3*t^6*(962 - 23152*t - 7853*t^2) + 
      s12^2*t^7*(730 - 6824*t - 3457*t^2) + 
      s12*t^8*(286 - 588*t - 1245*t^2) + 4*s12^9*(-547 - 2739*t + 430*t^2) + 
      2*s12^8*t*(-5505 - 25909*t + 725*t^2) - 
      s12^7*t^2*(22358 + 99214*t + 991*t^2) - 
      s12^6*t^3*(22926 + 103270*t + 5565*t^2) - 
      2*s12^4*t^5*(935 + 22328*t + 5894*t^2) - 
      s12^5*t^4*(11726 + 72658*t + 10637*t^2)) + 
    mmH^10*(2821*s12^6 + 14*s12^5*(17 + 642*t) + 
      2*s12^3*t*(12 + 259*t - 4259*t^2) - 6*t^4*(9 + 33*t + 203*t^2) - 
      2*s12*t^3*(68 + 344*t + 3543*t^2) + s12^4*(26 + 564*t + 5126*t^2) - 
      s12^2*t^2*(84 + 298*t + 13705*t^2)) + 
    mmH^9*(-4247*s12^7 - 2*s12^6*(449 + 8509*t) + 
      6*t^5*(45 + 247*t + 51*t^2) + 2*s12*t^4*(511 + 4897*t + 2760*t^2) - 
      s12^5*(130 + 2340*t + 8139*t^2) + 2*s12^3*t^2*(258 + 6493*t + 
        27437*t^2) + s12^2*t^3*(1316 + 18492*t + 29417*t^2) + 
      s12^4*t*(-178 + 1364*t + 36263*t^2)) + 
    mmH^2*s12*t*(-104*s12^12 - 1560*s12^11*t + 
      s12^8*t^2*(61064 + 381714*t - 33441*t^2) + 
      2*s12^9*t*(6254 + 50205*t - 12793*t^2) + 
      s12^7*t^3*(116392 + 662368*t - 11467*t^2) + 8*t^10*(13 + 27*t^2) + 
      s12*t^9*(156 - 1386*t + 3131*t^2) - 2*s12^10*(76 - 3203*t + 4751*t^2) + 
      s12^2*t^8*(-1048 - 5956*t + 13281*t^2) + 
      s12^6*t^4*(109568 + 612580*t + 34101*t^2) + 
      s12^3*t^7*(-3624 - 2254*t + 34291*t^2) + 
      s12^4*t^6*(5184 + 70796*t + 59761*t^2) + 
      s12^5*t^5*(49288 + 306402*t + 65143*t^2)) - 
    mmH^5*(481*s12^11 - 6*s12^10*(17 + 375*t) + 
      s12^8*t*(-2072 + 130792*t - 298465*t^2) + 
      2*s12^5*t^4*(77123 + 598239*t - 181477*t^2) + 
      4*s12^7*t^2*(6317 + 183062*t - 167346*t^2) + 
      s12^9*(26 - 4264*t - 61317*t^2) - 2*t^9*(27 - 71*t + 489*t^2) + 
      6*s12*t^8*(132 - 5425*t + 2873*t^2) + 2*s12^4*t^5*
       (47587 + 91621*t + 60778*t^2) + 4*s12^3*t^6*(6193 - 83062*t + 
        61755*t^2) - 12*s12^6*t^3*(-9067 - 120229*t + 63851*t^2) + 
      s12^2*t^7*(3252 - 197158*t + 116473*t^2)) - 
    mmH^3*(26*s12^13 - 624*s12^12*t - 54*t^13 - s12^11*t*(588 + 10057*t) + 
      3*s12^9*t^2*(9932 + 121070*t - 45955*t^2) + 
      2*s12^7*t^4*(123391 + 830751*t - 45247*t^2) + 
      s12*t^10*(598 - 1452*t + 1465*t^2) + 
      s12^2*t^9*(1444 - 19318*t + 16743*t^2) - 
      2*s12^10*t*(421 - 18982*t + 27236*t^2) + 
      2*s12^6*t^5*(103965 + 622217*t + 35154*t^2) + 
      s12^3*t^8*(-1314 - 75410*t + 64695*t^2) + 
      2*s12^5*t^6*(39853 + 192721*t + 79481*t^2) - 
      2*s12^8*t^3*(-70079 - 563295*t + 89819*t^2) + 
      s12^4*t^7*(6878 - 56966*t + 134709*t^2)) + 
    mmH^6*(891*s12^10 + 2*s12^9*(143 + 870*t) + 
      s12^6*t^2*(7242 + 411122*t - 732601*t^2) + 
      2*s12^5*t^3*(15729 + 268621*t - 353547*t^2) + 
      2*s12^4*t^4*(18932 + 55625*t - 111722*t^2) - 
      2*t^8*(135 + 435*t + 253*t^2) + 2*s12*t^7*(-629 - 28186*t + 
        15636*t^2) - 2*s12^8*(-65 + 534*t + 32597*t^2) + 
      2*s12^2*t^6*(-59 - 122957*t + 69083*t^2) + 
      2*s12^3*t^5*(7857 - 153472*t + 72114*t^2) - 
      2*s12^7*t*(533 - 50154*t + 175337*t^2)) + 
    mmH^8*(3621*s12^8 + 8*s12^7*(185 + 2323*t) + 
      s12^5*t*(378 + 2376*t - 126905*t^2) + s12^6*(260 + 4938*t - 5527*t^2) + 
      2*t^6*(-270 - 1520*t + 643*t^2) - s12^2*t^4*(5052 + 86494*t + 
        6153*t^2) + s12*t^5*(-2630 - 33800*t + 11651*t^2) - 
      2*s12^3*t^3*(2258 + 42612*t + 56429*t^2) - 
      s12^4*t^2*(1436 + 30572*t + 201315*t^2)) + 
    mmH^4*(182*s12^12 + (108 - 421*t)*t^11 - 26*s12^11*(2 + 69*t) - 
      s12^10*t*(2738 + 33477*t) + s12^7*t^3*(168514 + 1736678*t - 
        485111*t^2) + 2*s12^8*t^2*(18735 + 344081*t - 194232*t^2) + 
      s12^9*t*(-1864 + 95696*t - 164567*t^2) + 
      2*s12^6*t^4*(134445 + 1027369*t - 132616*t^2) + 
      s12*t^9*(1240 - 10452*t + 5941*t^2) + 2*s12^5*t^5*
       (98702 + 536478*t + 41347*t^2) + s12^2*t^8*(2878 - 89940*t + 
        56001*t^2) + s12^3*t^7*(8002 - 231098*t + 172989*t^2) + 
      s12^4*t^6*(64058 + 13398*t + 243003*t^2)) + 
    mmH^7*(-1923*s12^9 - 6*s12^8*(190 + 1839*t) + 
      s12^2*t^5*(5548 + 189232*t - 75551*t^2) + 
      s12*t^6*(3048 + 57652*t - 30979*t^2) + 4*t^7*(135 + 675*t - 263*t^2) + 
      s12^7*(-260 - 4120*t + 38106*t^2) + s12^3*t^4*(4480 + 208736*t + 
        49537*t^2) + 2*s12^6*t*(-28 - 18872*t + 134149*t^2) + 
      s12^4*t^3*(2272 + 33960*t + 368167*t^2) + 
      s12^5*t^2*(1036 - 75260*t + 495527*t^2)))*canMINP[6, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/5)*(mmH^11*(-1 + s12)*(-1 + t)*(29*s12^2 + 28*s12*t - t^2) + 
    80*s12^5*t^2*(s12^5 + t^5 + 8*s12^3*t*(3 + t) + 8*s12^2*t^2*(4 + t) + 
      s12^4*(8 + 5*t) + s12*t^3*(16 + 5*t)) - 
    4*mmH*s12^4*t*(530*t^6 + 10*s12^6*(-5 + 2*t) + 
      s12^2*t^3*(2720 + 2040*t - 939*t^2) + 
      s12^3*t^2*(2640 + 1190*t - 877*t^2) + 
      s12^4*t*(1120 + 424*t - 159*t^2) + 2*s12*t^4*(560 + 862*t - 157*t^2) + 
      s12^5*(80 + 30*t + 113*t^2)) + 2*mmH^2*s12^3*
     (540*t^7 + 2*s12*t^5*(1304 + 2131*t - 354*t^2) + 
      10*s12^7*(4 - 9*t + t^2) + s12^3*t^3*(11016 + 6338*t - 5781*t^2 - 
        2033*t^3) + s12^4*t^2*(5480 + 2582*t - 2743*t^2 - 1995*t^3) + 
      s12^2*t^4*(8664 + 8222*t - 3816*t^2 - 663*t^3) + 
      s12^5*t*(360 + 424*t - 83*t^2 - 571*t^3) + 
      s12^6*(-160 - 240*t - 103*t^2 + 64*t^3)) - 
    2*mmH^10*(69*s12^4*(-1 + t) - 2*t^2*(14 - 13*t + t^2) + 
      s12^3*(-50 - 67*t + 131*t^2) + s12*t*(62 + t - 79*t^2 + 2*t^3) + 
      s12^2*(90 - 75*t - 75*t^2 + 64*t^3)) + 
    mmH^9*(255*s12^5*(-1 + t) + s12^4*(-1051 + 317*t + 850*t^2) + 
      2*t^2*(44 - 29*t + 12*t^2 + 5*t^3) + s12^3*(870 - 1742*t + 463*t^2 + 
        933*t^3) - 2*s12*t*(56 - 33*t + 20*t^2 + 154*t^3 + 5*t^4) + 
      s12^2*(-200 + 974*t - 755*t^2 - 407*t^3 + 328*t^4)) + 
    mmH^3*s12^2*(40*s12^8*(-1 + t) + 2920*t^7 - 
      4*s12*t^5*(416 - 1601*t + 649*t^2) - s12^7*(460 - 982*t - 25*t^2 + 
        t^3) + s12^2*t^4*(-11816 - 582*t - 3811*t^2 + 3385*t^3) + 
      s12^6*(1840 - 1342*t + 2647*t^2 + 1025*t^3 + 332*t^4) + 
      s12^3*t^3*(-20968 - 7872*t + 4874*t^2 + 14295*t^3 + 339*t^4) + 
      2*s12^5*t*(620 - 2546*t + 2550*t^2 + 4702*t^3 + 519*t^4) + 
      2*s12^4*t^2*(-5708 - 4128*t + 4822*t^2 + 9637*t^3 + 522*t^4)) - 
    2*mmH^8*(110*s12^6*(-1 + t) + 2*s12^5*(-695 + 402*t + 333*t^2) + 
      2*t^3*(20 - 17*t - 15*t^2 + 9*t^3) + s12^4*(795 - 2642*t + 1856*t^2 + 
        1292*t^3) + s12*t^2*(124 + 287*t - 478*t^2 - 166*t^3 - 18*t^4) + 
      s12^2*t*(-296 + 659*t - 1108*t^2 + 68*t^3 + 186*t^4) + 
      s12^3*(-380 + 1103*t - 1952*t^2 + 1224*t^3 + 940*t^4)) + 
    2*mmH^4*s12*(460*t^7 + 2*s12^8*(79 - 75*t + 2*t^2) - 
      2*s12*t^5*(176 + 1129*t + 469*t^2) + 2*s12^2*t^4*
       (496 - 2943*t + 11*t^2 + 105*t^3) - s12^7*(-565 + 876*t + 480*t^2 + 
        194*t^3) + s12^4*t^2*(1684 + 3819*t - 3652*t^2 - 12962*t^3 - 
        2190*t^4) - 2*s12^3*t^3*(-1868 + 1566*t - 206*t^2 + 2224*t^3 + 
        269*t^4) - s12^6*(2100 - 3309*t + 3402*t^2 + 3328*t^3 + 1448*t^4) - 
      s12^5*t*(2808 - 6457*t + 5352*t^2 + 11312*t^3 + 2902*t^4)) + 
    2*mmH^6*(3*s12^8*(-1 + t) + s12^7*(1378 - 1113*t - 215*t^2) + 
      2*t^5*(24 + 30*t - 13*t^2) + s12^6*(200 + 2369*t - 3625*t^2 - 
        2182*t^3) + s12*t^4*(-88 + 1024*t + 894*t^2 + 65*t^3) - 
      s12^2*t^3*(664 - 1648*t + 597*t^2 + 393*t^3 + 18*t^4) - 
      s12^3*t^2*(992 - 3198*t + 5003*t^2 + 1817*t^3 + 660*t^4) - 
      s12^4*t*(1464 - 5470*t + 5791*t^2 + 4851*t^3 + 3392*t^4) - 
      s12^5*(1000 - 3016*t + 1234*t^2 + 5987*t^3 + 4714*t^4)) + 
    mmH^7*(75*s12^7*(-1 + t) + s12^6*(-3665 + 2617*t + 1088*t^2) + 
      t^4*(-104 - 186*t + 21*t^2 + 21*t^3) + 
      2*s12^5*(560 - 3717*t + 3774*t^2 + 2160*t^3) + 
      s12*t^3*(280 + 260*t - 2134*t^2 - 285*t^3 - 21*t^4) + 
      2*s12^2*t^2*(268 + 68*t - 1242*t^2 + 493*t^3 + 90*t^4) + 
      2*s12^3*t*(-164 - 584*t - 324*t^2 + 2420*t^3 + 1093*t^4) + 
      s12^4*(-480 + 302*t - 4328*t^2 + 8444*t^3 + 5292*t^4)) + 
    mmH^5*s12*(-7*s12^8*(-1 + t) + s12^7*(-1225 + 1083*t + 50*t^2) - 
      4*t^5*(-64 + 649*t + 149*t^2) + 2*s12*t^4*(552 - 656*t + 1957*t^2 + 
        125*t^3) + s12^6*(-1370 - 74*t + 3743*t^2 + 2213*t^3) + 
      2*s12^2*t^3*(616 + 258*t + 5452*t^2 + 127*t^3 + 157*t^4) + 
      2*s12^3*t^2*(1268 - 4575*t + 7970*t^2 + 5033*t^3 + 2220*t^4) + 
      2*s12^4*t*(3376 - 8603*t + 8164*t^2 + 9592*t^3 + 5113*t^4) + 
      s12^5*(4600 - 9974*t + 8093*t^2 + 11729*t^3 + 8256*t^4)))*
   canMINP[6, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 (I*(96*mmH^9*(-1 + s12)*s12^2*(-1 + t)*t^2 + 16*s12^2*t^2*(s12 + t)^4*
     (s12^4 + 4*s12^3*(2 + t) + 4*s12^2*t*(2 + t) + 4*s12*t^2*(2 + t) + 
      2*t^3*(4 + t)) - 4*mmH*s12*t*(s12 + t)^3*(4*t^5*(4 + t) + 
      s12^6*(6 + 4*t) + s12^2*t^3*(96 + 126*t - 31*t^2) + 
      2*s12*t^4*(40 + 27*t - 6*t^2) + s12^5*(16 + 42*t + 11*t^2) + 
      s12^3*t^2*(96 + 246*t + 55*t^2) + s12^4*t*(80 + 114*t + 81*t^2)) + 
    mmH^8*(9*s12^6*(-1 + t) - 9*(-1 + t)*t^5 + 
      s12^4*t*(29 + 281*t - 310*t^2) + s12*t^4*(29 - 38*t + 9*t^2) + 
      s12^5*(9 - 38*t + 29*t^2) - 2*s12^3*t^2*(11 - 70*t + 155*t^2) + 
      s12^2*t^2*(-96 - 22*t + 281*t^2 + 29*t^3)) + 
    2*mmH^2*(s12 + t)^2*(-8*t^7*(4 + t) + 2*s12^8*(-4 + 7*t + t^2) - 
      2*s12*t^6*(32 - 13*t + 4*t^2) + s12^3*t^4*(-192 + 968*t + 63*t^2 - 
        124*t^3) + s12^7*(-32 + 12*t + 73*t^2 - 2*t^3) - 
      2*s12^4*t^3*(72 - 793*t - 366*t^2 + 12*t^3) - 
      s12^2*t^5*(104 - 340*t + 48*t^2 + 33*t^3) + 
      2*s12^5*t^2*(-16 + 351*t + 436*t^2 + 93*t^3) + 
      s12^6*t*(-40 + 182*t + 302*t^2 + 115*t^3)) + 
    mmH^7*(-23*s12^7*(-1 + t) + s12^6*(25 + 70*t - 103*t^2) + 
      2*t^5*(3 - t + 10*t^2) + s12*t^4*(-6 + 7*t + 67*t^2 - 20*t^3) - 
      s12^2*t^3*(180 + 295*t + 322*t^2 + 91*t^3) + 
      s12^5*(-30 + 115*t - 331*t^2 + 230*t^3) + 
      s12^3*t^2*(-252 + 310*t + 241*t^2 + 245*t^3) + 
      2*s12^4*t*(-57 - 80*t + 116*t^2 + 361*t^3)) - 
    mmH^3*(s12 + t)^2*(8*s12^8*(-1 + t) + 4*t^6*(-32 - 19*t + 8*t^2) + 
      s12*t^5*(-424 + 8*t + 135*t^2 - 49*t^3) + 
      s12^7*(-84 + 62*t + 37*t^2 - 5*t^3) + 
      s12^3*t^3*(-944 + 1680*t + 1490*t^2 - 307*t^3 - 65*t^4) + 
      s12^2*t^4*(-816 + 596*t + 341*t^2 - 294*t^3 - 17*t^4) + 
      2*s12^4*t^2*(-288 + 507*t + 1303*t^2 + 328*t^3 - 10*t^4) + 
      s12^6*(-80 - 294*t + 337*t^2 + 318*t^3 + 49*t^4) + 
      s12^5*t*(-232 - 364*t + 1557*t^2 + 1007*t^3 + 82*t^4)) + 
    mmH^6*(19*s12^8*(-1 + t) + s12^7*(-101 - 4*t + 121*t^2) + 
      4*t^5*(10 - 12*t - 12*t^2 + t^3) + s12^6*(22 - 479*t + 365*t^2 + 
        188*t^3) + s12^4*t*(8 + 480*t - 1142*t^2 - 1353*t^3 - 301*t^4) - 
      2*s12*t^4*(-76 + 96*t + 83*t^2 - 43*t^3 + 2*t^4) + 
      s12^3*t^2*(112 + 196*t - 781*t^2 - 20*t^3 + 5*t^4) + 
      s12^2*t^3*(208 + 122*t + 213*t^2 + 491*t^3 + 14*t^4) - 
      2*s12^5*(4 - 46*t + 204*t^2 + 47*t^3 + 101*t^4)) - 
    mmH^5*(5*s12^9*(-1 + t) + s12^8*(-99 + 60*t + 47*t^2) + 
      2*t^6*(40 - 61*t - 17*t^2 + 16*t^3) + 
      s12^7*(-98 - 495*t + 439*t^2 + 276*t^3) + 
      s12^3*t^3*(736 - 2326*t + 761*t^2 + 993*t^3 - 190*t^4) + 
      2*s12^2*t^4*(352 - 677*t + 251*t^2 + 271*t^3 - 81*t^4) - 
      2*s12*t^5*(-184 + 286*t + 7*t^2 - 94*t^3 + 16*t^4) + 
      s12^4*t^2*(464 - 2458*t - 701*t^2 + 332*t^3 + 71*t^4) + 
      2*s12^6*(16 - 289*t - 378*t^2 + 541*t^3 + 262*t^4) + 
      s12^5*t*(176 - 1516*t - 572*t^2 + 433*t^3 + 421*t^4)) + 
    mmH^4*(40*s12^9*(-1 + t) + t^7*(-24 - 140*t + 39*t^2 + 17*t^3) + 
      s12^8*(-158 - 142*t + 269*t^2 + 67*t^3) + 
      s12^3*t^4*(-552 - 1754*t + 3383*t^2 + 164*t^3 - 325*t^4) + 
      s12^4*t^3*(-408 - 3038*t + 4643*t^2 + 1522*t^3 - 207*t^4) + 
      s12*t^6*(-144 - 522*t + 331*t^2 + 24*t^3 - 17*t^4) - 
      s12^2*t^5*(384 + 1200*t - 1233*t^2 + 138*t^3 + 131*t^4) + 
      s12^5*t^2*(-96 - 3746*t + 3841*t^2 + 2860*t^3 + 341*t^4) + 
      s12^7*(24 - 986*t + 5*t^2 + 1296*t^3 + 353*t^4) + 
      s12^6*t*(48 - 2856*t + 1747*t^2 + 2714*t^3 + 623*t^4)))*
   canMINP[6, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^4*
   (-mmH + s12 + t)^2) + 
 ((2*I)*(mmH^10*(-1 + s12)*s12*(s12 + t) + 
    8*s12^2*t^5*(s12^3*(-8 + t) + s12^2*(-16 + t)*t - 12*s12*t^2 - 4*t^3) - 
    mmH^9*(s12^4 + 10*s12^3*t + 2*s12*(-3 + t)*t - 7*t^2 + 
      s12^2*(1 + 2*t + 9*t^2)) + 2*mmH*s12*t^3*(s12^6*(48 - 36*t) + 
      s12*(120 - 13*t)*t^4 - 4*(-2 + t)*t^5 - 13*s12^5*t*(-11 + 8*t) + 
      s12^4*t*(128 + 110*t - 99*t^2) + s12^2*t^3*(288 - 28*t + t^2) - 
      2*s12^3*t^2*(-152 + 2*t + 15*t^2)) + 
    mmH^8*(-s12^5 + 2*(4 - 25*t)*t^2 + s12^4*(2 + 25*t) + 
      s12^2*t*(4 + 56*t + 29*t^2) + s12*t*(8 - 43*t + 39*t^2) + 
      s12^3*(-1 + 21*t + 55*t^2)) + mmH^7*(s12^6 - 34*s12^5*t + 
      t^3*(-56 + 149*t) + s12^4*(3 - 104*t - 138*t^2) - 
      4*s12^3*t*(-7 + 57*t + 37*t^2) - 2*s12*t^2*(24 - 78*t + 67*t^2) + 
      s12^2*t*(8 + 42*t - 252*t^2 - 45*t^3)) + 
    mmH^2*t^2*(-4*(-4 + t)*t^6 + s12*t^5*(-56 + 21*t + 4*t^2) + 
      4*s12^7*(-24 + 46*t + 9*t^2) + 2*s12^2*t^4*(-348 + 62*t + 11*t^2) + 
      s12^6*t*(-520 + 699*t + 106*t^2) - s12^3*t^3*(1392 - 252*t - 77*t^2 + 
        t^3) + s12^4*t^2*(-1152 - 42*t + 430*t^2 + 29*t^3) + 
      s12^5*t*(-384 - 623*t + 886*t^2 + 100*t^3)) + 
    mmH^6*(80*(2 - 3*t)*t^4 + s12^6*(-1 + 30*t) + 
      5*s12*t^3*(24 - 65*t + 45*t^2) + s12^5*(1 + 206*t + 202*t^2) + 
      s12^4*t*(-6 + 486*t + 415*t^2) + s12^2*t^2*(-88 - 24*t + 473*t^2 + 
        35*t^3) + s12^3*t*(-48 + 70*t + 531*t^2 + 278*t^3)) - 
    mmH^3*t*((88 - 35*t)*t^6 + 2*s12*t^5*(-24 - 20*t + 17*t^2) + 
      4*s12^7*(24 + 10*t + 29*t^2) + 3*s12^6*t*(20 + 168*t + 149*t^2) - 
      s12^2*t^4*(1032 - 284*t - 132*t^2 + t^3) + 
      4*s12^3*t^3*(-432 + 166*t + 82*t^2 + 7*t^3) + 
      s12^4*t^2*(-1088 + 293*t + 884*t^2 + 260*t^3) + 
      2*s12^5*t*(-128 - 66*t + 558*t^2 + 281*t^3)) - 
    mmH^5*(12*s12^7*t + 15*(16 - 15*t)*t^5 + 2*s12^6*(1 + 96*t + 77*t^2) + 
      2*s12*t^4*(72 - 191*t + 107*t^2) + 2*s12^5*t*(92 + 263*t + 322*t^2) + 
      s12^2*t^3*(-384 + 203*t + 486*t^2 + 11*t^3) + 
      2*s12^3*t^2*(-192 + 322*t + 267*t^2 + 159*t^3) + 
      s12^4*t*(-96 + 462*t + 600*t^2 + 809*t^3)) + 
    mmH^4*t*(2*(100 - 61*t)*t^5 + s12^7*(72 + 44*t) + 
      s12*t^4*(56 - 229*t + 117*t^2) + s12^6*(248 + 254*t + 464*t^2) - 
      s12^2*t^3*(848 - 368*t - 322*t^2 + t^3) + 
      s12^3*t^2*(-1152 + 1015*t + 459*t^2 + 171*t^3) + 
      s12^4*t*(-512 + 848*t + 682*t^2 + 739*t^3) + 
      s12^5*(-64 + 542*t + 604*t^2 + 987*t^3)))*canMINP[6, 3, {t, s12, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*(mmH - t)^4*t^2*(s12 + t)*
   (-mmH + s12 + t)^2) + ((2*I)*(mmH^3*s12 + mmH^2*s12*(3 - 2*s12 - 3*t) + 
    s12*(-(s12^2*(-3 + t)) + 10*s12*t + 4*t^2) + 
    mmH*(s12^3 - 10*s12*t - 2*t^2*(2 + t) + s12^2*(-6 + 4*t)))*
   canMINP[6, 4, {s12, t, mmH}])/(s12*(-mmH + s12)*t^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(s12^3*(-3 + t) + t^3*(3 + t) + s12^2*t*(1 + 3*t) + 
    s12*t^2*(7 + 3*t) + mmH^2*(s12^2 - t^2) - 
    mmH*(s12^3 + s12*t*(4 + t) + s12^2*(-3 + 2*t) + t^2*(7 + 2*t)))*
   canMINP[6, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(s12 + t)*
   (-mmH + s12 + t)) + ((2*I)*(mmH^3*t + mmH^2*(3 - 3*s12 - 2*t)*t + 
    t*(4*s12^2 - s12*(-10 + t)*t + 3*t^2) + 
    mmH*(-4*s12^2 - 2*s12^3 + (-6 + t)*t^2 + 2*s12*t*(-5 + 2*t)))*
   canMINP[6, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + t)*(-mmH + s12 + t)^2) + 
 ((I/60)*(15*mmH^12*(25*s12 - 37*t)*(s12 + t)^3 - 6*s12^4*t^4*(s12 + t)^3*
     (271*s12^4 + 667*s12^3*t + 478*s12^2*t^2 - 13*s12*t^3 - 77*t^4) + 
    mmH^11*(-2373*s12^5 + s12^4*(264 - 6222*t) + s12^3*(816 - 925*t)*t + 
      24*s12^2*t^2*(36 + 515*t) + 2*t^4*(12 + 1909*t) + 
      6*s12*t^3*(56 + 2101*t)) + 3*mmH^10*(1999*s12^6 + 
      2*s12^5*(-641 + 3976*t) + s12^2*t^2*(84 - 2058*t - 25405*t^2) - 
      2*t^4*(-7 + 47*t + 1790*t^2) + 2*s12^4*(7 - 1926*t + 3753*t^2) - 
      4*s12*t^3*(-14 + 127*t + 4074*t^2) - 
      2*s12^3*t*(-28 + 2107*t + 5604*t^2)) + 
    mmH*s12^2*t^2*(210*s12^11 + 810*s12^10*t + 
      s12^3*t^6*(-40350 + 89580*t - 677*t^2) + 6*t^9*(-642 + 35*t^2) - 
      6*s12^4*t^5*(3765 - 25948*t + 186*t^2) + 
      12*s12^9*(15 + 427*t + 307*t^2) + 3*s12*t^8*(-6398 + 2380*t + 
        409*t^2) + s12^2*t^7*(-38766 + 36480*t + 1667*t^2) + 
      6*s12^8*t*(149 + 6523*t + 2075*t^2) + 3*s12^7*t^2*
       (542 + 40270*t + 7259*t^2) + s12^5*t^4*(-5958 + 210762*t + 7511*t^2) + 
      s12^6*t^3*(618 + 202110*t + 19711*t^2)) + 
    mmH^8*(5007*s12^8 + 24*s12^7*(-1180 + 1747*t) + 
      s12^2*t^4*(10308 - 23466*t - 426455*t^2) + 
      s12^4*t^2*(12036 - 265320*t - 424861*t^2) + 
      s12*t^5*(3306 + 828*t - 120553*t^2) + 
      s12^5*t*(4170 - 252576*t - 251*t^2) - 4*t^6*(-105 + 570*t + 3157*t^2) - 
      12*s12^3*t^3*(-1309 + 11625*t + 55719*t^2) + 
      s12^6*(420 - 128502*t + 110569*t^2)) - 
    mmH^2*s12*t*(168*s12^12 + 2688*s12^11*t + 24*t^10*(-3 + 7*t^2) + 
      18*s12^10*(-20 - 147*t + 547*t^2) + 3*s12*t^9*(-7780 + 4726*t + 
        927*t^2) + 6*s12^9*t*(-122 + 4465*t + 4415*t^2) + 
      s12^2*t^8*(-108840 + 118248*t + 18383*t^2) + 
      3*s12^8*t^2*(296 + 71118*t + 20291*t^2) + 
      s12^3*t^7*(-206760 + 393846*t + 56137*t^2) + 
      s12^4*t^6*(-202272 + 758796*t + 101123*t^2) + 
      s12^7*t^3*(744 + 597168*t + 102467*t^2) + 
      s12^5*t^5*(-105144 + 999678*t + 128573*t^2) + 
      s12^6*t^4*(-24576 + 943908*t + 128791*t^2)) + 
    mmH^9*(-7623*s12^7 - 6*s12^6*(-2559 + 7441*t) + 
      s12^5*(-210 + 57324*t - 72407*t^2) + 6*t^5*(-35 + 189*t + 2633*t^2) + 
      s12^4*t*(-1194 + 79416*t + 34805*t^2) + 
      6*s12^3*t^2*(-422 + 8043*t + 36504*t^2) + 
      2*s12*t^4*(-597 + 1125*t + 50215*t^2) + 
      s12^2*t^3*(-2532 + 11928*t + 230875*t^2)) + 
    mmH^3*(-42*s12^13 + 1560*s12^12*t - 42*t^13 + 
      15*s12^11*t*(-332 + 935*t) + 3*s12*t^10*(-122 - 300*t + 429*t^2) + 
      6*s12^10*t*(-361 - 4678*t + 5322*t^2) + 
      3*s12^2*t^9*(-19876 + 27470*t + 7219*t^2) + 
      3*s12^9*t^2*(-2668 + 23994*t + 12009*t^2) + 
      3*s12^3*t^8*(-86770 + 180890*t + 45889*t^2) + 
      2*s12^8*t^3*(-7575 + 334809*t + 49457*t^2) + 
      6*s12^6*t^5*(-33871 + 435205*t + 111063*t^2) + 
      2*s12^7*t^4*(-27159 + 884037*t + 175726*t^2) + 
      2*s12^5*t^6*(-209613 + 1239201*t + 349148*t^2) + 
      s12^4*t^7*(-462054 + 1520058*t + 418961*t^2)) + 
    mmH^4*(318*s12^12 + 3*s12^10*(6858 - 11659*t)*t + 3*t^11*(-28 + 89*t) - 
      6*s12^11*(14 + 1191*t) + s12^4*t^6*(563514 - 3006486*t - 1374301*t^2) + 
      s12^7*t^3*(77154 - 1521522*t - 266315*t^2) + 
      s12^2*t^8*(84414 - 201792*t - 93397*t^2) + 
      s12*t^9*(936 + 4872*t - 4211*t^2) - 9*s12^9*t*(-632 - 7216*t + 
        1579*t^2) + 2*s12^8*t^2*(12975 - 118995*t + 28303*t^2) - 
      3*s12^3*t^7*(-114134 + 404410*t + 177663*t^2) - 
      6*s12^6*t^4*(-37903 + 563069*t + 201126*t^2) - 
      4*s12^5*t^5*(-118779 + 1034793*t + 456626*t^2)) + 
    mmH^6*(783*s12^10 - 18*s12^9*(763 + 800*t) + 
      2*s12*t^7*(1923 + 6552*t - 19501*t^2) + 6*t^8*(35 - 279*t + 12*t^2) + 
      s12^8*(210 - 58788*t + 21110*t^2) + 2*s12^7*t*(5307 - 132198*t + 
        72623*t^2) - 3*s12^6*t^2*(-19070 + 327426*t + 91379*t^2) - 
      2*s12^2*t^6*(-23637 + 103851*t + 220730*t^2) - 
      6*s12^3*t^5*(-24579 + 187818*t + 254521*t^2) - 
      2*s12^5*t^3*(-73521 + 1001997*t + 799315*t^2) - 
      2*s12^4*t^4*(-102036 + 1072743*t + 1169492*t^2)) + 
    mmH^5*(-717*s12^11 + 6*s12^10*(491 + 2717*t) + 
      s12^8*t*(-9264 + 20196*t - 87247*t^2) - 2*t^9*(21 - 291*t + 365*t^2) + 
      2*s12*t^8*(-1032 - 5505*t + 6236*t^2) + 
      3*s12^9*(-14 - 4712*t + 11135*t^2) - 4*s12^7*t^2*
       (12507 - 163803*t + 13277*t^2) + 6*s12^3*t^6*(-45854 + 255736*t + 
        193973*t^2) + 4*s12^6*t^3*(-39405 + 578748*t + 237742*t^2) + 
      s12^2*t^7*(-74796 + 269826*t + 250529*t^2) + 
      2*s12^5*t^4*(-166779 + 1896447*t + 1176197*t^2) + 
      2*s12^4*t^5*(-209547 + 1674417*t + 1187935*t^2)) + 
    mmH^7*(-1725*s12^9 - 6*s12^8*(-4570 + 1939*t) + 
      60*t^7*(-7 + 43*t + 79*t^2) - 12*s12^6*t*(698 - 32468*t + 6557*t^2) - 
      12*s12^7*(35 - 11604*t + 7525*t^2) + 7*s12^2*t^5*
       (-3540 + 12612*t + 75031*t^2) + s12*t^6*(-4704 - 7956*t + 87317*t^2) + 
      3*s12^3*t^4*(-19144 + 159076*t + 419783*t^2) + 
      s12^5*t^2*(-35796 + 737640*t + 527419*t^2) + 
      s12^4*t^3*(-64776 + 838260*t + 1346309*t^2)))*
   canMINP[7, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/10)*(2*s12^4*t^4*(s12 + t)^4*(47*s12^4 + 45*s12^3*t - 40*s12^2*t^2 + 
      35*s12*t^3 + 15*t^4) + 3*mmH^12*(7*s12^5 + 109*s12^4*t + 
      2*s12^2*(160 - 139*t)*t^2 - 7*t^5 - 10*s12^3*t*(8 + 25*t) + 
      s12*t^3*(-80 + 67*t)) + mmH*s12^2*t^2*(s12 + t)^2*
     (10*s12^10 - 4*s12^9*t + s12^6*t^2*(60 - 2660*t - 2127*t^2) + 
      s12^4*t^4*(492 - 446*t - 281*t^2) + 6*t^8*(-2 + 5*t^2) + 
      3*s12*t^7*(-18 - 20*t + 37*t^2) + 6*s12^2*t^6*(-18 - 121*t + 54*t^2) - 
      2*s12^8*(2 + 286*t + 167*t^2) + s12^3*t^5*(-198 - 1864*t + 441*t^2) - 
      2*s12^7*t*(1 + 1048*t + 659*t^2) - 2*s12^5*t^3*
       (-5 + 192*t + 764*t^2)) + 
    mmH^10*(689*s12^7 + 3*s12^6*(-832 + 3097*t) + 
      s12^3*t^2*(-2116 + 9792*t - 21779*t^2) + 
      s12^2*t^3*(-2112 + 5272*t - 537*t^2) + 2*t^5*(3 + 476*t - 476*t^2) + 
      2*s12*t^4*(365 + 559*t + 899*t^2) + 2*s12^5*(1 - 5979*t + 5722*t^2) - 
      2*s12^4*t*(-361 + 5268*t + 7825*t^2)) + 
    mmH^11*(-193*s12^6 + s12^5*(408 - 2647*t) + 12*t^5*(-11 + 20*t) + 
      s12^4*t*(2408 + 1205*t) + 12*s12^2*t^2*(40 - 277*t + 241*t^2) - 
      2*s12*t^3*(60 - 474*t + 547*t^2) + s12^3*t*(-120 - 2404*t + 
        7885*t^2)) + mmH^3*(-2*s12^14 + 106*s12^13*t - 6*t^14 + 
      s12^12*t*(476 + 1121*t) + s12^9*t^3*(1010 + 48252*t - 77667*t^2) + 
      2*s12^8*t^4*(1106 + 35296*t - 67145*t^2) + 
      2*s12^7*t^5*(6470 + 27596*t - 62215*t^2) + 
      s12^10*t^2*(458 + 22314*t - 18429*t^2) + 
      3*s12*t^11*(46 + 20*t + 13*t^2) + s12^5*t^7*(8252 - 67012*t + 
        161*t^2) + 2*s12^2*t^10*(255 - 413*t + 598*t^2) + 
      s12^11*t*(62 + 5580*t + 1293*t^2) + 2*s12^3*t^9*
       (-153 - 6680*t + 3949*t^2) + 2*s12^4*t^8*(-1010 - 24872*t + 
        8455*t^2) - 4*s12^6*t^6*(-5414 + 3525*t + 14775*t^2)) - 
    mmH^9*(1293*s12^8 + s12^7*(-6364 + 18169*t) + 
      s12^3*t^3*(-12212 + 14556*t - 15117*t^2) + 
      2*t^6*(15 + 1384*t - 934*t^2) + 4*s12*t^5*(472 + 3153*t - 175*t^2) + 
      4*s12^5*t*(457 - 16837*t + 5952*t^2) + 
      s12^2*t^4*(-2798 + 18022*t + 9321*t^2) - 
      s12^4*t^2*(2858 + 33012*t + 33591*t^2) + 
      s12^6*(10 - 34322*t + 51005*t^2)) + 
    mmH^8*(1417*s12^9 + s12^8*(-8660 + 21249*t) + 
      s12*t^6*(2610 + 29608*t - 6047*t^2) + 4*t^7*(15 + 1045*t - 496*t^2) - 
      s12^4*t^3*(24824 + 74164*t + 1871*t^2) + 
      2*s12^2*t^5*(335 + 30807*t + 6079*t^2) + 
      s12^3*t^4*(-24808 + 38454*t + 25341*t^2) + 
      2*s12^5*t^2*(289 - 100134*t + 25932*t^2) + 
      2*s12^6*t*(1247 - 83325*t + 68024*t^2) + 
      s12^7*(20 - 60114*t + 93025*t^2)) - 
    mmH^5*(99*s12^12 + s12^11*(-476 + 411*t) + 
      s12^3*t^7*(248 + 156980*t - 14959*t^2) + 
      s12^2*t^8*(940 + 53208*t - 12043*t^2) + 2*t^10*(3 + 116*t + 64*t^2) - 
      2*s12*t^9*(111 - 3476*t + 587*t^2) + s12^10*(2 - 19318*t + 8821*t^2) + 
      2*s12^4*t^6*(-17933 + 82303*t + 24736*t^2) + 
      2*s12^9*t*(-59 - 60830*t + 37019*t^2) + 
      4*s12^5*t^5*(-18241 - 24041*t + 42640*t^2) + 
      4*s12^7*t^3*(64 - 137240*t + 82719*t^2) + 
      2*s12^6*t^4*(-18103 - 227629*t + 143794*t^2) + 
      s12^8*t^2*(1204 - 346798*t + 225687*t^2)) - 
    mmH^7*(941*s12^10 + s12^9*(-6640 + 14719*t) + 
      s12*t^7*(1960 + 34436*t - 8205*t^2) + 2*t^8*(30 + 1730*t - 533*t^2) + 
      4*s12^2*t^6*(1266 + 27395*t - 366*t^2) + 
      8*s12^4*t^4*(-7202 - 7984*t + 9879*t^2) + 
      2*s12^3*t^5*(-11792 + 59240*t + 24453*t^2) + 
      4*s12^5*t^3*(-5794 - 87405*t + 30356*t^2) + 
      4*s12^7*t*(472 - 59896*t + 55603*t^2) + 
      s12^8*(20 - 66068*t + 90390*t^2) + s12^6*t^2*(5240 - 426028*t + 
        231423*t^2)) + mmH^4*(18*s12^13 + 3*t^12*(-4 + 19*t) - 
      4*s12^12*(1 + 89*t) - s12^11*t*(4586 + 2043*t) + 
      2*s12^3*t^8*(588 + 33475*t - 9527*t^2) - 
      4*s12*t^10*(78 - 186*t + 7*t^2) - 2*s12^2*t^9*(417 - 6464*t + 
        2397*t^2) - 2*s12^4*t^7*(3666 - 66182*t + 4949*t^2) + 
      2*s12^10*t*(-92 - 19601*t + 5374*t^2) + 
      6*s12^6*t^5*(-7067 - 23471*t + 30731*t^2) + 
      s12^5*t^6*(-40262 + 68538*t + 67681*t^2) + 
      s12^9*t^2*(-758 - 135302*t + 86577*t^2) + 
      s12^8*t^3*(-288 - 261280*t + 208737*t^2) + 
      s12^7*t^4*(-10884 - 293816*t + 255729*t^2)) + 
    mmH^6*(383*s12^11 + s12^10*(-2728 + 5337*t) + 
      2*s12^2*t^7*(2282 + 52138*t - 7015*t^2) + 
      2*s12*t^8*(302 + 10881*t - 2462*t^2) + 2*t^9*(15 + 736*t - 70*t^2) + 
      2*s12^3*t^6*(-4738 + 94957*t + 10367*t^2) + 
      2*s12^9*(5 - 22847*t + 23172*t^2) + 2*s12^4*t^5*
       (-32013 + 29495*t + 54326*t^2) + 2*s12^8*t*(316 - 108161*t + 
        90543*t^2) + 2*s12^5*t^4*(-31725 - 160972*t + 96517*t^2) + 
      s12^6*t^3*(-8512 - 606952*t + 294423*t^2) + 
      s12^7*t^2*(5000 - 499542*t + 319757*t^2)) + 
    mmH^2*s12*t*(-8*s12^13 - 140*s12^12*t + 2*s12^4*t^7*
       (518 + 11145*t - 3483*t^2) + 2*s12^3*t^8*(678 + 4598*t - 2669*t^2) + 
      2*s12^2*t^9*(90 + 485*t - 808*t^2) - 3*s12*t^10*(20 + 30*t + 89*t^2) - 
      2*s12^11*(4 + 9*t + 167*t^2) + 4*s12^10*t*(-13 + 326*t + 692*t^2) + 
      4*s12^5*t^6*(-1033 + 5008*t + 1059*t^2) + 
      2*s12^6*t^5*(-2864 + 3101*t + 14168*t^2) + 
      s12^9*t^2*(-276 + 6974*t + 17203*t^2) + 
      2*s12^8*t^3*(-254 + 5789*t + 19593*t^2) + 
      2*s12^7*t^4*(-988 + 3125*t + 23026*t^2) - 24*(t^11 + t^13)))*
   canMINP[7, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((I/20)*(mmH^12*(7*s12 - 67*t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (323*s12^4 + 587*s12^3*t - 142*s12^2*t^2 - 633*s12*t^3 - 313*t^4) + 
    mmH^11*(-9*s12^5 + 14*s12*t^3*(4 + 119*t) + 2*s12^4*(58 + 191*t) + 
      2*t^4*(-10 + 227*t) + 8*s12^2*t^2*(36 + 325*t) + 
      s12^3*t*(328 + 1179*t)) + mmH*s12^2*t^2*(370*s12^11 + 2146*s12^10*t + 
      s12^6*t^3*(-18974 + 7010*t - 5485*t^2) + 
      s12^3*t^6*(2538 + 33912*t - 3677*t^2) + 
      s12^5*t^4*(-9174 + 31438*t - 3473*t^2) + 
      s12^2*t^7*(1970 + 10704*t - 3293*t^2) + 
      s12^7*t^2*(-18742 + 2394*t - 2959*t^2) + 
      s12*t^8*(814 + 1108*t - 1425*t^2) + 2*t^9*(74 - 115*t^2) + 
      4*s12^9*(-463 + 409*t + 1080*t^2) - 2*s12^4*t^5*
       (135 - 24268*t + 1326*t^2) + 2*s12^8*t*(-4645 + 2119*t + 1335*t^2)) - 
    mmH^10*(171*s12^6 + 2*s12^5*(319 + 864*t) + 
      16*s12*t^3*(4 + 192*t + 329*t^2) + 2*t^4*(23 + 451*t + 616*t^2) + 
      s12^4*(-74 + 2004*t + 3526*t^2) + 2*s12^3*t*(-88 + 1759*t + 4516*t^2) + 
      s12^2*t^2*(-84 + 4322*t + 10735*t^2)) + 
    mmH^9*(597*s12^7 + 2*s12^6*(799 + 3039*t) + 
      2*t^5*(115 + 2359*t + 897*t^2) + 2*s12*t^4*(239 + 9603*t + 3885*t^2) + 
      s12^5*(-370 + 5260*t + 14569*t^2) + 2*s12^3*t^2*
       (-758 + 12507*t + 15068*t^2) + s12^2*t^3*(-316 + 30848*t + 
        19703*t^2) + s12^4*t*(-1322 + 12316*t + 23097*t^2)) - 
    mmH^2*s12*t*(296*s12^12 + 4440*s12^11*t + 
      s12^4*t^6*(3824 + 148056*t - 40489*t^2) + 
      s12^5*t^5*(-35192 + 206802*t - 39587*t^2) + 
      s12^3*t^7*(8976 + 53106*t - 28679*t^2) + 
      s12^6*t^4*(-88752 + 193400*t - 21729*t^2) + 
      s12^2*t^8*(2552 + 3904*t - 12309*t^2) - 8*t^10*(37 + 23*t^2) - 
      s12*t^9*(444 + 1566*t + 2599*t^2) + s12^7*t^3*(-95888 + 155728*t + 
        17903*t^2) + s12^10*(248 + 6346*t + 21998*t^2) + 
      2*s12^9*t*(-4966 + 20395*t + 24977*t^2) + 
      s12^8*t^2*(-50056 + 103154*t + 54209*t^2)) - 
    mmH^8*(521*s12^8 + 8*s12^7*(310 + 1753*t) + 
      4*t^6*(115 + 2340*t + 434*t^2) + s12*t^5*(1070 + 48580*t + 5061*t^2) + 
      s12^2*t^4*(-652 + 108066*t + 6587*t^2) + 
      4*s12^3*t^3*(-1129 + 31679*t + 8688*t^2) + 
      s12^6*(-740 + 8318*t + 60023*t^2) + s12^4*t^2*(-5836 + 79488*t + 
        85405*t^2) + s12^5*t*(-3322 + 27456*t + 98995*t^2)) + 
    mmH^3*(-74*s12^13 + 1776*s12^12*t + 46*t^13 + 3*s12^11*t*(4 + 8051*t) + 
      s12^4*t^7*(3138 + 169854*t - 127231*t^2) + 
      s12^3*t^8*(386 + 16230*t - 52305*t^2) - 
      s12*t^10*(1702 + 1252*t + 845*t^2) - 
      s12^2*t^9*(4756 + 8558*t + 11387*t^2) - 
      2*s12^6*t^5*(81445 - 320047*t + 49391*t^2) + 
      2*s12^7*t^4*(-99379 + 327261*t + 52658*t^2) + 
      2*s12^10*t*(729 + 18602*t + 56114*t^2) - 
      2*s12^5*t^6*(26257 - 217981*t + 87774*t^2) + 
      2*s12^8*t^3*(-55571 + 233895*t + 136631*t^2) + 
      s12^9*t^2*(-21604 + 200910*t + 248615*t^2)) + 
    mmH^6*(1639*s12^10 - 2*s12^9*(943 + 8680*t) + 
      s12^6*t^2*(9698 - 446762*t - 705209*t^2) - 
      2*t^8*(115 + 2035*t + 702*t^2) + 2*s12*t^7*(1179 - 18214*t + 779*t^2) + 
      2*s12^2*t^6*(6949 - 79173*t + 33012*t^2) + 
      2*s12^4*t^4*(27148 - 380045*t + 67862*t^2) - 
      2*s12^8*(-185 + 3026*t + 95303*t^2) + 2*s12^3*t^5*
       (18633 - 217528*t + 102771*t^2) - 2*s12^5*t^3*(-19221 + 396311*t + 
        162473*t^2) - 2*s12^7*t*(17 + 54664*t + 280393*t^2)) + 
    mmH^7*(-617*s12^9 + 6*s12^8*(440 + 3279*t) + 
      s12^3*t^4*(-14200 + 335764*t - 57087*t^2) + 
      s12^2*t^5*(-5188 + 185508*t - 35699*t^2) + 
      s12*t^6*(352 + 60668*t + 269*t^2) + 4*t^7*(115 + 2250*t + 388*t^2) + 
      4*s12^7*(-185 + 2210*t + 35431*t^2) + 
      4*s12^6*t*(-836 + 15066*t + 79483*t^2) + 
      s12^4*t^3*(-15592 + 363180*t + 89113*t^2) + 
      s12^5*t^2*(-9076 + 215320*t + 304683*t^2)) + 
    mmH^4*(518*s12^12 + (92 - 329*t)*t^11 - 74*s12^11*(2 + 69*t) - 
      s12^10*t*(362 + 77233*t) + s12^7*t^3*(129386 - 986538*t - 591939*t^2) + 
      s12*t^9*(3960 + 3472*t + 1449*t^2) + 
      s12^2*t^8*(12222 + 4400*t + 30239*t^2) - 
      2*s12^6*t^4*(-106585 + 608179*t + 61334*t^2) + 
      4*s12^5*t^5*(38969 - 234899*t + 71384*t^2) + 
      s12^3*t^7*(16658 - 92822*t + 142631*t^2) + 
      s12^4*t^6*(52922 - 436518*t + 312027*t^2) - 
      2*s12^8*t^2*(-12115 + 230011*t + 319453*t^2) - 
      s12^9*t*(3336 + 93136*t + 327483*t^2)) + 
    mmH^5*(-1369*s12^11 + 6*s12^10*(133 + 1775*t) + 
      s12^2*t^7*(-17188 + 56682*t - 56347*t^2) + 
      2*t^9*(23 + 271*t + 461*t^2) - 2*s12*t^8*(2304 - 2965*t + 766*t^2) - 
      2*s12^5*t^4*(66147 - 612629*t + 20187*t^2) - 
      2*s12^3*t^6*(20774 - 141786*t + 118575*t^2) + 
      s12^9*(-74 + 2296*t + 154013*t^2) + 4*s12^6*t^3*
       (-21499 + 286577*t + 156477*t^2) - 2*s12^4*t^5*
       (47223 - 385731*t + 184787*t^2) + 4*s12^7*t^2*(-3933 + 147112*t + 
        225214*t^2) + s12^8*t*(3328 + 129712*t + 560485*t^2)))*
   canMINP[7, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 (I*(mmH^13*(-1 + s12)*(-1 + t)*(7*s12^2 - 3*s12*t - 10*t^2) + 
    16*s12^6*t^2*(s12 + t)^2*(3*s12^3 + (-8 + t)*t^2 + s12*t*(-8 + 3*t) + 
      s12^2*(-4 + 5*t)) + 4*mmH*s12^4*t*(6*s12^7 + 160*t^7 + 
      s12^3*t^3*(632 + 458*t - 495*t^2) + 2*s12^2*t^4*
       (216 + 411*t - 172*t^2) + s12^5*t*(144 - 140*t - 117*t^2) + 
      2*s12*t^5*(56 + 300*t - 45*t^2) - 4*s12^6*(-2 + 12*t + 5*t^2) - 
      2*s12^4*t^2*(-224 + 5*t + 169*t^2)) + 
    mmH^12*(-61*s12^4*(-1 + t) + t^2*(58 - 65*t - 29*t^2) + 
      s12^3*(-61 + 57*t - 26*t^2) + s12*t*(72 - 62*t - 9*t^2 + 29*t^3) + 
      2*s12^2*(7 - 29*t + 8*t^2 + 32*t^3)) - 
    2*mmH^2*s12^3*(624*t^8 + 2*s12^8*t*(15 + 16*t) + 
      2*s12*t^6*(68 + 1723*t - 3*t^2) + s12^5*t^2*(1152 + 1032*t - 1261*t^2 - 
        906*t^3) + 2*s12^4*t^3*(1368 + 1499*t - 1221*t^2 - 763*t^3) + 
      2*s12^3*t^4*(1300 + 3093*t - 1056*t^2 - 546*t^3) + 
      2*s12^2*t^5*(544 + 3371*t - 337*t^2 - 143*t^3) + 
      s12^6*t*(48 + 534*t - 229*t^2 - 140*t^3) + 
      2*s12^7*(-8 + 117*t + 32*t^2 + 39*t^3)) + 
    mmH^11*(226*s12^5*(-1 + t) + s12^4*(203 - 256*t + 303*t^2) + 
      s12^3*(42 + 457*t - 434*t^2 - 39*t^3) + 
      2*t^2*(-44 + 75*t + 111*t^2 + 9*t^3) - 
      s12*t*(201 + 275*t - 587*t^2 + 71*t^3 + 18*t^4) - 
      s12^2*(113 + 385*t - 619*t^2 + 491*t^3 + 134*t^4)) + 
    mmH^3*s12^2*(-912*t^8 + s12^9*(-36 + 74*t + 40*t^2) + 
      8*s12*t^6*(-104 + 27*t + 406*t^2) + 2*s12^8*(122 + 250*t + 325*t^2 + 
        64*t^3) - 4*s12^2*t^5*(436 - 2393*t - 3135*t^2 + 295*t^3) + 
      s12^5*t^2*(6200 + 12422*t - 741*t^2 - 10378*t^3 - 1607*t^4) + 
      s12^6*t*(344 + 8028*t + 411*t^2 - 2551*t^3 - 894*t^4) + 
      2*s12^3*t^4*(1356 + 9435*t + 7970*t^2 - 3326*t^3 - 151*t^4) + 
      s12^7*(-224 + 3182*t + 1486*t^2 + 1025*t^3 - 57*t^4) - 
      2*s12^4*t^3*(-4628 - 8891*t - 3223*t^2 + 6425*t^3 + 580*t^4)) - 
    mmH^4*s12*(64*t^8 + s12^10*(-32 + 39*t + 7*t^2) - 
      16*s12*t^6*(98 + 267*t + 49*t^2) + s12^9*(-28 + 431*t + 439*t^2 + 
        26*t^3) + 8*s12^2*t^5*(-952 - 1059*t + 1074*t^2 + 313*t^3) + 
      s12^3*t^4*(-7260 + 2415*t + 30585*t^2 + 5467*t^3 - 859*t^4) + 
      s12^8*(1612 + 2495*t + 2705*t^2 + 991*t^3 - t^4) + 
      s12^6*t*(2040 + 20366*t + 6659*t^2 - 4991*t^3 - 5969*t^4 - 283*t^5) + 
      s12^5*t^2*(12104 + 23646*t + 13767*t^2 - 10894*t^3 - 8116*t^4 - 
        205*t^5) + s12^7*(-616 + 10297*t + 6577*t^2 + 3165*t^3 - 872*t^4 - 
        151*t^5) + s12^4*t^3*(8236 + 18588*t + 32339*t^2 - 2017*t^3 - 
        4469*t^4 - 53*t^5)) - mmH^10*(467*s12^6*(-1 + t) + 
      2*s12^5*(151 - 242*t + 533*t^2) + s12^4*(757 + 1189*t - 1104*t^2 + 
        622*t^3) + t^2*(-12 + t + 641*t^2 + 126*t^3 - 20*t^4) - 
      s12^3*(628 + 16*t - 1357*t^2 + 2237*t^3 + 8*t^4) + 
      s12^2*(8 - 1707*t + 224*t^2 + 1320*t^3 - 1242*t^4 - 11*t^5) + 
      2*s12*t*(-2 - 536*t + 816*t^2 + 481*t^3 - 53*t^4 + 10*t^5)) - 
    mmH^6*(61*s12^10*(-1 + t) - 4*t^6*(60 + 11*t + 17*t^2) + 
      s12^9*(-532 + 740*t + 452*t^2) - 4*s12*t^5*(1072 + 29*t + 211*t^2 + 
        t^3) + s12^8*(2957 + 1153*t + 4744*t^2 + 834*t^3) + 
      s12^7*(5932 + 14950*t + 5931*t^2 + 6859*t^3 - 364*t^4) + 
      4*s12^2*t^4*(-3358 + 405*t - 2085*t^2 + 2*t^3 + 52*t^4) + 
      s12^6*(-520 + 15317*t + 19486*t^2 + 4854*t^3 + 902*t^4 - 2367*t^5) + 
      2*s12^5*t*(4310 + 8657*t + 4428*t^2 + 4511*t^3 - 285*t^4 - 1072*t^5) + 
      s12^4*t^2*(12804 + 19175*t - 363*t^2 + 19862*t^3 + 4628*t^4 - 
        552*t^5) + 2*s12^3*t^3*(-2860 + 6436*t - 4676*t^2 + 5751*t^3 + 
        1695*t^4 + 16*t^5)) + mmH^5*s12*(7*s12^10*(-1 + t) - 
      8*t^6*(128 + 7*t + 7*t^2) + s12^9*(-203 + 270*t + 87*t^2) + 
      4*s12*t^5*(-2120 - 1507*t - 1116*t^2 + 31*t^3) + 
      s12^8*(737 + 994*t + 1996*t^2 + 225*t^3) + 
      s12^7*(4337 + 7805*t + 5822*t^2 + 3319*t^3 - 97*t^4) + 
      2*s12^2*t^4*(-7776 - 2847*t + 378*t^2 + 5035*t^3 + 330*t^4) + 
      s12^5*t*(5928 + 26424*t + 11482*t^2 + 4342*t^3 - 10353*t^4 - 
        1575*t^5) + s12^6*(-832 + 17642*t + 14560*t^2 + 6798*t^3 - 2427*t^4 - 
        1103*t^5) + s12^4*t^2*(15904 + 25211*t + 14828*t^2 + 15921*t^3 - 
        7634*t^4 - 890*t^5) - 2*s12^3*t^3*(-524 - 6206*t - 7953*t^2 - 
        11856*t^3 + 324*t^4 + 88*t^5)) + 
    mmH^7*(226*s12^9*(-1 + t) + s12^8*(-709 + 972*t + 1247*t^2) - 
      4*t^5*(212 + 9*t + 75*t^2 + 13*t^3) + 
      s12^7*(5256 + 891*t + 6018*t^2 + 1867*t^3) + 
      2*s12*t^4*(-2860 + 722*t - 574*t^2 - 157*t^3 + 19*t^4) + 
      s12^6*(3945 + 17437*t + 1339*t^2 + 7579*t^3 + 102*t^4) + 
      s12^5*(-32 + 3391*t + 18519*t^2 - 5570*t^3 + 5116*t^4 - 1306*t^5) + 
      s12^4*t*(6648 + 1492*t + 11141*t^2 - 5033*t^3 + 6984*t^4 - 348*t^5) + 
      2*s12^2*t^3*(-2988 + 4250*t - 686*t^2 - 871*t^3 + 422*t^4 + 16*t^5) + 
      s12^3*t^2*(5576 + 9150*t + 4209*t^2 - 1232*t^3 + 5439*t^4 + 246*t^5)) + 
    mmH^9*(590*s12^7*(-1 + t) + 2*s12^6*(39 - 131*t + 959*t^2) + 
      s12^5*(2817 + 1467*t - 73*t^2 + 1925*t^3) - 
      2*t^3*(196 - 159*t - 218*t^2 + 78*t^3 + 14*t^4) + 
      s12^4*(-1053 + 3947*t + 144*t^2 - 2521*t^3 + 813*t^4) + 
      s12*t^2*(-64 - 143*t + 4156*t^2 + 113*t^3 + 10*t^4 + 28*t^5) + 
      s12^2*t*(392 - 4436*t + 7240*t^2 - 480*t^3 - 627*t^4 + 171*t^5) + 
      s12^3*(64 - 5046*t + 4622*t^2 - 1952*t^3 - 2789*t^4 + 359*t^5)) - 
    mmH^8*(467*s12^8*(-1 + t) + s12^7*(-423 + 482*t + 2001*t^2) + 
      s12^6*(5144 + 1049*t + 3497*t^2 + 2550*t^3) - 
      t^4*(988 - 237*t + 229*t^2 + 187*t^3 + 9*t^4) + 
      s12^5*(444 + 11887*t - 1555*t^2 + 2402*t^3 + 1086*t^4) + 
      s12*t^3*(-2516 + 2168*t + 1961*t^2 - 637*t^3 + 87*t^4 + 9*t^5) + 
      s12^2*t^2*(928 + 1370*t + 9933*t^2 - 2858*t^3 + 772*t^4 + 141*t^5) + 
      s12^4*(136 - 5383*t + 12555*t^2 - 8672*t^3 + 955*t^4 + 461*t^5) + 
      s12^3*t*(2592 - 6400*t + 13655*t^2 - 8081*t^3 + 1773*t^4 + 523*t^5)))*
   canMINP[7, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 (I*(6*mmH^9*(-1 + s12)*s12*(-1 + t)*t*(s12^2 - 20*s12*t + t^2) - 
    8*s12^2*t^2*(s12 + t)^5*(s12^3 + 4*t^2 + 2*s12*t^2 + 2*s12^2*(2 + t)) - 
    4*mmH*s12*t*(s12 + t)^3*(-4*t^5 + s12^6*(1 + 7*t) + 
      s12^2*t^3*(-24 + t - 34*t^2) + s12*t^4*(-20 + t - 6*t^2) - 
      4*s12^5*(1 + t + 3*t^2) - 2*s12^4*t*(10 + t + 57*t^2) - 
      s12^3*t^2*(24 + 77*t + 123*t^2)) - 
    2*mmH^8*(4*s12^6*(-1 + t) - 11*(-1 + t)*t^5 + 
      s12^4*t*(17 + 162*t - 173*t^2) + s12^5*(4 - 30*t + 26*t^2) + 
      s12^3*t*(3 - 2*t + 30*t^2 - 157*t^3) + 
      s12*t^3*(3 + 40*t - 60*t^2 + 11*t^3) + 
      s12^2*t^2*(-60 + 14*t + 123*t^2 + 49*t^3)) + 
    mmH^7*(27*s12^7*(-1 + t) - 2*t^5*(-23 + 13*t + 29*t^2) + 
      s12^6*(25 - 169*t + 166*t^2) + 2*s12*t^4*(88 - 64*t - 129*t^2 + 
        29*t^3) - 2*s12^5*(9 - 39*t - 79*t^2 + 59*t^3) + 
      s12^3*t^2*(54 + 118*t - 929*t^2 + 65*t^3) - 
      2*s12^4*t*(12 - 379*t + 465*t^2 + 285*t^3) + 
      s12^2*t^3*(190 + 499*t + 101*t^2 + 304*t^3)) + 
    2*mmH^2*(s12 + t)^2*(8*t^7 + 5*s12^8*t*(2 + 3*t) + 
      s12*t^6*(-28 + 3*t - 6*t^2) + s12^7*(8 - 26*t + 28*t^2 + 7*t^3) - 
      s12^2*t^5*(148 - 143*t + 77*t^2 + 9*t^3) - 
      s12^3*t^4*(208 - 351*t + 392*t^2 + 62*t^3) - 
      3*s12^6*t*(-4 + 34*t + 59*t^2 + 68*t^3) - 
      s12^4*t^3*(128 - 175*t + 1012*t^2 + 270*t^3) - 
      s12^5*t^2*(28 + 24*t + 886*t^2 + 413*t^3)) + 
    mmH^6*(-23*s12^8*(-1 + t) - 3*s12^7*(10 - 49*t + 65*t^2) + 
      s12^4*t^2*(-763 + 784*t + 3354*t^2 - 595*t^3) + 
      s12^6*(57 - 80*t + 124*t^2 - 491*t^3) + 
      t^5*(64 - 65*t + 132*t^2 + 53*t^3) + 
      s12^3*t^2*(160 - 1194*t + 1574*t^2 + 933*t^3 - 831*t^4) + 
      s12^5*(-16 + 96*t - 922*t^2 + 1471*t^3 - 397*t^4) + 
      s12^2*t^3*(320 - 1385*t + 532*t^2 - 178*t^3 - 367*t^4) + 
      s12*t^4*(240 - 398*t + 746*t^2 + 165*t^3 - 53*t^4)) + 
    mmH^3*(s12^10*(18 - 25*t - 7*t^2) + 2*t^8*(28 + 13*t - 6*t^2) + 
      s12^9*(50 + 22*t - 95*t^2 - 21*t^3) + 
      s12*t^7*(456 - 119*t - 78*t^2 + 15*t^3) + 
      s12^2*t^6*(1344 - 1532*t - 143*t^2 + 212*t^3 + 3*t^4) + 
      2*s12^3*t^5*(1004 - 2025*t + 340*t^2 + 630*t^3 + 15*t^4) + 
      s12^8*(-24 + 435*t - 152*t^2 + 343*t^3 + 68*t^4) + 
      4*s12^7*t*(-6 + 264*t + 37*t^2 + 652*t^3 + 90*t^4) + 
      s12^4*t^4*(1728 - 5191*t + 2062*t^2 + 3917*t^3 + 172*t^4) + 
      s12^5*t^3*(888 - 2601*t + 2276*t^2 + 6564*t^3 + 455*t^4) + 
      s12^6*t^2*(224 + 598*t + 1275*t^2 + 5905*t^3 + 588*t^4)) + 
    mmH^4*(7*s12^10*(-1 + t) + 2*s12^9*(-20 + 5*t + 12*t^2) + 
      t^7*(-96 - 25*t + 38*t^2 + 3*t^3) - s12^8*(79 + 119*t + 9*t^2 + 
        103*t^3) + s12^4*t^3*(-320 + 2170*t + 5557*t^2 - 4896*t^3 - 
        1009*t^4) + s12^3*t^4*(-560 + 2594*t + 2747*t^2 - 2500*t^3 - 
        321*t^4) + s12^2*t^5*(-656 + 1406*t + 1351*t^2 - 495*t^3 - 50*t^4) + 
      s12*t^6*(-400 + 240*t + 353*t^2 - 30*t^3 - 3*t^4) - 
      s12^7*(16 + 624*t - 233*t^2 + 1102*t^3 + 699*t^4) - 
      s12^6*t*(80 + 1424*t - 1493*t^2 + 3348*t^3 + 1533*t^4) - 
      s12^5*t^2*(176 + 690*t - 5027*t^2 + 5130*t^3 + 1689*t^4)) + 
    mmH^5*(-3*s12^9*(-1 + t) + s12^8*(35 - 17*t + 58*t^2) - 
      2*t^6*(20 - 9*t + 55*t^2 + 10*t^3) + 
      s12^7*(-10 + 107*t + 2*t^2 + 507*t^3) + 
      s12*t^5*(-288 + 101*t - 807*t^2 - 6*t^3 + 20*t^4) + 
      s12^2*t^4*(-712 + 907*t - 1937*t^2 + 510*t^3 + 202*t^4) + 
      s12^3*t^3*(-768 + 1360*t - 4235*t^2 + 1342*t^3 + 863*t^4) + 
      s12^6*(40 + 179*t + 131*t^2 + 90*t^3 + 1278*t^4) + 
      s12^4*t^2*(-312 + 1616*t - 6371*t^2 - 307*t^3 + 1650*t^4) + 
      s12^5*t*(32 + 1269*t - 2261*t^2 - 1085*t^3 + 1801*t^4)))*
   canMINP[7, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^4*
   (-mmH + s12 + t)^2) + (I*(mmH^12*(-1 + s12)*(s12^2 - 3*s12*t - 4*t^2) - 
    16*s12^2*t^5*(s12 + t)^2*(4*s12^2 - s12*(-4 + t)*t - (-2 + t)*t^2) + 
    2*mmH*s12*t^3*(20*s12^6*(32 - 25*t)*t + 4*t^6*(2 + t) - 
      40*s12^7*(-4 + 3*t) + s12^5*t*(128 + 998*t - 697*t^2) + 
      2*s12^4*t^2*(240 + 350*t - 159*t^2) + 2*s12*t^5*(76 - 22*t + 5*t^2) + 
      4*s12^2*t^4*(120 - 29*t + 19*t^2) + s12^3*t^3*(688 + 114*t + 65*t^2)) + 
    mmH^11*(-3*s12^4 + 2*(9 - 28*t)*t^2 + s12^3*(-1 + 11*t) + 
      2*s12*t*(10 - 31*t + 28*t^2) + s12^2*(2 - 7*t + 70*t^2)) - 
    mmH^2*t^2*(-16*t^7 + 2*s12*t^6*(-8 + 18*t + 11*t^2) - 
      16*s12^8*(-52 + 35*t + 15*t^2) - 6*s12^7*t*(-768 + 560*t + 165*t^2) + 
      s12^6*t*(384 + 9300*t - 6172*t^2 - 1385*t^3) + 
      s12^5*t^2*(1920 + 8648*t - 3633*t^2 - 652*t^3) + 
      2*s12^2*t^5*(380 - 41*t + 182*t^2 + 14*t^3) + 
      2*s12^3*t^4*(1228 + 113*t + 711*t^2 + 82*t^3) + 
      s12^4*t^3*(3232 + 3468*t + 819*t^2 + 119*t^3)) + 
    mmH^10*(3*s12^5 + s12^4*(8 - 22*t) + s12^3*(-4 + 22*t - 250*t^2) + 
      t^2*(-62 + 259*t^2) + s12^2*(3 - 112*t + 30*t^2 - 484*t^3) - 
      s12*t*(59 + 110*t - 273*t^2 + 259*t^3)) + 
    mmH^3*t*(-2*t^7*(96 + 16*t + 9*t^2) + s12^7*t*(3072 + 528*t - 4280*t^2 - 
        245*t^3) - 4*s12^8*(16 - 188*t + 200*t^2 + 15*t^3) + 
      s12*t^6*(-812 + 102*t + 101*t^2 + 25*t^3) + 
      s12^5*t^2*(1920 + 17068*t - 2890*t^2 - 4721*t^3 - 169*t^4) + 
      s12^2*t^5*(-284 + 817*t + 1945*t^2 + 444*t^3 + 7*t^4) + 
      s12^4*t^3*(3648 + 10769*t + 4291*t^2 + 475*t^3 + 21*t^4) + 
      s12^3*t^4*(2320 + 3404*t + 5759*t^2 + 1521*t^3 + 38*t^4) - 
      2*s12^6*t*(-128 - 6084*t + 1736*t^2 + 3787*t^3 + 172*t^4)) - 
    mmH^4*t*(-4*s12^8*(20 - 32*t + 55*t^2) - 
      t^6*(836 + 168*t + 195*t^2 + 7*t^3) - 
      4*s12^7*(64 - 632*t + 717*t^2 + 285*t^3) + 
      s12^6*(64 + 3896*t + 6268*t^2 - 10297*t^3 - 2005*t^4) + 
      s12^5*t*(960 + 11984*t + 8954*t^2 - 9516*t^3 - 1305*t^4) + 
      s12*t^5*(-3416 + 597*t - 26*t^2 + 222*t^3 + 7*t^4) + 
      s12^4*t^2*(1952 + 13045*t + 14060*t^2 + 1416*t^3 + 29*t^4) + 
      s12^2*t^4*(-4196 + 3790*t + 5045*t^2 + 2410*t^3 + 112*t^4) + 
      2*s12^3*t^3*(-280 + 4098*t + 6816*t^2 + 2906*t^3 + 177*t^4)) + 
    mmH^9*(-s12^6 + s12^5*(-9 + 10*t) + s12^4*(2 - 30*t + 383*t^2) - 
      t^2*(116 - 302*t + 375*t^2 + 602*t^3) + 
      2*s12^3*(-1 + 98*t + 177*t^2 + 661*t^3) + 
      2*s12^2*t*(181 + 283*t + 264*t^2 + 776*t^3) + 
      s12*t*(-116 + 672*t + 13*t^2 - 443*t^3 + 602*t^4)) + 
    mmH^5*t*(-4*s12^8*(8 + 5*t) - 6*s12^7*(60 - 44*t + 165*t^2) - 
      t^5*(1860 + 298*t + 795*t^2 + 74*t^3) - 
      s12^6*(244 - 3122*t + 2772*t^2 + 3145*t^3) + 
      s12^5*(192 + 2432*t + 11076*t^2 - 4239*t^3 - 3052*t^4) + 
      s12^4*t*(352 + 7358*t + 18398*t^2 + 5832*t^3 - 93*t^4) + 
      s12*t^4*(-6540 + 2244*t - 901*t^2 + 727*t^3 + 74*t^4) + 
      2*s12^2*t^3*(-3796 + 4074*t + 3544*t^2 + 3231*t^3 + 317*t^4) + 
      2*s12^3*t^2*(-1376 + 5123*t + 8983*t^2 + 6331*t^3 + 672*t^4)) + 
    mmH^6*(4*s12^8*t + 2*s12^7*t*(79 + 58*t) + 
      t^5*(2360 + 90*t + 1662*t^2 + 301*t^3) + 
      s12^6*(-4 + 544*t - 389*t^2 + 1430*t^3) + 
      s12^5*t*(-296 - 1967*t - 2188*t^2 + 2277*t^3) + 
      s12*t^4*(6784 - 4293*t + 2064*t^2 - 1133*t^3 - 301*t^4) - 
      s12^4*t*(-32 + 2934*t + 8759*t^2 + 9559*t^3 + 488*t^4) - 
      2*s12^3*t^2*(-980 + 4245*t + 6063*t^2 + 7995*t^3 + 1468*t^4) - 
      s12^2*t^3*(-6352 + 10219*t + 5502*t^2 + 9512*t^3 + 1790*t^4)) + 
    mmH^8*(s12^5*(116 - 185*t)*t + 3*s12^6*(1 + 7*t) + 
      t^3*(692 - 548*t + 1263*t^2 + 805*t^3) - 
      s12^4*(9 + 106*t + 946*t^2 + 1365*t^3) - 
      s12^3*t*(864 + 920*t + 3608*t^2 + 3101*t^3) + 
      s12*t^2*(1112 - 2487*t + 858*t^2 + 55*t^3 - 805*t^4) - 
      s12^2*t*(-420 + 2764*t + 1185*t^2 + 3295*t^3 + 2747*t^4)) + 
    mmH^7*(-21*s12^7*t - 10*s12^6*t*(23 + 11*t) + 
      s12^5*(12 - 262*t + 873*t^2 - 189*t^3) - 
      2*t^4*(868 - 190*t + 975*t^2 + 322*t^3) + 
      s12^4*t*(909 + 1067*t + 5755*t^2 + 1596*t^3) + 
      s12*t^3*(-3876 + 4446*t - 2049*t^2 + 777*t^3 + 644*t^4) + 
      s12^2*t^2*(-2604 + 7433*t + 2587*t^2 + 7789*t^3 + 2873*t^4) + 
      s12^3*t*(-464 + 4312*t + 4031*t^2 + 11016*t^3 + 3925*t^4)))*
   canMINP[7, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12^2*(mmH - t)^4*t^2*(s12 + t)*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/3)*(9*mmH^6 - 6*mmH^5*(-3 + 8*s12 + 8*t) + 
    mmH^3*(-81*s12^3 + s12^2*(153 - 372*t) + 3*s12*(118 - 127*t)*t + 
      2*(37 - 67*t)*t^2) + 3*mmH^4*(31*s12^2 + 2*t*(-13 + 17*t) + 
      s12*(-29 + 75*t)) + s12*t*(12*s12^4 + 51*s12^3*(-1 + t) + 
      3*s12^2*t*(-55 + 23*t) + t^3*(34 + 47*t) + s12*t^2*(-68 + 83*t)) - 
    mmH*(3*s12^5 + t^4*(34 + 41*t) + 3*s12*t^3*(-16 + 67*t) + 
      3*s12^3*t*(-100 + 87*t) + s12^4*(-33 + 90*t) + 
      2*s12^2*t^2*(-229 + 142*t)) + mmH^2*(30*s12^4 + 39*s12^3*(-3 + 7*t) + 
      4*t^3*(5 + 28*t) + 3*s12^2*t*(-175 + 163*t) + s12*t^2*(-367 + 349*t)))*
   canMINP[7, 4, {s12, t, mmH}])/(s12*(-mmH + s12)*(mmH - t)*t^2*
   (-mmH + s12 + t)^3) + 
 ((I/3)*(9*mmH^3*(s12^3 - s12*t^2) - 3*mmH^2*s12*(5*s12^3 - (-13 + t)*t^2 + 
      s12*t*(8 + t) + s12^2*(-5 + 9*t)) + 
    mmH*(-3*s12^5 + 6*t^4*(2 + t) + 3*s12^4*(-11 + 5*t) + 
      3*s12^3*t*(-12 + 11*t) + s12*t^3*(142 + 53*t) + 
      s12^2*t^2*(127 + 56*t)) - t*(-12*s12^5 + 6*t^4*(2 + t) - 
      3*s12^4*(17 + 3*t) + 3*s12^3*t*(-13 + 5*t) + s12*t^3*(121 + 56*t) + 
      s12^2*t^2*(121 + 62*t)))*canMINP[7, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*t^2*(-mmH + t)*(s12 + t)*(-mmH + s12 + t)) - 
 ((I/3)*(9*mmH^6 - 6*mmH^5*(-3 + 8*s12 + 8*t) + 
    mmH^3*(-134*s12^3 + s12^2*(74 - 381*t) + 9*(17 - 9*t)*t^2 - 
      6*s12*t*(-59 + 62*t)) + 3*mmH^4*(34*s12^2 + t*(-29 + 31*t) + 
      s12*(-26 + 75*t)) + s12*t*(47*s12^4 + 3*t^3*(-17 + 4*t) + 
      3*s12*t^2*(-55 + 17*t) + s12^2*t*(-68 + 69*t) + s12^3*(34 + 83*t)) - 
    mmH*(41*s12^5 + 3*(-11 + t)*t^4 + 30*s12*t^3*(-10 + 3*t) + 
      4*s12^3*t*(-12 + 71*t) + s12^4*(34 + 201*t) + 
      s12^2*t^2*(-458 + 261*t)) + mmH^2*(112*s12^4 + 3*t^3*(-39 + 10*t) + 
      21*s12*t^2*(-25 + 13*t) + s12^3*(20 + 349*t) + s12^2*t*(-367 + 489*t)))*
   canMINP[7, 4, {t, s12, mmH}])/((mmH - s12)*s12^2*(mmH - t)*
   (mmH - s12 - t)^3*t) - 
 (((8*I)/3)*(-1 + t)*(s12^2*(3 - 4*t)*t^3 - 14*s12*t^5 - 6*t^6 + 
    mmH^5*(3*s12 + 2*t) + 6*s12^5*(3 + 4*t) + 12*s12^4*t*(3 + 4*t) + 
    3*s12^3*t^2*(7 + 9*t) + mmH^4*(-18*s12^2 + s12*(3 - 27*t) + 
      (3 - 8*t)*t) + mmH^2*(-36*s12^4 + 3*s12*(11 - 9*t)*t^2 + 
      (3 - 38*t)*t^3 + s12^3*(57 + 9*t) + 3*s12^2*t*(29 + 18*t)) + 
    mmH^3*(39*s12^3 + 6*t^2*(-1 + 4*t) + 8*s12^2*(-3 + 5*t) + 
      s12*t*(-30 + 23*t)) + mmH*(12*s12^5 + 26*t^5 - 12*s12^2*t^2*(4 + 3*t) + 
      6*s12*t^3*(-1 + 7*t) - 6*s12^4*(9 + 8*t) - 3*s12^3*t*(32 + 37*t)))*
   canMINP[8, 1, {s12, t, mmH}])/((mmH - s12)^2*s12*(mmH - t)^3*t*(s12 + t)*
   (-mmH + s12 + t)) - (((8*I)/3)*(-1 + t)*(3*s12^2*t^4 - t^6 + 
    2*mmH^4*t*(4*s12 + t) - 3*s12*t^4*(1 + 2*t) + 6*s12^4*t*(3 + 4*t) + 
    3*s12^3*t^2*(5 + 6*t) + s12^5*(6 + 8*t) - 
    mmH^2*(8*s12^4 + 3*s12^2*t^2 + s12*t^2*(9 + 2*t) + 3*t^3*(2 + 3*t) + 
      3*s12^3*(-1 + 6*t)) + mmH^3*(4*s12^3 + 2*s12*(3 - 4*t)*t + 
      t^2*(3 + t) + s12^2*(3 + 7*t)) + mmH*(4*s12^5 - 4*s12^4*(3 + t) - 
      8*s12^3*t*(3 + 2*t) + 2*s12*t^3*(3 + 4*t) + t^4*(3 + 7*t) - 
      s12^2*t^2*(9 + 19*t)))*canMINP[8, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^3*(mmH - s12 - t)*t*(s12 + t)^2) - 
 (((8*I)/3)*(-1 + s12)*(-6*s12^7 - 20*s12^6*t - 15*s12^5*t^2 + 12*t^6 + 
    4*s12*t^5*(9 + 4*t) + 2*s12^4*t^2*(3 + 8*t) + 6*s12^3*t^3*(4 + 9*t) + 
    s12^2*t^4*(42 + 47*t) + mmH^5*(5*s12^2 + 15*s12*t + 4*t^2) + 
    mmH^4*(-11*s12^3 + s12^2*(6 - 56*t) + 4*s12*(3 - 14*t)*t + 
      (6 - 17*t)*t^2) + mmH^2*(-35*s12^5 + s12^4*(6 - 66*t) + 
      3*s12^3*(16 - 7*t)*t + 2*s12*(60 - 11*t)*t^3 + (42 - 25*t)*t^4 + 
      5*s12^2*t^2*(24 + 5*t)) + mmH*(26*s12^6 + 62*s12^5*t + 
      4*t^5*(-9 + 2*t) - 10*s12^2*t^3*(12 + 11*t) - 2*s12*t^4*(54 + 11*t) + 
      s12^4*t*(-12 + 17*t) - 3*s12^3*t^2*(20 + 31*t)) + 
    mmH^3*(21*s12^4 + 6*t^3*(-4 + 5*t) + 3*s12*t^2*(-20 + 23*t) + 
      s12^3*(-12 + 65*t) + s12^2*t*(-48 + 95*t)))*
   canMINP[8, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t*(s12 + t)^2*
   (-mmH + s12 + t)) + ((I/3)*(mmH^11*(s12 + t)^2*(s12 + 5*t) - 
    4*s12^3*t^4*(s12 + t)^3*(6*s12^3 + 7*s12^2*t - 2*t^3) - 
    mmH^10*(5*s12^4 + 10*t^3*(1 + 4*t) + s12^3*(2 + 33*t) + 
      s12^2*t*(14 + 97*t) + s12*t^2*(22 + 113*t)) + 
    2*mmH*s12*t^2*(10*t^10 + 2*s12*t^8*(-2 + 23*t) + 
      6*s12^8*(2 + 6*t + 3*t^2) + 4*s12^5*t^3*(13 + 132*t + 36*t^2) + 
      s12^7*t*(50 + 229*t + 84*t^2) + s12^2*t^6*(-2 - 35*t + 89*t^2) + 
      s12^3*t^5*(-6 - 29*t + 101*t^2) + s12^4*t^4*(8 + 202*t + 105*t^2) + 
      s12^6*t^2*(78 + 521*t + 153*t^2)) + 
    mmH^9*(10*s12^5 + s12^4*(2 + 73*t) + 2*s12^3*t*(23 + 150*t) + 
      t^3*(-4 + 60*t + 131*t^2) + 2*s12*t^2*(-4 + 81*t + 242*t^2) + 
      2*s12^2*t*(-2 + 73*t + 291*t^2)) + 
    2*mmH^2*t*(2*t^11 + 24*s12^9*(1 + 3*t) - 4*s12*t^9*(1 + 17*t) + 
      s12^4*t^5*(10 - 304*t - 807*t^2) + s12^3*t^6*(28 + 37*t - 650*t^2) + 
      s12^2*t^7*(6 + 9*t - 329*t^2) + 2*s12^8*t*(16 + 32*t - 65*t^2) - 
      2*s12^5*t^4*(59 + 571*t + 438*t^2) - s12^7*t^2*(86 + 567*t + 521*t^2) - 
      s12^6*t^3*(200 + 1373*t + 853*t^2)) - 
    2*mmH^8*(5*s12^6 + 16*s12^4*t*(-1 + 15*t) + s12^5*(-6 + 51*t) + 
      t^4*(-10 + 79*t + 111*t^2) + s12*t^3*(-34 + 253*t + 586*t^2) + 
      s12^3*t*(-14 + 81*t + 697*t^2) + s12^2*t^2*(-38 + 265*t + 982*t^2)) + 
    mmH^7*(5*s12^7 + s12^6*(-28 + 93*t) + 4*s12^5*t*(-85 + 106*t) + 
      t^5*(-40 + 240*t + 191*t^2) + 2*s12^4*t*(-58 - 325*t + 881*t^2) + 
      s12*t^4*(-192 + 914*t + 1809*t^2) + 2*s12^3*t^2*
       (-172 + 21*t + 2043*t^2) + 2*s12^2*t^3*(-190 + 527*t + 2151*t^2)) + 
    mmH^4*t*(3*s12^8*(84 + 43*t) + s12^4*t^3*(912 - 1192*t - 9297*t^2) + 
      s12^3*t^4*(584 - 1814*t - 8845*t^2) + 4*s12^5*t^2*
       (361 + 600*t - 1447*t^2) + 4*s12^6*t*(338 + 1107*t - 438*t^2) + 
      2*t^7*(2 - 25*t + 37*t^2) + s12^7*(476 + 2244*t + 79*t^2) - 
      2*s12*t^6*(-36 + 167*t + 453*t^2) - 2*s12^2*t^5*
       (-154 + 471*t + 2303*t^2)) + mmH^3*t*(4*(2 - 7*t)*t^9 - 
      12*s12^9*(4 + 3*t) - s12^8*(236 + 876*t + 47*t^2) + 
      4*s12^7*t*(-151 - 438*t + 205*t^2) + 2*s12*t^7*(-6 + 39*t + 215*t^2) + 
      s12^2*t^6*(-96 + 182*t + 2199*t^2) + 2*s12^3*t^5*
       (-98 + 355*t + 2222*t^2) + 2*s12^5*t^3*(10 + 1382*t + 2427*t^2) + 
      s12^6*t^2*(-404 + 112*t + 2943*t^2) + 
      s12^4*t^4*(-56 + 2326*t + 5453*t^2)) - 
    mmH^6*(s12^8 + s12^7*(-22 + 49*t) + 2*s12^6*t*(-313 + 66*t) + 
      10*t^6*(-4 + 23*t + 4*t^2) + 2*s12^5*t*(-156 - 1118*t + 575*t^2) + 
      4*s12^4*t^2*(-231 - 626*t + 1176*t^2) + 
      s12*t^5*(-260 + 1050*t + 1913*t^2) + 4*s12^3*t^3*
       (-273 - 26*t + 2044*t^2) + s12^2*t^4*(-700 + 1588*t + 6411*t^2)) + 
    mmH^5*(s12^8*(-6 + 11*t) - s12^7*t*(554 + 119*t) - 
      5*t^7*(4 - 28*t + 15*t^2) + 4*s12^6*t*(-127 - 765*t + 69*t^2) + 
      2*s12*t^6*(-94 + 383*t + 743*t^2) + 2*s12^5*t^2*
       (-742 - 2522*t + 1647*t^2) + 2*s12^2*t^5*(-308 + 841*t + 3277*t^2) + 
      2*s12^4*t^3*(-872 - 1262*t + 4305*t^2) + 
      s12^3*t^4*(-1216 + 1064*t + 10739*t^2)))*canMINP[8, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^4*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) + 
 ((I/3)*(4*s12^3*t^4*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(s12^5 - 20*s12^2*t^3 + 2*(4 - 5*t)*t^4 + 4*s12^4*(-2 + 3*t) - 
      8*s12*t^3*(-2 + 3*t) + s12^3*t*(-16 + 29*t)) + 
    mmH^8*(-3*s12^6 + s12^5*(30 - 43*t) + s12^4*(98 - 169*t)*t + 
      s12^3*(90 - 143*t)*t^2 + 2*t^5*(-20 + 31*t) + 
      2*s12^2*t^3*(-17 + 83*t) + 2*s12*t^4*(-48 + 85*t)) + 
    mmH^7*(3*s12^7 + 2*s12*(118 - 253*t)*t^5 + 2*(40 - 81*t)*t^6 + 
      s12^6*(-42 + 61*t) - 8*s12^2*t^4*(-25 + 67*t) + 
      2*s12^5*t*(-101 + 187*t) + s12^3*t^3*(-106 + 347*t) + 
      s12^4*t^2*(-310 + 831*t)) - 2*mmH*s12*t^2*
     (3*t^10 + 2*s12*t^8*(-4 + 7*t) + 2*s12^8*(2 + 6*t + 3*t^2) + 
      3*s12^7*t*(6 + 17*t + 6*t^2) + s12^6*t^2*(24 + 41*t + 6*t^2) + 
      s12^2*t^6*(-6 - 62*t + 15*t^2) - s12^3*t^5*(24 + 186*t + 17*t^2) - 
      3*s12^4*t^4*(10 + 81*t + 20*t^2) - s12^5*t^3*(2 + 109*t + 45*t^2)) - 
    2*mmH^2*t*(s12*(4 - 29*t)*t^9 - t^11 + 8*s12^9*(1 + 3*t) + 
      s12^2*t^7*(12 + 74*t - 93*t^2) + 3*s12^3*t^6*(22 + 120*t - 19*t^2) + 
      4*s12^8*t*(7 + 29*t + 4*t^2) + 3*s12^7*t^2*(16 + 107*t + 36*t^2) + 
      s12^4*t^5*(138 + 817*t + 174*t^2) + s12^6*t^3*(86 + 693*t + 324*t^2) + 
      s12^5*t^4*(142 + 991*t + 410*t^2)) + 
    mmH^3*t*(-22*t^10 + 4*s12^9*(4 + 3*t) + 4*s12^2*t^6*
       (30 + 139*t - 137*t^2) + 2*s12*t^7*(6 + 34*t - 119*t^2) + 
      2*s12^3*t^5*(204 + 985*t - 55*t^2) + 8*s12^7*t*(38 + 168*t + 91*t^2) + 
      s12^8*(68 + 308*t + 157*t^2) + 2*s12^4*t^4*(362 + 1893*t + 714*t^2) + 
      2*s12^5*t^3*(406 + 2161*t + 1291*t^2) + 
      s12^6*t^2*(624 + 3070*t + 1887*t^2)) - 
    mmH^6*(s12^8 + 10*(8 - 23*t)*t^7 + s12^7*(-26 + 41*t) + 
      2*s12^6*t*(-77 + 216*t) + 2*s12^2*t^4*(30 + 314*t - 485*t^2) + 
      2*s12*t^5*(6 + 168*t - 419*t^2) + 3*s12^3*t^3*(36 + 192*t + 191*t^2) + 
      6*s12^5*t*(4 - 37*t + 264*t^2) + s12^4*t^2*(84 + 110*t + 2247*t^2)) + 
    mmH^5*(10*(4 - 19*t)*t^8 + s12^8*(-6 + 11*t) + s12^7*t*(2 + 285*t) + 
      2*s12*t^6*(18 + 160*t - 429*t^2) + 4*s12^3*t^4*
       (111 + 539*t + 140*t^2) - 4*s12^2*t^5*(-48 - 275*t + 289*t^2) + 
      2*s12^6*t*(42 + 169*t + 753*t^2) + s12^4*t^3*(540 + 2408*t + 
        3475*t^2) + s12^5*t^2*(336 + 1402*t + 3539*t^2)) - 
    mmH^4*t*(2*(4 - 45*t)*t^8 + s12^8*(52 + 99*t) + 
      2*s12*t^6*(18 + 100*t - 283*t^2) + 6*s12^2*t^5*(38 + 177*t - 161*t^2) + 
      2*s12^3*t^4*(312 + 1457*t + 97*t^2) + s12^7*(112 + 600*t + 747*t^2) + 
      2*s12^4*t^3*(488 + 2307*t + 1508*t^2) + 
      s12^6*t*(492 + 2256*t + 2461*t^2) + s12^5*t^2*(924 + 4278*t + 
        4169*t^2)))*canMINP[8, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^2*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/3)*(mmH^11*(s12 + t)^3*(5*s12 + t) + 8*s12^4*t^3*(s12 + t)^3*
     (s12^4 - 5*s12^2*t^2 - 5*s12*t^3 - 2*t^4) - 
    mmH^10*(40*s12^5 + 36*s12^2*t^2*(1 + 4*t) + 8*s12*t^3*(2 + 5*t) + 
      t^4*(2 + 5*t) + 4*s12^3*t*(8 + 49*t) + s12^4*(10 + 151*t)) + 
    2*mmH*s12^2*t*(10*s12^11 + 56*s12^10*t + 8*t^9 + 4*s12*t^8*(11 + 6*t) + 
      s12^9*t*(-4 + 135*t) + s12^8*t^2*(-25 + 192*t) + 
      s12^2*t^7*(104 + 189*t + 12*t^2) + s12^3*t^6*(132 + 602*t + 71*t^2) + 
      s12^4*t^5*(90 + 989*t + 175*t^2) + s12^7*t^2*(-2 + 18*t + 203*t^2) + 
      s12^6*t^3*(-2 + 351*t + 229*t^2) + s12^5*t^4*(26 + 864*t + 245*t^2)) + 
    mmH^9*(131*s12^6 + 2*t^5*(-1 + 5*t) + s12^5*(64 + 597*t) + 
      s12*t^3*(-4 + 44*t + 97*t^2) + 3*s12^2*t^2*(-4 + 64*t + 151*t^2) + 
      2*s12^3*t*(-6 + 154*t + 457*t^2) + s12^4*(-4 + 226*t + 966*t^2)) + 
    2*mmH^2*s12*(2*s12^12 - 66*s12^11*t + 16*t^10 + 16*s12*t^9*(2 + 3*t) + 
      14*s12^2*t^8*(-6 + 5*t) - s12^10*t*(4 + 397*t) - 
      s12^9*t^2*(13 + 985*t) + s12^7*t^3*(16 - 719*t - 1598*t^2) + 
      s12^8*t^2*(6 - 102*t - 1451*t^2) - s12^3*t^7*(348 + 533*t + 100*t^2) - 
      2*s12^4*t^6*(231 + 1003*t + 256*t^2) - 2*s12^6*t^4*
       (26 + 1043*t + 780*t^2) - s12^5*t^5*(276 + 2911*t + 1157*t^2)) - 
    2*mmH^8*(111*s12^7 + t^6*(-14 + 5*t) + s12^6*(89 + 673*t) + 
      2*s12*t^4*(-7 - 11*t + 37*t^2) + s12^2*t^3*(-52 + 113*t + 395*t^2) + 
      2*s12^5*(-5 + 173*t + 713*t^2) + s12^3*t^2*(-72 + 404*t + 1113*t^2) + 
      s12^4*t*(-44 + 540*t + 1627*t^2)) + 
    mmH^7*(191*s12^8 + t^7*(-52 + 5*t) + 4*s12^7*(70 + 487*t) + 
      2*s12*t^5*(-46 - 156*t + 71*t^2) + s12^2*t^4*(-376 - 470*t + 841*t^2) + 
      5*s12^6*(-8 + 254*t + 1139*t^2) + 2*s12^3*t^3*(-308 + 170*t + 
        1537*t^2) + 4*s12^4*t^2*(-128 + 453*t + 1619*t^2) + 
      4*s12^5*t*(-55 + 563*t + 1975*t^2)) + 
    mmH^4*s12*(74*s12^10 + 4*t^8*(74 + 43*t) - 2*s12^9*(27 + 418*t) + 
      s12^5*t^3*(256 - 7154*t - 14941*t^2) + 
      s12^7*t*(64 - 1980*t - 13207*t^2) + s12^8*(4 - 500*t - 5524*t^2) + 
      s12^3*t^5*(568 + 1248*t - 2405*t^2) - 4*s12^2*t^6*
       (-312 - 861*t + 43*t^2) + s12*t^7*(1032 + 1556*t + 53*t^2) - 
      4*s12^4*t^4*(-37 + 1162*t + 2064*t^2) - 
      2*s12^6*t^2*(-112 + 2426*t + 8705*t^2)) + 
    mmH^3*s12*(-28*s12^11 - 8*t^9*(19 + 4*t) + s12^10*(8 + 402*t) + 
      s12^9*t*(106 + 2641*t) - 8*s12*t^8*(60 + 74*t + 3*t^2) - 
      s12^2*t^7*(288 + 1408*t + 11*t^2) + s12^3*t^6*(600 + 604*t + 817*t^2) + 
      s12^4*t^5*(972 + 5824*t + 3567*t^2) + 
      s12^8*t*(-12 + 524*t + 6643*t^2) + s12^5*t^4*(432 + 8198*t + 
        7385*t^2) + s12^7*t^2*(-72 + 1988*t + 9609*t^2) + 
      s12^6*t^3*(-40 + 5388*t + 9751*t^2)) - 
    mmH^6*(40*s12^9 + (-38 + t)*t^8 + 45*s12^8*(6 + 43*t) + 
      4*s12*t^6*(-51 - 126*t + 19*t^2) + s12^2*t^5*(-816 - 1690*t + 
        507*t^2) + 4*s12^3*t^4*(-342 - 478*t + 609*t^2) + 
      4*s12^4*t^3*(-322 + 137*t + 1886*t^2) + 
      2*s12^7*(-20 + 760*t + 4001*t^2) + 2*s12^5*t^2*
       (-378 + 1672*t + 6603*t^2) + s12^6*t*(-264 + 3358*t + 13773*t^2)) + 
    mmH^5*(-75*s12^10 - 10*t^9 + s12^9*(160 + 1417*t) + 
      s12*t^7*(-312 - 404*t + 17*t^2) + 2*s12^2*t^6*(-582 - 1105*t + 
        50*t^2) + s12^3*t^5*(-1764 - 3944*t + 1037*t^2) + 
      2*s12^4*t^4*(-770 - 774*t + 2633*t^2) + 
      4*s12^5*t^3*(-254 + 860*t + 3287*t^2) + 
      2*s12^8*(-10 + 575*t + 3968*t^2) + 3*s12^6*t^2*
       (-180 + 1758*t + 6287*t^2) + s12^7*t*(-172 + 3404*t + 16613*t^2)))*
   canMINP[8, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/60)*(mmH^10*(-1 + s12)*(-1 + t)*(7*s12*(6 - 13*t)*t + 91*t^2 + 
      s12^2*(111 + 49*t)) + 640*s12^3*t^2*(4*s12^6 + s12*(-14 + t)*t^4 - 
      t^5 + 2*s12^5*(-9 + 11*t) + s12^2*t^2*(16 - 38*t + 13*t^2) + 
      s12^3*t*(24 - 76*t + 29*t^2) + s12^4*(8 - 61*t + 39*t^2)) - 
    8*mmH*s12^2*t*(4*s12*(161 - 201*t)*t^5 + 600*t^6 + 80*s12^7*(2 + 5*t) + 
      40*s12^6*(-6 + 5*t + 63*t^2) + s12^2*t^3*(3200 - 3970*t - 2213*t^2 + 
        204*t^3) + s12^3*t^2*(6080 - 14240*t - 398*t^2 + 1965*t^3) + 
      s12^4*t*(3200 - 15186*t + 1962*t^2 + 3487*t^3) + 
      s12^5*(320 - 5840*t + 1183*t^2 + 4457*t^3)) - 
    2*mmH^9*(t^2*(139 - 207*t - 108*t^2) + 40*s12^4*(-8 + 3*t + 5*t^2) + 
      s12^3*(123 - 217*t + 381*t^2 - 127*t^3) + 
      s12*t*(-15 - 149*t + 168*t^2 + 216*t^3) + 
      s12^2*(86 + 234*t - 582*t^2 + 166*t^3 - 108*t^4)) + 
    2*mmH^8*(t^2*(232 - 583*t - 653*t^2) + s12^5*(-807 + 254*t + 553*t^2) + 
      s12^4*(-928 + 261*t + 1375*t^2 + 332*t^3) + 
      2*s12*t*(21 - 115*t + 85*t^2 + 442*t^3) + 
      s12^3*(1433 - 1124*t - 294*t^2 + 190*t^3 - 485*t^4) + 
      2*s12^2*(-255 + 744*t - 714*t^2 - 23*t^3 + 127*t^4)) + 
    4*mmH^2*s12*(-560*t^7 + 80*s12^8*(-4 + 7*t + 4*t^2) + 
      4*s12*t^5*(102 + 614*t + 437*t^2) + s12^2*t^4*(4384 + 1914*t - 
        4332*t^2 - 1475*t^3) + 40*s12^7*(24 - 19*t + 116*t^2 + 65*t^3) + 
      s12^3*t^3*(10216 - 10938*t - 14549*t^2 - 378*t^3 + 287*t^4) + 
      s12^4*t^2*(6840 - 22244*t - 26224*t^2 + 8877*t^3 + 2595*t^4) + 
      s12^5*t*(-40 - 12436*t - 23870*t^2 + 23253*t^3 + 3827*t^4) + 
      s12^6*(-640 + 780*t - 8673*t^2 + 17460*t^3 + 4593*t^4)) - 
    2*mmH^3*s12*(80*s12^8*(-6 + 7*t + t^2) - 96*t^5*(-17 + 4*t + 15*t^2) + 
      40*s12^7*(-50 + 58*t + 145*t^2 + 29*t^3) + 
      s12*t^4*(1520 + 4970*t + 4907*t^2 + 1615*t^3) - 
      s12^2*t^3*(1856 - 17506*t + 7698*t^2 + 12256*t^3 + 297*t^4) + 
      s12^6*(5880 - 9412*t + 17024*t^2 + 23133*t^3 + 2055*t^4) + 
      s12^3*t^2*(-8984 + 20356*t - 58300*t^2 - 13502*t^3 + 4971*t^4 + 
        122*t^5) + s12^4*t*(-12440 + 12076*t - 88970*t^2 + 18955*t^3 + 
        13461*t^4 + 1375*t^5) + s12^5*(-5200 + 11552*t - 47313*t^2 + 
        34488*t^3 + 30905*t^4 + 1833*t^5)) - 
    2*mmH^7*(16*s12^6*(-71 + 27*t + 44*t^2) + 
      s12^5*(-3927 + 1851*t + 3527*t^2 + 1269*t^3) + 
      s12^4*(3649 - 5722*t + 3399*t^2 + 2959*t^3 - 181*t^4) + 
      2*t^2*(136 - 11*t - 900*t^2 - 50*t^3 + 71*t^4) + 
      s12*t*(1272 - 956*t - 1794*t^2 + 1497*t^3 + 246*t^4 - 284*t^5) - 
      s12^3*(2370 - 7548*t + 8554*t^2 - 418*t^3 + 1989*t^4 + 96*t^5) + 
      s12^2*(1000 - 3072*t + 4015*t^2 - 1466*t^3 + 2473*t^4 - 50*t^5 + 
        142*t^6)) + mmH^4*(160*s12^9*(-1 + t) + 
      16*t^5*(102 - 20*t + 61*t^2) + 4*s12*t^4*(1168 + 228*t + 499*t^2 - 
        788*t^3) + 40*s12^8*(-120 + 105*t + 62*t^2 + 5*t^3) + 
      s12^7*(-4588 - 2224*t + 32413*t^2 + 11720*t^3 + 359*t^4) + 
      s12^2*t^3*(-9536 + 10200*t + 14326*t^2 - 3801*t^3 + 1447*t^4) + 
      s12^6*(10560 - 21584*t + 12851*t^2 + 75612*t^3 + 15950*t^4 + 333*t^5) + 
      2*s12^3*t^2*(-18344 + 27744*t - 3773*t^2 - 13898*t^3 - 2436*t^4 + 
        365*t^5) - s12^4*t*(37952 - 60996*t + 93460*t^2 + 44294*t^3 + 
        299*t^4 - 4844*t^5 + t^6) + s12^5*(-13840 + 24908*t - 85568*t^2 - 
        5962*t^3 + 55639*t^4 + 6654*t^5 + 225*t^6)) - 
    2*mmH^5*(20*s12^8*(-21 + 16*t + 5*t^2) + 
      t^4*(1904 - 806*t + 759*t^2 + 403*t^3) + 
      s12^7*(-5284 + 3406*t + 3992*t^2 + 606*t^3) + 
      s12*t^3*(2240 - 4462*t + 2868*t^2 - 757*t^3 - 886*t^4) + 
      s12^6*(-107 - 7560*t + 20262*t^2 + 10953*t^3 + 824*t^4) + 
      s12^5*(-750 + 1899*t - 15428*t^2 + 28209*t^3 + 7936*t^4 + 237*t^5) + 
      s12^2*t^2*(-3384 - 1034*t + 8962*t^2 + 1646*t^3 - 1683*t^4 + 404*t^5) + 
      s12^3*t*(-6080 + 6100*t + 3842*t^2 - 9592*t^3 - 5980*t^4 + 1235*t^5 + 
        79*t^6) + s12^4*(-2360 - 1864*t - 4441*t^2 - 23253*t^3 + 1329*t^4 + 
        585*t^5 + 287*t^6)) + mmH^6*(s12^7*(-1867 + 1014*t + 853*t^2) + 
      s12^6*(-12591 + 6582*t + 10646*t^2 + 2723*t^3) + 
      t^3*(2720 - 1800*t - 1614*t^2 + 1407*t^3 + 159*t^4) + 
      s12^5*(6258 - 19266*t + 24877*t^2 + 18194*t^3 + 1681*t^4) - 
      s12^4*(7860 - 22968*t + 39660*t^2 - 18027*t^3 + 22*t^4 + 51*t^5) - 
      2*s12*t^2*(-2808 + 5180*t + 1149*t^2 - 1976*t^3 + 1244*t^4 + 159*t^5) + 
      s12^2*t*(6176 - 12476*t + 11646*t^2 + 10604*t^3 - 835*t^4 + 448*t^5 + 
        159*t^6) + s12^3*(3280 - 16800*t + 24560*t^2 - 24934*t^3 - 6581*t^4 - 
        1918*t^5 + 633*t^6)))*canMINP[8, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((I/12)*(mmH^8*(11*s12 - 29*t)*(-1 + t)^2*(s12 + t)^2 + 
    64*t^2*(s12 + t)^2*(4*s12^6 + 4*t^5*(2 + t) + 2*s12^5*(7 + 3*t) + 
      s12^3*t*(8 + 8*t - t^2) + 4*s12^2*t^2*(-2 + t + t^2) + 
      s12^4*(8 + 21*t + t^2) + 4*s12*t^3*(-2 + 3*t + 2*t^2)) + 
    mmH^7*(-1 + t)*(s12 + t)^2*(s12^2*(29 - 13*t) + 
      s12*(-68 - 39*t + 20*t^2) + t*(-40 - 44*t + 189*t^2)) - 
    4*mmH*t*(16*s12^8*(2 + 3*t) + 8*s12^7*(10 + 57*t + 15*t^2) + 
      s12^5*t*(448 + 2234*t + 926*t^2 - 277*t^3) + 
      2*s12^4*t^2*(384 + 1136*t - 52*t^2 - 141*t^3) + 
      s12^6*(64 + 912*t + 1133*t^2 - 5*t^3) + 
      2*s12^3*t^3*(64 + 542*t - 158*t^2 + 23*t^3) + 
      2*t^6*(-64 + 128*t + 123*t^2 + 36*t^3) + 
      s12*t^5*(-576 + 650*t + 718*t^2 + 255*t^3) + 
      s12^2*t^4*(-704 + 608*t + 477*t^2 + 311*t^3)) + 
    2*mmH^2*(16*s12^8*(-4 + 5*t + t^2) - 8*s12^7*(24 - 13*t - 73*t^2 + 
        4*t^3) + s12^5*t*(-56 + 1120*t + 4423*t^2 - 645*t^3 - 649*t^4) + 
      s12^4*t^2*(784 + 2804*t + 4238*t^2 - 2737*t^3 - 593*t^4) + 
      s12^6*(-128 - 300*t + 1973*t^2 + 801*t^3 - 322*t^4) + 
      2*s12^3*t^3*(512 + 1088*t + 839*t^2 - 1540*t^3 - 125*t^4) + 
      s12^2*t^4*(-272 + 172*t + 761*t^2 - 1395*t^3 + 28*t^4) + 
      t^6*(-384 + 92*t + 452*t^2 + 195*t^3 + 39*t^4) + 
      s12*t^5*(-968 - 80*t + 1155*t^2 + 85*t^3 + 99*t^4)) - 
    mmH^6*(s12^5*(-1 - 46*t + 47*t^2) + s12^4*(134 - 181*t - 30*t^2 + 
        109*t^3) + 2*t^3*(18 + 42*t - 295*t^2 + 76*t^3 + 197*t^4) + 
      s12^3*(108 + 562*t - 861*t^2 - 162*t^3 + 341*t^4) + 
      2*s12*t^2*(90 + 239*t - 841*t^2 + 8*t^3 + 542*t^4) + 
      s12^2*t*(252 + 950*t - 2029*t^2 - 186*t^3 + 969*t^4)) + 
    mmH^3*(-32*s12^8*(-1 + t) + 8*s12^7*(46 - 51*t - 12*t^2 + 5*t^3) + 
      s12^6*(920 + 8*t - 2085*t^2 + 576*t^3 + 181*t^4) + 
      t^5*(144 + 288*t - 166*t^2 + 596*t^3 + 197*t^4 + t^5) + 
      s12*t^4*(64 + 836*t - 2394*t^2 + 3215*t^3 + 1379*t^4 + 28*t^5) + 
      2*s12^3*t^2*(-216 + 1284*t - 6886*t^2 + 3361*t^3 + 2060*t^4 + 88*t^5) + 
      s12^2*t^3*(-592 + 816*t - 7584*t^2 + 7175*t^3 + 3208*t^4 + 91*t^5) + 
      s12^4*t*(448 + 3944*t - 11370*t^2 + 1602*t^3 + 3819*t^4 + 287*t^5) + 
      s12^5*(368 + 2820*t - 4338*t^2 - 2209*t^3 + 2365*t^4 + 316*t^5)) - 
    mmH^4*(8*s12^7*(11 - 16*t + 5*t^2) + s12^6*(350 - 358*t - 230*t^2 + 
        270*t^3) + 2*s12^2*t^3*(1450 - 4220*t - 224*t^2 + 3265*t^3 + 
        406*t^4) + s12^5*(796 + 372*t - 2011*t^2 + 782*t^3 + 621*t^4) + 
      t^4*(32 - 372*t - 272*t^2 + 699*t^3 + 1072*t^4 + 105*t^5) + 
      2*s12^3*t*(-32 + 2750*t - 3837*t^2 - 1800*t^3 + 2735*t^4 + 395*t^5) + 
      s12*t^3*(64 + 8*t - 3162*t^2 + 871*t^3 + 4208*t^4 + 485*t^5) + 
      s12^4*(-32 + 3264*t - 1974*t^2 - 3905*t^3 + 2960*t^4 + 749*t^5)) + 
    mmH^5*(s12^6*(73 - 162*t + 89*t^2) + s12^5*(176 - 197*t - 235*t^2 + 
        352*t^3) + s12^4*(368 + 670*t - 1601*t^2 + 319*t^3 + 584*t^4) + 
      2*t^3*(72 - 148*t - 119*t^2 - 282*t^3 + 562*t^4 + 169*t^5) + 
      2*s12*t^2*(72 + 160*t - 450*t^2 - 1554*t^3 + 1539*t^4 + 595*t^5) + 
      s12^3*(-144 + 1616*t + 692*t^2 - 4699*t^3 + 1685*t^4 + 950*t^5) + 
      s12^2*t*(-144 + 2120*t - 1232*t^2 - 5528*t^3 + 3375*t^4 + 1481*t^5)))*
   canMINP[8, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^2*(-mmH + s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/6)*(2*mmH^9*(-1 + s12)*(2*s12^2*(-1 + t) + s12*(3 - 5*t)*t - 3*t^2) + 
    128*s12^2*t^3*(2*s12^4*(-1 + t) + s12^3*t*(-6 + 5*t) + 
      t^3*(2 - 4*t + t^2) + s12*t^2*(6 - 13*t + 5*t^2) + 
      s12^2*t*(4 - 15*t + 8*t^2)) + mmH^8*(-8*s12^4*(-1 + t) + 
      (27 - 29*t)*t^2 + s12*t*(71 - 41*t - 46*t^2) + 
      4*s12^3*(1 - 2*t + 3*t^2) + s12^2*(-4 - 57*t + 34*t^2 + 75*t^3)) + 
    2*mmH*s12*t*(s12^4*t^2*(688 - 445*t - 335*t^2) - 32*t^5*(2 - 2*t + t^2) + 
      32*s12^6*(-4 + 3*t + t^2) - 4*s12^5*t*(32 - 21*t + 29*t^2) - 
      2*s12*t^4*(352 - 671*t + 132*t^2 + 24*t^3) - 
      8*s12^2*t^3*(176 - 412*t + 116*t^2 + 37*t^3) - 
      s12^3*t^2*(768 - 2898*t + 1117*t^2 + 534*t^3)) - 
    mmH^6*(6*s12^5*(-2 - 5*t + 7*t^2) + 2*s12^3*t*(250 + 226*t - 537*t^2 - 
        220*t^3) + s12^4*(4 + 52*t - 64*t^2 - 86*t^3) + 
      t^2*(200 - 856*t + 178*t^2 + 163*t^3) + 
      s12^2*t*(-502 + 968*t + 587*t^2 - 696*t^3 - 205*t^4) + 
      2*s12*t*(100 - 619*t + 238*t^2 + 207*t^3 + 21*t^4)) + 
    mmH^7*(4*s12^5*(-1 + t) + s12^4*(-20 - 17*t + 33*t^2) + 
      t^2*(-170 - 40*t + 87*t^2) + s12^3*(8 + 219*t - 168*t^2 - 184*t^3) + 
      s12*t*(-114 - 197*t + 256*t^2 + 98*t^3) - 
      s12^2*(8 + 71*t - 399*t^2 + 240*t^3 + 185*t^4)) + 
    mmH^2*t*(-64*t^5*(2 - 3*t + t^2) - 64*s12^7*(-5 + 4*t + t^2) + 
      2*s12^6*(192 + 8*t - 27*t^2 + 19*t^3) + 
      2*s12*t^4*(28 - t - 44*t^2 + 40*t^3) + 
      s12^5*t*(-592 - 80*t + 1365*t^2 + 245*t^3) + 
      2*s12^2*t^3*(1172 - 2273*t - 85*t^2 + 396*t^3 + 8*t^4) + 
      8*s12^3*t^2*(462 - 1129*t - 13*t^2 + 367*t^3 + 22*t^4) + 
      s12^4*t*(1536 - 5600*t - 252*t^2 + 3739*t^3 + 396*t^4)) - 
    mmH^3*t*(-16*s12^7*(-8 + 7*t + t^2) - s12^6*(-504 + 276*t + 77*t^2 + 
        7*t^3) - 2*t^4*(292 - 461*t + 164*t^2 + 8*t^3) + 
      s12*t^3*(-944 + 1622*t - 1275*t^2 + 308*t^3 + 16*t^4) + 
      s12^5*(-256 + 114*t + 586*t^2 + 428*t^3 + 35*t^4) + 
      s12^2*t^2*(1144 - 1900*t - 3577*t^2 + 2106*t^3 + 208*t^4) + 
      4*s12^3*t*(504 - 1189*t - 1342*t^2 + 1310*t^3 + 269*t^4 + 5*t^5) + 
      s12^4*(512 - 2156*t - 2990*t^2 + 4315*t^3 + 1531*t^4 + 59*t^5)) + 
    mmH^4*(-16*s12^7*(-1 + t)*t - 2*s12^6*t*(-101 + 78*t + 15*t^2) - 
      t^4*(984 - 1784*t + 641*t^2 + 84*t^3) + 
      s12^5*(-16 + 60*t + 185*t^2 + 47*t^3 + 36*t^4) + 
      s12*t^3*(-1744 + 3748*t - 2687*t^2 + 327*t^3 + 64*t^4) + 
      s12^4*t*(-328 - 2212*t + 1833*t^2 + 1928*t^3 + 246*t^4) + 
      2*s12^2*t^2*(-196 + 1074*t - 3147*t^2 + 1138*t^3 + 347*t^4 + 10*t^5) + 
      2*s12^3*t*(184 - 104*t - 3406*t^2 + 2019*t^3 + 1161*t^4 + 82*t^5)) + 
    mmH^5*(23*s12^6*(-1 + t)*t + s12^5*t*(-178 + 110*t + 37*t^2) + 
      t^3*(728 - 1740*t + 568*t^2 + 167*t^3) + 
      s12^4*(24 + 624*t - 117*t^2 - 848*t^3 - 298*t^4) + 
      2*s12*t^2*(536 - 1688*t + 1083*t^2 + 53*t^3 - 31*t^4) - 
      s12^3*t*(444 - 3256*t + 913*t^2 + 2316*t^3 + 416*t^4) - 
      s12^2*t*(-344 + 2168*t - 4330*t^2 + 625*t^3 + 994*t^4 + 105*t^5)))*
   canMINP[8, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH - t)^2*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/6)*(9*mmH^6 - 9*mmH^5*(-2 + 5*s12 + 4*t) + 4*s12*t^2*(2 + t)*
     (-t + s12*(-1 + 2*t)) + mmH^4*(90*s12^2 + 4*s12*(-18 + 35*t) + 
      t*(-54 + 55*t)) + mmH^3*(-90*s12^3 + (58 - 33*t)*t^2 - 
      12*s12^2*(-9 + 17*t) - 2*s12*t*(-77 + 76*t)) + 
    mmH*(-9*s12^5 + s12^4*(18 - 32*t) + 2*s12^3*(23 - 21*t)*t + 
      2*s12^2*(21 - 10*t)*t^2 + 4*t^3*(2 + t) + 
      s12*t^2*(16 + 14*t - 5*t^2)) + mmH^2*(45*s12^4 + 12*s12^3*(-6 + 11*t) + 
      s12*t^2*(-100 + 53*t) + s12^2*t*(-146 + 139*t) + 
      t^2*(-8 - 26*t + 5*t^2)))*canMINP[8, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*t^2) + 
 ((I/6)*(-(mmH^2*t*(-4*s12^3 + s12^2*(-8 + t) + s12*t^2 + 4*t^2*(2 + t))) - 
    4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) - 
    mmH*(9*s12^5 - 12*t^4*(2 + t) + 4*s12^2*t^2*(3 + t) - 
      4*s12*t^3*(5 + 2*t) + 2*s12^3*t*(13 + 2*t) + s12^4*(18 + 13*t)))*
   canMINP[8, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) - ((I/6)*(9*mmH^6 - 9*mmH^5*(-2 + 4*s12 + 5*t) + 
    mmH^3*(-33*s12^3 + s12^2*(58 - 152*t) + 2*s12*(77 - 102*t)*t + 
      18*(6 - 5*t)*t^2) + 4*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(55*s12^2 + 18*t*(-4 + 5*t) + 2*s12*(-27 + 70*t)) + 
    mmH*(s12^4*(4 - 5*t) + 2*s12*(23 - 16*t)*t^3 - 9*(-2 + t)*t^4 + 
      2*s12^2*t*(8 + 21*t - 21*t^2) + s12^3*(8 + 14*t - 20*t^2)) + 
    mmH^2*(5*s12^4 + 9*t^3*(-8 + 5*t) + s12^3*(-26 + 53*t) + 
      2*s12*t^2*(-73 + 66*t) + s12^2*(-8 - 100*t + 139*t^2)))*
   canMINP[8, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) - 
 ((2*I)*(-1 + t)*(s12^2*(3 - 4*t)*t^3 - 14*s12*t^5 - 6*t^6 + 
    mmH^5*(3*s12 + 2*t) + 6*s12^5*(3 + 4*t) + 12*s12^4*t*(3 + 4*t) + 
    3*s12^3*t^2*(7 + 9*t) + mmH^4*(-18*s12^2 + s12*(3 - 27*t) + 
      (3 - 8*t)*t) + mmH^2*(-36*s12^4 + 3*s12*(11 - 9*t)*t^2 + 
      (3 - 38*t)*t^3 + s12^3*(57 + 9*t) + 3*s12^2*t*(29 + 18*t)) + 
    mmH^3*(39*s12^3 + 6*t^2*(-1 + 4*t) + 8*s12^2*(-3 + 5*t) + 
      s12*t*(-30 + 23*t)) + mmH*(12*s12^5 + 26*t^5 - 12*s12^2*t^2*(4 + 3*t) + 
      6*s12*t^3*(-1 + 7*t) - 6*s12^4*(9 + 8*t) - 3*s12^3*t*(32 + 37*t)))*
   canMINP[9, 1, {s12, t, mmH}])/((mmH - s12)^2*s12*(mmH - t)^3*t*(s12 + t)*
   (-mmH + s12 + t)) - 
 ((2*I)*(-1 + t)*(3*s12^2*t^4 - t^6 + 2*mmH^4*t*(4*s12 + t) - 
    3*s12*t^4*(1 + 2*t) + 6*s12^4*t*(3 + 4*t) + 3*s12^3*t^2*(5 + 6*t) + 
    s12^5*(6 + 8*t) - mmH^2*(8*s12^4 + 3*s12^2*t^2 + s12*t^2*(9 + 2*t) + 
      3*t^3*(2 + 3*t) + 3*s12^3*(-1 + 6*t)) + 
    mmH^3*(4*s12^3 + 2*s12*(3 - 4*t)*t + t^2*(3 + t) + s12^2*(3 + 7*t)) + 
    mmH*(4*s12^5 - 4*s12^4*(3 + t) - 8*s12^3*t*(3 + 2*t) + 
      2*s12*t^3*(3 + 4*t) + t^4*(3 + 7*t) - s12^2*t^2*(9 + 19*t)))*
   canMINP[9, 1, {mmH - s12 - t, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*
   (mmH - s12 - t)*t*(s12 + t)^2) - 
 ((2*I)*(-1 + s12)*(-6*s12^7 - 20*s12^6*t - 15*s12^5*t^2 + 12*t^6 + 
    4*s12*t^5*(9 + 4*t) + 2*s12^4*t^2*(3 + 8*t) + 6*s12^3*t^3*(4 + 9*t) + 
    s12^2*t^4*(42 + 47*t) + mmH^5*(5*s12^2 + 15*s12*t + 4*t^2) + 
    mmH^4*(-11*s12^3 + s12^2*(6 - 56*t) + 4*s12*(3 - 14*t)*t + 
      (6 - 17*t)*t^2) + mmH^2*(-35*s12^5 + s12^4*(6 - 66*t) + 
      3*s12^3*(16 - 7*t)*t + 2*s12*(60 - 11*t)*t^3 + (42 - 25*t)*t^4 + 
      5*s12^2*t^2*(24 + 5*t)) + mmH*(26*s12^6 + 62*s12^5*t + 
      4*t^5*(-9 + 2*t) - 10*s12^2*t^3*(12 + 11*t) - 2*s12*t^4*(54 + 11*t) + 
      s12^4*t*(-12 + 17*t) - 3*s12^3*t^2*(20 + 31*t)) + 
    mmH^3*(21*s12^4 + 6*t^3*(-4 + 5*t) + 3*s12*t^2*(-20 + 23*t) + 
      s12^3*(-12 + 65*t) + s12^2*t*(-48 + 95*t)))*
   canMINP[9, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t*(s12 + t)^2*
   (-mmH + s12 + t)) + ((I/4)*(mmH^11*(s12 + t)^2*(s12 + 5*t) - 
    4*s12^3*t^4*(s12 + t)^3*(6*s12^3 + 7*s12^2*t - 2*t^3) - 
    mmH^10*(5*s12^4 + 10*t^3*(1 + 4*t) + s12^3*(2 + 33*t) + 
      s12^2*t*(14 + 97*t) + s12*t^2*(22 + 113*t)) + 
    2*mmH*s12*t^2*(10*t^10 + 2*s12*t^8*(-2 + 23*t) + 
      6*s12^8*(2 + 6*t + 3*t^2) + 4*s12^5*t^3*(13 + 132*t + 36*t^2) + 
      s12^7*t*(50 + 229*t + 84*t^2) + s12^2*t^6*(-2 - 35*t + 89*t^2) + 
      s12^3*t^5*(-6 - 29*t + 101*t^2) + s12^4*t^4*(8 + 202*t + 105*t^2) + 
      s12^6*t^2*(78 + 521*t + 153*t^2)) + 
    mmH^9*(10*s12^5 + s12^4*(2 + 73*t) + 2*s12^3*t*(23 + 150*t) + 
      t^3*(-4 + 60*t + 131*t^2) + 2*s12*t^2*(-4 + 81*t + 242*t^2) + 
      2*s12^2*t*(-2 + 73*t + 291*t^2)) + 
    2*mmH^2*t*(2*t^11 + 24*s12^9*(1 + 3*t) - 4*s12*t^9*(1 + 17*t) + 
      s12^4*t^5*(10 - 304*t - 807*t^2) + s12^3*t^6*(28 + 37*t - 650*t^2) + 
      s12^2*t^7*(6 + 9*t - 329*t^2) + 2*s12^8*t*(16 + 32*t - 65*t^2) - 
      2*s12^5*t^4*(59 + 571*t + 438*t^2) - s12^7*t^2*(86 + 567*t + 521*t^2) - 
      s12^6*t^3*(200 + 1373*t + 853*t^2)) - 
    2*mmH^8*(5*s12^6 + 16*s12^4*t*(-1 + 15*t) + s12^5*(-6 + 51*t) + 
      t^4*(-10 + 79*t + 111*t^2) + s12*t^3*(-34 + 253*t + 586*t^2) + 
      s12^3*t*(-14 + 81*t + 697*t^2) + s12^2*t^2*(-38 + 265*t + 982*t^2)) + 
    mmH^7*(5*s12^7 + s12^6*(-28 + 93*t) + 4*s12^5*t*(-85 + 106*t) + 
      t^5*(-40 + 240*t + 191*t^2) + 2*s12^4*t*(-58 - 325*t + 881*t^2) + 
      s12*t^4*(-192 + 914*t + 1809*t^2) + 2*s12^3*t^2*
       (-172 + 21*t + 2043*t^2) + 2*s12^2*t^3*(-190 + 527*t + 2151*t^2)) + 
    mmH^4*t*(3*s12^8*(84 + 43*t) + s12^4*t^3*(912 - 1192*t - 9297*t^2) + 
      s12^3*t^4*(584 - 1814*t - 8845*t^2) + 4*s12^5*t^2*
       (361 + 600*t - 1447*t^2) + 4*s12^6*t*(338 + 1107*t - 438*t^2) + 
      2*t^7*(2 - 25*t + 37*t^2) + s12^7*(476 + 2244*t + 79*t^2) - 
      2*s12*t^6*(-36 + 167*t + 453*t^2) - 2*s12^2*t^5*
       (-154 + 471*t + 2303*t^2)) + mmH^3*t*(4*(2 - 7*t)*t^9 - 
      12*s12^9*(4 + 3*t) - s12^8*(236 + 876*t + 47*t^2) + 
      4*s12^7*t*(-151 - 438*t + 205*t^2) + 2*s12*t^7*(-6 + 39*t + 215*t^2) + 
      s12^2*t^6*(-96 + 182*t + 2199*t^2) + 2*s12^3*t^5*
       (-98 + 355*t + 2222*t^2) + 2*s12^5*t^3*(10 + 1382*t + 2427*t^2) + 
      s12^6*t^2*(-404 + 112*t + 2943*t^2) + 
      s12^4*t^4*(-56 + 2326*t + 5453*t^2)) - 
    mmH^6*(s12^8 + s12^7*(-22 + 49*t) + 2*s12^6*t*(-313 + 66*t) + 
      10*t^6*(-4 + 23*t + 4*t^2) + 2*s12^5*t*(-156 - 1118*t + 575*t^2) + 
      4*s12^4*t^2*(-231 - 626*t + 1176*t^2) + 
      s12*t^5*(-260 + 1050*t + 1913*t^2) + 4*s12^3*t^3*
       (-273 - 26*t + 2044*t^2) + s12^2*t^4*(-700 + 1588*t + 6411*t^2)) + 
    mmH^5*(s12^8*(-6 + 11*t) - s12^7*t*(554 + 119*t) - 
      5*t^7*(4 - 28*t + 15*t^2) + 4*s12^6*t*(-127 - 765*t + 69*t^2) + 
      2*s12*t^6*(-94 + 383*t + 743*t^2) + 2*s12^5*t^2*
       (-742 - 2522*t + 1647*t^2) + 2*s12^2*t^5*(-308 + 841*t + 3277*t^2) + 
      2*s12^4*t^3*(-872 - 1262*t + 4305*t^2) + 
      s12^3*t^4*(-1216 + 1064*t + 10739*t^2)))*canMINP[9, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^4*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) + 
 ((I/4)*(4*s12^3*t^4*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(s12^5 - 20*s12^2*t^3 + 2*(4 - 5*t)*t^4 + 4*s12^4*(-2 + 3*t) - 
      8*s12*t^3*(-2 + 3*t) + s12^3*t*(-16 + 29*t)) + 
    mmH^8*(-3*s12^6 + s12^5*(30 - 43*t) + s12^4*(98 - 169*t)*t + 
      s12^3*(90 - 143*t)*t^2 + 2*t^5*(-20 + 31*t) + 
      2*s12^2*t^3*(-17 + 83*t) + 2*s12*t^4*(-48 + 85*t)) + 
    mmH^7*(3*s12^7 + 2*s12*(118 - 253*t)*t^5 + 2*(40 - 81*t)*t^6 + 
      s12^6*(-42 + 61*t) - 8*s12^2*t^4*(-25 + 67*t) + 
      2*s12^5*t*(-101 + 187*t) + s12^3*t^3*(-106 + 347*t) + 
      s12^4*t^2*(-310 + 831*t)) - 2*mmH*s12*t^2*
     (3*t^10 + 2*s12*t^8*(-4 + 7*t) + 2*s12^8*(2 + 6*t + 3*t^2) + 
      3*s12^7*t*(6 + 17*t + 6*t^2) + s12^6*t^2*(24 + 41*t + 6*t^2) + 
      s12^2*t^6*(-6 - 62*t + 15*t^2) - s12^3*t^5*(24 + 186*t + 17*t^2) - 
      3*s12^4*t^4*(10 + 81*t + 20*t^2) - s12^5*t^3*(2 + 109*t + 45*t^2)) - 
    2*mmH^2*t*(s12*(4 - 29*t)*t^9 - t^11 + 8*s12^9*(1 + 3*t) + 
      s12^2*t^7*(12 + 74*t - 93*t^2) + 3*s12^3*t^6*(22 + 120*t - 19*t^2) + 
      4*s12^8*t*(7 + 29*t + 4*t^2) + 3*s12^7*t^2*(16 + 107*t + 36*t^2) + 
      s12^4*t^5*(138 + 817*t + 174*t^2) + s12^6*t^3*(86 + 693*t + 324*t^2) + 
      s12^5*t^4*(142 + 991*t + 410*t^2)) + 
    mmH^3*t*(-22*t^10 + 4*s12^9*(4 + 3*t) + 4*s12^2*t^6*
       (30 + 139*t - 137*t^2) + 2*s12*t^7*(6 + 34*t - 119*t^2) + 
      2*s12^3*t^5*(204 + 985*t - 55*t^2) + 8*s12^7*t*(38 + 168*t + 91*t^2) + 
      s12^8*(68 + 308*t + 157*t^2) + 2*s12^4*t^4*(362 + 1893*t + 714*t^2) + 
      2*s12^5*t^3*(406 + 2161*t + 1291*t^2) + 
      s12^6*t^2*(624 + 3070*t + 1887*t^2)) - 
    mmH^6*(s12^8 + 10*(8 - 23*t)*t^7 + s12^7*(-26 + 41*t) + 
      2*s12^6*t*(-77 + 216*t) + 2*s12^2*t^4*(30 + 314*t - 485*t^2) + 
      2*s12*t^5*(6 + 168*t - 419*t^2) + 3*s12^3*t^3*(36 + 192*t + 191*t^2) + 
      6*s12^5*t*(4 - 37*t + 264*t^2) + s12^4*t^2*(84 + 110*t + 2247*t^2)) + 
    mmH^5*(10*(4 - 19*t)*t^8 + s12^8*(-6 + 11*t) + s12^7*t*(2 + 285*t) + 
      2*s12*t^6*(18 + 160*t - 429*t^2) + 4*s12^3*t^4*
       (111 + 539*t + 140*t^2) - 4*s12^2*t^5*(-48 - 275*t + 289*t^2) + 
      2*s12^6*t*(42 + 169*t + 753*t^2) + s12^4*t^3*(540 + 2408*t + 
        3475*t^2) + s12^5*t^2*(336 + 1402*t + 3539*t^2)) - 
    mmH^4*t*(2*(4 - 45*t)*t^8 + s12^8*(52 + 99*t) + 
      2*s12*t^6*(18 + 100*t - 283*t^2) + 6*s12^2*t^5*(38 + 177*t - 161*t^2) + 
      2*s12^3*t^4*(312 + 1457*t + 97*t^2) + s12^7*(112 + 600*t + 747*t^2) + 
      2*s12^4*t^3*(488 + 2307*t + 1508*t^2) + 
      s12^6*t*(492 + 2256*t + 2461*t^2) + s12^5*t^2*(924 + 4278*t + 
        4169*t^2)))*canMINP[9, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^2*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/4)*(mmH^11*(s12 + t)^3*(5*s12 + t) + 8*s12^4*t^3*(s12 + t)^3*
     (s12^4 - 5*s12^2*t^2 - 5*s12*t^3 - 2*t^4) - 
    mmH^10*(40*s12^5 + 36*s12^2*t^2*(1 + 4*t) + 8*s12*t^3*(2 + 5*t) + 
      t^4*(2 + 5*t) + 4*s12^3*t*(8 + 49*t) + s12^4*(10 + 151*t)) + 
    2*mmH*s12^2*t*(10*s12^11 + 56*s12^10*t + 8*t^9 + 4*s12*t^8*(11 + 6*t) + 
      s12^9*t*(-4 + 135*t) + s12^8*t^2*(-25 + 192*t) + 
      s12^2*t^7*(104 + 189*t + 12*t^2) + s12^3*t^6*(132 + 602*t + 71*t^2) + 
      s12^4*t^5*(90 + 989*t + 175*t^2) + s12^7*t^2*(-2 + 18*t + 203*t^2) + 
      s12^6*t^3*(-2 + 351*t + 229*t^2) + s12^5*t^4*(26 + 864*t + 245*t^2)) + 
    mmH^9*(131*s12^6 + 2*t^5*(-1 + 5*t) + s12^5*(64 + 597*t) + 
      s12*t^3*(-4 + 44*t + 97*t^2) + 3*s12^2*t^2*(-4 + 64*t + 151*t^2) + 
      2*s12^3*t*(-6 + 154*t + 457*t^2) + s12^4*(-4 + 226*t + 966*t^2)) + 
    2*mmH^2*s12*(2*s12^12 - 66*s12^11*t + 16*t^10 + 16*s12*t^9*(2 + 3*t) + 
      14*s12^2*t^8*(-6 + 5*t) - s12^10*t*(4 + 397*t) - 
      s12^9*t^2*(13 + 985*t) + s12^7*t^3*(16 - 719*t - 1598*t^2) + 
      s12^8*t^2*(6 - 102*t - 1451*t^2) - s12^3*t^7*(348 + 533*t + 100*t^2) - 
      2*s12^4*t^6*(231 + 1003*t + 256*t^2) - 2*s12^6*t^4*
       (26 + 1043*t + 780*t^2) - s12^5*t^5*(276 + 2911*t + 1157*t^2)) - 
    2*mmH^8*(111*s12^7 + t^6*(-14 + 5*t) + s12^6*(89 + 673*t) + 
      2*s12*t^4*(-7 - 11*t + 37*t^2) + s12^2*t^3*(-52 + 113*t + 395*t^2) + 
      2*s12^5*(-5 + 173*t + 713*t^2) + s12^3*t^2*(-72 + 404*t + 1113*t^2) + 
      s12^4*t*(-44 + 540*t + 1627*t^2)) + 
    mmH^7*(191*s12^8 + t^7*(-52 + 5*t) + 4*s12^7*(70 + 487*t) + 
      2*s12*t^5*(-46 - 156*t + 71*t^2) + s12^2*t^4*(-376 - 470*t + 841*t^2) + 
      5*s12^6*(-8 + 254*t + 1139*t^2) + 2*s12^3*t^3*(-308 + 170*t + 
        1537*t^2) + 4*s12^4*t^2*(-128 + 453*t + 1619*t^2) + 
      4*s12^5*t*(-55 + 563*t + 1975*t^2)) + 
    mmH^4*s12*(74*s12^10 + 4*t^8*(74 + 43*t) - 2*s12^9*(27 + 418*t) + 
      s12^5*t^3*(256 - 7154*t - 14941*t^2) + 
      s12^7*t*(64 - 1980*t - 13207*t^2) + s12^8*(4 - 500*t - 5524*t^2) + 
      s12^3*t^5*(568 + 1248*t - 2405*t^2) - 4*s12^2*t^6*
       (-312 - 861*t + 43*t^2) + s12*t^7*(1032 + 1556*t + 53*t^2) - 
      4*s12^4*t^4*(-37 + 1162*t + 2064*t^2) - 
      2*s12^6*t^2*(-112 + 2426*t + 8705*t^2)) + 
    mmH^3*s12*(-28*s12^11 - 8*t^9*(19 + 4*t) + s12^10*(8 + 402*t) + 
      s12^9*t*(106 + 2641*t) - 8*s12*t^8*(60 + 74*t + 3*t^2) - 
      s12^2*t^7*(288 + 1408*t + 11*t^2) + s12^3*t^6*(600 + 604*t + 817*t^2) + 
      s12^4*t^5*(972 + 5824*t + 3567*t^2) + 
      s12^8*t*(-12 + 524*t + 6643*t^2) + s12^5*t^4*(432 + 8198*t + 
        7385*t^2) + s12^7*t^2*(-72 + 1988*t + 9609*t^2) + 
      s12^6*t^3*(-40 + 5388*t + 9751*t^2)) - 
    mmH^6*(40*s12^9 + (-38 + t)*t^8 + 45*s12^8*(6 + 43*t) + 
      4*s12*t^6*(-51 - 126*t + 19*t^2) + s12^2*t^5*(-816 - 1690*t + 
        507*t^2) + 4*s12^3*t^4*(-342 - 478*t + 609*t^2) + 
      4*s12^4*t^3*(-322 + 137*t + 1886*t^2) + 
      2*s12^7*(-20 + 760*t + 4001*t^2) + 2*s12^5*t^2*
       (-378 + 1672*t + 6603*t^2) + s12^6*t*(-264 + 3358*t + 13773*t^2)) + 
    mmH^5*(-75*s12^10 - 10*t^9 + s12^9*(160 + 1417*t) + 
      s12*t^7*(-312 - 404*t + 17*t^2) + 2*s12^2*t^6*(-582 - 1105*t + 
        50*t^2) + s12^3*t^5*(-1764 - 3944*t + 1037*t^2) + 
      2*s12^4*t^4*(-770 - 774*t + 2633*t^2) + 
      4*s12^5*t^3*(-254 + 860*t + 3287*t^2) + 
      2*s12^8*(-10 + 575*t + 3968*t^2) + 3*s12^6*t^2*
       (-180 + 1758*t + 6287*t^2) + s12^7*t*(-172 + 3404*t + 16613*t^2)))*
   canMINP[9, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/80)*(mmH^10*(-1 + s12)*(-1 + t)*(s12*(62 - 71*t)*t + 71*t^2 + 
      s12^2*(151 + 9*t)) + 640*s12^3*t^2*(4*s12^6 + s12*(-14 + t)*t^4 - t^5 + 
      2*s12^5*(-9 + 11*t) + s12^2*t^2*(16 - 38*t + 13*t^2) + 
      s12^3*t*(24 - 76*t + 29*t^2) + s12^4*(8 - 61*t + 39*t^2)) - 
    8*mmH*s12^2*t*(4*s12*(166 - 201*t)*t^5 + 600*t^6 + 80*s12^7*(2 + 5*t) + 
      40*s12^6*(-6 + 7*t + 61*t^2) + s12^2*t^3*(3200 - 3970*t - 2153*t^2 + 
        204*t^3) + s12^3*t^2*(6080 - 14280*t - 218*t^2 + 1885*t^3) + 
      s12^4*t*(3200 - 15226*t + 2202*t^2 + 3407*t^3) + 
      s12^5*(320 - 5860*t + 1423*t^2 + 4317*t^3)) - 
    2*mmH^9*(10*s12^4*(-45 + 38*t + 7*t^2) - 3*t^2*(-43 + 69*t + 26*t^2) + 
      s12^3*(123 - 367*t + 551*t^2 - 147*t^3) + 
      s12*t*(65 - 179*t + 158*t^2 + 156*t^3) - 
      2*s12^2*(-88 - 52*t + 301*t^2 - 98*t^3 + 39*t^4)) + 
    4*mmH^2*s12*(-560*t^7 + 80*s12^8*(-4 + 7*t + 4*t^2) + 
      4*s12*t^5*(102 + 629*t + 437*t^2) + s12^2*t^4*(4384 + 2014*t - 
        4132*t^2 - 1475*t^3) + 40*s12^7*(24 - 17*t + 120*t^2 + 59*t^3) + 
      s12^3*t^3*(10536 - 11538*t - 13829*t^2 - 438*t^3 + 287*t^4) + 
      s12^4*t^2*(7320 - 23644*t - 23984*t^2 + 8797*t^3 + 2395*t^4) + 
      s12^5*t*(120 - 12976*t - 21610*t^2 + 22793*t^3 + 3607*t^4) + 
      s12^6*(-640 + 840*t - 7933*t^2 + 17400*t^3 + 4173*t^4)) + 
    2*mmH^8*(s12^5*(-1117 + 874*t + 243*t^2) + 
      t^2*(252 - 613*t - 593*t^2 + 30*t^3) + 
      s12^4*(-1238 + 431*t + 1815*t^2 + 32*t^3) + 
      s12^3*(1593 - 1964*t + 216*t^2 + 480*t^3 - 445*t^4) + 
      2*s12*t*(41 + 5*t + 30*t^2 + 387*t^3 - 30*t^4) + 
      2*s12^2*(-245 + 959*t - 1144*t^2 + 22*t^3 + 132*t^4 + 15*t^5)) - 
    2*mmH^3*s12*(80*s12^8*(-6 + 7*t + t^2) - 96*t^5*(-17 + 4*t + 15*t^2) + 
      40*s12^7*(-54 + 70*t + 143*t^2 + 23*t^3) + 
      s12*t^4*(1520 + 5270*t + 4987*t^2 + 1615*t^3) - 
      s12^2*t^3*(896 - 16186*t + 7038*t^2 + 11716*t^3 + 297*t^4) + 
      s12^6*(6080 - 9372*t + 19484*t^2 + 21253*t^3 + 1635*t^4) + 
      s12^3*t^2*(-6584 + 15076*t - 54180*t^2 - 12362*t^3 + 4511*t^4 + 
        122*t^5) + s12^4*t*(-10680 + 7756*t - 82790*t^2 + 22235*t^3 + 
        12421*t^4 + 1215*t^5) + s12^5*(-4880 + 11252*t - 44873*t^2 + 
        38668*t^3 + 28025*t^4 + 1633*t^5)) - 
    2*mmH^7*(2*s12^6*(-743 + 566*t + 177*t^2) + 
      s12^5*(-4817 + 3161*t + 3787*t^2 + 589*t^3) + 
      s12^4*(3589 - 7532*t + 6289*t^2 + 2679*t^3 - 361*t^4) + 
      2*t^2*(136 - t - 915*t^2 - 10*t^3 + 76*t^4) + 
      s12*t*(1112 - 516*t - 1614*t^2 + 1407*t^3 + 76*t^4 - 304*t^5) - 
      s12^3*(2290 - 7288*t + 10364*t^2 - 2358*t^3 + 1699*t^4 + 56*t^5) + 
      s12^2*(840 - 2412*t + 3705*t^2 - 2846*t^3 + 2423*t^4 + 152*t^6)) + 
    mmH^4*(160*s12^9*(-1 + t) + 16*t^5*(102 - 25*t + 61*t^2) + 
      4*s12*t^4*(1168 + 228*t + 459*t^2 - 788*t^3) + 
      40*s12^8*(-128 + 123*t + 54*t^2 + 3*t^3) + 
      s12^7*(-5548 + 476*t + 33593*t^2 + 9100*t^3 + 219*t^4) + 
      s12^2*t^3*(-9536 + 10720*t + 14066*t^2 - 3421*t^3 + 1447*t^4) + 
      s12^6*(11800 - 25004*t + 26031*t^2 + 72172*t^3 + 12530*t^4 + 273*t^5) + 
      2*s12^3*t^2*(-16904 + 25784*t - 5053*t^2 - 12718*t^3 - 2256*t^4 + 
        365*t^5) - s12^4*t*(33472 - 52116*t + 93620*t^2 + 31174*t^3 + 
        879*t^4 - 4384*t^5 + t^6) + s12^5*(-12240 + 22908*t - 87488*t^2 + 
        14938*t^3 + 51799*t^4 + 5554*t^5 + 185*t^6)) - 
    2*mmH^5*(20*s12^8*(-23 + 20*t + 3*t^2) + 
      s12^7*(-5954 + 4846*t + 3482*t^2 + 346*t^3) + 
      t^4*(1904 - 906*t + 759*t^2 + 403*t^3) + 
      s12*t^3*(1920 - 3982*t + 2788*t^2 - 877*t^3 - 886*t^4) + 
      s12^6*(-697 - 6860*t + 23452*t^2 + 8363*t^3 + 514*t^4) + 
      s12^5*(-70 - 1881*t - 8488*t^2 + 30179*t^3 + 5866*t^4 + 157*t^5) + 
      s12^2*t^2*(-3864 + 506*t + 7132*t^2 + 1626*t^3 - 1533*t^4 + 404*t^5) + 
      s12^3*t*(-5760 + 6660*t - 1338*t^2 - 7402*t^3 - 5430*t^4 + 1235*t^5 + 
        79*t^6) + s12^4*(-1880 - 1904*t - 10181*t^2 - 14933*t^3 + 3029*t^4 + 
        255*t^5 + 257*t^6)) + mmH^6*(s12^7*(-2247 + 1774*t + 473*t^2) + 
      s12^6*(-14811 + 10822*t + 9886*t^2 + 1463*t^3) + 
      t^3*(2720 - 1920*t - 1634*t^2 + 1467*t^3 + 159*t^4) + 
      s12^5*(5458 - 21826*t + 34617*t^2 + 14114*t^3 + 821*t^4) - 
      s12^4*(7220 - 17368*t + 36620*t^2 - 26267*t^3 + 1142*t^4 + 131*t^5) - 
      2*s12*t^2*(-2328 + 4300*t + 1129*t^2 - 1836*t^3 + 1324*t^4 + 159*t^5) + 
      s12^2*t*(4896 - 8276*t + 7106*t^2 + 8844*t^3 - 755*t^4 + 548*t^5 + 
        159*t^6) + s12^3*(2960 - 14480*t + 16440*t^2 - 23774*t^3 - 3241*t^4 - 
        1658*t^5 + 633*t^6)))*canMINP[9, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((I/16)*(mmH^8*(7*s12 - 17*t)*(-1 + t)^2*(s12 + t)^2 + 
    64*t^2*(s12 + t)^2*(4*s12^6 + 4*t^5*(2 + t) + 2*s12^5*(7 + 3*t) + 
      s12^3*t*(8 + 8*t - t^2) + 4*s12^2*t^2*(-2 + t + t^2) + 
      s12^4*(8 + 21*t + t^2) + 4*s12*t^3*(-2 + 3*t + 2*t^2)) - 
    mmH^7*(-1 + t)*(s12 + t)^2*(s12^2*(-25 + 9*t) + t*(24 + 56*t - 141*t^2) + 
      s12*(36 + 11*t + 4*t^2)) - 4*mmH*t*(16*s12^8*(2 + 3*t) + 
      8*s12^7*(10 + 55*t + 17*t^2) + s12^5*t*(448 + 2218*t + 830*t^2 - 
        93*t^3) + 2*s12^4*t^2*(384 + 1122*t - 74*t^2 - 39*t^3) + 
      2*t^6*(-64 + 128*t + 127*t^2 + 30*t^3) + 
      2*s12^3*t^3*(64 + 526*t - 132*t^2 + 71*t^3) + 
      s12^6*(64 + 908*t + 1069*t^2 + 79*t^3) + 
      s12*t^5*(-576 + 642*t + 762*t^2 + 215*t^3) + 
      s12^2*t^4*(-704 + 584*t + 561*t^2 + 291*t^3)) + 
    2*mmH^2*(16*s12^8*(-4 + 5*t + t^2) + 8*s12^7*(-24 + 11*t + 71*t^2) + 
      s12^5*t*(-88 + 1256*t + 3819*t^2 - 261*t^3 - 285*t^4) + 
      s12^4*t^2*(720 + 3096*t + 3202*t^2 - 1825*t^3 - 197*t^4) + 
      s12^6*(-128 - 288*t + 1805*t^2 + 837*t^3 - 154*t^4) + 
      2*s12^3*t^3*(512 + 1144*t + 441*t^2 - 1040*t^3 - 33*t^4) - 
      s12^2*t^4*(208 + 44*t - 709*t^2 + 903*t^3 + 4*t^4) + 
      t^6*(-384 + 44*t + 556*t^2 + 163*t^3 + 19*t^4) + 
      s12*t^5*(-936 - 288*t + 1419*t^2 + 125*t^3 + 31*t^4)) - 
    mmH^6*(3*s12^5*(-7 - 2*t + 9*t^2) + s12^4*(42 - 149*t + 118*t^2 + 
        21*t^3) + s12^3*(60 + 234*t - 421*t^2 + 22*t^3 + 125*t^4) + 
      2*t^3*(10 + 62*t - 241*t^2 + 26*t^3 + 165*t^4) + 
      2*s12*t^2*(50 + 207*t - 575*t^2 - 88*t^3 + 428*t^4) + 
      s12^2*t*(140 + 610*t - 1217*t^2 - 202*t^3 + 657*t^4)) + 
    mmH^3*(-32*s12^8*(-1 + t) + 8*s12^7*(42 - 41*t - 16*t^2 + 3*t^3) + 
      s12^6*(880 - 4*t - 1641*t^2 + 236*t^3 + 97*t^4) + 
      t^5*(80 + 608*t - 454*t^2 + 404*t^3 + 261*t^4 + 9*t^5) + 
      2*s12^3*t^2*(-120 + 436*t - 4838*t^2 + 2675*t^3 + 1214*t^4 + 44*t^5) + 
      s12*t^4*(-192 + 1604*t - 2314*t^2 + 2143*t^3 + 1399*t^4 + 56*t^5) + 
      s12^4*t*(704 + 2416*t - 8662*t^2 + 1778*t^3 + 1887*t^4 + 95*t^5) + 
      s12^2*t^3*(-784 + 672*t - 5152*t^2 + 5187*t^3 + 2552*t^4 + 103*t^5) + 
      s12^5*(432 + 2356*t - 3642*t^2 - 1405*t^3 + 1205*t^4 + 136*t^5)) - 
    mmH^4*(24*s12^7*(3 - 4*t + t^2) + 2*s12^6*(129 - 107*t - 81*t^2 + 
        75*t^3) + s12^5*(668 + 124*t - 1075*t^2 + 530*t^3 + 281*t^4) + 
      2*s12^2*t^3*(878 - 2824*t - 194*t^2 + 2401*t^3 + 344*t^4) + 
      t^4*(-96 - 36*t - 280*t^2 + 331*t^3 + 980*t^4 + 117*t^5) + 
      2*s12^3*t*(96 + 1782*t - 2665*t^2 - 880*t^3 + 1721*t^4 + 209*t^5) + 
      s12^4*(96 + 2296*t - 1522*t^2 - 1845*t^3 + 1768*t^4 + 261*t^5) + 
      s12*t^3*(-192 + 296*t - 2114*t^2 + 7*t^3 + 3512*t^4 + 493*t^5)) + 
    mmH^5*(s12^6*(37 - 90*t + 53*t^2) + s12^5*(56 - 117*t - 15*t^2 + 
        172*t^3) + s12^4*(232 + 218*t - 697*t^2 + 423*t^3 + 196*t^4) + 
      2*t^3*(40 - 100*t - 39*t^2 - 328*t^3 + 448*t^4 + 157*t^5) + 
      s12^3*(-80 + 976*t + 444*t^2 - 2671*t^3 + 1121*t^4 + 470*t^5) + 
      2*s12*t^2*(40 + 72*t - 142*t^2 - 1344*t^3 + 1111*t^4 + 521*t^5) + 
      s12^2*t*(-80 + 1344*t - 692*t^2 - 3776*t^3 + 2227*t^4 + 1121*t^5)))*
   canMINP[9, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^2*(-mmH + s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/8)*(2*mmH^9*(-1 + s12)*(s12^2*(-1 + t) + s12*(2 - 3*t)*t - 5*t^2) + 
    128*s12^2*t^3*(2*s12^4*(-1 + t) + s12^3*t*(-6 + 5*t) + 
      t^3*(2 - 4*t + t^2) + s12*t^2*(6 - 13*t + 5*t^2) + 
      s12^2*t*(4 - 15*t + 8*t^2)) + mmH^8*(-2*s12^4*(-1 + t) + 
      (9 - 59*t)*t^2 + 2*s12^3*(2 - 5*t + 4*t^2) + 
      s12*t*(55 - 39*t + 14*t^2) + s12^2*(-2 - 45*t + 54*t^2 + 45*t^3)) + 
    2*mmH*s12*t*(s12^4*t^2*(688 - 481*t - 319*t^2) - 32*t^5*(2 - 2*t + t^2) + 
      32*s12^6*(-4 + 3*t + t^2) - 4*s12^5*t*(33 - 18*t + 25*t^2) - 
      2*s12*t^4*(352 - 665*t + 140*t^2 + 24*t^3) - 
      8*s12^2*t^3*(176 - 411*t + 121*t^2 + 35*t^3) - 
      s12^3*t^2*(768 - 2906*t + 1173*t^2 + 498*t^3)) - 
    mmH^7*(2*s12^5*(-1 + t) + t^2*(166 - 48*t - 161*t^2) + 
      s12^4*(8 + 15*t - 25*t^2) + s12*t*(106 + 55*t - 182*t^2 + 50*t^3) + 
      s12^3*(-2 - 191*t + 182*t^2 + 116*t^3) + 
      s12^2*(4 + 23*t - 235*t^2 + 322*t^3 + 111*t^4)) + 
    mmH^6*(2*s12^6*(-1 + t) + s12^5*(-4 + 36*t - 34*t^2) + 
      s12^4*(2 - 52*t + 74*t^2 + 46*t^3) - 
      t^2*(168 - 848*t + 350*t^2 + 245*t^3) + 
      2*s12*t*(-84 + 553*t - 400*t^2 - 88*t^3 + 61*t^4) + 
      s12^2*t*(406 - 1074*t + t^2 + 790*t^3 + 123*t^4) + 
      2*s12^3*(-2 - 264*t - 56*t^2 + 497*t^3 + 140*t^4)) + 
    mmH^2*t*(-64*t^5*(2 - 3*t + t^2) - 64*s12^7*(-5 + 4*t + t^2) + 
      2*s12^6*(200 + 32*t - 47*t^2 + 7*t^3) + 
      2*s12*t^4*(44 + 13*t - 36*t^2 + 40*t^3) + 
      s12^5*t*(-572 + 100*t + 1297*t^2 + 217*t^3) + 
      2*s12^2*t^3*(1220 - 2273*t + 19*t^2 + 404*t^3 + 8*t^4) + 
      4*s12^3*t^2*(940 - 2306*t + 103*t^2 + 705*t^3 + 36*t^4) + 
      s12^4*t*(1536 - 5728*t + 300*t^2 + 3539*t^3 + 324*t^4)) + 
    mmH^3*(16*s12^7*t*(-8 + 7*t + t^2) + 2*t^5*(276 - 463*t + 172*t^2 + 
        8*t^3) + s12^2*t^3*(-1432 + 2292*t + 3049*t^2 - 2288*t^3 - 192*t^4) + 
      s12*t^4*(752 - 1614*t + 1229*t^2 - 348*t^3 - 16*t^4) + 
      s12^6*(-8 - 528*t + 266*t^2 + 115*t^3 + 11*t^4) - 
      s12^5*t*(-216 + 260*t + 576*t^2 + 344*t^3 + 29*t^4) - 
      2*s12^3*t^2*(1072 - 2682*t - 2116*t^2 + 2641*t^3 + 439*t^4 + 6*t^5) - 
      s12^4*t*(512 - 2352*t - 2214*t^2 + 4307*t^3 + 1255*t^4 + 41*t^5)) + 
    mmH^4*(-16*s12^7*(-1 + t)*t - 2*s12^6*t*(-107 + 81*t + 18*t^2) - 
      t^4*(888 - 1792*t + 723*t^2 + 92*t^3) + 
      s12^5*(4 + 100*t + 225*t^2 - 19*t^3 + 20*t^4) + 
      s12*t^3*(-1424 + 3532*t - 2731*t^2 + 511*t^3 + 80*t^4) + 
      s12^4*t*(-400 - 1862*t + 2153*t^2 + 1588*t^3 + 172*t^4) + 
      2*s12^2*t^2*(-52 + 686*t - 2869*t^2 + 1440*t^3 + 326*t^4 + 6*t^5) + 
      2*s12^3*t*(216 - 394*t - 2904*t^2 + 2313*t^3 + 958*t^4 + 52*t^5)) + 
    mmH^5*(s12^6*(6 - 29*t + 23*t^2) + s12^5*(-2 - 176*t + 108*t^2 + 
        45*t^3) + t^3*(632 - 1740*t + 736*t^2 + 209*t^3) + 
      s12^4*(12 + 604*t - 329*t^2 - 718*t^3 - 200*t^4) - 
      2*s12*t^2*(-440 + 1536*t - 1219*t^2 + 103*t^3 + 73*t^4) - 
      s12^3*t*(260 - 2986*t + 1687*t^2 + 1982*t^3 + 266*t^4) - 
      s12^2*t*(-248 + 1668*t - 4182*t^2 + 1497*t^3 + 1000*t^4 + 63*t^5)))*
   canMINP[9, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH - t)^2*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/8)*(7*mmH^6 - 7*mmH^5*(-2 + 5*s12 + 4*t) + 4*s12*t^2*(2 + t)*
     (-t + s12*(-1 + 2*t)) + mmH^4*(70*s12^2 + 4*s12*(-14 + 27*t) + 
      t*(-42 + 43*t)) + mmH^3*(-70*s12^3 + s12^2*(84 - 156*t) + 
      3*(10 - 11*t)*t^2 - 2*s12*t*(-59 + 58*t)) + 
    mmH*(-7*s12^5 + s12^4*(14 - 24*t) + 2*s12^3*(17 - 15*t)*t + 
      2*s12^2*(7 - 10*t)*t^2 + 4*t^3*(2 + t) + s12*t^2*(16 - 6*t - 11*t^2)) + 
    mmH^2*(35*s12^4 + 4*s12^3*(-14 + 25*t) + s12*t^2*(-44 + 53*t) + 
      s12^2*t*(-110 + 103*t) + t^2*(-8 - 6*t + 11*t^2)))*
   canMINP[9, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*
   t^2) + 
 ((I/8)*(-(mmH^2*t*(-4*s12^3 + s12^2*(-8 + t) + s12*t^2 + 4*t^2*(2 + t))) - 
    4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) + 
    mmH*(-7*s12^5 + 4*s12^2*t^2*(1 + t) + 12*t^4*(2 + t) - 
      2*s12^3*t*(11 + 2*t) + 4*s12*t^3*(9 + 4*t) - s12^4*(14 + 11*t)))*
   canMINP[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) - ((I/8)*(7*mmH^6 - 7*mmH^5*(-2 + 4*s12 + 5*t) + 
    4*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(43*s12^2 + 14*t*(-4 + 5*t) + 6*s12*(-7 + 18*t)) + 
    mmH^3*(-33*s12^3 + s12^2*(30 - 116*t) + 14*(6 - 5*t)*t^2 - 
      2*s12*t*(-59 + 78*t)) + mmH*(s12^4*(4 - 11*t) + 2*s12*(17 - 12*t)*t^3 - 
      7*(-2 + t)*t^4 + s12^3*(8 - 6*t - 20*t^2) + 
      2*s12^2*t*(8 + 7*t - 15*t^2)) + mmH^2*(11*s12^4 + 7*t^3*(-8 + 5*t) + 
      10*s12*t^2*(-11 + 10*t) + s12^3*(-6 + 53*t) + 
      s12^2*(-8 - 44*t + 103*t^2)))*canMINP[9, 4, {t, s12, mmH}])/
  (mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) + 
 ((2*I)*(9*mmH^3 - 21*s12^3 - 36*t^2 - 2*s12^2*(3 + 7*t) - 
    2*s12*t*(18 + 11*t) + mmH^2*(-6 - 39*s12 + 58*t) + 
    mmH*(51*s12^2 + s12*(12 - 44*t) + 2*(18 - 25*t)*t))*
   canMINP[10, 1, {s12, t, mmH}])/((mmH - s12)^3*(mmH - s12 - t)*t) + 
 ((2*I)*(21*s12^3 + 3*s12*t*(8 + 16*mmH + 19*t) + t^2*(-6 - 12*mmH + 29*t) + 
    s12^2*(-6 - 12*mmH + 49*t))*canMINP[10, 1, {mmH - s12 - t, t, mmH}])/
  (s12*t*(s12 + t)^3) + ((16*I)*(-2*mmH^3 + 2*t^3 + s12^2*(6 + 5*t) + 
    s12*t*(6 + 5*t) + mmH^2*(-7*s12 + 6*t) + 
    mmH*(7*s12^2 + 2*s12*(-3 + t) - 6*t^2))*canMINP[10, 1, {t, s12, mmH}])/
  (s12*(mmH - t)^3*(-mmH + s12 + t)) - 
 ((I/3)*(45*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (111*s12^4 + 201*s12^3*t - 16*s12^2*t^2 - 209*s12*t^3 - 109*t^4) + 
    mmH^11*(-321*s12^5 + s12^4*(36 - 860*t) + 5*s12^3*(8 - 115*t)*t + 
      4*t^4*(-17 + 45*t) + 4*s12^2*t^2*(-24 + 101*t) + 
      4*s12*t^3*(-42 + 137*t)) + mmH^10*(947*s12^6 + 6*s12^5*(-29 + 565*t) + 
      s12^2*t^2*(-84 + 1306*t - 1465*t^2) - 2*t^4*(23 - 231*t + 56*t^2) + 
      2*s12^3*t*(4 + 37*t + 354*t^2) - 2*s12*t^3*(60 - 704*t + 361*t^2) + 
      2*s12^4*(9 - 230*t + 2015*t^2)) + mmH*s12^2*t^2*
     (90*s12^11 + 574*s12^10*t - 2*t^9*(86 + 115*t^2) + 
      12*s12^9*(-11 - 15*t + 119*t^2) + s12^6*t^3*(-1570 - 10966*t + 
        303*t^2) - s12^5*t^4*(994 + 8238*t + 381*t^2) + 
      s12^7*t^2*(-1454 - 7694*t + 705*t^2) + 
      2*s12^8*t*(-343 - 1153*t + 782*t^2) - 
      s12*t^8*(846 + 1228*t + 1333*t^2) - 2*s12^4*t^5*
       (457 + 3122*t + 1339*t^2) - s12^2*t^7*(1634 + 4796*t + 3273*t^2) - 
      s12^3*t^6*(1550 + 6972*t + 4249*t^2)) - 
    mmH^9*(1527*s12^7 + s12^6*(-366 + 7306*t) + 
      10*s12*t^4*(-87 + 479*t + 223*t^2) + 2*t^5*(-115 + 691*t + 235*t^2) + 
      9*s12^4*t*(10 - 216*t + 493*t^2) - 2*s12^3*t^2*
       (250 - 689*t + 765*t^2) + s12^2*t^3*(-1140 + 5528*t + 1331*t^2) + 
      s12^5*(90 - 1568*t + 11029*t^2)) + 
    mmH^8*(1533*s12^8 + 48*s12^7*(-10 + 197*t) + 
      2*s12^3*t^3*(-2252 + 2312*t + 393*t^2) + 
      2*t^6*(-230 + 1180*t + 417*t^2) + s12^5*t*(42 - 6636*t + 1523*t^2) + 
      s12*t^5*(-2290 + 8860*t + 9043*t^2) - 
      s12^4*t^2*(1864 + 4836*t + 15031*t^2) + 
      s12^6*(180 - 3050*t + 16107*t^2) + s12^2*t^4*(-4608 + 11894*t + 
        17269*t^2)) + mmH^2*s12*t*(-72*s12^12 - 1068*s12^11*t + 
      s12^8*t^2*(1424 - 414*t - 10853*t^2) + 
      s12^7*t^3*(5196 + 18996*t - 8197*t^2) + 
      s12^6*t^4*(6732 + 47868*t - 4573*t^2) + 8*t^10*(11 + 23*t^2) - 
      2*s12^10*(132 + 525*t + 2473*t^2) + 
      s12*t^9*(1444 + 1062*t + 2731*t^2) - 
      2*s12^9*t*(238 + 1931*t + 5073*t^2) + 
      s12^5*t^5*(6436 + 70790*t + 7105*t^2) + 
      s12^2*t^8*(5384 + 12544*t + 11409*t^2) + 
      s12^4*t^6*(8092 + 70616*t + 21523*t^2) + 
      s12^3*t^7*(8856 + 42578*t + 22271*t^2)) - 
    mmH^5*(357*s12^11 + 2*s12^10*(-87 + 41*t) + 
      s12^9*(18 - 3916*t - 8483*t^2) - 2*t^9*(23 - 291*t + 411*t^2) + 
      2*s12*t^8*(330 + 653*t + 3524*t^2) + 2*s12^4*t^5*
       (1707 + 97583*t + 22445*t^2) - 4*s12^6*t^3*(6053 - 351*t + 
        38621*t^2) - s12^8*t*(4944 + 30084*t + 38839*t^2) - 
      2*s12^5*t^4*(6019 - 74185*t + 48961*t^2) - 
      2*s12^7*t^2*(9054 + 30732*t + 50489*t^2) + 
      2*s12^3*t^6*(3798 + 51908*t + 51251*t^2) + 
      s12^2*t^7*(3916 + 21218*t + 51985*t^2)) + 
    mmH^7*(-1105*s12^9 + s12^8*(480 - 7420*t) + 
      s12^2*t^5*(7280 - 18248*t - 43727*t^2) + 
      s12^3*t^4*(11392 - 18896*t - 27515*t^2) + 
      s12*t^6*(2776 - 9540*t - 13909*t^2) - 10*t^7*(-46 + 248*t + 13*t^2) + 
      11*s12^4*t^3*(1016 - 232*t + 3973*t^2) - 
      2*s12^7*(90 - 2280*t + 6337*t^2) + 2*s12^6*t*(534 + 6968*t + 
        7133*t^2) + s12^5*t^2*(5996 + 15012*t + 61463*t^2)) - 
    mmH^3*(18*s12^13 - 372*s12^12*t - 46*t^13 - s12^11*t*(252 + 4561*t) + 
      2*s12^7*t^4*(2473 + 26017*t - 19732*t^2) + 
      s12*t^10*(514 - 124*t + 1073*t^2) + 3*s12^2*t^9*
       (1544 + 1898*t + 4041*t^2) - 6*s12^8*t^3*(633 + 3671*t + 6661*t^2) - 
      2*s12^6*t^5*(-6637 - 81923*t + 7559*t^2) - 
      2*s12^10*t*(779 + 3646*t + 8653*t^2) + 2*s12^5*t^6*
       (9219 + 103079*t + 17707*t^2) - s12^9*t^2*(5060 + 25818*t + 
        32417*t^2) + s12^3*t^8*(13690 + 47330*t + 40953*t^2) + 
      s12^4*t^7*(19978 + 139106*t + 61629*t^2)) + 
    mmH^4*(122*s12^12 + (92 - 325*t)*t^11 - 2*s12^11*(18 + 343*t) - 
      s12^10*t*(1574 + 9323*t) + 4*s12^5*t^5*(3570 + 67407*t - 1598*t^2) + 
      s12*t^9*(1088 - 232*t + 3165*t^2) + s12^2*t^8*(7022 + 13876*t + 
        30779*t^2) - s12^9*t*(3824 + 20724*t + 32765*t^2) - 
      2*s12^8*t^2*(6823 + 29329*t + 33211*t^2) - 
      2*s12^6*t^4*(1529 - 64143*t + 46394*t^2) + 
      s12^3*t^7*(17242 + 93450*t + 82767*t^2) + 
      s12^4*t^6*(22002 + 230538*t + 84589*t^2) - 
      s12^7*t^3*(16466 + 29526*t + 99361*t^2)) + 
    mmH^6*(681*s12^10 + s12^9*(-366 + 3118*t) - 
      2*t^8*(115 - 799*t + 400*t^2) + 2*s12^8*(45 - 2626*t + 699*t^2) + 
      2*s12*t^7*(-619 + 2822*t + 6066*t^2) - 2*s12^4*t^4*
       (7734 - 35623*t + 12259*t^2) - 2*s12^7*t*(1721 + 12412*t + 
        15691*t^2) + 2*s12^2*t^6*(-1737 + 11323*t + 29839*t^2) + 
      2*s12^3*t^5*(-3945 + 30958*t + 37794*t^2) - 
      2*s12^5*t^3*(9987 - 6675*t + 64208*t^2) - 
      s12^6*t^2*(13462 + 34518*t + 105255*t^2)))*
   canMINP[10, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(-2*s12^4*t^4*(s12 + t)^4*(33*s12^4 + 72*s12^3*t - 17*s12^2*t^2 - 
      13*s12*t^3 - 5*t^4) + mmH^12*(7*s12^5 + 81*s12^4*t + 
      2*s12^2*(48 - 97*t)*t^2 - 7*t^5 + 3*s12*t^3*(-8 + 13*t) - 
      2*s12^3*t*(12 + 83*t)) - mmH*s12^2*t^2*(s12 + t)^2*
     (30*s12^10 + 126*s12^9*t + 2*s12^4*t^5*(359 + 462*t) + 
      s12*t^7*(18 + 20*t - 85*t^2) + 4*s12^2*t^6*(9 + 23*t - 33*t^2) + 
      2*t^8*(2 - 5*t^2) + 2*s12^8*(-12 + 24*t + 95*t^2) + 
      s12^7*t*(-88 - 210*t + 167*t^2) + 2*s12^6*t^2*(-45 - 479*t + 210*t^2) + 
      s12^3*t^5*(70 + 134*t + 261*t^2) + s12^5*t^3*(22 - 44*t + 1053*t^2)) + 
    mmH^11*(-44*s12^6 + 3*t^5*(20 + t) + 2*s12^4*t*(124 + 45*t) - 
      s12^5*(24 + 599*t) + 3*s12^2*t^2*(16 - 244*t + 93*t^2) - 
      4*s12*t^3*(3 - 129*t + 113*t^2) + s12^3*t*(-12 - 916*t + 1379*t^2)) + 
    mmH^10*(96*s12^7 + 3*s12^6*(46 + 603*t) + t^5*(2 - 380*t + 127*t^2) + 
      s12^4*t*(56 + 2636*t + 181*t^2) + 2*s12^3*t^2*(-124 + 3370*t + 
        327*t^2) + s12*t^4*(82 - 3072*t + 2217*t^2) + 
      s12^5*(-6 - 884*t + 3249*t^2) + s12^2*t^3*(-230 - 186*t + 4099*t^2)) - 
    mmH^9*(51*s12^8 + 19*s12^7*(18 + 149*t) + 2*t^6*(5 - 502*t + 214*t^2) + 
      s12*t^5*(230 - 8806*t + 5839*t^2) + 2*s12^6*(-15 - 751*t + 5971*t^2) + 
      2*s12^2*t^4*(-186 - 5731*t + 9985*t^2) + 
      s12^5*t*(60 + 2438*t + 18055*t^2) + s12^4*t^2*(-592 + 20832*t + 
        20785*t^2) + s12^3*t^3*(-1562 + 12890*t + 26451*t^2)) + 
    mmH^3*(6*s12^14 - 152*s12^13*t - 2*t^14 - s12^12*t*(36 + 1799*t) + 
      s12^5*t^7*(-1774 + 3208*t - 52691*t^2) + 
      s12^4*t^8*(-1420 + 15452*t - 12757*t^2) + 
      s12*t^11*(46 + 20*t + 93*t^2) + 2*s12^2*t^10*(85 + 364*t + 439*t^2) + 
      s12^3*t^9*(-126 + 5660*t + 685*t^2) - 2*s12^11*t*
       (148 + 938*t + 3705*t^2) - 4*s12^10*t^2*(354 + 2491*t + 4733*t^2) - 
      s12^9*t^3*(2908 + 25464*t + 41117*t^2) - 
      2*s12^7*t^5*(1123 + 35578*t + 54688*t^2) - 
      s12^8*t^4*(3512 + 51012*t + 78123*t^2) - 
      s12^6*t^6*(1054 + 44776*t + 99239*t^2)) + 
    mmH^8*(-141*s12^9 + 3*s12^8*(160 + 789*t) + 
      2*t^7*(10 - 710*t + 311*t^2) + s12*t^6*(364 - 14298*t + 8933*t^2) + 
      2*s12^7*(-30 - 574*t + 9951*t^2) + s12^2*t^5*(58 - 35566*t + 
        42083*t^2) + 2*s12^5*t^2*(-326 + 15643*t + 42792*t^2) + 
      2*s12^3*t^4*(-1602 - 2432*t + 44165*t^2) + 
      s12^6*t*(-30 - 1566*t + 54161*t^2) + 
      s12^4*t^3*(-3600 + 49912*t + 103375*t^2)) + 
    mmH^7*(308*s12^10 - 5*s12^9*(84 + 193*t) + 
      2*s12^3*t^5*(1211 + 25374*t - 71456*t^2) + 
      s12^2*t^6*(-866 + 52696*t - 49339*t^2) + 
      s12*t^7*(-338 + 13924*t - 7985*t^2) + t^8*(-20 + 1140*t - 463*t^2) - 
      3*s12^8*(-20 + 36*t + 6525*t^2) - 2*s12^7*t*(39 - 1906*t + 39687*t^2) - 
      3*s12^6*t^2*(198 + 9136*t + 55591*t^2) - 
      2*s12^4*t^4*(-3182 + 24912*t + 114283*t^2) - 
      2*s12^5*t^3*(-1253 + 45784*t + 116586*t^2)) + 
    mmH^4*(-44*s12^13 + t^12*(-4 + 3*t) + 4*s12^12*(3 + 89*t) + 
      4*s12^11*t*(68 + 1143*t) - 2*s12*t^10*(52 + 221*t + 110*t^2) + 
      s12^2*t^9*(-262 - 5854*t + 281*t^2) + 4*s12^3*t^8*
       (163 - 6880*t + 3880*t^2) + 2*s12^10*t*(374 + 2389*t + 10135*t^2) + 
      4*s12^4*t^7*(442 - 10265*t + 19319*t^2) + 
      s12^9*t^2*(3788 + 21162*t + 59833*t^2) + 
      2*s12^7*t^4*(4426 + 62592*t + 110293*t^2) + 
      s12^8*t^3*(8276 + 61340*t + 134103*t^2) + 
      s12^5*t^6*(764 + 27376*t + 181329*t^2) + 
      s12^6*t^5*(3422 + 126964*t + 249287*t^2)) + 
    mmH^5*(149*s12^12 - s12^11*(78 + 349*t) + 
      s12^5*t^5*(880 - 97576*t - 335453*t^2) + 
      4*s12^4*t^6*(105 + 10659*t - 49462*t^2) + 
      s12^10*(6 - 774*t - 8272*t^2) + s12*t^9*(70 + 2718*t - 601*t^2) - 
      2*t^10*(1 - 50*t + 11*t^2) - 2*s12^2*t^8*(100 - 10883*t + 5449*t^2) - 
      2*s12^9*t*(477 + 2575*t + 21603*t^2) - 2*s12^3*t^7*
       (622 - 32157*t + 33459*t^2) - s12^8*t^2*(4962 + 24320*t + 
        130821*t^2) - 2*s12^6*t^4*(3327 + 84632*t + 180612*t^2) - 
      s12^7*t^3*(9856 + 94084*t + 262409*t^2)) + 
    mmH^6*(-286*s12^11 + s12^10*(234 + 259*t) + t^9*(10 - 500*t + 167*t^2) + 
      s12*t^8*(130 - 8148*t + 3823*t^2) + s12^9*(-30 + 952*t + 13589*t^2) + 
      2*s12^2*t^7*(467 - 22190*t + 16486*t^2) + 
      2*s12^8*t*(289 + 171*t + 35334*t^2) + 4*s12^7*t^2*
       (815 + 5541*t + 46812*t^2) + 2*s12^3*t^6*(82 - 40454*t + 65361*t^2) + 
      4*s12^5*t^4*(-615 + 33173*t + 90906*t^2) + 
      3*s12^4*t^5*(-1500 + 962*t + 93087*t^2) + 
      s12^6*t^3*(4042 + 107594*t + 315393*t^2)) + 
    mmH^2*s12*t*(24*s12^13 + 382*s12^12*t - 4*s12^3*t^8*
       (-117 + 447*t + 155*t^2) - s12*t^10*(20 + 30*t + 201*t^2) - 
      4*s12^2*t^9*(-15 + 80*t + 237*t^2) + 2*s12^11*(24 + 141*t + 883*t^2) + 
      2*s12^10*t*(80 + 988*t + 2073*t^2) + 3*s12^9*t^2*
       (28 + 1586*t + 2437*t^2) + s12^4*t^7*(962 - 1800*t + 6089*t^2) + 
      4*s12^6*t^5*(55 + 4227*t + 7330*t^2) + 2*s12^5*t^6*
       (363 + 3560*t + 9943*t^2) + 2*s12^7*t^4*(-27 + 7069*t + 12441*t^2) + 
      s12^8*t^3*(-142 + 7716*t + 14067*t^2) - 8*(t^11 + t^13)))*
   canMINP[10, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) - 
 ((I/12)*(247*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (351*s12^4 + 635*s12^3*t - 90*s12^2*t^2 - 245*s12*t^3 - 57*t^4) - 
    mmH^11*(1929*s12^5 + 12*s12^2*(26 - 241*t)*t^2 + 
      2*s12*(76 - 1931*t)*t^3 + 2*(12 - 587*t)*t^4 + 
      3*s12^3*t*(88 + 1119*t) + s12^4*(80 + 5346*t)) - 
    mmH*s12^2*t^2*(10*s12^11 + 58*s12^10*t + 2*t^9*(2 + 125*t^2) + 
      4*s12^9*(417 + 2289*t + 158*t^2) + s12*t^8*(22 - 188*t + 975*t^2) + 
      2*s12^8*t*(4235 + 21895*t + 1249*t^2) + 
      s12^2*t^7*(2 + 280*t + 2107*t^2) + 2*s12^4*t^5*
       (1293 + 8376*t + 3610*t^2) + s12^7*t^2*(17618 + 84394*t + 3717*t^2) + 
      s12^6*t^3*(18874 + 84578*t + 4591*t^2) + 
      s12^3*t^6*(74 + 3904*t + 4799*t^2) + 
      s12^5*t^4*(10554 + 48134*t + 6591*t^2)) + 
    mmH^9*(-9421*s12^7 - 2*s12^6*(1387 + 23327*t) + 
      s12^5*(10 - 8476*t - 72665*t^2) + s12^4*t*(474 - 6724*t - 34723*t^2) + 
      2*s12*t^4*(597 + 723*t - 1520*t^2) - 10*t^5*(-25 + 21*t + 169*t^2) + 
      2*s12^3*t^2*(806 + 1375*t + 7983*t^2) + 
      s12^2*t^3*(2092 + 5428*t + 13331*t^2)) + 
    mmH^10*(5943*s12^6 + s12^5*(794 + 22036*t) + 
      s12^2*t^2*(-156 + 1122*t - 14387*t^2) - 2*t^4*(25 - 47*t + 707*t^2) + 
      2*s12^3*t*(-28 + 1257*t + 1591*t^2) - 
      2*s12*t^3*(76 - 176*t + 4229*t^2) + s12^4*(-2 + 2444*t + 25346*t^2)) + 
    mmH^2*s12*t*(8*s12^12 + 120*s12^11*t + s12^8*t^2*(50456 + 330310*t - 
        33323*t^2) + s12^7*t^3*(96472 + 576720*t - 24633*t^2) + 
      2*s12^9*t*(5434 + 42479*t - 8739*t^2) + 8*t^10*(-1 + 25*t^2) - 
      6*s12^10*(-20 - 827*t + 615*t^2) + s12*t^9*(-12 - 654*t + 2425*t^2) + 
      s12^2*t^8*(-136 - 4492*t + 11099*t^2) + 
      s12^6*t^4*(93984 + 523580*t + 18695*t^2) + 
      s12^3*t^7*(8 - 9274*t + 32993*t^2) + s12^5*t^5*(47032 + 241126*t + 
        57437*t^2) + s12^4*t^6*(9952 + 38516*t + 59147*t^2)) + 
    mmH^8*(8183*s12^8 + 8*s12^7*(595 + 6989*t) - 
      2*s12^3*t^3*(4118 + 14140*t + 239*t^2) + 
      10*t^6*(-50 + 48*t + 581*t^2) + s12^5*t*(-1058 + 9336*t + 26621*t^2) + 
      s12*t^5*(-3074 - 6072*t + 39889*t^2) - 
      s12^4*t^2*(4628 + 11300*t + 49521*t^2) + 
      s12^2*t^4*(-7220 - 22570*t + 65533*t^2) + 
      s12^6*(-20 + 13134*t + 97027*t^2)) + 
    mmH^3*(2*s12^13 - 48*s12^12*t + 50*t^13 + s12^11*t*(1796 + 4147*t) + 
      s12^3*t^8*(982 + 28582*t - 74333*t^2) + 
      s12^2*t^9*(436 + 5938*t - 14845*t^2) + 
      s12*t^10*(46 + 228*t - 995*t^2) + 2*s12^10*t*(-425 - 12738*t + 
        23284*t^2) - 2*s12^6*t^5*(93935 + 559987*t + 42158*t^2) + 
      2*s12^7*t^4*(-108629 - 732741*t + 79901*t^2) - 
      2*s12^5*t^6*(40367 + 195403*t + 114523*t^2) + 
      2*s12^8*t^3*(-63157 - 488997*t + 129505*t^2) + 
      s12^9*t^2*(-30668 - 302542*t + 161923*t^2) - 
      s12^4*t^7*(13034 + 10718*t + 184775*t^2)) + 
    mmH^6*(649*s12^10 + 10*s12^9*(209 + 1418*t) + 
      s12^6*t^2*(17230 + 295798*t - 710227*t^2) + 
      2*s12^7*t*(1097 + 18038*t - 171091*t^2) + 
      2*t^8*(-125 + 447*t + 633*t^2) - 2*s12^8*(5 + 5066*t + 15319*t^2) + 
      2*s12*t^7*(-1319 - 3846*t + 27076*t^2) - 
      6*s12^5*t^3*(-6521 - 88141*t + 80987*t^2) + 
      2*s12^4*t^4*(17100 + 179915*t + 88906*t^2) + 
      2*s12^2*t^6*(-2857 - 18487*t + 135289*t^2) + 
      2*s12^3*t^5*(3387 + 25048*t + 238422*t^2)) + 
    mmH^7*(-3697*s12^9 - 146*s12^8*(30 + 263*t) + 
      s12^2*t^5*(9380 + 33328*t - 210981*t^2) + 
      s12^3*t^4*(10528 + 11392*t - 196069*t^2) + 
      s12*t^6*(3800 + 9116*t - 67697*t^2) + s12^7*(20 - 5608*t - 46338*t^2) - 
      4*t^7*(-125 + 215*t + 1317*t^2) + 2*s12^6*t*(124 - 7576*t + 
        66647*t^2) + s12^4*t^3*(5824 - 53512*t + 103485*t^2) + 
      s12^5*t^2*(1604 - 55476*t + 295069*t^2)) + 
    mmH^5*(37*s12^11 - 18*s12^10*(23 + 129*t) + 
      s12^2*t^7*(3044 + 37186*t - 181667*t^2) + 
      2*s12*t^8*(572 + 2137*t - 11249*t^2) + 2*t^9*(25 - 237*t + 387*t^2) + 
      2*s12^5*t^4*(-76993 - 625141*t + 47207*t^2) + 
      s12^9*(2 + 15912*t + 51287*t^2) - 4*s12^3*t^6*(4043 + 5470*t + 
        124501*t^2) + 4*s12^6*t^3*(-30779 - 316189*t + 205851*t^2) + 
      4*s12^7*t^2*(-10455 - 139858*t + 209962*t^2) - 
      2*s12^4*t^5*(43633 + 262039*t + 265462*t^2) + 
      s12^8*t*(-3544 - 58872*t + 355243*t^2)) + 
    mmH^4*(-14*s12^12 + 5*(20 - 91*t)*t^11 + 2*s12^11*(2 + 69*t) - 
      s12^10*t*(8806 + 24919*t) + s12^7*t^3*(168790 + 1504098*t - 
        669725*t^2) + 2*s12^8*t^2*(23813 + 276715*t - 262088*t^2) + 
      s12^9*t*(2472 + 53648*t - 186653*t^2) + 
      2*s12^6*t^4*(126863 + 938323*t - 134344*t^2) + 
      3*s12*t^9*(-104 - 500*t + 1693*t^2) + 
      s12^2*t^8*(-1846 - 22492*t + 67371*t^2) + 
      2*s12^5*t^5*(93354 + 566858*t + 148537*t^2) + 
      s12^3*t^7*(4726 - 40606*t + 265631*t^2) + 
      s12^4*t^6*(62878 + 250482*t + 467513*t^2)))*
   canMINP[10, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (((4*I)/15)*(-360*s12^5*t^3*(s12 + t)^5 + 2*mmH^13*(-1 + s12)*(-1 + t)*
     (61*s12^2 + 67*s12*t + 6*t^2) - 4*mmH*s12^4*t^2*(s12 + t)^2*
     (40*s12^5 - 3665*t^4 - s12^3*t*(1411 + 172*t) - s12^4*(55 + 487*t) + 
      s12*t^3*(-7951 + 731*t) + s12^2*t^2*(-5804 + 1175*t)) + 
    mmH^12*(-791*s12^4*(-1 + t) + s12^3*(89 + 1224*t - 1427*t^2) + 
      t^2*(-43 + 98*t + 79*t^2) + s12^2*(-636 + 192*t + 1025*t^2 - 715*t^3) + 
      s12*t*(-679 + 201*t + 671*t^2 - 79*t^3)) + 
    2*mmH^2*s12^3*t*(-1830*t^7 + 20*s12^8*(2 + 7*t) + 
      s12^7*(900 - 678*t - 753*t^2) - 2*s12*t^5*(156 + 18989*t + 3429*t^2) - 
      s12^6*(80 - 2234*t + 11713*t^2 + 1483*t^3) + 
      s12^2*t^4*(-368 - 114964*t - 23612*t^2 + 2353*t^3) + 
      s12^5*t*(1600 - 13302*t - 34449*t^2 + 4028*t^3) + 
      2*s12^4*t^2*(1928 - 37375*t - 23150*t^2 + 5573*t^3) + 
      s12^3*t^3*(2120 - 138930*t - 39600*t^2 + 8881*t^3)) + 
    mmH^3*s12^2*(-8700*t^8 - 20*s12^9*(-4 + 9*t + 8*t^2) + 
      16*s12*t^6*(156 - 981*t + 199*t^2) + 
      s12^2*t^5*(5696 + 101603*t + 75670*t^2 - 1557*t^3) + 
      s12^8*(-1720 - 1688*t + 1073*t^2 + 465*t^3) + 
      s12^5*t^2*(-25376 + 3750*t + 318603*t^2 + 6716*t^3 - 11765*t^4) + 
      s12^4*t^3*(-40472 + 197768*t + 390916*t^2 - 34087*t^3 - 8951*t^4) + 
      s12^6*t*(-2080 - 51701*t + 124057*t^2 + 42186*t^3 - 5224*t^4) + 
      s12^3*t^4*(-14136 + 268868*t + 254214*t^2 - 20549*t^3 - 2333*t^4) + 
      2*s12^7*(80 - 9806*t + 6437*t^2 + 10814*t^3 + 274*t^4)) + 
    mmH^11*(2154*s12^5*(-1 + t) + s12^4*(-3749 - 1324*t + 5665*t^2) - 
      t^2*(-305 + 760*t + 587*t^2 + 82*t^3) + 
      s12^3*(2359 - 6328*t + 1172*t^2 + 4919*t^3) + 
      s12*t*(995 + 1302*t - 3221*t^2 - 940*t^3 + 82*t^4) + 
      s12^2*(690 + 4426*t - 5213*t^2 - 521*t^3 + 1490*t^4)) + 
    mmH^9*(2560*s12^7*(-1 + t) + 10*s12^6*(-2395 + 1037*t + 1412*t^2) + 
      s12^5*(-21116 - 47775*t + 62507*t^2 + 22888*t^3) + 
      t^3*(3208 - 3097*t - 2678*t^2 + 757*t^3 + 206*t^4) + 
      s12^4*(7010 - 32015*t - 23275*t^2 + 84056*t^3 + 12798*t^4) + 
      s12^2*t*(1840 + 13213*t - 28470*t^2 - 8664*t^3 + 3331*t^4 - 1342*t^5) - 
      s12*t^2*(-5728 + 4867*t + 18707*t^2 + 56*t^3 - 408*t^4 + 206*t^5) + 
      s12^3*(-680 + 22038*t - 23270*t^2 - 7406*t^3 + 37618*t^4 + 334*t^5)) - 
    mmH^10*(3145*s12^6*(-1 + t) + s12^5*(-13726 + 3103*t + 11721*t^2) + 
      s12^4*(-1219 - 25310*t + 20941*t^2 + 14416*t^3) + 
      t^2*(852 - 529*t - 2830*t^2 - 497*t^3 + 108*t^4) + 
      2*s12^3*(1980 + 2086*t - 10200*t^2 + 9322*t^3 + 3319*t^4) - 
      s12*t*(-652 - 3659*t + 7300*t^2 + 6135*t^3 + 146*t^4 + 108*t^5) + 
      s12^2*(-200 + 8163*t + 906*t^2 - 14489*t^3 + 3712*t^4 + 690*t^5)) + 
    mmH^4*s12*(-1580*t^8 + 10*s12^10*(-10 + 13*t + 3*t^2) + 
      4*s12*t^6*(-936 + 6346*t + 2511*t^2) + 
      s12^9*(1496 + 484*t - 57*t^2 - 37*t^3) + 
      s12^2*t^5*(-15424 + 57143*t + 17980*t^2 + 4213*t^3) + 
      s12^8*(11040 + 18042*t - 20585*t^2 - 6842*t^3 + 27*t^4) + 
      s12^3*t^4*(9660 - 21515*t - 146107*t^2 + 13747*t^3 + 4459*t^4) + 
      s12^4*t^3*(81012 - 39057*t - 484907*t^2 - 12590*t^3 + 25270*t^4 + 
        378*t^5) + s12^7*(-1120 + 75966*t - 14888*t^2 - 122380*t^3 - 
        7555*t^4 + 995*t^5) + s12^5*t^2*(75456 + 118749*t - 561597*t^2 - 
        132774*t^3 + 42760*t^4 + 1466*t^5) + 
      s12^6*t*(14664 + 171218*t - 262247*t^2 - 211861*t^3 + 21049*t^4 + 
        1989*t^5)) + mmH^8*(-1017*s12^8*(-1 + t) + 
      s12^7*(23473 - 12344*t - 10099*t^2) + 
      s12^6*(49170 + 50055*t - 92529*t^2 - 21336*t^3) + 
      s12^5*(1920 + 117295*t - 27210*t^2 - 167949*t^3 - 12170*t^4) - 
      t^4*(4484 - 3567*t + 431*t^2 + 1219*t^3 + 83*t^4) + 
      s12*t^3*(-16588 + 19168*t + 4759*t^2 - 8111*t^3 + 27*t^4 + 83*t^5) + 
      s12^2*t^2*(-8440 + 12957*t + 38378*t^2 - 4881*t^3 + 5403*t^4 + 
        1565*t^5) + s12^4*(240 - 11039*t + 98593*t^2 - 99199*t^3 - 
        107685*t^4 + 5354*t^5) + s12^3*t*(3904 - 15633*t + 63906*t^2 - 
        43466*t^3 - 13621*t^4 + 6752*t^5)) - 
    mmH^5*s12*(30*s12^10*(-1 + t) + s12^9*(86 + 282*t + 84*t^2) - 
      4*t^6*(624 + 1691*t + 781*t^2) - 2*s12^8*(-6077 - 688*t + 3878*t^2 + 
        281*t^3) + s12*t^5*(-19456 + 20017*t + 23060*t^2 + 5947*t^3) + 
      s12^7*(28890 + 75091*t - 76090*t^2 - 40838*t^3 + 327*t^4) + 
      s12^2*t^4*(-17920 + 55320*t + 41187*t^2 + 30488*t^3 + 4551*t^4) + 
      s12^3*t^3*(70360 + 73119*t - 170980*t^2 - 4252*t^3 + 31679*t^4 + 
        1042*t^5) + s12^4*t^2*(109744 + 185397*t - 409601*t^2 - 234533*t^3 + 
        62504*t^4 + 5415*t^5) + s12^6*(-3000 + 144273*t + 52642*t^2 - 
        317185*t^3 - 45735*t^4 + 5871*t^5) + 
      s12^5*t*(35424 + 256305*t - 234153*t^2 - 445510*t^3 + 22411*t^4 + 
        9301*t^5)) + mmH^7*(26*s12^9*(-1 + t) + 
      s12^8*(-12929 + 7036*t + 3997*t^2) + 2*t^5*(1376 - 742*t + 817*t^2 + 
        221*t^3) + s12^7*(-56769 - 29423*t + 77475*t^2 + 11771*t^3) + 
      s12*t^4*(20760 - 11170*t + 17353*t^2 + 6085*t^3 - 166*t^4) + 
      s12^6*(-24450 - 183664*t + 106679*t^2 + 185518*t^3 + 5249*t^4) + 
      s12^5*(2000 - 60336*t - 180024*t^2 + 309402*t^3 + 153829*t^4 - 
        13151*t^5) - 2*s12^2*t^3*(-12324 + 14257*t + 3865*t^2 + 2380*t^3 + 
        3852*t^4 + 221*t^5) - s12^3*t^2*(19056 + 28414*t + 41441*t^2 - 
        31459*t^3 + 25907*t^4 + 5115*t^5) - 
      s12^4*t*(23696 + 45262*t + 71296*t^2 - 228021*t^3 - 20370*t^4 + 
        15273*t^5)) + mmH^6*(121*s12^10*(-1 + t) + 
      s12^9*(3404 - 1451*t - 615*t^2) - 12*t^6*(52 - 15*t + 46*t^2) + 
      s12^8*(36351 + 8907*t - 36102*t^2 - 3648*t^3) - 
      s12*t^5*(11744 + 5651*t + 14452*t^2 + 1167*t^3) - 
      2*s12^7*(-19180 - 78733*t + 64226*t^2 + 58790*t^3 + 175*t^4) + 
      2*s12^2*t^4*(-16980 + 6575*t + 3977*t^2 + 7331*t^3 + 1217*t^4) + 
      s12^3*t^3*(10840 + 43517*t + 22636*t^2 + 31527*t^3 + 22831*t^4 + 
        1053*t^5) + s12^4*t^2*(79084 + 103573*t - 83313*t^2 - 143550*t^3 + 
        51953*t^4 + 7705*t^5) + s12^6*(-3800 + 142624*t + 160520*t^2 - 
        429090*t^3 - 117917*t^4 + 12947*t^5) + 
      s12^5*t*(41604 + 183136*t - 44845*t^2 - 454278*t^3 - 3558*t^4 + 
        17037*t^5)))*canMINP[10, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^2*(s12 + t)*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 (((4*I)/3)*(36*s12^5*t^3*(s12 + t)^4 + 3*mmH^9*(-1 + s12)*s12*(-1 + t)*t*
     (3*s12^2 + 4*s12*t + 3*t^2) - 2*mmH*s12^2*t^2*(s12 + t)^3*
     (8*s12^5 + 11*s12^4*(1 + 10*t) + 26*s12^3*t*(-5 + 12*t) + 
      2*t^4*(-17 + 16*t) + 2*s12*t^3*(-149 + 55*t) + 
      s12^2*t^2*(265 + 288*t)) - mmH^8*(15*s12^6*(-1 + t) + 14*(-1 + t)*t^5 + 
      15*s12^5*(1 - 6*t + 5*t^2) + 3*s12^4*t*(16 - 47*t + 37*t^2) + 
      s12*t^3*(9 - 33*t + 20*t^2 - 14*t^3) - 2*s12^2*t^2*
       (-6 + 2*t + 4*t^2 + 3*t^3) + s12^3*t*(9 + 48*t - 110*t^2 + 59*t^3)) + 
    mmH^7*(23*s12^7*(-1 + t) + 2*t^5*(-19 + 6*t + 23*t^2) + 
      s12^6*(-31 - 68*t + 117*t^2) + s12^2*t^3*(-305 + 26*t + 337*t^2 - 
        138*t^3) + s12^3*t^2*(-185 + 109*t + 196*t^2 - 130*t^3) + 
      s12^4*t*(149 - 183*t + 125*t^2 + 35*t^3) - 
      s12*t^4*(37 + 85*t - 122*t^2 + 46*t^3) + 
      s12^5*(28 - 254*t + 145*t^2 + 173*t^3)) + mmH^2*s12*t*(s12 + t)^2*
     (4*s12^7*(2 + 5*t) + 2*t^5*(40 - 11*t + 16*t^2) + 
      s12^6*(44 + 143*t + 205*t^2) + 2*s12*t^4*(160 - 353*t + 131*t^2 + 
        28*t^3) + 2*s12^2*t^3*(232 - 1110*t + 199*t^2 + 128*t^3) + 
      s12^3*t^2*(272 + 911*t + 2077*t^2 + 756*t^3) + 
      s12^5*(-16 + 113*t + 485*t^2 + 762*t^3) + 
      s12^4*t*(32 - 612*t + 2259*t^2 + 1133*t^3)) + 
    mmH^5*(-19*s12^9*(-1 + t) + s12^8*(-97 + 203*t - 156*t^2) + 
      2*t^6*(32 - 39*t + 48*t^2 + 21*t^3) - 
      s12^7*(12 + 665*t - 1153*t^2 + 696*t^3) + 
      s12^5*t*(-16 - 703*t + 1171*t^2 + 534*t^3 - 2494*t^4) + 
      s12^4*t^2*(320 - 1385*t + 1722*t^2 - 229*t^3 - 2052*t^4) + 
      s12^6*(-32 - 569*t + 202*t^2 + 1936*t^3 - 1755*t^4) + 
      s12^3*t^3*(800 - 1121*t + 3735*t^2 + 531*t^3 - 1007*t^4) + 
      s12^2*t^4*(800 - 436*t + 2619*t^2 + 380*t^3 - 295*t^4) + 
      s12*t^5*(368 - 632*t + 349*t^2 + 95*t^3 - 42*t^4)) - 
    mmH^3*(8*t^8*(10 + 5*t - 4*t^2) + 2*s12^10*(-4 + 7*t + 3*t^2) + 
      s12*t^7*(568 + 109*t - 157*t^2 + 44*t^3) + 
      s12^9*(52 - 98*t + 230*t^2 + 60*t^3) + 4*s12^2*t^6*
       (408 - 448*t - 195*t^2 + 112*t^3 + 3*t^4) + 
      s12^3*t^5*(2504 - 5345*t - 2418*t^2 + 1800*t^3 + 81*t^4) + 
      s12^8*(-16 + 616*t - 634*t^2 + 1319*t^3 + 281*t^4) + 
      s12^4*t^4*(2240 - 3303*t - 702*t^2 + 4850*t^3 + 305*t^4) + 
      s12^7*t*(-8 + 1202*t - 1716*t^2 + 4415*t^3 + 677*t^4) + 
      s12^5*t^3*(1160 + 306*t + 2613*t^2 + 8283*t^3 + 686*t^4) + 
      s12^6*t^2*(288 + 763*t + 380*t^2 + 8141*t^3 + 900*t^4)) + 
    mmH^6*(5*s12^8*(-1 + t) + s12^7*(129 - 169*t + 32*t^2) - 
      2*t^5*(36 - 38*t + 39*t^2 + 31*t^3) + 
      2*s12^6*(-31 + 426*t - 570*t^2 + 125*t^3) + 
      s12*t^4*(-264 + 346*t - 77*t^2 - 183*t^3 + 62*t^4) + 
      s12^2*t^3*(-336 + 873*t - 942*t^2 - 758*t^3 + 307*t^4) + 
      s12^3*t^2*(-144 + 990*t - 745*t^2 - 1092*t^3 + 727*t^4) + 
      s12^5*(24 - 176*t + 681*t^2 - 1670*t^3 + 733*t^4) + 
      s12^4*t*(24 + 243*t + 156*t^2 - 1119*t^3 + 992*t^4)) + 
    mmH^4*(6*s12^10*(-1 + t) + s12^9*(6 - 33*t + 79*t^2) + 
      4*t^7*(22 + 20*t - 19*t^2 - 3*t^3) + 7*s12^6*t^2*
       (240 - 525*t + 516*t^2 + 329*t^3) + s12^8*(98 - 68*t^2 + 432*t^3) + 
      s12*t^6*(384 + 463*t - 418*t^2 + 39*t^3 + 12*t^4) + 
      s12^2*t^5*(688 - 1230*t - 2761*t^2 + 446*t^3 + 123*t^4) + 
      8*s12^4*t^3*(47 + 56*t - 506*t^2 + 577*t^3 + 179*t^4) + 
      s12^3*t^4*(664 - 2169*t - 6019*t^2 + 1708*t^3 + 538*t^4) + 
      s12^7*(-8 + 1177*t - 1441*t^2 + 594*t^3 + 1318*t^4) + 
      s12^5*t^2*(112 + 1581*t - 2688*t^2 + 6280*t^3 + 2349*t^4)))*
   canMINP[10, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^4*
   (-mmH + s12 + t)^2) + 
 (((4*I)/3)*(10*mmH^11*(-1 + s12)*(s12 + t) + 2*s12^2*t^2*(s12 + t)^2*
     (4*t^4*(7 + 2*t) - 2*s12*t^3*(15 + 2*t) + 4*s12^4*(-244 + 31*t) + 
      4*s12^3*t*(-488 + 65*t) + s12^2*t^2*(-1012 + 105*t)) + 
    mmH^10*(-47*s12^3 - 102*s12^2*t + t*(13 + 55*t) + 
      s12*(13 + 55*t - 55*t^2)) + mmH^9*(72*s12^4 + 2*s12^3*(67 + 158*t) + 
      t*(39 - 58*t - 114*t^2) + 2*s12^2*(11 + 68*t + 179*t^2) + 
      s12*(39 - 37*t - 113*t^2 + 114*t^3)) - 
    mmH*s12*t*(4*t^6*(14 + 13*t + 2*t^2) + 8*s12^7*(-188 - 179*t + 31*t^2) + 
      2*s12^6*t*(-6912 - 2320*t + 505*t^2) + 
      s12^4*t^3*(-33472 - 2885*t + 968*t^2) + 
      s12^5*t^2*(-33712 - 5496*t + 1499*t^2) + 
      2*s12*t^5*(128 + 180*t + 87*t^2 + 10*t^3) + 
      2*s12^2*t^4*(188 - 497*t + 148*t^2 + 24*t^3) + 
      s12^3*t^3*(176 - 13382*t - 467*t^2 + 259*t^3)) + 
    mmH^8*(4*s12^5 - s12^4*(197 + 271*t) - s12^3*(332 + 969*t + 767*t^2) + 
      t*(68 - 218*t + 76*t^2 + 89*t^3) - s12^2*(253 + 439*t + 755*t^2 + 
        581*t^3) + s12*(68 - 468*t - 23*t^2 + 109*t^3 - 89*t^4)) + 
    mmH^2*(2*t^7*(28 + t - 4*t^2) + 2*s12*t^6*(302 + 137*t + 43*t^2 + 
        7*t^3) + 2*s12^8*(176 - 524*t + 16*t^2 + 31*t^3) + 
      s12^7*t*(-4608 - 9776*t + 1192*t^2 + 251*t^3) + 
      s12^5*t^3*(-43232 - 23948*t + 3340*t^2 + 251*t^3) + 
      s12^6*t^2*(-27368 - 23506*t + 3343*t^2 + 375*t^3) + 
      s12^2*t^5*(1748 + 1584*t + 593*t^2 + 179*t^3 + 6*t^4) + 
      s12^3*t^4*(1904 - 1760*t - 1036*t^2 + 455*t^3 + 18*t^4) + 
      s12^4*t^3*(704 - 23890*t - 10705*t^2 + 1447*t^3 + 77*t^4)) + 
    mmH^6*(91*s12^7 + s12^6*(963 + 881*t) + s12^5*(968 + 1084*t + 1827*t^2) - 
      5*t^3*(-192 + 122*t + 47*t^2 + 27*t^3) + 
      s12^4*(-1002 - 1567*t - 3391*t^2 + 1059*t^3) - 
      s12^3*(-400 + 3160*t + 4224*t^2 + 5399*t^3 + 43*t^4) + 
      s12^2*t*(1892 - 4498*t - 1521*t^2 - 1575*t^3 + 70*t^4) + 
      s12*t^2*(2452 - 2926*t - 59*t^2 + 175*t^3 + 135*t^4)) + 
    mmH^7*(-108*s12^6 - 8*s12^5*(43 + 49*t) + s12^4*(411 + 1063*t + 47*t^2) + 
      t^2*(-396 + 503*t + 43*t^2 + 40*t^3) + 
      s12^3*(824 + 1689*t + 3154*t^2 + 770*t^3) + 
      s12*t*(-688 + 1723*t + 157*t^2 - 89*t^3 - 40*t^4) + 
      s12^2*(-292 + 2059*t + 1409*t^2 + 1620*t^3 + 399*t^4)) - 
    mmH^3*(10*s12^8*(44 + 8*t + 13*t^2) - t^6*(-348 + 13*t + 59*t^2 + 
        6*t^3) + 4*s12^7*(352 - 584*t + 139*t^2 + 195*t^3) + 
      2*s12^5*t^2*(-9064 - 18367*t + 1208*t^2 + 702*t^3) + 
      2*s12^6*t*(-1892 - 9801*t + 1011*t^2 + 789*t^3) + 
      s12*t^5*(2272 + 335*t + 309*t^2 + 89*t^3 + 6*t^4) + 
      s12^2*t^4*(4724 + 3337*t + 1163*t^2 + 532*t^3 + 59*t^4) + 
      s12^3*t^3*(3856 + 1572*t - 5633*t^2 + 618*t^3 + 174*t^4) + 
      s12^4*t^2*(1056 - 14332*t - 26331*t^2 + 1051*t^3 + 597*t^4)) + 
    mmH^4*(2*s12^8*(88 + 57*t) + 2*s12^7*(892 + 548*t + 497*t^2) - 
      t^5*(-900 + 134*t + 182*t^2 + 41*t^3) + 
      2*s12^6*(888 - 440*t + 855*t^2 + 1340*t^3) + 
      2*s12^5*t*(-14 - 8752*t - 280*t^2 + 1519*t^3) + 
      s12*t^4*(4236 - 672*t + 495*t^2 + 223*t^3 + 41*t^4) + 
      s12^2*t^3*(6536 + 1943*t + 1231*t^2 + 551*t^3 + 207*t^4) + 
      s12^3*t^2*(3904 + 2628*t - 8888*t^2 - 1399*t^3 + 519*t^4) + 
      s12^4*t*(704 - 1636*t - 24266*t^2 - 3035*t^3 + 1591*t^4)) - 
    mmH^5*(22*s12^8 + s12^7*(722 + 556*t) + 
      s12^6*(2426 + 2375*t + 2274*t^2) - t^4*(-1240 + 405*t + 292*t^2 + 
        110*t^3) + s12^5*(328 + 67*t + 136*t^2 + 3324*t^3) + 
      s12*t^3*(4344 - 2417*t + 315*t^2 + 275*t^3 + 110*t^4) + 
      2*s12^2*t^2*(2452 - 1403*t - 13*t^2 - 198*t^3 + 154*t^4) + 
      2*s12^3*t*(988 - 997*t - 3715*t^2 - 2345*t^3 + 296*t^4) + 
      s12^4*(176 - 878*t - 9143*t^2 - 5423*t^3 + 1978*t^4)))*
   canMINP[10, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*
   (mmH - t)^4*t*(s12 + t)*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 (((2*I)/3)*(10*mmH^6 + mmH^5*(32 - 50*s12 - 49*t) + 
    mmH^4*(24 - 122*s12 + 106*s12^2 - 124*t + 205*s12*t + 96*t^2) + 
    mmH*(-16*s12^5 + s12^4*(38 - 121*t) + s12^2*t*(-24 + 404*t - 219*t^2) + 
      s12*t^2*(8 + 424*t + 13*t^2) + t^3*(-48 + 92*t + 35*t^2) - 
      4*s12^3*(3 - 55*t + 66*t^2)) + 
    mmH^2*(68*s12^4 + 2*s12^3*(-67 + 152*t) + t^2*(64 - 282*t - 41*t^2) + 
      4*s12*t*(21 - 139*t + 48*t^2) + 6*s12^2*(8 - 71*t + 75*t^2)) + 
    t*(15*s12^5 + 2*t^3*(14 + 9*t) + s12^4*(-34 + 54*t) + 
      2*s12^2*t*(-12 - 83*t + 8*t^2) - s12*t^2*(28 + 106*t + 23*t^2) + 
      s12^3*(8 - 88*t + 78*t^2)) - mmH^3*(118*s12^3 + 6*s12^2*(-31 + 59*t) + 
      t*(68 - 264*t + 51*t^2) + 4*s12*(15 - 91*t + 84*t^2)))*
   canMINP[10, 4, {s12, t, mmH}])/(s12*(-2 - mmH + s12)*(mmH - t)*t^2*
   (-mmH + s12 + t)^3) + 
 (((2*I)/3)*(-6*mmH^3*s12*(2*s12 + s12^2 - t*(2 + t)) + 
    6*mmH^2*s12*(2*s12^3 + 3*s12^2*(1 + t) + s12*(-2 + 4*t) - 
      3*t*(-2 + t + t^2)) + t*(15*s12^5 - 12*t^3*(2 + t) + 
      s12^4*(34 + 21*t) + 4*s12^3*(2 + 12*t + 3*t^2) + 
      2*s12*t^2*(22 + 49*t + 19*t^2) + 2*s12^2*t*(24 + 53*t + 22*t^2)) - 
    mmH*(16*s12^5 - 12*t^3*(2 + t) + s12^4*(38 + 34*t) + 
      4*s12^3*(3 + 17*t + 6*t^2) + s12*t^2*(76 + 88*t + 25*t^2) + 
      s12^2*t*(36 + 116*t + 43*t^2)))*canMINP[10, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^3*t^2*(-mmH + t)*(2 + s12 + t)*
   (-mmH + s12 + t)) - (((2*I)/3)*(10*mmH^6 + mmH^5*(32 - 49*s12 - 50*t) + 
    mmH^4*(24 - 124*s12 + 96*s12^2 - 122*t + 205*s12*t + 106*t^2) + 
    mmH*(35*s12^5 + s12^4*(92 + 13*t) + s12^3*(-48 + 424*t - 219*t^2) + 
      s12*t^2*(-24 + 220*t - 121*t^2) + 4*s12^2*t*(2 + 101*t - 66*t^2) - 
      2*t^3*(6 - 19*t + 8*t^2)) + s12*(s12^4*(18 - 23*t) + 
      2*s12^3*(14 - 53*t + 8*t^2) + t^3*(8 - 34*t + 15*t^2) + 
      2*s12*t^2*(-12 - 44*t + 27*t^2) + 2*s12^2*t*(-14 - 83*t + 39*t^2)) - 
    mmH^3*(51*s12^3 + 24*s12^2*(-11 + 14*t) + 2*t*(30 - 93*t + 59*t^2) + 
      s12*(68 - 364*t + 354*t^2)) + mmH^2*(-41*s12^4 + 6*s12^3*(-47 + 32*t) + 
      2*t^2*(24 - 67*t + 34*t^2) + 2*s12*t*(42 - 213*t + 152*t^2) + 
      s12^2*(64 - 556*t + 450*t^2)))*canMINP[10, 4, {t, s12, mmH}])/
  ((mmH - s12)*s12^2*(2 + mmH - t)*(mmH - s12 - t)^3*t) - 
 ((8*I)*(-1 + s12)*(mmH^5*s12 + 6*s12^6 + 15*s12^5*t + 2*s12^4*t^2 - 18*t^5 - 
    12*s12*t^4*(3 + 2*t) - s12^3*t^2*(3 + 29*t) - s12^2*t^3*(21 + 47*t) + 
    mmH^4*(t*(-3 + 13*t) + s12*(-3 + 14*t)) - 
    2*mmH^3*(9*s12^3 + s12^2*(-3 + t) + 3*s12*t*(-5 + 4*t) + 
      t^2*(-12 + 19*t)) + mmH*(-27*s12^5 - 40*s12^4*t + 6*(9 - 2*t)*t^4 + 
      2*s12^3*t*(3 + 23*t) + 2*s12*t^3*(48 + 23*t) + 
      4*s12^2*t^2*(12 + 29*t)) + mmH^2*(38*s12^4 + s12^3*(-3 + 13*t) - 
      s12*t^2*(87 + 13*t) + t^3*(-57 + 37*t) - s12^2*t*(33 + 73*t)))*
   canMINP[11, 1, {s12, t, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t*(s12 + t)*
   (-mmH + s12 + t)) - 
 ((8*I)*(6*s12^7 - t^6*(1 + t) + 4*s12^4*t^2*(5 + 6*t) + 3*s12^6*(2 + 9*t) + 
    s12^5*t*(21 + 38*t) + s12*t^4*(3 - 11*t - 15*t^2) - 
    s12^3*t^2*(-3 + 2*t + t^2) + 6*mmH^5*(s12^2 - 4*s12*t + t^2) - 
    s12^2*t^3*(12 + 17*t + 22*t^2) + mmH^4*(-22*s12^3 + 4*s12*t*(3 + 13*t) + 
      s12^2*(-3 + 23*t) - t^2*(3 + 29*t)) + 
    mmH*(-15*s12^6 - s12^4*t*(16 + 31*t) - s12^5*(9 + 40*t) - 
      2*s12^3*t*(3 - 4*t + 12*t^2) + t^4*(-3 + 10*t + 14*t^2) + 
      3*s12*t^3*(2 + 13*t + 22*t^2) + s12^2*t^2*(21 + 26*t + 34*t^2)) + 
    mmH^3*(23*s12^4 + 2*s12^3*(5 + 21*t) + s12^2*(-3 + 10*t - 65*t^2) + 
      4*s12*t*(3 - t + t^2) + t^2*(-3 + 14*t + 52*t^2)) + 
    mmH^2*(2*s12^5 - 4*s12^4*(1 + 7*t) - s12^3*(-3 + 28*t + t^2) + 
      2*s12^2*t*(-3 - 11*t + 12*t^2) - 2*t^3*(-3 + 10*t + 21*t^2) - 
      s12*t^2*(21 + 36*t + 83*t^2)))*canMINP[11, 1, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)*s12*(mmH - t)^2*(mmH - s12 - t)*t*(s12 + t)^3) - 
 ((8*I)*(-1 + t)*(20*s12^2*t^5 + 21*s12*t^6 + 6*t^7 - 8*s12^6*(3 + 4*t) - 
    24*s12^5*t*(3 + 4*t) - 2*s12^3*t^3*(12 + 17*t) - s12^4*t^2*(72 + 97*t) + 
    mmH^5*(s12^2 + 11*s12*t + 4*t^2) + mmH^4*(14*s12^3 + 16*s12^2*t - 
      7*s12*t^2 - 3*t^3) + mmH^3*(-47*s12^4 + s12^3*(24 - 72*t) - 
      2*s12*(-12 + t)*t^2 - 21*t^4 + 6*s12^2*t*(8 + t)) + 
    mmH^2*(48*s12^5 + 41*t^5 - 12*s12^2*t^2*(10 + 9*t) + 
      2*s12*t^3*(-12 + 25*t) + s12^4*(-72 + 29*t) - 4*s12^3*t*(42 + 31*t)) + 
    mmH*(-16*s12^6 - 73*s12*t^5 - 27*t^6 + 24*s12^5*(3 + 2*t) + 
      24*s12^3*t^2*(7 + 9*t) + s12^2*t^3*(48 + 17*t) + 
      s12^4*t*(192 + 211*t)))*canMINP[11, 1, {t, s12, mmH}])/
  ((mmH - s12)^2*s12*(mmH - t)^3*t*(s12 + t)^2*(-mmH + s12 + t)) + 
 ((I/60)*(15*mmH^12*(s12 + t)^3*(7*s12 + 17*t) - 2*s12^4*t^4*(s12 + t)^3*
     (57*s12^4 + 219*s12^3*t + 436*s12^2*t^2 + 449*s12*t^3 + 181*t^4) - 
    mmH^11*(777*s12^5 + 4*t^4*(71 + 207*t) + 8*s12*t^3*(102 + 617*t) + 
      4*s12^4*(-9 + 1427*t) + 4*s12^2*t^2*(186 + 2965*t) + 
      s12^3*t*(176 + 12755*t)) + mmH*s12^2*t^2*(690*s12^11 + 3730*s12^10*t + 
      s12^5*t^4*(1058 + 65238*t - 4221*t^2) + 
      s12^6*t^3*(2522 + 31010*t - 3201*t^2) + 2*t^9*(346 + 245*t^2) + 
      12*s12^9*(25 + 53*t + 708*t^2) + 2*s12^4*t^5*(1535 + 45856*t + 
        1103*t^2) + s12*t^8*(3654 + 6500*t + 2843*t^2) + 
      s12^7*t^2*(3034 + 11650*t + 4713*t^2) + 
      2*s12^8*t*(773 + 1811*t + 5060*t^2) + 
      s12^2*t^7*(7546 + 34960*t + 6603*t^2) + 
      s12^3*t^6*(7330 + 77280*t + 7427*t^2)) + 
    mmH^10*(2483*s12^6 + 6*s12^5*(-29 + 3639*t) + 
      2*t^4*(49 + 741*t + 40*t^2) + 2*s12*t^3*(216 + 3902*t + 3839*t^2) + 
      2*s12^4*(69 + 1438*t + 30161*t^2) + 2*s12^3*t*(256 + 5551*t + 
        36072*t^2) + s12^2*t^2*(708 + 14374*t + 38795*t^2)) - 
    mmH^2*s12*t*(552*s12^12 + 9192*s12^11*t + 
      s12^6*t^4*(5676 + 172992*t - 59531*t^2) + 
      s12^5*t^5*(8204 + 325942*t - 48133*t^2) + 
      s12^7*t^3*(6756 + 35652*t - 4067*t^2) + 8*t^10*(-281 + 49*t^2) + 
      s12^4*t^6*(17612 + 314764*t + 797*t^2) + 
      s12*t^9*(-6700 - 3798*t + 5909*t^2) + 
      2*s12^10*(-300 - 987*t + 19087*t^2) + 
      s12^2*t^8*(-1640 + 20192*t + 20847*t^2) + 
      s12^3*t^7*(13920 + 146914*t + 28153*t^2) + 
      2*s12^9*t*(-554 - 4345*t + 36105*t^2) + 
      s12^8*t^2*(2272 - 9954*t + 62057*t^2)) - 
    mmH^9*(4647*s12^7 + s12^6*(-606 + 40894*t) + 
      2*s12*t^4*(1683 + 14965*t - 3115*t^2) + 
      2*t^5*(245 + 1477*t - 1451*t^2) + s12^2*t^3*(7848 + 86348*t + 
        48095*t^2) + 3*s12^4*t*(1322 + 20752*t + 82355*t^2) + 
      2*s12^3*t^2*(4124 + 54239*t + 92757*t^2) + 
      s12^5*(690 + 12544*t + 148933*t^2)) - 
    mmH^3*(138*s12^13 - 4560*s12^12*t + 98*t^13 - 5*s12^11*t*(-84 + 9713*t) + 
      s12^9*t^2*(12796 + 79302*t - 234113*t^2) + 
      2*s12^10*t*(1777 + 8966*t - 80749*t^2) + 
      s12^3*t^8*(74710 + 57530*t - 52983*t^2) + 
      6*s12^8*t^3*(3055 + 19513*t - 14231*t^2) + 
      3*s12^2*t^9*(17204 + 14050*t - 7751*t^2) + 
      s12*t^10*(13294 + 3860*t - 2383*t^2) + 
      s12^4*t^7*(50206 - 132742*t - 459*t^2) + 
      2*s12^5*t^6*(10167 - 198709*t + 91153*t^2) + 
      2*s12^7*t^4*(8281 - 21383*t + 102536*t^2) + 
      2*s12^6*t^5*(6997 - 171745*t + 162229*t^2)) + 
    mmH^4*(902*s12^12 + s12^10*(3226 - 135323*t)*t + t^11*(-196 + 683*t) - 
      2*s12^11*(138 + 8137*t) + s12^9*t*(9472 + 68076*t - 348269*t^2) + 
      2*s12^8*t^2*(20165 + 128375*t - 148543*t^2) + 
      s12^3*t^7*(229258 + 408930*t - 53361*t^2) + 
      s12^2*t^8*(137966 + 173812*t - 51733*t^2) + 
      s12*t^9*(33704 + 22568*t - 7299*t^2) + 28*s12^5*t^5*
       (4998 + 9129*t + 25258*t^2) + s12^4*t^6*(209826 + 412986*t + 
        221761*t^2) + s12^7*t^3*(76966 + 398802*t + 266915*t^2) + 
      2*s12^6*t^4*(50611 + 153567*t + 404818*t^2)) + 
    mmH^8*(5973*s12^8 + 12*s12^7*(-140 + 2991*t) + 
      s12*t^5*(12014 + 64852*t - 35117*t^2) + 
      s12^2*t^4*(37512 + 260006*t - 5315*t^2) + 
      2*t^6*(490 + 1240*t - 2241*t^2) + 2*s12^3*t^3*(25816 + 223160*t + 
        134679*t^2) + s12^6*(1380 + 25462*t + 185331*t^2) + 
      s12^5*t*(11490 + 166956*t + 480851*t^2) + 
      s12^4*t^2*(35264 + 388500*t + 569381*t^2)) - 
    mmH^5*(2613*s12^11 - 2*s12^10*(687 + 15649*t) + 
      s12^8*t*(15756 + 148836*t - 343687*t^2) + 
      s12^9*(138 + 10484*t - 207035*t^2) + s12^2*t^7*(198784 + 384206*t - 
        86651*t^2) + 2*s12*t^8*(24168 + 29135*t - 9094*t^2) + 
      2*t^9*(49 - 459*t + 855*t^2) + 2*s12^3*t^6*(170538 + 480938*t + 
        8339*t^2) + 2*s12^7*t^2*(35556 + 259746*t + 64651*t^2) + 
      4*s12^6*t^3*(38485 + 239658*t + 262327*t^2) + 
      2*s12^4*t^5*(168543 + 663077*t + 313235*t^2) + 
      2*s12^5*t^4*(122501 + 632707*t + 646097*t^2)) + 
    mmH^6*(4617*s12^10 - 2*s12^9*(1383 + 14815*t) + 
      s12^8*(690 + 21268*t - 137730*t^2) + 2*s12^2*t^6*
       (88203 + 262021*t - 55835*t^2) + 2*s12*t^7*(22037 + 44708*t - 
        18534*t^2) + 2*t^8*(245 - 683*t + 644*t^2) + 
      2*s12^7*t*(9703 + 114038*t + 19997*t^2) + 
      2*s12^3*t^5*(150783 + 627304*t + 67638*t^2) + 
      2*s12^4*t^4*(148494 + 841033*t + 460937*t^2) + 
      2*s12^5*t^3*(97749 + 709257*t + 696970*t^2) + 
      s12^6*t^2*(85970 + 761838*t + 824277*t^2)) - 
    mmH^7*(5905*s12^9 + 8*s12^8*(-360 + 137*t) + 
      s12^2*t^5*(101740 + 462584*t - 84313*t^2) + 
      s12*t^6*(27476 + 91764*t - 49463*t^2) + 10*t^7*(98 + 8*t - 191*t^2) + 
      2*s12^7*(690 + 14604*t + 29545*t^2) + 
      2*s12^6*t*(9102 + 123208*t + 228703*t^2) + 
      s12^3*t^4*(164228 + 979208*t + 244019*t^2) + 
      s12^4*t^3*(143684 + 1116680*t + 873109*t^2) + 
      s12^5*t^2*(71524 + 722700*t + 986269*t^2)))*
   canMINP[11, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/30)*(-2*s12^4*t^4*(s12 + t)^4*(21*s12^4 + 90*s12^3*t + 25*s12^2*t^2 + 
      35*s12*t^3 - 5*t^4) + mmH^12*(7*s12^5 - 351*s12^4*t + 
      3*s12*(160 - 131*t)*t^3 - 7*t^5 + 10*s12^3*t*(48 + 113*t) + 
      2*s12^2*t^2*(-960 + 551*t)) + mmH^11*(4*s12^6 + 3*t^5*(-188 + 95*t) - 
      8*s12^4*t*(533 + 225*t) + s12^5*(-144 + 2671*t) + 
      s12^3*t*(240 + 9452*t - 8305*t^2) - 3*s12^2*t^2*
       (320 - 2764*t + 27*t^2) + 2*s12*t^3*(120 - 2922*t + 2021*t^2)) - 
    mmH*s12^2*t^2*(s12 + t)^2*(330*s12^10 + 1848*s12^9*t + 
      s12^3*t^5*(46 + 1238*t - 1707*t^2) + 2*s12^2*t^6*
       (18 + 181*t - 294*t^2) + s12*t^7*(18 + 20*t - 67*t^2) + 
      2*t^8*(2 - 5*t^2) + s12^5*t^3*(-320 - 2372*t + 231*t^2) - 
      2*s12^4*t^4*(-63 + 604*t + 894*t^2) + 4*s12^8*(12 + 6*t + 1057*t^2) + 
      2*s12^6*t^2*(15 - 185*t + 1857*t^2) + 
      s12^7*t*(164 - 78*t + 5321*t^2)) - 
    mmH^10*(312*s12^7 + s12^6*(-978 + 9273*t) + 
      s12^4*t*(1426 + 7462*t - 3805*t^2) + t^5*(-2 - 3394*t + 1589*t^2) + 
      2*s12^3*t^2*(-1874 + 25478*t + 2409*t^2) + 
      s12^5*(66 - 16504*t + 15267*t^2) + s12*t^4*(1130 - 27876*t + 
        17259*t^2) + s12^2*t^3*(-3976 - 8034*t + 30599*t^2)) + 
    mmH^4*(-494*s12^13 + 2*s12^11*(844 - 1803*t)*t + t^12*(-4 + 9*t) - 
      4*s12^12*(-33 + 673*t) + s12^5*t^6*(30536 + 367936*t - 547923*t^2) + 
      s12^6*t^5*(5486 + 159628*t - 499543*t^2) + 
      2*s12^4*t^7*(4658 + 193124*t - 168353*t^2) + 
      s12^8*t^3*(-33136 + 170000*t - 27681*t^2) + 
      s12^2*t^9*(-358 + 31106*t - 19633*t^2) - 
      2*s12*t^10*(52 - 1039*t + 638*t^2) + 2*s12^10*t*
       (-934 + 6493*t + 4903*t^2) + s12^9*t^2*(-11776 + 71826*t + 
        27679*t^2) - 4*s12^3*t^8*(47 - 41825*t + 28472*t^2) - 
      4*s12^7*t^4*(9757 - 38037*t + 59233*t^2)) + 
    mmH^9*(1419*s12^8 + s12^7*(-2862 + 20407*t) + 
      2*t^6*(-5 - 4253*t + 1958*t^2) + s12*t^5*(2014 - 70694*t + 40445*t^2) + 
      2*s12^2*t^4*(-3087 - 57347*t + 61799*t^2) + 
      s12^6*(330 - 36946*t + 69550*t^2) + s12^5*t*(3834 - 46034*t + 
        84689*t^2) + s12^4*t^2*(-3554 + 86034*t + 88997*t^2) + 
      s12^3*t^3*(-21016 + 45478*t + 141939*t^2)) + 
    mmH^3*(66*s12^14 - 638*s12^13*t + s12^12*(12 - 9263*t)*t - 2*t^14 + 
      s12^9*t^3*(10460 - 41856*t - 153389*t^2) + 
      s12^8*t^4*(19084 - 66336*t - 91245*t^2) + 
      4*s12^11*t*(151 + 110*t - 10866*t^2) + s12*t^11*(46 + 20*t + 63*t^2) + 
      2*s12^2*t^10*(85 - 1406*t + 1291*t^2) + 
      s12^3*t^9*(18 - 29140*t + 22771*t^2) - 4*s12^10*t^2*
       (-879 + 1588*t + 27182*t^2) + 2*s12^7*t^5*(5885 - 23308*t + 
        37910*t^2) + s12^4*t^8*(-1120 - 109648*t + 90725*t^2) + 
      s12^5*t^7*(-7906 - 165944*t + 189637*t^2) + 
      s12^6*t^6*(-8098 - 97960*t + 206665*t^2)) - 
    mmH^8*(3111*s12^9 + s12^8*(-4680 + 32637*t) + 
      4*t^7*(-5 - 2840*t + 1307*t^2) + 4*s12^7*(165 - 13243*t + 34980*t^2) + 
      s12*t^6*(1640 - 106086*t + 57379*t^2) + 
      4*s12^3*t^4*(-10461 - 47342*t + 108902*t^2) + 
      2*s12^5*t^2*(3092 - 9787*t + 176991*t^2) + 
      s12^2*t^5*(-4030 - 299198*t + 235939*t^2) + 
      s12^6*t*(6282 - 147990*t + 277969*t^2) + 
      s12^4*t^3*(-35592 + 112508*t + 438227*t^2)) + 
    mmH^7*(4028*s12^10 + s12^9*(-4620 + 38527*t) + 
      t^8*(-20 - 8520*t + 3947*t^2) + s12*t^7*(550 - 97412*t + 50815*t^2) + 
      3*s12^8*(220 - 16708*t + 57085*t^2) + 
      2*s12^7*t*(3567 - 103376*t + 211773*t^2) + 
      3*s12^6*t^2*(6850 - 82328*t + 220093*t^2) + 
      s12^2*t^6*(-458 - 396440*t + 263033*t^2) + 
      2*s12^3*t^5*(-20131 - 286620*t + 331144*t^2) + 
      2*s12^5*t^3*(-7639 + 4700*t + 419136*t^2) + 
      2*s12^4*t^4*(-38614 - 85278*t + 455453*t^2)) - 
    mmH^6*(3274*s12^11 + s12^10*(-2754 + 31151*t) + 
      t^9*(-10 - 3394*t + 1585*t^2) + s12*t^8*(62 - 53784*t + 27653*t^2) + 
      4*s12^2*t^7*(173 - 75743*t + 45445*t^2) + 
      s12^9*(330 - 30532*t + 134257*t^2) + 4*s12^3*t^6*
       (-4772 - 176462*t + 148593*t^2) + 2*s12^8*t*(3008 - 80238*t + 
        180189*t^2) + 2*s12^7*t^2*(13640 - 174588*t + 328383*t^2) + 
      3*s12^4*t^5*(-25606 - 200990*t + 353447*t^2) + 
      2*s12^5*t^4*(-24900 - 74506*t + 579711*t^2) + 
      s12^6*t^3*(28904 - 227306*t + 940509*t^2)) + 
    mmH^5*(1667*s12^12 + s12^11*(-918 + 14873*t) + 
      2*t^10*(-1 - 277*t + 127*t^2) + s12*t^9*(94 - 16374*t + 8603*t^2) + 
      2*s12^10*(33 - 5427*t + 29434*t^2) + 2*s12^2*t^8*
       (245 - 66853*t + 38933*t^2) + 2*s12^9*t*(1938 - 34405*t + 75567*t^2) + 
      8*s12^6*t^4*(1944 - 22208*t + 104733*t^2) + 
      2*s12^3*t^7*(-1753 - 233145*t + 165534*t^2) + 
      s12^8*t^2*(22332 - 230174*t + 304971*t^2) + 
      2*s12^4*t^6*(-19419 - 342036*t + 377683*t^2) + 
      s12^7*t^3*(49058 - 303160*t + 536023*t^2) + 
      s12^5*t^5*(-55682 - 381472*t + 995155*t^2)) + 
    mmH^2*s12*t*(264*s12^13 + 3640*s12^12*t + 
      s12^4*t^7*(1082 + 33180*t - 36787*t^2) + 
      2*s12^5*t^6*(1098 + 13352*t - 26429*t^2) + 
      2*s12^3*t^8*(186 + 6681*t - 6553*t^2) + 
      4*s12^2*t^9*(15 + 430*t - 573*t^2) - s12*t^10*(20 + 30*t + 159*t^2) + 
      4*s12^7*t^4*(-1068 + 1190*t + 9171*t^2) + 
      2*s12^11*(-48 - 183*t + 9271*t^2) + 4*s12^10*t*
       (-86 - 223*t + 12774*t^2) - 2*s12^6*t^5*(508 - 1152*t + 13459*t^2) + 
      3*s12^9*t^2*(-244 + 1046*t + 28587*t^2) + 
      s12^8*t^3*(-2326 + 11256*t + 86397*t^2) - 8*(t^11 + t^13)))*
   canMINP[11, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((I/60)*(mmH^12*(s12 + t)^3*(319*s12 + 41*t) - 2*s12^4*t^4*(s12 + t)^3*
     (219*s12^4 + 551*s12^3*t + 414*s12^2*t^2 + 151*s12*t^3 + 51*t^4) - 
    mmH^11*(1353*s12^5 + 362*t^5 + 12*s12^2*t^2*(62 + 895*t) + 
      2*s12*t^3*(124 + 2149*t) + 3*s12^3*t*(248 + 4759*t) + 
      s12^4*(248 + 6666*t)) + mmH*s12^2*t^2*(590*s12^11 + 3422*s12^10*t + 
      s12^5*t^4*(-18 + 64426*t - 1731*t^2) + 118*t^9*(2 + 5*t^2) + 
      14*s12^4*t^5*(-15 + 1428*t + 134*t^2) + 
      s12^6*t^3*(5342 + 111670*t + 2645*t^2) + 
      s12*t^8*(1298 + 236*t + 3165*t^2) + 2*s12^8*t*(2185 + 24413*t + 
        6395*t^2) + s12^2*t^7*(2950 + 1088*t + 6929*t^2) + 
      s12^3*t^6*(2686 + 4064*t + 7021*t^2) + 
      s12^9*(876 + 9132*t + 8680*t^2) + s12^7*t^2*(7846 + 103718*t + 
        10527*t^2)) + mmH^10*(1803*s12^6 + 2*s12^5*(517 + 8042*t) + 
      2*t^4*(59 + 83*t + 703*t^2) + 2*s12*t^3*(236 + 1568*t + 7921*t^2) + 
      2*s12^4*(59 + 3586*t + 28429*t^2) + 2*s12^3*t*(236 + 7017*t + 
        37153*t^2) + s12^2*t^2*(708 + 10866*t + 46045*t^2)) - 
    mmH^2*s12*t*(472*s12^12 + 7080*s12^11*t + 
      s12^6*t^4*(-2064 + 367420*t - 31883*t^2) + 
      s12^7*t^3*(1544 + 409896*t - 9579*t^2) + 
      s12^5*t^5*(-8104 + 135674*t - 3449*t^2) + 472*t^10*(-1 + t^2) + 
      6*s12^10*(-484 - 743*t + 4291*t^2) + 
      s12*t^9*(-708 - 1722*t + 8027*t^2) + 
      2*s12^9*t*(-4642 + 16405*t + 21039*t^2) + 
      s12^8*t^2*(-7352 + 208538*t + 30263*t^2) + 
      s12^2*t^8*(3304 - 10532*t + 32977*t^2) + 
      s12^4*t^6*(848 - 13028*t + 44617*t^2) + 
      s12^3*t^7*(7912 - 28718*t + 58627*t^2)) - 
    mmH^3*(118*s12^13 - 2832*s12^12*t + 13*s12^11*(412 - 2107*t)*t + 
      118*t^13 + s12^4*t^7*(20114 + 186782*t - 194833*t^2) + 
      s12^3*t^8*(11378 + 90050*t - 139795*t^2) + 
      s12^2*t^9*(8732 + 15926*t - 43271*t^2) + 
      2*s12^5*t^6*(24299 + 38383*t - 37367*t^2) + 
      2*s12^10*t*(8717 + 26826*t - 32548*t^2) + 
      s12^9*t^2*(71228 + 59350*t - 26035*t^2) + 
      s12*t^10*(2714 + 204*t - 4105*t^2) + 2*s12^8*t^3*
       (59497 - 94995*t + 68483*t^2) + 2*s12^6*t^5*(41915 - 147089*t + 
        77672*t^2) + 2*s12^7*t^4*(57593 - 229767*t + 130249*t^2)) - 
    mmH^9*(121*s12^7 + 2*s12^6*(607 + 7067*t) + 
      2*t^5*(295 + 297*t + 1601*t^2) + 2*s12*t^4*(1887 + 7089*t + 
        14390*t^2) + 7*s12^2*t^3*(1196 + 9212*t + 15427*t^2) + 
      s12^5*(590 + 29140*t + 105317*t^2) + 2*s12^3*t^2*
       (4186 + 57761*t + 108759*t^2) + s12^4*t*(3774 + 92548*t + 
        235051*t^2)) - mmH^5*(2183*s12^11 - 18*s12^10*(77 + 955*t) + 
      s12^2*t^7*(63196 + 165566*t - 187741*t^2) + 
      4*s12^3*t^6*(41459 + 151084*t - 82100*t^2) + 
      s12^9*(118 + 78048*t - 70691*t^2) + 2*s12*t^8*(6268 + 6035*t - 
        14413*t^2) + 2*t^9*(59 - 507*t + 1113*t^2) + 
      2*s12^4*t^5*(160141 + 594223*t + 24124*t^2) + 
      s12^8*t*(64504 + 508296*t + 102425*t^2) + 
      4*s12^7*t^2*(67791 + 318856*t + 201212*t^2) + 
      4*s12^6*t^3*(119483 + 442051*t + 348681*t^2) + 
      2*s12^5*t^4*(238189 + 829117*t + 477469*t^2)) + 
    mmH^8*(-1297*s12^8 - 152*s12^7*(5 + 49*t) + 
      2*t^6*(590 + 240*t + 2419*t^2) + s12*t^5*(11350 + 32040*t + 
        23893*t^2) + s12^6*(1180 + 68694*t + 94519*t^2) + 
      s12^2*t^4*(37564 + 181118*t + 126181*t^2) + 
      2*s12^3*t^3*(28786 + 216284*t + 190903*t^2) + 
      s12^5*t*(14134 + 304248*t + 425405*t^2) + 
      s12^4*t^2*(43132 + 517804*t + 599895*t^2)) + 
    mmH^4*(826*s12^12 + s12^10*(31106 - 55411*t)*t - 118*s12^11*(2 + 69*t) + 
      t^11*(-236 + 757*t) + s12^3*t^7*(70126 + 297866*t - 306793*t^2) + 
      s12^4*t^6*(133654 + 541194*t - 275011*t^2) + 
      s12^2*t^8*(30674 + 68660*t - 121077*t^2) + 
      s12^9*t*(44808 + 228128*t - 48641*t^2) + 
      3*s12*t^9*(2360 + 828*t - 4999*t^2) + 2*s12^5*t^5*
       (118386 + 260234*t + 99811*t^2) + 2*s12^8*t^2*(95225 + 264703*t + 
        125374*t^2) + 2*s12^6*t^4*(171515 + 224767*t + 373172*t^2) + 
      s12^7*t^3*(339022 + 570954*t + 725647*t^2)) - 
    mmH^7*(289*s12^9 - 2*s12^8*(1590 + 13909*t) + 
      s12*t^6*(17896 + 40564*t - 3283*t^2) + 4*t^7*(295 - 175*t + 1299*t^2) + 
      2*s12^7*(590 + 53420*t + 9471*t^2) + s12^2*t^5*(76876 + 277664*t + 
        19113*t^2) + 2*s12^6*t*(17204 + 289216*t + 241063*t^2) + 
      s12^3*t^4*(165920 + 821552*t + 324769*t^2) + 
      s12^4*t^3*(198944 + 1331080*t + 910179*t^2) + 
      s12^5*t^2*(126412 + 1214340*t + 1061039*t^2)) + 
    mmH^6*(2413*s12^10 - 2*s12^9*(1571 + 14030*t) + 
      2*s12^2*t^6*(43643 + 131009*t - 68981*t^2) + 
      s12^8*(590 + 113156*t - 50102*t^2) + 2*s12^3*t^5*
       (112671 + 438484*t - 16068*t^2) + 2*s12*t^7*(8773 + 14802*t - 
        13922*t^2) + 2*t^8*(295 - 765*t + 2031*t^2) + 
      2*s12^7*t*(28901 + 341402*t + 168029*t^2) + 
      6*s12^5*t^3*(65909 + 354781*t + 240733*t^2) + 
      2*s12^4*t^4*(187476 + 855395*t + 337474*t^2) + 
      s12^6*t^2*(232726 + 1630486*t + 1198337*t^2)))*
   canMINP[11, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/60)*(3*mmH^14*(-1 + s12)*(-1 + t)*(91*t^2 - s12*t*(18 + 91*t) + 
      s12^2*(211 + 109*t)) + 3840*s12^5*t^2*(s12 + t)^3*
     (8*s12^4 - t^3 + s12^3*(-30 + 22*t) + s12*t*(16 - 12*t + t^2) + 
      s12^2*(16 - 41*t + 11*t^2)) - 16*mmH*s12^4*t*
     (2600*t^7 + 480*s12^8*(2 + 7*t) - 4*s12*t^5*(-3360 - 263*t + 373*t^2) + 
      20*s12^7*(-108 + 457*t + 995*t^2) + s12^2*t^4*(69120 - 53398*t + 
        809*t^2 - 1108*t^3) + s12^3*t^3*(128640 - 192770*t + 26087*t^2 + 
        1847*t^3) + 2*s12^4*t^2*(52800 - 143959*t + 34046*t^2 + 10758*t^3) + 
      3*s12^5*t*(11520 - 67646*t + 25065*t^2 + 15344*t^3) + 
      s12^6*(1920 - 58100*t + 39069*t^2 + 44011*t^3)) - 
    mmH^13*(t^2*(1433 - 1408*t - 881*t^2) + 
      3*s12^4*(-2193 + 1346*t + 847*t^2) + s12^3*(2958 - 5393*t + 4989*t^2 - 
        634*t^3) + s12*t*(-1972 + 15*t + 1475*t^2 + 1762*t^3) + 
      s12^2*(2355 + 4419*t - 8804*t^2 + 567*t^3 - 881*t^4)) + 
    8*mmH^2*s12^3*(1200*t^8 + 480*s12^9*(-4 + 9*t + 9*t^2) + 
      4*s12*t^6*(7866 + 2584*t + 4649*t^2) + 
      s12^2*t^5*(232136 - 93786*t + 45260*t^2 - 14009*t^3) + 
      20*s12^8*(288 - 119*t + 3263*t^2 + 1344*t^3) + 
      s12^4*t^3*(560128 - 1133678*t - 74603*t^2 + 134293*t^3 - 9507*t^4) + 
      s12^3*t^4*(555960 - 573022*t + 16710*t^2 - 19306*t^3 - 5787*t^4) + 
      s12^5*t^2*(219120 - 986246*t - 149882*t^2 + 430353*t^3 + 18802*t^4) + 
      s12^6*t*(10440 - 331868*t - 126604*t^2 + 507371*t^3 + 60192*t^4) + 
      s12^7*(-3840 - 4080*t - 39579*t^2 + 278169*t^3 + 60230*t^4)) + 
    mmH^12*(3*s12^5*(-9747 + 6854*t + 2893*t^2) - 
      2*t^2*(-1237 + 1622*t + 3145*t^2 + 334*t^3) + 
      s12^4*(-14559 - 17014*t + 45792*t^2 + 4021*t^3) + 
      s12^3*(33424 - 7358*t - 30436*t^2 + 9900*t^3 - 4362*t^4) + 
      2*s12*t*(-4909 + 2423*t + 2301*t^2 + 4191*t^3 + 668*t^4) - 
      s12^2*(7492 - 27480*t + 24211*t^2 + 14447*t^3 - 2270*t^4 + 668*t^5)) - 
    4*mmH^3*s12^2*(8160*t^8 + 480*s12^10*(-10 + 14*t + 5*t^2) - 
      16*s12*t^6*(-1332 - 2868*t + 887*t^2) + 
      20*s12^9*(-1082 + 1923*t + 5153*t^2 + 822*t^3) + 
      s12^2*t^5*(326792 + 43438*t + 30133*t^2 + 62009*t^3) + 
      s12^3*t^4*(1117328 - 533538*t - 192791*t^2 + 144918*t^3 - 46464*t^4) + 
      s12^8*(78320 - 112796*t + 457773*t^2 + 443539*t^3 + 37824*t^4) + 
      s12^5*t^2*(592168 - 2045500*t - 2479920*t^2 + 1540533*t^3 + 89266*t^4 - 
        22803*t^5) - s12^6*t*(59840 + 736192*t + 2159799*t^2 - 2234528*t^3 - 
        635261*t^4 + 3090*t^5) - s12^4*t^3*(-1407936 + 1785112*t + 
        1288403*t^2 - 487443*t^3 + 130518*t^4 + 9513*t^5) + 
      s12^7*(-55920 + 148396*t - 808696*t^2 + 1510621*t^3 + 806272*t^4 + 
        33984*t^5)) + 2*mmH^4*s12*(-11840*t^8 + 480*s12^11*(-8 + 9*t + t^2) + 
      64*s12*t^6*(-201 + 811*t + 641*t^2) + 
      20*s12^10*(-3910 + 4623*t + 3275*t^2 + 212*t^3) - 
      8*s12^2*t^5*(-10912 - 48618*t + 287*t^2 + 6776*t^3) + 
      s12^9*(-80164 + 32072*t + 949391*t^2 + 294039*t^3 + 10402*t^4) + 
      s12^3*t^4*(846800 + 768762*t - 608057*t^2 + 211913*t^3 + 100334*t^4) + 
      s12^4*t^3*(1456592 + 286686*t - 3740302*t^2 + 742328*t^3 + 71471*t^4 - 
        68613*t^5) + s12^8*(437080 - 653492*t + 1355416*t^2 + 3087424*t^3 + 
        539473*t^4 + 6720*t^5) + s12^6*t*(-674216 + 238372*t - 9160802*t^2 + 
        4142445*t^3 + 2817690*t^4 - 130105*t^5 - 18097*t^6) + 
      s12^7*(-335680 + 1085616*t - 4119061*t^2 + 3608306*t^3 + 4488453*t^4 + 
        353145*t^5 - 11322*t^6) + s12^5*t^2*(371416 - 484952*t - 
        8725616*t^2 + 2192564*t^3 + 525984*t^4 - 240568*t^5 - 6697*t^6)) + 
    mmH^11*(-15*s12^6*(-4913 + 3778*t + 1135*t^2) - 
      s12^5*(-136336 + 15345*t + 174975*t^2 + 21856*t^3) + 
      2*t^2*(-1444 + 1743*t + 9728*t^2 + 2617*t^3 - 276*t^4) + 
      s12^4*(-126467 + 169719*t - 64030*t^2 - 108919*t^3 + 3985*t^4) + 
      2*s12*t*(1166 + 8888*t - 10829*t^2 - 8968*t^3 - 3528*t^4 + 552*t^5) + 
      s12^3*(4478 - 202302*t + 246271*t^2 + 46159*t^3 + 3106*t^4 + 
        4742*t^5) + s12^2*(16740 + 34660*t - 87747*t^2 + 80632*t^3 - 
        9389*t^4 - 2920*t^5 - 552*t^6)) + 
    mmH^8*(s12^9*(-82419 + 74118*t + 8301*t^2) + 
      s12^8*(-851537 + 629522*t + 460364*t^2 + 37171*t^3) + 
      2*t^4*(15376 - 2294*t - 1609*t^2 + 7609*t^3 + 1166*t^4) + 
      2*s12^7*(-450800 - 304375*t + 1559915*t^2 + 517658*t^3 + 13850*t^4) + 
      s12^6*(1173440 - 1898836*t + 934219*t^2 + 4713849*t^3 + 812514*t^4 - 
        42206*t^5) - 2*s12*t^3*(-36752 + 36018*t - 1318*t^2 + 12466*t^3 + 
        16837*t^4 + 2395*t^5) + s12^5*(-548920 + 2676666*t - 4138242*t^2 + 
        79790*t^3 + 2510642*t^4 + 150892*t^5 - 40550*t^6) + 
      2*s12^2*t^2*(95000 - 150988*t + 288488*t^2 + 105746*t^3 + 33317*t^4 + 
        4081*t^5 + 955*t^6) + 2*s12^3*t*(145384 - 408844*t + 861162*t^2 - 
        582015*t^3 - 270346*t^4 - 33279*t^5 + 5419*t^6 + 274*t^7) - 
      2*s12^4*(-71760 + 673856*t - 1310620*t^2 + 2144072*t^3 + 693092*t^4 - 
        168234*t^5 - 27532*t^6 + 609*t^7)) + 
    mmH^10*(15*s12^7*(-7785 + 6386*t + 1399*t^2) + 
      5*s12^6*(-86823 + 37688*t + 76186*t^2 + 9237*t^3) + 
      s12^5*(149628 - 589444*t + 665477*t^2 + 427956*t^3 + 9183*t^4) + 
      s12^4*(158038 + 382562*t - 832744*t^2 + 304873*t^3 + 90986*t^4 - 
        9735*t^5) + t^2*(2976 + 7540*t - 26388*t^2 - 18798*t^3 + 3737*t^4 + 
        949*t^5) - s12^3*(129620 - 182518*t - 145670*t^2 + 655560*t^3 + 
        40983*t^4 + 14084*t^5 + 21*t^6) - 2*s12*t*(-15608 + 12396*t + 
        7064*t^2 - 16850*t^3 - 8323*t^4 + 3732*t^5 + 949*t^6) + 
      s12^2*(28240 - 129616*t + 86096*t^2 + 103228*t^3 - 41290*t^4 + 
        25053*t^5 + 3748*t^6 + 949*t^7)) - 
    mmH^9*(3*s12^8*(-40371 + 34822*t + 5549*t^2) + 
      s12^7*(-770082 + 470933*t + 520867*t^2 + 53802*t^3) + 
      s12^6*(-204275 - 923935*t + 1947919*t^2 + 870237*t^3 + 24934*t^4) + 
      s12^5*(637212 - 210352*t - 982209*t^2 + 1952586*t^3 + 438837*t^4 - 
        24864*t^5) + t^3*(16864 + 4200*t - 30002*t^2 + 5915*t^3 + 6694*t^4 + 
        337*t^5) + s12^4*(-398040 + 1212816*t - 937636*t^2 - 1507289*t^3 + 
        401334*t^4 + 46643*t^5 - 5110*t^6) + 
      s12*t^2*(82704 - 70488*t + 1462*t^2 + 26448*t^3 - 16767*t^4 - 
        12895*t^5 - 674*t^6) + s12^2*t*(193280 - 333996*t + 384276*t^2 + 
        114072*t^3 + 49031*t^4 + 12593*t^5 + 4333*t^6 + 337*t^7) + 
      s12^3*(127440 - 689732*t + 1022364*t^2 - 608870*t^3 - 719967*t^4 - 
        65952*t^5 + 1657*t^6 + 1868*t^7)) + 
    mmH^5*s12*(-960*s12^11*(-1 + t) + 64*t^6*(108 + 1147*t + 532*t^2) - 
      20*s12^10*(-3422 + 3541*t + 778*t^2 + 15*t^3) - 
      8*s12*t^5*(-22024 + 27234*t + 33809*t^2 + 8067*t^3) - 
      s12^9*(-557772 + 512380*t + 678603*t^2 + 80472*t^3 + 917*t^4) + 
      8*s12^2*t^4*(44960 - 225012*t - 40738*t^2 + 41427*t^3 + 7016*t^4) + 
      s12^3*t^3*(400800 - 4352408*t + 3389018*t^2 + 935901*t^3 - 561982*t^4 - 
        74513*t^5) + s12^8*(-27208 + 926824*t - 4555922*t^2 - 2257429*t^3 - 
        151639*t^4 + 144*t^5) + s12^7*(-1238480 + 1301992*t - 297197*t^2 - 
        11651863*t^3 - 3254545*t^4 - 44659*t^5 + 3986*t^6) + 
      s12^4*t^2*(1498352 - 5317176*t + 13230554*t^2 + 1911888*t^3 - 
        1822477*t^4 + 219595*t^5 + 47130*t^6) + 
      s12^5*t*(2336512 - 4103908*t + 18221168*t^2 + 1051328*t^3 - 
        6710867*t^4 + 310071*t^5 + 181651*t^6 + 1743*t^7) + 
      s12^6*(1048560 - 3111300*t + 9777108*t^2 - 602486*t^3 - 13322857*t^4 - 
        1607796*t^5 + 178871*t^6 + 4968*t^7)) - 
    mmH^7*(3*s12^10*(-11847 + 11054*t + 793*t^2) + 
      4*t^5*(5704 - 1514*t + 2573*t^2 + 1321*t^3) + 
      s12^9*(-603684 + 510471*t + 259577*t^2 + 15076*t^3) - 
      4*s12*t^4*(-2800 + 12070*t + 15029*t^2 + 14296*t^3 + 3416*t^4) + 
      s12^8*(-1342711 + 192791*t + 3058140*t^2 + 750461*t^3 + 18167*t^4) + 
      s12^7*(1194458 - 3201026*t + 4429095*t^2 + 6199589*t^3 + 799308*t^4 - 
        29202*t^5) + 2*s12^2*t^3*(-93088 + 43312*t + 283044*t^2 + 
        135319*t^3 + 25258*t^4 + 2669*t^5) + 
      s12^6*(-92820 + 2670732*t - 6751297*t^2 + 6271990*t^3 + 5209565*t^4 + 
        101354*t^5 - 61080*t^6) + 2*s12^3*t^2*(-174944 + 322824*t + 
        692034*t^2 - 453138*t^3 - 202227*t^4 - 12557*t^5 + 1710*t^6) + 
      2*s12^4*t*(-205824 + 116048*t + 479339*t^2 - 2971020*t^3 - 303954*t^4 + 
        181999*t^5 + 20791*t^6 - 189*t^7) - 
      2*s12^5*(118160 + 312842*t - 715844*t^2 + 4761647*t^3 - 1111071*t^4 - 
        846730*t^5 + 57077*t^6 + 12926*t^7)) + 
    mmH^6*(60*s12^11*(-147 + 142*t + 5*t^2) + 96*t^6*(62 - 20*t + 41*t^2) - 
      8*s12*t^5*(2216 + 9250*t + 11146*t^2 + 3083*t^3) + 
      s12^10*(-268326 + 252840*t + 88030*t^2 + 3296*t^3) + 
      4*s12^2*t^4*(-90400 + 78546*t + 112137*t^2 + 49287*t^3 + 5392*t^4) + 
      s12^9*(-1120188 + 663502*t + 1864109*t^2 + 328458*t^3 + 6631*t^4) + 
      s12^8*(619542 - 2593942*t + 6157913*t^2 + 4838600*t^3 + 461866*t^4 - 
        6343*t^5) - 4*s12^3*t^3*(240560 - 526286*t - 191510*t^2 + 
        137487*t^3 + 55063*t^4 + 1002*t^5) + 
      s12^7*(802460 + 587730*t - 4662890*t^2 + 12289960*t^3 + 5468261*t^4 + 
        43992*t^5 - 29053*t^6) + s12^4*t^2*(-1594112 + 4120676*t - 
        2807484*t^2 - 3955958*t^3 + 308925*t^4 + 272969*t^5 + 9340*t^6) - 
      2*s12^5*t*(910296 - 1633204*t + 3723096*t^2 + 4246516*t^3 - 
        1558985*t^4 - 215592*t^5 + 73441*t^6 + 3086*t^7) - 
      s12^6*(850800 - 1691312*t + 4615152*t^2 + 8400940*t^3 - 10046914*t^4 - 
        2307313*t^5 + 332480*t^6 + 24843*t^7)))*
   canMINP[11, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/12)*(768*mmH^10*(-1 + s12)*s12^2*(-1 + t)^2*t^2 - 
    384*s12^4*t^2*(s12 + t)^4*(8*s12^3 + 2*s12^2*(13 + 7*t) + 
      t*(16 + 16*t - t^2) + s12*(16 + 41*t + 5*t^2)) + 
    mmH^9*(-1 + t)*(9*s12^6*(-1 + t) - 33*(-1 + t)*t^5 + 
      s12^4*t*(-59 + 3073*t - 3014*t^2) + 2*s12^3*t^2*
       (413 + 302*t - 1867*t^2) + s12^5*(9 + 50*t - 59*t^2) + 
      s12*t^4*(13 - 46*t + 33*t^2) + s12^2*t^2*(-2304 + 874*t + 3721*t^2 + 
        13*t^3)) + 8*mmH*s12*t*(s12 + t)^3*(-42*t^7*(1 + 2*t) + 
      96*s12^7*(2 + 5*t) + s12*t^5*(42 - 220*t - 383*t^2) + 
      4*s12^6*(132 + 659*t + 313*t^2) + s12^2*t^3*(384 + 262*t - 1141*t^2 - 
        252*t^3) + s12^3*t^2*(1920 + 3914*t - 1203*t^2 + 170*t^3) + 
      s12^4*t*(1920 + 6986*t + 2207*t^2 + 276*t^3) + 
      s12^5*(384 + 4508*t + 4891*t^2 + 925*t^3)) - 
    4*mmH^2*(s12 + t)^2*(96*s12^9*(-4 + 7*t + 4*t^2) + 
      2*t^8*(-64 + 53*t + 42*t^2) + 2*s12^4*t^3*(64 + 4508*t + 3653*t^2 - 
        6093*t^3) + 4*s12^8*(-288 + 203*t + 1334*t^2 + 311*t^3) + 
      s12^3*t^4*(-1584 + 932*t + 795*t^2 - 8832*t^3 - 1943*t^4) + 
      s12*t^6*(128 - 190*t + 558*t^2 - 250*t^3 - 279*t^4) + 
      2*s12^6*t*(-468 + 2770*t + 12722*t^2 + 2685*t^3 + 335*t^4) - 
      2*s12^2*t^5*(364 - 82*t - 1226*t^2 + 1618*t^3 + 741*t^4) + 
      s12^5*t^2*(688 + 11362*t + 23160*t^2 - 6972*t^3 + 1115*t^4) + 
      s12^7*(-768 - 1480*t + 11991*t^2 + 10750*t^3 + 1155*t^4)) + 
    mmH^8*(-3*s12^7*(49 - 66*t + 17*t^2) + 
      t^5*(-40 + 24*t + 27*t^2 - 11*t^3) + s12^6*(381 - 869*t + 496*t^2 - 
        8*t^3) + s12*t^4*(-636 + 797*t + 385*t^2 - 557*t^3 + 11*t^4) + 
      s12^5*(-220 + 1969*t + 959*t^2 - 6909*t^3 + 4201*t^4) + 
      s12^3*t^2*(-4040 + 12226*t - 17037*t^2 + 2804*t^3 + 7583*t^4) + 
      s12^4*t*(-1176 + 14330*t - 21491*t^2 - 3047*t^3 + 11384*t^4) + 
      s12^2*t^2*(-1536 - 2144*t + 17153*t^2 - 7331*t^3 - 8046*t^4 + 
        368*t^5)) + 2*mmH^3*(96*s12^11*(-6 + 7*t + t^2) + 
      4*s12^10*(-646 + 82*t + 1361*t^2 + 91*t^3) + 
      s12^9*(-4960 - 6432*t + 15318*t^2 + 15139*t^3 + 155*t^4) + 
      t^8*(256 - 1068*t + 696*t^2 + 771*t^3 + 195*t^4) + 
      s12^8*(-1872 - 21900*t + 13311*t^2 + 45193*t^3 + 16426*t^4 - 453*t^5) + 
      s12*t^7*(1192 - 4452*t + 4685*t^2 + 4167*t^3 - 789*t^4 - 306*t^5) - 
      s12^5*t^3*(23528 + 40692*t - 172039*t^2 + 79729*t^3 + 59914*t^4 + 
        501*t^5) + s12^7*t*(-7736 - 44104*t + 78091*t^2 + 51023*t^3 - 
        3674*t^4 + 785*t^5) - s12^2*t^6*(1472 + 11028*t - 23405*t^2 - 
        7294*t^3 + 11561*t^4 + 2175*t^5) + s12^6*t^2*(-15904 - 54260*t + 
        159367*t^2 - 6062*t^3 - 35539*t^4 + 2455*t^5) - 
      s12^4*t^4*(24016 + 26752*t - 107405*t^2 + 76868*t^3 + 61333*t^4 + 
        5375*t^5) - s12^3*t^5*(12936 + 20800*t - 53217*t^2 + 19547*t^3 + 
        37802*t^4 + 5413*t^5)) + mmH^7*(3*s12^8*(101 - 106*t + 5*t^2) + 
      3*s12^7*(-69 + 497*t - 513*t^2 + 21*t^3) + 
      2*t^5*(150 - 272*t - 23*t^2 - 32*t^3 + 171*t^4) - 
      s12^6*(822 + 1797*t - 5216*t^2 + 1083*t^3 + 1910*t^4) + 
      s12^2*t^3*(4888 - 13326*t - 21093*t^2 + 32714*t^3 + 9201*t^4 - 
        2004*t^5) - 2*s12*t^4*(-794 + 557*t + 1903*t^2 - 674*t^3 - 1183*t^4 + 
        171*t^5) - 2*s12^5*(-194 + 1137*t + 11338*t^2 - 25217*t^3 + 
        7720*t^4 + 5260*t^5) - s12^3*t^2*(-5064 + 3844*t + 18399*t^2 - 
        42951*t^3 + 25195*t^4 + 9553*t^5) - 
      s12^4*t*(-1852 + 11740*t + 6792*t^2 - 77255*t^3 + 47950*t^4 + 
        16453*t^5)) + mmH^4*(-192*s12^11*(-1 + t) + 
      4*s12^10*(580 - 431*t - 308*t^2 + 15*t^3) + 
      s12^9*(5540 + 5108*t - 11935*t^2 - 2032*t^3 + 367*t^4) - 
      t^7*(1200 - 3368*t + 1134*t^2 + 2544*t^3 + 1551*t^4 + 111*t^5) + 
      s12^8*(5816 + 22496*t - 14101*t^2 - 18361*t^3 + 950*t^4 + 630*t^5) + 
      s12^6*t*(-4832 + 70760*t - 2966*t^2 - 176749*t^3 + 125304*t^4 + 
        13839*t^5 - 894*t^6) + s12^7*(-1552 + 28772*t + 36406*t^2 - 
        79643*t^3 + 16770*t^4 + 6367*t^5 - 40*t^6) + 
      s12^5*t^2*(-2432 + 90452*t - 110114*t^2 - 167351*t^3 + 243658*t^4 + 
        31021*t^5 + 50*t^6) + s12*t^6*(-3424 + 12988*t - 2058*t^2 - 
        18545*t^3 - 5079*t^4 + 1635*t^5 + 111*t^6) + 
      s12^2*t^5*(-320 + 31624*t - 12746*t^2 - 77303*t^3 + 8600*t^4 + 
        13793*t^5 + 770*t^6) + s12^4*t^3*(6352 + 64240*t - 103730*t^2 - 
        85959*t^3 + 226388*t^4 + 46329*t^5 + 1802*t^6) + 
      s12^3*t^4*(7408 + 49740*t - 27854*t^2 - 93905*t^3 + 95050*t^4 + 
        36769*t^5 + 1880*t^6)) - mmH^5*(12*s12^10*(29 - 34*t + 5*t^2) + 
      2*s12^9*(328 + 345*t - 804*t^2 + 227*t^3) + 
      s12^8*(2982 + 376*t - 77*t^2 - 100*t^3 + 1043*t^4) - 
      t^6*(864 - 2076*t - 836*t^2 + 1709*t^3 + 2120*t^4 + 443*t^5) + 
      s12^7*(-84 + 19308*t - 16271*t^2 + 1357*t^3 + 10401*t^4 + 483*t^5) + 
      s12^6*(-2048 - 224*t + 67792*t^2 - 106795*t^3 + 20599*t^4 + 42185*t^5 - 
        521*t^6) + s12*t^5*(-2080 + 4984*t + 12198*t^2 - 11755*t^3 - 
        12743*t^4 + 419*t^5 + 443*t^6) + s12^5*t*(-6816 + 4208*t + 
        84134*t^2 - 251373*t^3 + 111529*t^4 + 88161*t^5 + 1859*t^6) + 
      s12^2*t^4*(-1728 + 6872*t + 49180*t^2 - 77753*t^3 - 35119*t^4 + 
        13375*t^5 + 2769*t^6) + s12^4*t^2*(-7648 - 6548*t + 57578*t^2 - 
        220791*t^3 + 152785*t^4 + 96287*t^5 + 6185*t^6) + 
      s12^3*t^3*(-3392 - 6932*t + 84232*t^2 - 127929*t^3 + 35583*t^4 + 
        53523*t^5 + 6297*t^6)) + mmH^6*(s12^9*(-9 - 78*t + 87*t^2) + 
      s12^8*(-677 + 489*t + 366*t^2 + 398*t^3) + 
      s12^7*(2116 - 2931*t - 1113*t^2 + 4573*t^3 + 511*t^4) - 
      2*t^5*(88 - 16*t - 793*t^2 + 158*t^3 + 494*t^4 + 315*t^5) + 
      s12^6*(-976 + 11766*t - 1138*t^2 - 31759*t^3 + 24713*t^4 + 2282*t^5) + 
      2*s12*t^4*(-264 - 1236*t + 5026*t^2 + 911*t^3 - 4497*t^4 - 1167*t^5 + 
        315*t^6) + s12^2*t^3*(-352 - 7760*t + 45746*t^2 - 16680*t^3 - 
        52829*t^4 - 163*t^5 + 3622*t^6) + s12^5*(176 - 6408*t + 49500*t^2 - 
        58752*t^3 - 68501*t^4 + 80574*t^5 + 8187*t^6) + 
      s12^3*t^2*(352 - 20112*t + 54940*t^2 - 37115*t^3 - 31511*t^4 + 
        47169*t^5 + 9353*t^6) + s12^4*t*(528 - 12608*t + 51366*t^2 - 
        107349*t^3 - 25041*t^4 + 105618*t^5 + 12466*t^6)))*
   canMINP[11, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) - ((I/6)*(6*mmH^13*(-1 + s12)*(3*s12^2*(-1 + t) + s12*(4 - 7*t)*t - 
      9*t^2) + 768*s12^2*t^5*(s12 + t)^3*(2*s12^2*(-1 + t) + 
      t*(4 - 7*t + 2*t^2) + s12*(4 - 9*t + 5*t^2)) + 
    mmH^12*(-54*s12^4*(-1 + t) - t^2*(127 + 581*t) + 
      6*s12^3*(9 - 7*t + 7*t^2) + s12*t*(377 - 219*t + 250*t^2) + 
      s12^2*(-72 - 311*t + 496*t^2 + 331*t^3)) + 
    4*mmH*s12*t^3*(-96*t^6*(4 - 5*t + 2*t^2) + 
      32*s12^7*(-20 + 7*t + 13*t^2) + 4*s12^6*t*(-256 - 177*t + 169*t^2) - 
      2*s12*t^5*(3648 - 6115*t + 1466*t^2 + 240*t^3) - 
      2*s12^2*t^4*(11328 - 21011*t + 6110*t^2 + 1366*t^3) - 
      s12^5*t*(3072 - 8900*t + 7347*t^2 + 1749*t^3) - 
      s12^4*t^2*(15360 - 37314*t + 18686*t^2 + 5579*t^3) - 
      s12^3*t^3*(28032 - 58302*t + 21751*t^2 + 5822*t^3)) + 
    mmH^11*(54*s12^5*(-1 + t) + s12^4*(-252 + 35*t + 163*t^2) + 
      t^2*(-1115 + 2188*t + 2658*t^2) + s12^3*(36 + 1160*t - 1492*t^2 - 
        887*t^3) - s12*t*(1577 + 112*t - 1360*t^2 + 1524*t^3) + 
      s12^2*(18 + 635*t + 905*t^2 - 4485*t^3 - 1134*t^4)) + 
    2*mmH^2*t^2*(-384*t^7*(2 - 3*t + t^2) + 
      2*s12^7*t*(2304 + 7440*t - 4591*t^2 - 1553*t^3) - 
      32*s12^8*(-32 - 122*t + 115*t^2 + 39*t^3) + 
      2*s12*t^6*(1236 - 1081*t + 26*t^2 + 336*t^3) + 
      2*s12^6*t*(4608 - 11124*t + 16162*t^2 + 6180*t^3 - 289*t^4) + 
      2*s12^2*t^5*(25808 - 42105*t + 4738*t^2 + 5516*t^3 + 192*t^4) + 
      2*s12^3*t^4*(67812 - 124391*t + 18594*t^2 + 22754*t^3 + 1178*t^4) + 
      s12^5*t^2*(61440 - 145720*t + 54759*t^2 + 62737*t^3 + 4566*t^4) + 
      s12^4*t^3*(139472 - 287646*t + 61863*t^2 + 79858*t^3 + 5258*t^4)) - 
    mmH^3*t*(-4*t^7*(2988 - 4525*t + 1466*t^2 + 144*t^3) - 
      32*s12^8*(-80 - 76*t - 186*t^2 + 303*t^3 + 39*t^4) + 
      2*s12*t^6*(-4252 + 12681*t - 11238*t^2 + 4084*t^3 + 336*t^4) - 
      8*s12^7*t*(-1536 - 4492*t - 998*t^2 + 4131*t^3 + 427*t^4) + 
      s12^6*t*(12288 - 21536*t + 73024*t^2 + 75894*t^3 - 16299*t^4 - 
        2179*t^5) + 2*s12^2*t^5*(88844 - 138307*t - 31441*t^2 + 48531*t^3 + 
        5150*t^4 + 48*t^5) + 2*s12^3*t^4*(213392 - 382900*t - 55306*t^2 + 
        158049*t^3 + 21846*t^4 + 370*t^5) + 
      s12^5*t^2*(122880 - 289952*t + 21980*t^2 + 305193*t^3 + 51833*t^4 + 
        1227*t^5) + s12^4*t^3*(363136 - 740620*t - 80356*t^2 + 458419*t^3 + 
        78323*t^4 + 1882*t^5)) + mmH^10*(-18*s12^6*(-1 + t) + 
      s12^5*(270 + 157*t - 409*t^2) + t^2*(2046 + 6506*t - 12188*t^2 - 
        6867*t^3) + s12^4*(252 - 936*t + 1494*t^2 + 541*t^3) + 
      s12^3*(-108 - 6404*t - 432*t^2 + 13818*t^3 + 3403*t^4) + 
      s12*t*(1002 + 11723*t - 11414*t^2 - 820*t^3 + 4662*t^4) + 
      s12^2*(108 + 3687*t - 11547*t^2 + 7361*t^3 + 17189*t^4 + 2205*t^5)) + 
    mmH^9*(s12^6*(-90 - 361*t + 451*t^2) + s12^5*(-324 - 1506*t + 176*t^2 + 
        825*t^3) + s12^4*(234 + 10108*t - 3675*t^2 - 16693*t^3 - 2751*t^4) + 
      t^2*(2824 - 16368*t - 14465*t^2 + 34861*t^3 + 11116*t^4) - 
      s12^2*t*(6398 + 6602*t - 53886*t^2 + 53417*t^3 + 37466*t^4 + 
        2660*t^5) - 2*s12^3*(36 - 2730*t - 21136*t^2 + 19403*t^3 + 
        24441*t^4 + 3235*t^5) - s12*t*(-2824 + 17454*t + 29043*t^2 - 
        49714*t^3 + 9069*t^4 + 8456*t^5)) + 
    mmH^4*t*(-16*s12^8*(-280 + 4*t - 26*t^2 + 289*t^3 + 13*t^4) - 
      2*t^6*(19772 - 31039*t + 9570*t^2 + 2588*t^3 + 48*t^4) + 
      s12^7*(8704 + 20032*t + 29528*t^2 - 26360*t^3 - 17379*t^4 - 589*t^5) + 
      s12*t^5*(-65920 + 136870*t - 93015*t^2 + 16573*t^3 + 5474*t^4 + 
        96*t^5) + s12^2*t^4*(148504 - 185116*t - 309599*t^2 + 217350*t^3 + 
        53166*t^4 + 1496*t^5) + s12^6*(3072 + 10848*t + 25728*t^2 + 
        123524*t^3 - 20499*t^4 - 16502*t^5 - 454*t^6) + 
      s12^5*t*(61440 - 137280*t - 147540*t^2 + 405470*t^3 + 131904*t^4 + 
        4817*t^5 + 16*t^6) + s12^3*t^3*(377056 - 628624*t - 565848*t^2 + 
        587753*t^3 + 172848*t^4 + 7398*t^5 + 30*t^6) + 
      s12^4*t^2*(260544 - 511740*t - 482698*t^2 + 706719*t^3 + 249265*t^4 + 
        14302*t^5 + 119*t^6)) - 
    mmH^5*t*(-16*s12^8*(-180 + 74*t + 59*t^2 + 47*t^3) - 
      4*s12^7*(-3908 - 2112*t - 736*t^2 + 4687*t^3 + 737*t^4) - 
      t^5*(72200 - 121576*t + 33689*t^2 + 20393*t^3 + 882*t^4) + 
      s12^6*(7984 + 19868*t + 64168*t^2 + 19260*t^3 - 33097*t^4 - 3283*t^5) + 
      s12*t^4*(-136344 + 288026*t - 174179*t^2 + 1014*t^3 + 19145*t^4 + 
        852*t^5) + s12^5*(12288 - 20456*t - 170872*t^2 + 254566*t^3 + 
        201776*t^4 + 7758*t^5 - 497*t^6) + 
      s12^2*t^3*(32368 + 73618*t - 560638*t^2 + 258140*t^3 + 145921*t^4 + 
        8454*t^5 + 30*t^6) + 2*s12^3*t^2*(90816 - 111016*t - 447926*t^2 + 
        299284*t^3 + 190555*t^4 + 15712*t^5 + 189*t^6) + 
      s12^4*t*(97408 - 166208*t - 649414*t^2 + 572458*t^3 + 444521*t^4 + 
        46075*t^5 + 897*t^6)) + mmH^8*(-285*s12^7*(-1 + t)*t + 
      s12^6*(108 + 3689*t - 1834*t^2 - 1630*t^3) + 
      t^3*(-18392 + 57730*t + 11736*t^2 - 59751*t^3 - 11739*t^4) + 
      s12^5*(-216 - 1010*t + 6624*t^2 + 6523*t^3 - 2258*t^4) + 
      s12^4*(-324 - 19622*t - 47549*t^2 + 68249*t^3 + 56336*t^4 + 4727*t^5) + 
      s12^3*t*(8952 - 70032*t - 100151*t^2 + 183814*t^3 + 93336*t^4 + 
        7142*t^5) + s12*t^2*(-24480 + 90378*t + 13051*t^2 - 98330*t^3 + 
        29071*t^4 + 9702*t^5) + s12^2*t*(-6088 + 50356*t - 56333*t^2 - 
        101408*t^3 + 151865*t^4 + 51090*t^5 + 2037*t^6)) + 
    mmH^6*(-80*s12^8*t*(-10 + 7*t + 3*t^2) - 
      2*s12^7*t*(-5122 + 786*t + 2057*t^2 + 1759*t^3) - 
      t^5*(78640 - 148930*t + 31710*t^2 + 46038*t^3 + 3533*t^4) + 
      s12^5*t*(-656 - 62226*t + 43962*t^2 + 163438*t^3 + 14639*t^4 - 
        2661*t^5) + s12*t^4*(-143280 + 335466*t - 171303*t^2 - 53446*t^3 + 
        37230*t^4 + 3274*t^5) - 2*s12^6*(72 - 6892*t - 9112*t^2 - 10407*t^3 + 
        9985*t^4 + 3569*t^5) + s12^2*t^3*(-38672 + 220224*t - 537555*t^2 + 
        127581*t^3 + 238991*t^4 + 25105*t^5 + 259*t^6) + 
      s12^3*t^2*(40720 + 26452*t - 731476*t^2 + 273314*t^3 + 504700*t^4 + 
        74354*t^5 + 1847*t^6) + s12^4*t*(14752 - 13988*t - 411438*t^2 + 
        172366*t^3 + 459426*t^4 + 84614*t^5 + 2667*t^6)) + 
    mmH^7*(80*s12^8*(-1 + t)*t + 4*s12^7*t*(-718 + 433*t + 265*t^2) + 
      s12^6*(72 - 11070*t - 2869*t^2 + 3757*t^3 + 5506*t^4) + 
      t^4*(51136 - 117044*t + 9403*t^2 + 65262*t^3 + 8106*t^4) + 
      s12*t^3*(82600 - 230470*t + 74173*t^2 + 104476*t^3 - 43186*t^4 - 
        7140*t^5) + s12^5*(432 + 9420*t + 7351*t^2 - 55869*t^3 - 17273*t^4 + 
        3936*t^5) - s12^4*t*(1060 - 130520*t - 52169*t^2 + 259749*t^3 + 
        92185*t^4 + 4515*t^5) + s12^2*t^2*(29192 - 157294*t + 274104*t^2 + 
        48633*t^3 - 243125*t^4 - 44881*t^5 - 966*t^6) - 
      s12^3*t*(2272 + 42024*t - 321596*t^2 - 37758*t^3 + 403248*t^4 + 
        106308*t^5 + 4747*t^6)))*canMINP[11, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*(mmH - t)^4*
   (s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((I/6)*(9*mmH^6 - 9*mmH^5*(-2 + 5*s12 + 4*t) + 12*s12*t^2*(2 + t)*
     (-t + s12*(-1 + 2*t)) + 3*mmH^4*(30*s12^2 + 4*s12*(-6 + 11*t) + 
      t*(-18 + 19*t)) - mmH^3*(90*s12^3 + 36*s12^2*(-3 + 5*t) + 
      6*s12*t*(-27 + 20*t) + t^2*(62 + 91*t)) + 
    mmH^2*(45*s12^4 + 36*s12^3*(-2 + 3*t) + 3*s12^2*t*(-54 + 23*t) + 
      s12*t^2*(148 + 131*t) + t^2*(-24 + 86*t + 61*t^2)) - 
    mmH*(9*s12^5 + 6*s12^3*(-9 + t)*t - 12*t^3*(2 + t) + 6*s12^4*(-3 + 4*t) + 
      2*s12^2*t^2*(43 + 20*t) + s12*t^2*(-48 + 122*t + 61*t^2)))*
   canMINP[11, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*
   t^2) - ((I/6)*(-12*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + 
      s12*t*(-1 + 4*t)) - 3*mmH^2*t*(-4*s12^3 + 5*s12^2*t + 4*t^2*(2 + t) + 
      s12*t*(8 + 5*t)) + mmH*(-9*s12^5 - 18*s12^3*t + 36*t^4*(2 + t) - 
      3*s12^4*(6 + 7*t) + 4*s12^2*t^2*(35 + 19*t) + 4*s12*t^3*(53 + 25*t)))*
   canMINP[11, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) + ((I/6)*(9*mmH^6 - 9*mmH^5*(-2 + 4*s12 + 5*t) + 
    12*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    3*mmH^4*(19*s12^2 + 6*t*(-4 + 5*t) + 2*s12*(-9 + 22*t)) - 
    mmH^3*(91*s12^3 + 18*t^2*(-6 + 5*t) + 18*s12*t*(-9 + 10*t) + 
      2*s12^2*(31 + 60*t)) - mmH*(9*(-2 + t)*t^4 + 6*s12*t^3*(-9 + 4*t) + 
      s12^4*(-12 + 61*t) + 2*s12^2*t*(-24 + 43*t + 3*t^2) + 
      2*s12^3*(-12 + 61*t + 20*t^2)) + 
    mmH^2*(61*s12^4 + 54*s12*t^2*(-3 + 2*t) + 9*t^3*(-8 + 5*t) + 
      s12^3*(86 + 131*t) + s12^2*(-24 + 148*t + 69*t^2)))*
   canMINP[11, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) + 
 (I*(-4*s12^3*t^3*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(4*s12^4 + 4*s12^2*t*(-3 + 5*t) + t^3*(4 + 5*t) + 
      2*s12^3*(-2 + 9*t) + s12*t^2*(12 + 11*t)) - 
    2*mmH*s12*t*(10*s12^10 + 57*s12^9*t + s12^4*(45 - 107*t)*t^5 + 
      2*s12*(2 - 27*t)*t^8 - 10*t^10 + 4*s12^8*t*(-1 + 34*t) + 
      s12^7*t^2*(-34 + 167*t) + s12^2*t^6*(2 + 37*t - 125*t^2) + 
      2*s12^3*t^5*(3 + 40*t - 78*t^2) - 2*s12^5*t^3*(3 + 24*t + 5*t^2) + 
      2*s12^6*t^2*(-1 - 38*t + 50*t^2)) - 
    2*mmH^8*(11*s12^5 + 12*s12^4*(-1 + 5*t) + t^3*(-2 + 9*t + 13*t^2) + 
      s12*t^2*(-4 + 42*t + 39*t^2) + 2*s12^3*(1 - 25*t + 50*t^2) + 
      s12^2*t*(4 - 5*t + 77*t^2)) + mmH^5*(80*s12^8 + 14*s12^7*(-6 + 17*t) + 
      2*s12^3*t^4*(309 + 1057*t) + t^6*(-16 + 60*t - 35*t^2) + 
      s12*t^5*(-116 + 368*t + 207*t^2) + 2*s12^6*(8 - 258*t + 251*t^2) + 
      4*s12^2*t^4*(-55 + 242*t + 289*t^2) + 4*s12^4*t^2*
       (55 - 229*t + 514*t^2) + 2*s12^5*t*(58 - 629*t + 600*t^2)) - 
    2*mmH^2*(2*s12^11 - 46*s12^10*t - 2*t^11 + 2*s12*t^9*(2 + 21*t) - 
      s12^9*t*(4 + 275*t) - 2*s12^8*t^2*(3 + 301*t) + 
      2*s12^7*t^2*(3 + 9*t - 311*t^2) + 2*s12^6*t^3*(13 + 15*t - 98*t^2) + 
      3*s12^2*t^7*(-2 - t + 85*t^2) + 2*s12^3*t^6*(-13 - 21*t + 292*t^2) + 
      s12^5*t^4*(22 + 4*t + 359*t^2) + s12^4*t^5*(-22 - 41*t + 681*t^2)) + 
    mmH^7*(54*s12^6 + 25*s12^2*t^3*(8 + 19*t) + 4*s12^5*(-16 + 79*t) + 
      2*t^4*(-8 + 20*t + 23*t^2) + 2*s12*t^3*(-24 + 121*t + 104*t^2) + 
      2*s12^4*(8 - 158*t + 347*t^2) + s12^3*t*(48 - 302*t + 745*t^2)) - 
    2*mmH^6*(40*s12^7 + s12^6*(-48 + 206*t) + 2*t^5*(-6 + 15*t + 5*t^2) + 
      2*s12*t^4*(-27 + 96*t + 68*t^2) + 3*s12^3*t^2*(16 - 20*t + 243*t^2) + 
      s12^2*t^3*(-48 + 345*t + 430*t^2) + s12^5*(12 - 264*t + 529*t^2) + 
      s12^4*t*(54 - 459*t + 788*t^2)) - 
    2*mmH^4*(27*s12^9 - 20*s12^8*(1 + t) + t^7*(-2 + 17*t - 25*t^2) + 
      s12*t^6*(-30 + 106*t + 75*t^2) - 2*s12^7*(-1 + 73*t + 149*t^2) - 
      2*s12^6*t*(-15 + 219*t + 178*t^2) + s12^5*t^2*(102 - 572*t + 321*t^2) + 
      s12^2*t^5*(-102 + 327*t + 638*t^2) + s12^4*t^3*(80 - 46*t + 1193*t^2) + 
      s12^3*t^4*(-80 + 452*t + 1305*t^2)) + 
    mmH^3*(22*s12^10 + 8*(1 - 3*t)*t^9 - 8*s12^9*(1 + 19*t) - 
      6*s12^8*t*(14 + 165*t) + 2*s12^4*t^5*(120 + 1189*t) + 
      6*s12*t^7*(-2 + 11*t + 23*t^2) - 4*s12^6*t^2*(-21 + 123*t + 317*t^2) + 
      3*s12^2*t^6*(-28 + 60*t + 347*t^2) + 2*s12^5*t^3*
       (78 - 150*t + 367*t^2) - 2*s12^7*t*(-6 + 138*t + 935*t^2) + 
      s12^3*t^5*(-156 + 354*t + 2309*t^2)))*canMINP[13, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) + 
 (I*(4*s12^3*t^3*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^8*(6*s12^5 - 4*s12^3*t^2 + 3*s12^2*(8 - 15*t)*t^2 - 
      16*s12*(-2 + t)*t^3 - (-12 + t)*t^4 + s12^4*(-4 + 8*t)) - 
    mmH^7*(30*s12^6 + 2*(29 - 2*t)*t^5 + s12^5*(-20 + 54*t) + 
      s12^3*t*(12 + 66*t - 269*t^2) + 2*s12^2*t^2*(6 + 103*t - 141*t^2) + 
      s12*t^3*(4 + 186*t - 75*t^2) + s12^4*(4 - 32*t - 34*t^2)) + 
    2*mmH^6*(32*s12^7 + (56 - 3*t)*t^6 + s12^6*(-22 + 67*t) + 
      s12^3*t^2*(42 + 166*t - 617*t^2) + s12^4*t*(26 - 22*t - 409*t^2) + 
      s12^2*t^3*(30 + 300*t - 347*t^2) + s12^5*(6 - 66*t - 71*t^2) + 
      4*s12*t^4*(2 + 53*t - 18*t^2)) + 2*mmH*s12*t*(10*s12^10 + 53*s12^9*t + 
      4*t^8 + 3*s12*t^7*(6 + 7*t) + 4*s12^8*t*(-1 + 29*t) + 
      2*s12^7*t^2*(-19 + 71*t) + s12^2*t^6*(28 + 107*t + 11*t^2) + 
      4*s12^5*t^3*(-2 - 9*t + 27*t^2) + s12^3*t^5*(14 + 201*t + 47*t^2) + 
      2*s12^6*t^2*(-1 - 46*t + 60*t^2) + s12^4*t^4*(-6 + 137*t + 93*t^2)) - 
    2*mmH^5*(38*s12^8 - 2*(-27 + t)*t^7 + s12^7*(-26 + 67*t) + 
      s12^4*t^2*(90 - 23*t - 1348*t^2) + s12^3*t^3*(90 + 233*t - 1134*t^2) + 
      s12^5*t*(40 - 149*t - 814*t^2) + s12^2*t^4*(40 + 367*t - 438*t^2) + 
      s12*t^5*(6 + 234*t - 71*t^2) - 2*s12^6*(-3 + 53*t + 101*t^2)) + 
    2*mmH^2*s12*(2*s12^10 - 42*s12^9*t + s12^7*(6 - 517*t)*t^2 - 
      2*t^8*(9 + 2*t) - s12^8*t*(4 + 235*t) + 
      s12^4*t^4*(40 - 254*t - 597*t^2) + 2*s12^6*t^2*(3 + 41*t - 331*t^2) + 
      2*s12^5*t^3*(15 + 34*t - 329*t^2) - 2*s12*t^7*(34 + 49*t + 9*t^2) - 
      6*s12^2*t^6*(14 + 62*t + 21*t^2) - s12^3*t^5*(18 + 528*t + 371*t^2)) + 
    mmH^3*(-22*s12^10 - 10*t^9 + 8*s12^9*(1 + 14*t) + 12*s12^8*t*(5 + 69*t) + 
      s12*t^7*(56 - 34*t + 15*t^2) + 2*s12^2*t^6*(84 + 105*t + 113*t^2) + 
      20*s12^5*t^3*(-9 + 24*t + 152*t^2) + 4*s12^4*t^4*
       (-25 + 272*t + 585*t^2) + 2*s12^7*t*(-6 + 42*t + 991*t^2) + 
      s12^3*t^5*(120 + 878*t + 1029*t^2) + 2*s12^6*t^2*
       (-42 + 34*t + 1403*t^2)) + mmH^4*(54*s12^9 - (-52 + t)*t^8 - 
      2*s12^8*(16 + t) + s12^2*t^5*(-36 + 260*t - 609*t^2) - 
      4*s12*t^6*(7 - 60*t + 18*t^2) - 4*s12^7*(-1 + 41*t + 189*t^2) - 
      4*s12^4*t^3*(-60 + 107*t + 903*t^2) - 2*s12^3*t^4*
       (-50 + 70*t + 1049*t^2) - 2*s12^6*t*(-26 + 150*t + 1107*t^2) - 
      2*s12^5*t^2*(-90 + 192*t + 1747*t^2)))*
   canMINP[13, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^2*
   (mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 (I*(4*s12^3*t^3*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(5*s12^4 + 4*(-1 + t)*t^3 + 6*s12*t^2*(-2 + 3*t) + 
      4*s12^2*t*(3 + 5*t) + s12^3*(4 + 11*t)) - 
    2*mmH^8*(13*s12^5 + s12^4*(9 + 39*t) + t^3*(2 - 12*t + 11*t^2) + 
      2*s12*t^2*(2 - 25*t + 30*t^2) + s12^3*(-2 + 42*t + 77*t^2) + 
      s12^2*t*(-4 - 5*t + 100*t^2)) + 2*mmH*s12*t*(10*s12^10 + 54*s12^9*t + 
      4*s12^4*(12 - 25*t)*t^5 + s12*(4 - 57*t)*t^8 - 10*t^10 + 
      s12^8*t*(-4 + 125*t) + s12^7*t^2*(-37 + 156*t) + 
      s12^3*t^5*(6 + 76*t - 167*t^2) + 2*s12^2*t^6*(1 + 17*t - 68*t^2) + 
      s12^5*t^3*(-6 - 45*t + 10*t^2) + s12^6*t^2*(-2 - 80*t + 107*t^2)) + 
    2*mmH^2*(2*s12^11 - 42*s12^10*t + s12^8*(3 - 584*t)*t^2 - 2*t^11 + 
      2*s12*t^9*(2 + 23*t) - s12^9*t*(4 + 255*t) + 
      s12^6*t^3*(26 + 41*t - 359*t^2) + 3*s12^7*t^2*(2 + 14*t - 227*t^2) + 
      2*s12^5*t^4*(11 - 2*t + 98*t^2) + s12^2*t^7*(-6 + 6*t + 275*t^2) + 
      2*s12^3*t^6*(-13 - 9*t + 301*t^2) + 2*s12^4*t^5*
       (-11 - 15*t + 311*t^2)) + 2*mmH^4*(25*s12^9 - s12^8*(17 + 75*t) + 
      s12^5*t^2*(102 - 452*t - 1193*t^2) + s12^4*t^3*(80 + 46*t - 321*t^2) + 
      t^7*(-2 + 20*t - 27*t^2) + 2*s12*t^6*(-15 + 73*t + 10*t^2) + 
      4*s12^3*t^4*(-20 + 143*t + 89*t^2) + 2*s12^2*t^5*
       (-51 + 219*t + 149*t^2) - 2*s12^7*(-1 + 53*t + 319*t^2) - 
      3*s12^6*t*(-10 + 109*t + 435*t^2)) - 
    2*mmH^6*(10*s12^7 + 2*s12^6*(15 + 68*t) + 4*t^5*(3 - 12*t + 10*t^2) + 
      2*s12*t^4*(27 - 132*t + 103*t^2) + 4*s12^3*t^2*(-12 - 15*t + 197*t^2) + 
      2*s12^5*(-6 + 96*t + 215*t^2) + 3*s12^4*t*(-18 + 115*t + 243*t^2) + 
      s12^2*t^3*(48 - 459*t + 529*t^2)) + 
    mmH^7*(46*s12^6 + 8*s12^5*(5 + 26*t) + 2*s12^2*t^3*(-151 + 347*t) + 
      2*t^4*(8 - 32*t + 27*t^2) + 4*s12*t^3*(12 - 79*t + 79*t^2) + 
      s12^4*(-16 + 242*t + 475*t^2) + s12^3*t*(-48 + 200*t + 745*t^2)) + 
    mmH^5*(-35*s12^8 + 3*s12^7*(20 + 69*t) + 4*s12^3*t^4*(-229 + 300*t) + 
      4*t^6*(4 - 21*t + 20*t^2) + 2*s12*t^5*(58 - 258*t + 119*t^2) + 
      2*s12^2*t^4*(110 - 629*t + 251*t^2) + 4*s12^6*(-4 + 92*t + 289*t^2) + 
      2*s12^4*t^2*(-110 + 309*t + 1028*t^2) + 
      2*s12^5*t*(-58 + 484*t + 1057*t^2)) + 
    mmH^3*(-24*s12^10 + 2*t^9*(-4 + 11*t) + 2*s12^9*(4 + 69*t) - 
      4*s12^4*t^5*(75 + 317*t) + 3*s12^8*t*(22 + 347*t) - 
      4*s12*t^7*(-3 + 21*t + 38*t^2) - 6*s12^2*t^6*(-14 + 46*t + 165*t^2) + 
      2*s12^5*t^3*(-78 + 120*t + 367*t^2) - 2*s12^3*t^5*
       (-78 + 246*t + 935*t^2) + 2*s12^6*t^2*(-42 + 177*t + 1189*t^2) + 
      s12^7*t*(-12 + 180*t + 2309*t^2)))*canMINP[13, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) - 
 ((I/10)*(-2*mmH^5*(-1 + s12)*(-1 + t)*(9*s12^2 + 13*s12*t + 4*t^2) + 
    2*s12*t*(20*s12^5 + 2*s12*(160 - 107*t)*t^3 + 2*(67 - 62*t)*t^4 + 
      s12^2*t^2*(250 + 103*t) + s12^4*(80 + 218*t) + s12^3*t*(144 + 391*t)) + 
    mmH^4*(-(s12^4*(-1 + t)) + t^2*(13 - 64*t - 15*t^2) + 
      s12^3*(-257 + 131*t + 32*t^2) + s12*t*(233 - 144*t - 10*t^2 + 15*t^3) + 
      s12^2*(220 - 337*t + 135*t^2 + 48*t^3)) - 
    mmH*(20*s12^6*(-1 + 2*t) + 2*t^4*(84 - 25*t + 62*t^2) + 
      s12^5*(-320 + 6*t + 394*t^2) - 2*s12*t^3*(-52 - 52*t - 97*t^2 + 
        99*t^3) + s12^3*t*(160 - 2090*t + 1003*t^2 + 165*t^3) - 
      2*s12^2*t^2*(112 + 476*t - 354*t^2 + 179*t^3) + 
      s12^4*(320 - 1464*t + 391*t^2 + 679*t^3)) + 
    mmH^3*(9*s12^5*(-1 + t) + s12^4*(387 - 235*t + 40*t^2) + 
      2*t^2*(-58 + 127*t + 49*t^2 - 15*t^3) + 
      s12^3*(-100 + 1177*t - 790*t^2 + 35*t^3) + 
      s12*t*(44 - 552*t + 437*t^2 - 141*t^3 + 30*t^4) + 
      s12^2*(160 - 946*t + 1129*t^2 - 635*t^3 + 34*t^4)) + 
    mmH^2*(10*s12^6*(-1 + t) + 2*s12^5*(-66 - 17*t + 44*t^2) + 
      t^3*(284 - 317*t + 98*t^2 + 37*t^3) + 
      s12^4*(-440 - 335*t + 75*t^2 + 144*t^3) + 
      s12^3*(160 - 1040*t + 114*t^2 + 337*t^3 + 31*t^4) - 
      2*s12^2*t*(164 + 169*t - 116*t^2 - 68*t^3 + 36*t^4) - 
      s12*t^2*(204 + 55*t - 173*t^2 + 65*t^3 + 37*t^4)))*
   canMINP[13, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^6*(-1 + s12)*(13*s12 - 15*t)*(-1 + t) + 
    4*s12^2*t*(2*s12^4 + s12*(6 - 11*t)*t^2 + (8 - 11*t)*t^3 - 
      2*s12^2*t*(4 + t) - s12^3*(8 + 5*t)) + 
    mmH^5*(-41*s12^3*(-1 + t) - 4*t*(-6 + 7*t + 4*t^2) + 
      3*s12^2*(7 - 17*t + 10*t^2) + 4*s12*(-9 + 4*t + 6*t^2 + 4*t^3)) + 
    mmH^3*(-19*s12^5*(-1 + t) + s12^4*(139 - 183*t + 4*t^2) - 
      2*t^2*(16 - 17*t + 12*t^2 + 3*t^3) + 2*s12*t^2*(-55 + 7*t + 12*t^2 + 
        3*t^3) + 4*s12^2*t*(14 + 13*t + 17*t^2 + 4*t^3) + 
      2*s12^3*(22 + 56*t - 6*t^2 + 9*t^3)) + 
    2*mmH*s12*(s12^5*(2 - 4*t) + s12^4*(16 - 37*t + 8*t^2) + 
      t^3*(8 + 12*t + 11*t^2) + s12^3*(-32 + 148*t - 17*t^2 + 7*t^3) + 
      2*s12^2*t*(8 + 27*t - 9*t^2 + 10*t^3) + 
      s12*t^2*(56 - 46*t + 21*t^2 + 17*t^3)) + 
    mmH^4*(45*s12^4*(-1 + t) + s12^3*(-125 + 159*t - 16*t^2) + 
      t*(48 - 50*t + 45*t^2 + 7*t^3) - s12^2*(-48 + 84*t + 59*t^2 + 29*t^3) + 
      s12*(-32 + 68*t + 41*t^2 - 46*t^3 - 7*t^4)) + 
    mmH^2*(2*s12^6*(-1 + t) + s12^5*(-52 + 81*t - 3*t^2) + 
      2*t^3*(-8 - 4*t + 11*t^2) + s12^4*(-88 + 37*t + 16*t^2 - 5*t^3) - 
      2*s12*t^2*(40 - 29*t + 7*t^2 + 14*t^3) - 
      s12^2*t*(80 - 84*t + 23*t^2 + 63*t^3 + 6*t^4) - 
      s12^3*(-96 + 412*t + 11*t^2 + 20*t^3 + 9*t^4)))*
   canMINP[13, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(2*mmH^4*(-1 + s12)*t*(s12 + t) - 
    s12*(2*t^4*(11 + 2*t) + 4*s12^4*(1 + 5*t) + 2*s12*t^3*(24 + 11*t) + 
      s12^2*t^2*(34 + 41*t) + s12^3*t*(12 + 43*t)) - 
    mmH^3*(2*s12^4 + 3*(5 - 3*t)*t^2 + 2*s12^3*(-1 + 6*t) + 
      s12^2*t*(-13 + 19*t) + s12*t*(15 - 20*t + 9*t^2)) + 
    mmH^2*(2*s12^5 + 19*s12^4*t + t^2*(-20 + 16*t - 5*t^2) + 
      2*s12^2*t*(36 - 22*t + 13*t^2) + s12^3*(2 - 22*t + 38*t^2) + 
      s12*t*(-20 + 94*t - 19*t^2 + 5*t^3)) + 
    mmH*(s12^5*(-2 + 5*t) - t^3*(-20 + t + 2*t^2) + 
      2*s12^4*(1 - 6*t + 7*t^2) + 2*s12^3*t*(-31 - 19*t + 9*t^2) + 
      s12*t^2*(60 - 27*t - 15*t^2 + 2*t^3) + 
      s12^2*t*(40 - 74*t - 41*t^2 + 11*t^3)))*canMINP[13, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((I/2)*(s12^2*(mmH - s12 - 2*t) + (mmH - s12 - t)^3 - 3*s12*t - 8*t^2 - 
    2*s12*t^2 - 4*t^3 - s12*(-mmH + s12 + t) + 2*(-mmH + s12 + t)^2)*
   canMINP[13, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(2*s12^3 + mmH*(s12 - 2*s12^2 - 3*t) + mmH^2*(s12 - t) + 
    s12^2*(1 + t) + s12*t*(2 + t) - t^2*(5 + 3*t))*
   canMINP[13, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((I/2)*(-8*s12^2 - 4*s12^3 + (mmH - s12 - t)^3 - 3*s12*t - 2*s12^2*t + 
    (mmH - 2*s12 - t)*t^2 - t*(-mmH + s12 + t) + 2*(-mmH + s12 + t)^2)*
   canMINP[13, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((8*I)*(-1 + t)*(s12^2*(3 - 4*t)*t^3 - 14*s12*t^5 - 6*t^6 + 
    mmH^5*(3*s12 + 2*t) + 6*s12^5*(3 + 4*t) + 12*s12^4*t*(3 + 4*t) + 
    3*s12^3*t^2*(7 + 9*t) + mmH^4*(-18*s12^2 + s12*(3 - 27*t) + 
      (3 - 8*t)*t) + mmH^2*(-36*s12^4 + 3*s12*(11 - 9*t)*t^2 + 
      (3 - 38*t)*t^3 + s12^3*(57 + 9*t) + 3*s12^2*t*(29 + 18*t)) + 
    mmH^3*(39*s12^3 + 6*t^2*(-1 + 4*t) + 8*s12^2*(-3 + 5*t) + 
      s12*t*(-30 + 23*t)) + mmH*(12*s12^5 + 26*t^5 - 12*s12^2*t^2*(4 + 3*t) + 
      6*s12*t^3*(-1 + 7*t) - 6*s12^4*(9 + 8*t) - 3*s12^3*t*(32 + 37*t)))*
   canMINP[16, 1, {s12, t, mmH}])/((mmH - s12)^2*s12*(mmH - t)^3*t*(s12 + t)*
   (-mmH + s12 + t)) - 
 ((8*I)*(-1 + t)*(3*s12^2*t^4 - t^6 + 2*mmH^4*t*(4*s12 + t) - 
    3*s12*t^4*(1 + 2*t) + 6*s12^4*t*(3 + 4*t) + 3*s12^3*t^2*(5 + 6*t) + 
    s12^5*(6 + 8*t) - mmH^2*(8*s12^4 + 3*s12^2*t^2 + s12*t^2*(9 + 2*t) + 
      3*t^3*(2 + 3*t) + 3*s12^3*(-1 + 6*t)) + 
    mmH^3*(4*s12^3 + 2*s12*(3 - 4*t)*t + t^2*(3 + t) + s12^2*(3 + 7*t)) + 
    mmH*(4*s12^5 - 4*s12^4*(3 + t) - 8*s12^3*t*(3 + 2*t) + 
      2*s12*t^3*(3 + 4*t) + t^4*(3 + 7*t) - s12^2*t^2*(9 + 19*t)))*
   canMINP[16, 1, {mmH - s12 - t, t, mmH}])/((mmH - s12)*s12*(mmH - t)^3*
   (mmH - s12 - t)*t*(s12 + t)^2) - 
 ((8*I)*(-1 + s12)*(-6*s12^7 - 20*s12^6*t - 15*s12^5*t^2 + 12*t^6 + 
    4*s12*t^5*(9 + 4*t) + 2*s12^4*t^2*(3 + 8*t) + 6*s12^3*t^3*(4 + 9*t) + 
    s12^2*t^4*(42 + 47*t) + mmH^5*(5*s12^2 + 15*s12*t + 4*t^2) + 
    mmH^4*(-11*s12^3 + s12^2*(6 - 56*t) + 4*s12*(3 - 14*t)*t + 
      (6 - 17*t)*t^2) + mmH^2*(-35*s12^5 + s12^4*(6 - 66*t) + 
      3*s12^3*(16 - 7*t)*t + 2*s12*(60 - 11*t)*t^3 + (42 - 25*t)*t^4 + 
      5*s12^2*t^2*(24 + 5*t)) + mmH*(26*s12^6 + 62*s12^5*t + 
      4*t^5*(-9 + 2*t) - 10*s12^2*t^3*(12 + 11*t) - 2*s12*t^4*(54 + 11*t) + 
      s12^4*t*(-12 + 17*t) - 3*s12^3*t^2*(20 + 31*t)) + 
    mmH^3*(21*s12^4 + 6*t^3*(-4 + 5*t) + 3*s12*t^2*(-20 + 23*t) + 
      s12^3*(-12 + 65*t) + s12^2*t*(-48 + 95*t)))*
   canMINP[16, 1, {t, s12, mmH}])/((mmH - s12)^3*s12*(mmH - t)^2*t*
   (s12 + t)^2*(-mmH + s12 + t)) + 
 (I*(mmH^11*(s12 + t)^2*(s12 + 5*t) - 4*s12^3*t^4*(s12 + t)^3*
     (6*s12^3 + 7*s12^2*t - 2*t^3) - mmH^10*(5*s12^4 + 10*t^3*(1 + 4*t) + 
      s12^3*(2 + 33*t) + s12^2*t*(14 + 97*t) + s12*t^2*(22 + 113*t)) + 
    2*mmH*s12*t^2*(10*t^10 + 2*s12*t^8*(-2 + 23*t) + 
      6*s12^8*(2 + 6*t + 3*t^2) + 4*s12^5*t^3*(13 + 132*t + 36*t^2) + 
      s12^7*t*(50 + 229*t + 84*t^2) + s12^2*t^6*(-2 - 35*t + 89*t^2) + 
      s12^3*t^5*(-6 - 29*t + 101*t^2) + s12^4*t^4*(8 + 202*t + 105*t^2) + 
      s12^6*t^2*(78 + 521*t + 153*t^2)) + 
    mmH^9*(10*s12^5 + s12^4*(2 + 73*t) + 2*s12^3*t*(23 + 150*t) + 
      t^3*(-4 + 60*t + 131*t^2) + 2*s12*t^2*(-4 + 81*t + 242*t^2) + 
      2*s12^2*t*(-2 + 73*t + 291*t^2)) + 
    2*mmH^2*t*(2*t^11 + 24*s12^9*(1 + 3*t) - 4*s12*t^9*(1 + 17*t) + 
      s12^4*t^5*(10 - 304*t - 807*t^2) + s12^3*t^6*(28 + 37*t - 650*t^2) + 
      s12^2*t^7*(6 + 9*t - 329*t^2) + 2*s12^8*t*(16 + 32*t - 65*t^2) - 
      2*s12^5*t^4*(59 + 571*t + 438*t^2) - s12^7*t^2*(86 + 567*t + 521*t^2) - 
      s12^6*t^3*(200 + 1373*t + 853*t^2)) - 
    2*mmH^8*(5*s12^6 + 16*s12^4*t*(-1 + 15*t) + s12^5*(-6 + 51*t) + 
      t^4*(-10 + 79*t + 111*t^2) + s12*t^3*(-34 + 253*t + 586*t^2) + 
      s12^3*t*(-14 + 81*t + 697*t^2) + s12^2*t^2*(-38 + 265*t + 982*t^2)) + 
    mmH^7*(5*s12^7 + s12^6*(-28 + 93*t) + 4*s12^5*t*(-85 + 106*t) + 
      t^5*(-40 + 240*t + 191*t^2) + 2*s12^4*t*(-58 - 325*t + 881*t^2) + 
      s12*t^4*(-192 + 914*t + 1809*t^2) + 2*s12^3*t^2*
       (-172 + 21*t + 2043*t^2) + 2*s12^2*t^3*(-190 + 527*t + 2151*t^2)) + 
    mmH^4*t*(3*s12^8*(84 + 43*t) + s12^4*t^3*(912 - 1192*t - 9297*t^2) + 
      s12^3*t^4*(584 - 1814*t - 8845*t^2) + 4*s12^5*t^2*
       (361 + 600*t - 1447*t^2) + 4*s12^6*t*(338 + 1107*t - 438*t^2) + 
      2*t^7*(2 - 25*t + 37*t^2) + s12^7*(476 + 2244*t + 79*t^2) - 
      2*s12*t^6*(-36 + 167*t + 453*t^2) - 2*s12^2*t^5*
       (-154 + 471*t + 2303*t^2)) + mmH^3*t*(4*(2 - 7*t)*t^9 - 
      12*s12^9*(4 + 3*t) - s12^8*(236 + 876*t + 47*t^2) + 
      4*s12^7*t*(-151 - 438*t + 205*t^2) + 2*s12*t^7*(-6 + 39*t + 215*t^2) + 
      s12^2*t^6*(-96 + 182*t + 2199*t^2) + 2*s12^3*t^5*
       (-98 + 355*t + 2222*t^2) + 2*s12^5*t^3*(10 + 1382*t + 2427*t^2) + 
      s12^6*t^2*(-404 + 112*t + 2943*t^2) + 
      s12^4*t^4*(-56 + 2326*t + 5453*t^2)) - 
    mmH^6*(s12^8 + s12^7*(-22 + 49*t) + 2*s12^6*t*(-313 + 66*t) + 
      10*t^6*(-4 + 23*t + 4*t^2) + 2*s12^5*t*(-156 - 1118*t + 575*t^2) + 
      4*s12^4*t^2*(-231 - 626*t + 1176*t^2) + 
      s12*t^5*(-260 + 1050*t + 1913*t^2) + 4*s12^3*t^3*
       (-273 - 26*t + 2044*t^2) + s12^2*t^4*(-700 + 1588*t + 6411*t^2)) + 
    mmH^5*(s12^8*(-6 + 11*t) - s12^7*t*(554 + 119*t) - 
      5*t^7*(4 - 28*t + 15*t^2) + 4*s12^6*t*(-127 - 765*t + 69*t^2) + 
      2*s12*t^6*(-94 + 383*t + 743*t^2) + 2*s12^5*t^2*
       (-742 - 2522*t + 1647*t^2) + 2*s12^2*t^5*(-308 + 841*t + 3277*t^2) + 
      2*s12^4*t^3*(-872 - 1262*t + 4305*t^2) + 
      s12^3*t^4*(-1216 + 1064*t + 10739*t^2)))*canMINP[16, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^4*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) + 
 (I*(4*s12^3*t^4*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(s12^5 - 20*s12^2*t^3 + 2*(4 - 5*t)*t^4 + 4*s12^4*(-2 + 3*t) - 
      8*s12*t^3*(-2 + 3*t) + s12^3*t*(-16 + 29*t)) + 
    mmH^8*(-3*s12^6 + s12^5*(30 - 43*t) + s12^4*(98 - 169*t)*t + 
      s12^3*(90 - 143*t)*t^2 + 2*t^5*(-20 + 31*t) + 
      2*s12^2*t^3*(-17 + 83*t) + 2*s12*t^4*(-48 + 85*t)) + 
    mmH^7*(3*s12^7 + 2*s12*(118 - 253*t)*t^5 + 2*(40 - 81*t)*t^6 + 
      s12^6*(-42 + 61*t) - 8*s12^2*t^4*(-25 + 67*t) + 
      2*s12^5*t*(-101 + 187*t) + s12^3*t^3*(-106 + 347*t) + 
      s12^4*t^2*(-310 + 831*t)) - 2*mmH*s12*t^2*
     (3*t^10 + 2*s12*t^8*(-4 + 7*t) + 2*s12^8*(2 + 6*t + 3*t^2) + 
      3*s12^7*t*(6 + 17*t + 6*t^2) + s12^6*t^2*(24 + 41*t + 6*t^2) + 
      s12^2*t^6*(-6 - 62*t + 15*t^2) - s12^3*t^5*(24 + 186*t + 17*t^2) - 
      3*s12^4*t^4*(10 + 81*t + 20*t^2) - s12^5*t^3*(2 + 109*t + 45*t^2)) - 
    2*mmH^2*t*(s12*(4 - 29*t)*t^9 - t^11 + 8*s12^9*(1 + 3*t) + 
      s12^2*t^7*(12 + 74*t - 93*t^2) + 3*s12^3*t^6*(22 + 120*t - 19*t^2) + 
      4*s12^8*t*(7 + 29*t + 4*t^2) + 3*s12^7*t^2*(16 + 107*t + 36*t^2) + 
      s12^4*t^5*(138 + 817*t + 174*t^2) + s12^6*t^3*(86 + 693*t + 324*t^2) + 
      s12^5*t^4*(142 + 991*t + 410*t^2)) + 
    mmH^3*t*(-22*t^10 + 4*s12^9*(4 + 3*t) + 4*s12^2*t^6*
       (30 + 139*t - 137*t^2) + 2*s12*t^7*(6 + 34*t - 119*t^2) + 
      2*s12^3*t^5*(204 + 985*t - 55*t^2) + 8*s12^7*t*(38 + 168*t + 91*t^2) + 
      s12^8*(68 + 308*t + 157*t^2) + 2*s12^4*t^4*(362 + 1893*t + 714*t^2) + 
      2*s12^5*t^3*(406 + 2161*t + 1291*t^2) + 
      s12^6*t^2*(624 + 3070*t + 1887*t^2)) - 
    mmH^6*(s12^8 + 10*(8 - 23*t)*t^7 + s12^7*(-26 + 41*t) + 
      2*s12^6*t*(-77 + 216*t) + 2*s12^2*t^4*(30 + 314*t - 485*t^2) + 
      2*s12*t^5*(6 + 168*t - 419*t^2) + 3*s12^3*t^3*(36 + 192*t + 191*t^2) + 
      6*s12^5*t*(4 - 37*t + 264*t^2) + s12^4*t^2*(84 + 110*t + 2247*t^2)) + 
    mmH^5*(10*(4 - 19*t)*t^8 + s12^8*(-6 + 11*t) + s12^7*t*(2 + 285*t) + 
      2*s12*t^6*(18 + 160*t - 429*t^2) + 4*s12^3*t^4*
       (111 + 539*t + 140*t^2) - 4*s12^2*t^5*(-48 - 275*t + 289*t^2) + 
      2*s12^6*t*(42 + 169*t + 753*t^2) + s12^4*t^3*(540 + 2408*t + 
        3475*t^2) + s12^5*t^2*(336 + 1402*t + 3539*t^2)) - 
    mmH^4*t*(2*(4 - 45*t)*t^8 + s12^8*(52 + 99*t) + 
      2*s12*t^6*(18 + 100*t - 283*t^2) + 6*s12^2*t^5*(38 + 177*t - 161*t^2) + 
      2*s12^3*t^4*(312 + 1457*t + 97*t^2) + s12^7*(112 + 600*t + 747*t^2) + 
      2*s12^4*t^3*(488 + 2307*t + 1508*t^2) + 
      s12^6*t*(492 + 2256*t + 2461*t^2) + s12^5*t^2*(924 + 4278*t + 
        4169*t^2)))*canMINP[16, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^2*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 (I*(mmH^11*(s12 + t)^3*(5*s12 + t) + 8*s12^4*t^3*(s12 + t)^3*
     (s12^4 - 5*s12^2*t^2 - 5*s12*t^3 - 2*t^4) - 
    mmH^10*(40*s12^5 + 36*s12^2*t^2*(1 + 4*t) + 8*s12*t^3*(2 + 5*t) + 
      t^4*(2 + 5*t) + 4*s12^3*t*(8 + 49*t) + s12^4*(10 + 151*t)) + 
    2*mmH*s12^2*t*(10*s12^11 + 56*s12^10*t + 8*t^9 + 4*s12*t^8*(11 + 6*t) + 
      s12^9*t*(-4 + 135*t) + s12^8*t^2*(-25 + 192*t) + 
      s12^2*t^7*(104 + 189*t + 12*t^2) + s12^3*t^6*(132 + 602*t + 71*t^2) + 
      s12^4*t^5*(90 + 989*t + 175*t^2) + s12^7*t^2*(-2 + 18*t + 203*t^2) + 
      s12^6*t^3*(-2 + 351*t + 229*t^2) + s12^5*t^4*(26 + 864*t + 245*t^2)) + 
    mmH^9*(131*s12^6 + 2*t^5*(-1 + 5*t) + s12^5*(64 + 597*t) + 
      s12*t^3*(-4 + 44*t + 97*t^2) + 3*s12^2*t^2*(-4 + 64*t + 151*t^2) + 
      2*s12^3*t*(-6 + 154*t + 457*t^2) + s12^4*(-4 + 226*t + 966*t^2)) + 
    2*mmH^2*s12*(2*s12^12 - 66*s12^11*t + 16*t^10 + 16*s12*t^9*(2 + 3*t) + 
      14*s12^2*t^8*(-6 + 5*t) - s12^10*t*(4 + 397*t) - 
      s12^9*t^2*(13 + 985*t) + s12^7*t^3*(16 - 719*t - 1598*t^2) + 
      s12^8*t^2*(6 - 102*t - 1451*t^2) - s12^3*t^7*(348 + 533*t + 100*t^2) - 
      2*s12^4*t^6*(231 + 1003*t + 256*t^2) - 2*s12^6*t^4*
       (26 + 1043*t + 780*t^2) - s12^5*t^5*(276 + 2911*t + 1157*t^2)) - 
    2*mmH^8*(111*s12^7 + t^6*(-14 + 5*t) + s12^6*(89 + 673*t) + 
      2*s12*t^4*(-7 - 11*t + 37*t^2) + s12^2*t^3*(-52 + 113*t + 395*t^2) + 
      2*s12^5*(-5 + 173*t + 713*t^2) + s12^3*t^2*(-72 + 404*t + 1113*t^2) + 
      s12^4*t*(-44 + 540*t + 1627*t^2)) + 
    mmH^7*(191*s12^8 + t^7*(-52 + 5*t) + 4*s12^7*(70 + 487*t) + 
      2*s12*t^5*(-46 - 156*t + 71*t^2) + s12^2*t^4*(-376 - 470*t + 841*t^2) + 
      5*s12^6*(-8 + 254*t + 1139*t^2) + 2*s12^3*t^3*(-308 + 170*t + 
        1537*t^2) + 4*s12^4*t^2*(-128 + 453*t + 1619*t^2) + 
      4*s12^5*t*(-55 + 563*t + 1975*t^2)) + 
    mmH^4*s12*(74*s12^10 + 4*t^8*(74 + 43*t) - 2*s12^9*(27 + 418*t) + 
      s12^5*t^3*(256 - 7154*t - 14941*t^2) + 
      s12^7*t*(64 - 1980*t - 13207*t^2) + s12^8*(4 - 500*t - 5524*t^2) + 
      s12^3*t^5*(568 + 1248*t - 2405*t^2) - 4*s12^2*t^6*
       (-312 - 861*t + 43*t^2) + s12*t^7*(1032 + 1556*t + 53*t^2) - 
      4*s12^4*t^4*(-37 + 1162*t + 2064*t^2) - 
      2*s12^6*t^2*(-112 + 2426*t + 8705*t^2)) + 
    mmH^3*s12*(-28*s12^11 - 8*t^9*(19 + 4*t) + s12^10*(8 + 402*t) + 
      s12^9*t*(106 + 2641*t) - 8*s12*t^8*(60 + 74*t + 3*t^2) - 
      s12^2*t^7*(288 + 1408*t + 11*t^2) + s12^3*t^6*(600 + 604*t + 817*t^2) + 
      s12^4*t^5*(972 + 5824*t + 3567*t^2) + 
      s12^8*t*(-12 + 524*t + 6643*t^2) + s12^5*t^4*(432 + 8198*t + 
        7385*t^2) + s12^7*t^2*(-72 + 1988*t + 9609*t^2) + 
      s12^6*t^3*(-40 + 5388*t + 9751*t^2)) - 
    mmH^6*(40*s12^9 + (-38 + t)*t^8 + 45*s12^8*(6 + 43*t) + 
      4*s12*t^6*(-51 - 126*t + 19*t^2) + s12^2*t^5*(-816 - 1690*t + 
        507*t^2) + 4*s12^3*t^4*(-342 - 478*t + 609*t^2) + 
      4*s12^4*t^3*(-322 + 137*t + 1886*t^2) + 
      2*s12^7*(-20 + 760*t + 4001*t^2) + 2*s12^5*t^2*
       (-378 + 1672*t + 6603*t^2) + s12^6*t*(-264 + 3358*t + 13773*t^2)) + 
    mmH^5*(-75*s12^10 - 10*t^9 + s12^9*(160 + 1417*t) + 
      s12*t^7*(-312 - 404*t + 17*t^2) + 2*s12^2*t^6*(-582 - 1105*t + 
        50*t^2) + s12^3*t^5*(-1764 - 3944*t + 1037*t^2) + 
      2*s12^4*t^4*(-770 - 774*t + 2633*t^2) + 
      4*s12^5*t^3*(-254 + 860*t + 3287*t^2) + 
      2*s12^8*(-10 + 575*t + 3968*t^2) + 3*s12^6*t^2*
       (-180 + 1758*t + 6287*t^2) + s12^7*t*(-172 + 3404*t + 16613*t^2)))*
   canMINP[16, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/20)*(mmH^10*(-1 + s12)*(-1 + t)*(7*s12*(6 - 13*t)*t + 91*t^2 + 
      s12^2*(111 + 49*t)) + 640*s12^3*t^2*(4*s12^6 + s12*(-14 + t)*t^4 - 
      t^5 + 2*s12^5*(-9 + 11*t) + s12^2*t^2*(16 - 38*t + 13*t^2) + 
      s12^3*t*(24 - 76*t + 29*t^2) + s12^4*(8 - 61*t + 39*t^2)) - 
    8*mmH*s12^2*t*(4*s12*(161 - 201*t)*t^5 + 600*t^6 + 80*s12^7*(2 + 5*t) + 
      40*s12^6*(-6 + 5*t + 63*t^2) + s12^2*t^3*(3200 - 3970*t - 2213*t^2 + 
        204*t^3) + s12^3*t^2*(6080 - 14240*t - 398*t^2 + 1965*t^3) + 
      s12^4*t*(3200 - 15186*t + 1962*t^2 + 3487*t^3) + 
      s12^5*(320 - 5840*t + 1183*t^2 + 4457*t^3)) - 
    2*mmH^9*(t^2*(139 - 207*t - 108*t^2) + 40*s12^4*(-8 + 3*t + 5*t^2) + 
      s12^3*(123 - 217*t + 381*t^2 - 127*t^3) + 
      s12*t*(-15 - 149*t + 168*t^2 + 216*t^3) + 
      s12^2*(86 + 234*t - 582*t^2 + 166*t^3 - 108*t^4)) + 
    2*mmH^8*(t^2*(232 - 583*t - 653*t^2) + s12^5*(-807 + 254*t + 553*t^2) + 
      s12^4*(-928 + 261*t + 1375*t^2 + 332*t^3) + 
      2*s12*t*(21 - 115*t + 85*t^2 + 442*t^3) + 
      s12^3*(1433 - 1124*t - 294*t^2 + 190*t^3 - 485*t^4) + 
      2*s12^2*(-255 + 744*t - 714*t^2 - 23*t^3 + 127*t^4)) + 
    4*mmH^2*s12*(-560*t^7 + 80*s12^8*(-4 + 7*t + 4*t^2) + 
      4*s12*t^5*(102 + 614*t + 437*t^2) + s12^2*t^4*(4384 + 1914*t - 
        4332*t^2 - 1475*t^3) + 40*s12^7*(24 - 19*t + 116*t^2 + 65*t^3) + 
      s12^3*t^3*(10216 - 10938*t - 14549*t^2 - 378*t^3 + 287*t^4) + 
      s12^4*t^2*(6840 - 22244*t - 26224*t^2 + 8877*t^3 + 2595*t^4) + 
      s12^5*t*(-40 - 12436*t - 23870*t^2 + 23253*t^3 + 3827*t^4) + 
      s12^6*(-640 + 780*t - 8673*t^2 + 17460*t^3 + 4593*t^4)) - 
    2*mmH^3*s12*(80*s12^8*(-6 + 7*t + t^2) - 96*t^5*(-17 + 4*t + 15*t^2) + 
      40*s12^7*(-50 + 58*t + 145*t^2 + 29*t^3) + 
      s12*t^4*(1520 + 4970*t + 4907*t^2 + 1615*t^3) - 
      s12^2*t^3*(1856 - 17506*t + 7698*t^2 + 12256*t^3 + 297*t^4) + 
      s12^6*(5880 - 9412*t + 17024*t^2 + 23133*t^3 + 2055*t^4) + 
      s12^3*t^2*(-8984 + 20356*t - 58300*t^2 - 13502*t^3 + 4971*t^4 + 
        122*t^5) + s12^4*t*(-12440 + 12076*t - 88970*t^2 + 18955*t^3 + 
        13461*t^4 + 1375*t^5) + s12^5*(-5200 + 11552*t - 47313*t^2 + 
        34488*t^3 + 30905*t^4 + 1833*t^5)) - 
    2*mmH^7*(16*s12^6*(-71 + 27*t + 44*t^2) + 
      s12^5*(-3927 + 1851*t + 3527*t^2 + 1269*t^3) + 
      s12^4*(3649 - 5722*t + 3399*t^2 + 2959*t^3 - 181*t^4) + 
      2*t^2*(136 - 11*t - 900*t^2 - 50*t^3 + 71*t^4) + 
      s12*t*(1272 - 956*t - 1794*t^2 + 1497*t^3 + 246*t^4 - 284*t^5) - 
      s12^3*(2370 - 7548*t + 8554*t^2 - 418*t^3 + 1989*t^4 + 96*t^5) + 
      s12^2*(1000 - 3072*t + 4015*t^2 - 1466*t^3 + 2473*t^4 - 50*t^5 + 
        142*t^6)) + mmH^4*(160*s12^9*(-1 + t) + 
      16*t^5*(102 - 20*t + 61*t^2) + 4*s12*t^4*(1168 + 228*t + 499*t^2 - 
        788*t^3) + 40*s12^8*(-120 + 105*t + 62*t^2 + 5*t^3) + 
      s12^7*(-4588 - 2224*t + 32413*t^2 + 11720*t^3 + 359*t^4) + 
      s12^2*t^3*(-9536 + 10200*t + 14326*t^2 - 3801*t^3 + 1447*t^4) + 
      s12^6*(10560 - 21584*t + 12851*t^2 + 75612*t^3 + 15950*t^4 + 333*t^5) + 
      2*s12^3*t^2*(-18344 + 27744*t - 3773*t^2 - 13898*t^3 - 2436*t^4 + 
        365*t^5) - s12^4*t*(37952 - 60996*t + 93460*t^2 + 44294*t^3 + 
        299*t^4 - 4844*t^5 + t^6) + s12^5*(-13840 + 24908*t - 85568*t^2 - 
        5962*t^3 + 55639*t^4 + 6654*t^5 + 225*t^6)) - 
    2*mmH^5*(20*s12^8*(-21 + 16*t + 5*t^2) + 
      t^4*(1904 - 806*t + 759*t^2 + 403*t^3) + 
      s12^7*(-5284 + 3406*t + 3992*t^2 + 606*t^3) + 
      s12*t^3*(2240 - 4462*t + 2868*t^2 - 757*t^3 - 886*t^4) + 
      s12^6*(-107 - 7560*t + 20262*t^2 + 10953*t^3 + 824*t^4) + 
      s12^5*(-750 + 1899*t - 15428*t^2 + 28209*t^3 + 7936*t^4 + 237*t^5) + 
      s12^2*t^2*(-3384 - 1034*t + 8962*t^2 + 1646*t^3 - 1683*t^4 + 404*t^5) + 
      s12^3*t*(-6080 + 6100*t + 3842*t^2 - 9592*t^3 - 5980*t^4 + 1235*t^5 + 
        79*t^6) + s12^4*(-2360 - 1864*t - 4441*t^2 - 23253*t^3 + 1329*t^4 + 
        585*t^5 + 287*t^6)) + mmH^6*(s12^7*(-1867 + 1014*t + 853*t^2) + 
      s12^6*(-12591 + 6582*t + 10646*t^2 + 2723*t^3) + 
      t^3*(2720 - 1800*t - 1614*t^2 + 1407*t^3 + 159*t^4) + 
      s12^5*(6258 - 19266*t + 24877*t^2 + 18194*t^3 + 1681*t^4) - 
      s12^4*(7860 - 22968*t + 39660*t^2 - 18027*t^3 + 22*t^4 + 51*t^5) - 
      2*s12*t^2*(-2808 + 5180*t + 1149*t^2 - 1976*t^3 + 1244*t^4 + 159*t^5) + 
      s12^2*t*(6176 - 12476*t + 11646*t^2 + 10604*t^3 - 835*t^4 + 448*t^5 + 
        159*t^6) + s12^3*(3280 - 16800*t + 24560*t^2 - 24934*t^3 - 6581*t^4 - 
        1918*t^5 + 633*t^6)))*canMINP[16, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((I/4)*(mmH^8*(11*s12 - 29*t)*(-1 + t)^2*(s12 + t)^2 + 
    64*t^2*(s12 + t)^2*(4*s12^6 + 4*t^5*(2 + t) + 2*s12^5*(7 + 3*t) + 
      s12^3*t*(8 + 8*t - t^2) + 4*s12^2*t^2*(-2 + t + t^2) + 
      s12^4*(8 + 21*t + t^2) + 4*s12*t^3*(-2 + 3*t + 2*t^2)) + 
    mmH^7*(-1 + t)*(s12 + t)^2*(s12^2*(29 - 13*t) + 
      s12*(-68 - 39*t + 20*t^2) + t*(-40 - 44*t + 189*t^2)) - 
    4*mmH*t*(16*s12^8*(2 + 3*t) + 8*s12^7*(10 + 57*t + 15*t^2) + 
      s12^5*t*(448 + 2234*t + 926*t^2 - 277*t^3) + 
      2*s12^4*t^2*(384 + 1136*t - 52*t^2 - 141*t^3) + 
      s12^6*(64 + 912*t + 1133*t^2 - 5*t^3) + 
      2*s12^3*t^3*(64 + 542*t - 158*t^2 + 23*t^3) + 
      2*t^6*(-64 + 128*t + 123*t^2 + 36*t^3) + 
      s12*t^5*(-576 + 650*t + 718*t^2 + 255*t^3) + 
      s12^2*t^4*(-704 + 608*t + 477*t^2 + 311*t^3)) + 
    2*mmH^2*(16*s12^8*(-4 + 5*t + t^2) - 8*s12^7*(24 - 13*t - 73*t^2 + 
        4*t^3) + s12^5*t*(-56 + 1120*t + 4423*t^2 - 645*t^3 - 649*t^4) + 
      s12^4*t^2*(784 + 2804*t + 4238*t^2 - 2737*t^3 - 593*t^4) + 
      s12^6*(-128 - 300*t + 1973*t^2 + 801*t^3 - 322*t^4) + 
      2*s12^3*t^3*(512 + 1088*t + 839*t^2 - 1540*t^3 - 125*t^4) + 
      s12^2*t^4*(-272 + 172*t + 761*t^2 - 1395*t^3 + 28*t^4) + 
      t^6*(-384 + 92*t + 452*t^2 + 195*t^3 + 39*t^4) + 
      s12*t^5*(-968 - 80*t + 1155*t^2 + 85*t^3 + 99*t^4)) - 
    mmH^6*(s12^5*(-1 - 46*t + 47*t^2) + s12^4*(134 - 181*t - 30*t^2 + 
        109*t^3) + 2*t^3*(18 + 42*t - 295*t^2 + 76*t^3 + 197*t^4) + 
      s12^3*(108 + 562*t - 861*t^2 - 162*t^3 + 341*t^4) + 
      2*s12*t^2*(90 + 239*t - 841*t^2 + 8*t^3 + 542*t^4) + 
      s12^2*t*(252 + 950*t - 2029*t^2 - 186*t^3 + 969*t^4)) + 
    mmH^3*(-32*s12^8*(-1 + t) + 8*s12^7*(46 - 51*t - 12*t^2 + 5*t^3) + 
      s12^6*(920 + 8*t - 2085*t^2 + 576*t^3 + 181*t^4) + 
      t^5*(144 + 288*t - 166*t^2 + 596*t^3 + 197*t^4 + t^5) + 
      s12*t^4*(64 + 836*t - 2394*t^2 + 3215*t^3 + 1379*t^4 + 28*t^5) + 
      2*s12^3*t^2*(-216 + 1284*t - 6886*t^2 + 3361*t^3 + 2060*t^4 + 88*t^5) + 
      s12^2*t^3*(-592 + 816*t - 7584*t^2 + 7175*t^3 + 3208*t^4 + 91*t^5) + 
      s12^4*t*(448 + 3944*t - 11370*t^2 + 1602*t^3 + 3819*t^4 + 287*t^5) + 
      s12^5*(368 + 2820*t - 4338*t^2 - 2209*t^3 + 2365*t^4 + 316*t^5)) - 
    mmH^4*(8*s12^7*(11 - 16*t + 5*t^2) + s12^6*(350 - 358*t - 230*t^2 + 
        270*t^3) + 2*s12^2*t^3*(1450 - 4220*t - 224*t^2 + 3265*t^3 + 
        406*t^4) + s12^5*(796 + 372*t - 2011*t^2 + 782*t^3 + 621*t^4) + 
      t^4*(32 - 372*t - 272*t^2 + 699*t^3 + 1072*t^4 + 105*t^5) + 
      2*s12^3*t*(-32 + 2750*t - 3837*t^2 - 1800*t^3 + 2735*t^4 + 395*t^5) + 
      s12*t^3*(64 + 8*t - 3162*t^2 + 871*t^3 + 4208*t^4 + 485*t^5) + 
      s12^4*(-32 + 3264*t - 1974*t^2 - 3905*t^3 + 2960*t^4 + 749*t^5)) + 
    mmH^5*(s12^6*(73 - 162*t + 89*t^2) + s12^5*(176 - 197*t - 235*t^2 + 
        352*t^3) + s12^4*(368 + 670*t - 1601*t^2 + 319*t^3 + 584*t^4) + 
      2*t^3*(72 - 148*t - 119*t^2 - 282*t^3 + 562*t^4 + 169*t^5) + 
      2*s12*t^2*(72 + 160*t - 450*t^2 - 1554*t^3 + 1539*t^4 + 595*t^5) + 
      s12^3*(-144 + 1616*t + 692*t^2 - 4699*t^3 + 1685*t^4 + 950*t^5) + 
      s12^2*t*(-144 + 2120*t - 1232*t^2 - 5528*t^3 + 3375*t^4 + 1481*t^5)))*
   canMINP[16, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^2*(-mmH + s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(2*mmH^9*(-1 + s12)*(2*s12^2*(-1 + t) + s12*(3 - 5*t)*t - 3*t^2) + 
    128*s12^2*t^3*(2*s12^4*(-1 + t) + s12^3*t*(-6 + 5*t) + 
      t^3*(2 - 4*t + t^2) + s12*t^2*(6 - 13*t + 5*t^2) + 
      s12^2*t*(4 - 15*t + 8*t^2)) + mmH^8*(-8*s12^4*(-1 + t) + 
      (27 - 29*t)*t^2 + s12*t*(71 - 41*t - 46*t^2) + 
      4*s12^3*(1 - 2*t + 3*t^2) + s12^2*(-4 - 57*t + 34*t^2 + 75*t^3)) + 
    2*mmH*s12*t*(s12^4*t^2*(688 - 445*t - 335*t^2) - 32*t^5*(2 - 2*t + t^2) + 
      32*s12^6*(-4 + 3*t + t^2) - 4*s12^5*t*(32 - 21*t + 29*t^2) - 
      2*s12*t^4*(352 - 671*t + 132*t^2 + 24*t^3) - 
      8*s12^2*t^3*(176 - 412*t + 116*t^2 + 37*t^3) - 
      s12^3*t^2*(768 - 2898*t + 1117*t^2 + 534*t^3)) - 
    mmH^6*(6*s12^5*(-2 - 5*t + 7*t^2) + 2*s12^3*t*(250 + 226*t - 537*t^2 - 
        220*t^3) + s12^4*(4 + 52*t - 64*t^2 - 86*t^3) + 
      t^2*(200 - 856*t + 178*t^2 + 163*t^3) + 
      s12^2*t*(-502 + 968*t + 587*t^2 - 696*t^3 - 205*t^4) + 
      2*s12*t*(100 - 619*t + 238*t^2 + 207*t^3 + 21*t^4)) + 
    mmH^7*(4*s12^5*(-1 + t) + s12^4*(-20 - 17*t + 33*t^2) + 
      t^2*(-170 - 40*t + 87*t^2) + s12^3*(8 + 219*t - 168*t^2 - 184*t^3) + 
      s12*t*(-114 - 197*t + 256*t^2 + 98*t^3) - 
      s12^2*(8 + 71*t - 399*t^2 + 240*t^3 + 185*t^4)) + 
    mmH^2*t*(-64*t^5*(2 - 3*t + t^2) - 64*s12^7*(-5 + 4*t + t^2) + 
      2*s12^6*(192 + 8*t - 27*t^2 + 19*t^3) + 
      2*s12*t^4*(28 - t - 44*t^2 + 40*t^3) + 
      s12^5*t*(-592 - 80*t + 1365*t^2 + 245*t^3) + 
      2*s12^2*t^3*(1172 - 2273*t - 85*t^2 + 396*t^3 + 8*t^4) + 
      8*s12^3*t^2*(462 - 1129*t - 13*t^2 + 367*t^3 + 22*t^4) + 
      s12^4*t*(1536 - 5600*t - 252*t^2 + 3739*t^3 + 396*t^4)) - 
    mmH^3*t*(-16*s12^7*(-8 + 7*t + t^2) - s12^6*(-504 + 276*t + 77*t^2 + 
        7*t^3) - 2*t^4*(292 - 461*t + 164*t^2 + 8*t^3) + 
      s12*t^3*(-944 + 1622*t - 1275*t^2 + 308*t^3 + 16*t^4) + 
      s12^5*(-256 + 114*t + 586*t^2 + 428*t^3 + 35*t^4) + 
      s12^2*t^2*(1144 - 1900*t - 3577*t^2 + 2106*t^3 + 208*t^4) + 
      4*s12^3*t*(504 - 1189*t - 1342*t^2 + 1310*t^3 + 269*t^4 + 5*t^5) + 
      s12^4*(512 - 2156*t - 2990*t^2 + 4315*t^3 + 1531*t^4 + 59*t^5)) + 
    mmH^4*(-16*s12^7*(-1 + t)*t - 2*s12^6*t*(-101 + 78*t + 15*t^2) - 
      t^4*(984 - 1784*t + 641*t^2 + 84*t^3) + 
      s12^5*(-16 + 60*t + 185*t^2 + 47*t^3 + 36*t^4) + 
      s12*t^3*(-1744 + 3748*t - 2687*t^2 + 327*t^3 + 64*t^4) + 
      s12^4*t*(-328 - 2212*t + 1833*t^2 + 1928*t^3 + 246*t^4) + 
      2*s12^2*t^2*(-196 + 1074*t - 3147*t^2 + 1138*t^3 + 347*t^4 + 10*t^5) + 
      2*s12^3*t*(184 - 104*t - 3406*t^2 + 2019*t^3 + 1161*t^4 + 82*t^5)) + 
    mmH^5*(23*s12^6*(-1 + t)*t + s12^5*t*(-178 + 110*t + 37*t^2) + 
      t^3*(728 - 1740*t + 568*t^2 + 167*t^3) + 
      s12^4*(24 + 624*t - 117*t^2 - 848*t^3 - 298*t^4) + 
      2*s12*t^2*(536 - 1688*t + 1083*t^2 + 53*t^3 - 31*t^4) - 
      s12^3*t*(444 - 3256*t + 913*t^2 + 2316*t^3 + 416*t^4) - 
      s12^2*t*(-344 + 2168*t - 4330*t^2 + 625*t^3 + 994*t^4 + 105*t^5)))*
   canMINP[16, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH - t)^2*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(9*mmH^6 - 9*mmH^5*(-2 + 5*s12 + 4*t) + 4*s12*t^2*(2 + t)*
     (-t + s12*(-1 + 2*t)) + mmH^4*(90*s12^2 + 4*s12*(-18 + 35*t) + 
      t*(-54 + 55*t)) + mmH^3*(-90*s12^3 + (58 - 33*t)*t^2 - 
      12*s12^2*(-9 + 17*t) - 2*s12*t*(-77 + 76*t)) + 
    mmH*(-9*s12^5 + s12^4*(18 - 32*t) + 2*s12^3*(23 - 21*t)*t + 
      2*s12^2*(21 - 10*t)*t^2 + 4*t^3*(2 + t) + 
      s12*t^2*(16 + 14*t - 5*t^2)) + mmH^2*(45*s12^4 + 12*s12^3*(-6 + 11*t) + 
      s12*t^2*(-100 + 53*t) + s12^2*t*(-146 + 139*t) + 
      t^2*(-8 - 26*t + 5*t^2)))*canMINP[16, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*t^2) + 
 ((I/2)*(-(mmH^2*t*(-4*s12^3 + s12^2*(-8 + t) + s12*t^2 + 4*t^2*(2 + t))) - 
    4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) - 
    mmH*(9*s12^5 - 12*t^4*(2 + t) + 4*s12^2*t^2*(3 + t) - 
      4*s12*t^3*(5 + 2*t) + 2*s12^3*t*(13 + 2*t) + s12^4*(18 + 13*t)))*
   canMINP[16, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) - ((I/2)*(9*mmH^6 - 9*mmH^5*(-2 + 4*s12 + 5*t) + 
    mmH^3*(-33*s12^3 + s12^2*(58 - 152*t) + 2*s12*(77 - 102*t)*t + 
      18*(6 - 5*t)*t^2) + 4*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(55*s12^2 + 18*t*(-4 + 5*t) + 2*s12*(-27 + 70*t)) + 
    mmH*(s12^4*(4 - 5*t) + 2*s12*(23 - 16*t)*t^3 - 9*(-2 + t)*t^4 + 
      2*s12^2*t*(8 + 21*t - 21*t^2) + s12^3*(8 + 14*t - 20*t^2)) + 
    mmH^2*(5*s12^4 + 9*t^3*(-8 + 5*t) + s12^3*(-26 + 53*t) + 
      2*s12*t^2*(-73 + 66*t) + s12^2*(-8 - 100*t + 139*t^2)))*
   canMINP[16, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) - 
 ((I/10)*(585*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (459*s12^4 + 873*s12^3*t + 212*s12^2*t^2 - 317*s12*t^3 - 193*t^4) + 
    mmH^11*(-3901*s12^5 + s12^3*(592 - 7535*t)*t + 112*s12*t^3*(-9 + 101*t) + 
      4*t^4*(-113 + 924*t) + 8*s12^2*t^2*(-39 + 1055*t) - 
      4*s12^4*(-87 + 2831*t)) + mmH*s12^2*t^2*(570*s12^11 + 3250*s12^10*t + 
      s12^5*t^4*(-9286 - 19706*t + 247*t^2) - 2*t^9*(1982 + 415*t^2) + 
      4*s12^9*(-105 + 507*t + 1982*t^2) - s12*t^8*(19698 + 2220*t + 
        4801*t^2) + 2*s12^8*t*(-1111 + 2203*t + 5300*t^2) - 
      2*s12^4*t^5*(11365 + 5832*t + 7221*t^2) + 
      s12^6*t^3*(-6334 - 20110*t + 8747*t^2) + 
      s12^7*t^2*(-4958 - 4790*t + 10109*t^2) - 
      s12^2*t^7*(39422 + 8000*t + 12881*t^2) - 
      s12^3*t^6*(40310 + 10680*t + 19609*t^2)) + 
    mmH^10*(10619*s12^6 + s12^5*(-2902 + 41662*t) - 
      2*t^4*(83 - 1413*t + 4580*t^2) - 2*s12^3*t*(-88 + 1457*t + 5154*t^2) - 
      3*s12^2*t^2*(52 - 2674*t + 20435*t^2) - 
      2*s12*t^3*(192 - 4586*t + 20593*t^2) + 
      2*s12^4*(57 - 3746*t + 25163*t^2)) + 
    mmH^2*s12*t*(-456*s12^12 - 6816*s12^11*t + 
      s12^7*t^3*(22092 - 106116*t - 89369*t^2) + 
      s12^6*t^4*(49812 - 42856*t - 84257*t^2) + 
      s12^8*t^2*(5504 - 92678*t - 81061*t^2) + 
      s12^5*t^5*(115348 + 26714*t - 27471*t^2) + 8*t^10*(53 + 83*t^2) + 
      s12*t^9*(25660 - 3586*t + 9583*t^2) - 
      2*s12^10*(420 + 2289*t + 14831*t^2) - 
      2*s12^9*t*(718 + 17875*t + 31065*t^2) + 
      s12^2*t^8*(113960 - 6336*t + 37309*t^2) + 
      s12^4*t^6*(203284 + 39148*t + 47759*t^2) + 
      s12^3*t^7*(210480 + 11438*t + 66811*t^2)) + 
    mmH^9*(-15291*s12^7 + s12^6*(9518 - 78562*t) + 
      s12^5*(-570 + 34608*t - 126029*t^2) - 
      3*s12^4*t*(466 - 12264*t + 3035*t^2) + 
      2*t^5*(415 - 3841*t + 5603*t^2) + 2*s12*t^4*(1401 - 17005*t + 
        36415*t^2) + 2*s12^3*t^2*(28 - 5407*t + 88389*t^2) + 
      s12^2*t^3*(2856 - 48844*t + 181005*t^2)) + 
    mmH^3*(-114*s12^13 + 2760*s12^12*t + 166*t^13 + 
      5*s12^11*t*(-132 + 6341*t) + s12^3*t^8*(-275230 + 62110*t - 
        98341*t^2) + s12^4*t^7*(-470278 + 81046*t - 47253*t^2) + 
      s12^2*t^9*(-69276 + 15730*t - 37631*t^2) - 
      s12*t^10*(2422 + 1220*t + 3581*t^2) + 2*s12^10*t*
       (2459 + 13762*t + 57247*t^2) + 2*s12^5*t^6*(-214131 + 50177*t + 
        105791*t^2) + 2*s12^8*t^3*(1695 + 199253*t + 157999*t^2) + 
      2*s12^7*t^4*(-33613 + 223859*t + 218542*t^2) + 
      s12^9*t^2*(15092 + 172754*t + 218729*t^2) + 
      2*s12^6*t^5*(-113401 + 129125*t + 224733*t^2)) + 
    mmH^8*(12869*s12^8 + 4*s12^7*(-4060 + 20469*t) + 
      s12^4*t^2*(1952 - 91180*t - 448507*t^2) + 
      s12^2*t^4*(-11544 + 130478*t - 275535*t^2) + 
      s12*t^5*(-7258 + 70036*t - 62201*t^2) - 
      2*t^6*(830 - 5920*t + 3603*t^2) - 3*s12^5*t*(-1230 + 47484*t + 
        10559*t^2) + s12^6*(1140 - 77794*t + 152323*t^2) - 
      2*s12^3*t^3*(3272 - 31000*t + 276403*t^2)) + 
    mmH^4*(806*s12^12 + (332 - 1201*t)*t^11 - 2*s12^11*(114 + 3881*t) - 
      s12^10*t*(462 + 77699*t) + s12^4*t^6*(562218 - 331822*t - 403647*t^2) + 
      s12*t^9*(5192 + 9704*t + 10233*t^2) + 
      s12^3*t^7*(357394 - 131830*t + 56707*t^2) + 
      s12^2*t^8*(99398 - 10844*t + 75151*t^2) - 
      s12^9*t*(11744 + 86052*t + 245317*t^2) - 
      2*s12^8*t^2*(18535 + 212325*t + 247819*t^2) - 
      4*s12^5*t^5*(-114138 + 154261*t + 281122*t^2) - 
      2*s12^6*t^4*(-88303 + 454109*t + 655786*t^2) - 
      s12^7*t^3*(6242 + 850214*t + 901925*t^2)) + 
    mmH^5*(-2209*s12^11 + 2*s12^10*(1151 + 5407*t) + 
      2*t^9*(83 - 1113*t + 1485*t^2) - 2*s12*t^8*(2064 + 17375*t + 
        10298*t^2) - s12^2*t^7*(77392 + 58198*t + 67097*t^2) + 
      s12^9*(-114 + 18348*t + 101635*t^2) + 
      3*s12^8*t*(4524 + 61244*t + 111997*t^2) + 
      2*s12^3*t^6*(-129474 + 56866*t + 130473*t^2) + 
      6*s12^4*t^5*(-60233 + 95113*t + 216135*t^2) + 
      2*s12^7*t^2*(18132 + 327082*t + 436807*t^2) + 
      4*s12^6*t^3*(-6745 + 278876*t + 438149*t^2) + 
      2*s12^5*t^4*(-112553 + 530149*t + 1061219*t^2)) + 
    mmH^6*(3921*s12^10 + s12^9*(-8438 + 3190*t) + 
      s12^8*(570 - 61356*t - 45230*t^2) + 2*s12^2*t^6*
       (11439 + 79773*t - 23675*t^2) - 2*t^8*(415 - 3301*t + 1708*t^2) + 
      2*s12*t^7*(-1279 + 35384*t + 10398*t^2) - 
      2*s12^7*t*(2981 + 137686*t + 159049*t^2) - 
      6*s12^5*t^3*(-5979 + 141533*t + 335610*t^2) - 
      2*s12^3*t^5*(-43299 + 3228*t + 355426*t^2) - 
      2*s12^4*t^4*(-50862 + 253871*t + 904279*t^2) - 
      s12^6*t^2*(10390 + 665746*t + 1116119*t^2)) + 
    mmH^7*(-7285*s12^9 - 8*s12^8*(-1955 + 5421*t) + 
      10*t^7*(166 - 1124*t + 353*t^2) + s12*t^6*(8332 - 88692*t + 
        12899*t^2) - 2*s12^7*(570 - 47108*t + 36625*t^2) + 
      2*s12^6*t*(-1206 + 131816*t + 91581*t^2) + 
      s12^2*t^5*(11540 - 191992*t + 215569*t^2) + 
      s12^3*t^4*(2236 - 77864*t + 851733*t^2) + 
      s12^5*t^2*(-3892 + 392180*t + 895923*t^2) + 
      s12^4*t^3*(-5252 + 243800*t + 1326743*t^2)))*
   canMINP[19, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/5)*(-2*s12^4*t^4*(s12 + t)^4*(153*s12^4 + 270*s12^3*t + 25*s12^2*t^2 - 
      145*s12*t^3 - 65*t^4) + mmH^12*(91*s12^5 + 957*s12^4*t + 
      2*s12^2*(1440 - 1117*t)*t^2 - 91*t^5 + 3*s12*t^3*(-240 + 137*t) - 
      10*s12^3*t*(72 + 187*t)) - mmH*s12^2*t^2*(s12 + t)^2*
     (90*s12^10 + 444*s12^9*t + s12*t^7*(234 + 260*t - 691*t^2) + 
      2*s12^2*t^6*(234 + 983*t - 532*t^2) + 26*t^8*(2 - 5*t^2) + 
      8*s12^8*(-12 + 189*t + 133*t^2) + s12^3*t^5*(838 + 3614*t + 869*t^2) + 
      2*s12^6*t^2*(-285 + 755*t + 1541*t^2) + 
      s12^7*t*(-388 + 3766*t + 1853*t^2) + 2*s12^4*t^4*
       (-621 + 1318*t + 2098*t^2) + s12^5*t^3*(40 - 16*t + 4983*t^2)) + 
    mmH^11*(-738*s12^6 + s12^5*(488 - 7247*t) + t^5*(388 + 275*t) + 
      2*s12^4*t*(3024 + 1615*t) - 4*s12*t^3*(90 - 1557*t + 916*t^2) + 
      s12^2*t^2*(1440 - 11164*t + 7177*t^2) + 
      s12^3*t*(-360 - 11444*t + 20855*t^2)) + 
    mmH^10*(2334*s12^7 + 3*s12^6*(-1022 + 7877*t) + 
      s12^4*t*(2102 - 1906*t - 46865*t^2) + t^5*(26 - 2018*t + 373*t^2) + 
      s12^2*t^3*(-6392 - 2178*t + 12853*t^2) - 
      4*s12^3*t^2*(1619 - 14093*t + 13011*t^2) + 
      s12*t^4*(2230 - 23412*t + 15633*t^2) + 
      s12^5*(-18 - 24848*t + 24069*t^2)) - 
    mmH^9*(3753*s12^8 + 9*s12^7*(-886 + 4751*t) + 
      s12^4*t^2*(-9718 + 42898*t - 81761*t^2) + 
      2*t^6*(65 - 2161*t + 1426*t^2) + s12^5*t*(4998 - 101798*t + 
        24533*t^2) + s12^3*t^3*(-37832 + 49206*t + 31823*t^2) + 
      s12*t^5*(5858 - 48938*t + 39485*t^2) + 
      2*s12^6*(-45 - 31091*t + 53395*t^2) + 2*s12^2*t^4*
       (-4329 - 42949*t + 53483*t^2)) + 
    mmH^5*(331*s12^12 + s12^11*(446 - 3321*t) + 
      s12^5*t^5*(187534 + 153384*t - 1335175*t^2) + 
      s12^7*t^3*(-45166 + 457880*t - 952891*t^2) + 
      2*s12^4*t^6*(46353 + 186832*t - 479611*t^2) + 
      s12^10*(18 + 27218*t - 46396*t^2) + 
      s12*t^9*(982 + 8378*t - 10931*t^2) - 2*t^10*(13 - 169*t + 439*t^2) - 
      2*s12^2*t^8*(1375 - 36631*t + 42791*t^2) - 
      2*s12^9*t*(1986 - 79695*t + 115069*t^2) - 
      8*s12^6*t^4*(-7587 - 20786*t + 155241*t^2) - 
      2*s12^3*t^7*(2689 - 134085*t + 195568*t^2) - 
      3*s12^8*t^2*(8428 - 135626*t + 196639*t^2)) + 
    mmH^8*(3197*s12^9 + s12^8*(-10960 + 46319*t) + 
      4*t^7*(65 - 1230*t + 1359*t^2) + 2*s12^5*t^2*(-416 - 109689*t + 
        55227*t^2) + s12*t^6*(8320 - 61922*t + 62153*t^2) + 
      2*s12^7*(-90 - 49762*t + 95945*t^2) + 
      s12^4*t^3*(-78264 + 6276*t + 168749*t^2) + 
      2*s12^3*t^4*(-38334 - 73108*t + 179473*t^2) + 
      s12^2*t^5*(2230 - 205306*t + 248883*t^2) + 
      s12^6*t*(6414 - 286210*t + 257253*t^2)) + 
    mmH^3*(18*s12^14 - 434*s12^13*t + 53*s12^12*(12 - 103*t)*t - 26*t^14 + 
      s12^6*t^6*(49886 - 133880*t - 424885*t^2) + 
      s12^5*t^7*(12422 + 15208*t - 237049*t^2) + 
      s12^4*t^8*(-11680 + 45216*t - 57485*t^2) + 
      s12*t^11*(598 + 260*t + 519*t^2) + 2*s12^2*t^10*
       (1105 + 1942*t + 2383*t^2) + s12^3*t^9*(-1206 + 18620*t + 4993*t^2) - 
      2*s12^11*t*(574 + 1340*t + 12951*t^2) - 14*s12^7*t^5*
       (-1655 + 17772*t + 32650*t^2) - 2*s12^10*t^2*(2526 + 17948*t + 
        41427*t^2) - s12^9*t^3*(10060 + 116128*t + 196067*t^2) - 
      s12^8*t^4*(9428 + 213488*t + 345115*t^2)) - 
    mmH^7*(1186*s12^10 + s12^9*(-8340 + 30399*t) + 
      t^8*(260 - 3240*t + 5239*t^2) + 11*s12^2*t^6*(1534 - 21960*t + 
        28111*t^2) + s12*t^7*(6530 - 49124*t + 61095*t^2) + 
      s12^8*(-180 - 102668*t + 190775*t^2) + 
      2*s12^7*t*(2709 - 203912*t + 229951*t^2) + 
      2*s12^5*t^3*(-34133 - 165520*t + 277842*t^2) + 
      2*s12^3*t^5*(-34937 - 199380*t + 358408*t^2) + 
      2*s12^4*t^4*(-86498 - 111606*t + 394891*t^2) + 
      s12^6*t^2*(16890 - 624408*t + 527693*t^2)) + 
    mmH^4*(-122*s12^13 + 12*s12^12*(3 + 97*t) + t^12*(-52 + 177*t) + 
      4*s12^11*t*(-1554 + 4043*t) + 2*s12*t^10*(-676 - 973*t + 306*t^2) + 
      s12^2*t^9*(-3694 - 20982*t + 9381*t^2) + 
      4*s12^3*t^8*(1309 - 24565*t + 23774*t^2) + 
      2*s12^10*t*(1418 - 16251*t + 42839*t^2) + 
      2*s12^4*t^7*(-5446 - 95148*t + 194691*t^2) + 
      s12^9*t^2*(14792 - 68982*t + 273307*t^2) + 
      2*s12^7*t^4*(5878 + 63542*t + 418847*t^2) + 
      s12^8*t^3*(35792 - 41200*t + 559907*t^2) + 
      s12^5*t^6*(-98032 - 59072*t + 800161*t^2) + 
      s12^6*t^5*(-91642 + 181924*t + 977231*t^2)) + 
    mmH^6*(-172*s12^11 + s12^10*(-3258 + 12017*t) + 
      t^9*(130 - 1298*t + 2825*t^2) + s12*t^8*(2074 - 24928*t + 35951*t^2) + 
      16*s12^7*t^2*(1745 - 45257*t + 47737*t^2) + 
      4*s12^2*t^7*(3871 - 41866*t + 55615*t^2) + 
      s12^9*(-90 - 67444*t + 114839*t^2) + 4*s12^3*t^6*
       (-5824 - 108804*t + 179981*t^2) + 2*s12^8*t*(2176 - 169436*t + 
        210203*t^2) + 2*s12^5*t^4*(-84840 - 151702*t + 600417*t^2) + 
      s12^6*t^3*(-1832 - 642662*t + 962543*t^2) + 
      s12^4*t^5*(-181206 - 418830*t + 1214917*t^2)) + 
    mmH^2*s12*t*(72*s12^13 + 1180*s12^12*t + 2*s12^3*t^8*
       (2898 + 1223*t - 4109*t^2) + 6*s12^11*(32 + 287*t + 1001*t^2) - 
      s12*t^10*(260 + 390*t + 1647*t^2) - 4*s12^2*t^9*
       (-195 + 150*t + 1769*t^2) + 4*s12^10*t*(142 + 4251*t + 4412*t^2) + 
      s12^4*t^7*(7346 + 11780*t + 22129*t^2) + 
      4*s12^7*t^4*(-1404 + 26005*t + 30043*t^2) + 
      s12^9*t^2*(-396 + 56734*t + 40593*t^2) + 
      2*s12^5*t^6*(-3486 + 19326*t + 43123*t^2) + 
      2*s12^6*t^5*(-6844 + 39516*t + 65593*t^2) + 
      s12^8*t^3*(-2158 + 95968*t + 78261*t^2) - 104*(t^11 + t^13)))*
   canMINP[19, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) - 
 ((I/10)*(247*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (273*s12^4 + 517*s12^3*t + 138*s12^2*t^2 - 283*s12*t^3 - 183*t^4) - 
    mmH^11*(1689*s12^5 + 12*s12^2*(26 - 345*t)*t^2 + 
      2*s12*(172 - 2363*t)*t^3 + 6*(20 - 249*t)*t^4 + 2*s12^4*(-8 + 2289*t) + 
      s12^3*t*(72 + 2701*t)) + mmH^10*(4599*s12^6 + 2*s12^5*(61 + 8186*t) + 
      s12^2*t^2*(-156 + 1458*t - 28595*t^2) + 
      2*s12^3*t*(68 + 1121*t - 5081*t^2) - 2*t^4*(73 + 41*t + 1691*t^2) - 
      2*s12*t^3*(172 - 104*t + 8197*t^2) + 2*s12^4*(47 + 598*t + 8537*t^2)) + 
    mmH*s12^2*t^2*(470*s12^11 + 2726*s12^10*t + 
      s12^3*t^6*(3478 + 23792*t - 14847*t^2) + 
      s12^2*t^7*(2590 + 8824*t - 10283*t^2) + 
      s12*t^8*(1034 + 1148*t - 4095*t^2) + 2*t^9*(94 - 365*t^2) - 
      2*s12^8*t*(14795 + 20871*t + 825*t^2) - 
      6*s12^4*t^5*(655 - 2976*t + 2142*t^2) + 
      s12^9*(-5892 - 7364*t + 4520*t^2) - s12^5*t^4*(30234 + 37942*t + 
        10463*t^2) - s12^7*t^2*(59762 + 93226*t + 12469*t^2) - 
      s12^6*t^3*(60634 + 98530*t + 14095*t^2)) + 
    mmH^9*(-6493*s12^7 - 2*s12^6*(331 + 14351*t) + 
      2*t^5*(365 + 959*t + 1747*t^2) + 2*s12*t^4*(1269 + 4363*t + 
        12480*t^2) - s12^5*(470 + 5980*t + 28921*t^2) + 
      s12^4*t*(-1062 - 10244*t + 41757*t^2) + 
      2*s12^3*t^2*(182 - 153*t + 55383*t^2) + 
      s12^2*t^3*(2764 + 11428*t + 80883*t^2)) + 
    mmH^2*s12*t*(-376*s12^12 - 5640*s12^11*t + 
      s12^8*t^2*(160856 + 170246*t - 87339*t^2) + 
      2*s12^9*t*(16186 + 8095*t - 38867*t^2) + 
      s12^7*t^3*(306808 + 370832*t - 34313*t^2) + 8*t^10*(47 + 73*t^2) + 
      s12*t^9*(564 + 786*t + 8329*t^2) - 2*s12^10*(324 + 3263*t + 
        16069*t^2) + s12^6*t^4*(286272 + 324140*t + 33239*t^2) + 
      s12^2*t^8*(-3592 - 7404*t + 37899*t^2) + 
      s12^3*t^7*(-12856 - 53066*t + 86769*t^2) + 
      s12^5*t^5*(124312 + 60918*t + 86957*t^2) + 
      s12^4*t^6*(7936 - 84796*t + 112619*t^2)) - 
    mmH^3*(94*s12^13 - 2256*s12^12*t - 146*t^13 - s12^11*t*(452 + 35843*t) + 
      s12^9*t^2*(72524 - 41970*t - 472675*t^2) + 
      2*s12^8*t^3*(179701 + 107925*t - 302681*t^2) + 
      2*s12^7*t^4*(319349 + 260789*t - 185093*t^2) + 
      s12*t^10*(2162 + 732*t + 3155*t^2) + 2*s12^6*t^5*
       (266975 + 177603*t + 23846*t^2) + s12^2*t^9*(5516 + 1838*t + 
        39277*t^2) - 2*s12^10*t*(1879 + 18462*t + 95804*t^2) + 
      s12^3*t^8*(-3766 - 39110*t + 158525*t^2) + 
      2*s12^5*t^6*(97967 - 20021*t + 161459*t^2) + 
      s12^4*t^7*(10442 - 135234*t + 317671*t^2)) + 
    mmH^8*(5399*s12^8 + 8*s12^7*(115 + 3017*t) + 
      s12^5*t*(2302 + 23544*t - 246355*t^2) + 
      s12^6*(940 + 12942*t - 32093*t^2) - 2*t^6*(730 + 2080*t + 943*t^2) - 
      s12*t^5*(6530 + 30520*t + 11071*t^2) - 
      s12^2*t^4*(11348 + 77866*t + 88067*t^2) - 
      2*s12^3*t^3*(4262 + 40508*t + 147631*t^2) - 
      s12^4*t^2*(884 + 17988*t + 411425*t^2)) + 
    mmH^6*(2569*s12^10 - 2*s12^9*(443 + 5630*t) + 
      s12^6*t^2*(7918 - 243802*t - 2096419*t^2) + 
      s12^8*(470 + 5708*t - 302686*t^2) - 2*t^8*(365 + 185*t + 1647*t^2) + 
      2*s12*t^7*(-1031 - 13774*t + 13364*t^2) + 
      2*s12^2*t^6*(2039 - 75583*t + 86177*t^2) + 
      2*s12^3*t^5*(22683 - 179168*t + 88926*t^2) - 
      2*s12^4*t^4*(-47388 + 252285*t + 291958*t^2) - 
      6*s12^5*t^3*(-11497 + 76987*t + 299291*t^2) - 
      2*s12^7*t*(2887 + 22754*t + 604123*t^2)) + 
    mmH^4*(658*s12^12 + (292 - 1079*t)*t^11 - 94*s12^11*(2 + 69*t) - 
      s12^10*t*(1702 + 126583*t) + s12^7*t^3*(416086 - 61438*t - 
        1619389*t^2) + 2*s12^6*t^4*(339695 + 69251*t - 435384*t^2) + 
      s12*t^9*(4680 + 1732*t + 8839*t^2) + 6*s12^5*t^5*
       (83006 - 1746*t + 25131*t^2) + s12^2*t^8*(11882 - 16060*t + 
        108619*t^2) + s12^3*t^7*(22678 - 115902*t + 376191*t^2) + 
      s12^4*t^6*(158782 - 190158*t + 566857*t^2) - 
      s12^9*t*(8856 + 84816*t + 615613*t^2) - 
      2*s12^8*t^2*(-41285 + 100981*t + 691448*t^2)) + 
    mmH^5*(-1739*s12^11 + 18*s12^10*(41 + 655*t) + 
      s12^2*t^7*(-13948 + 75442*t - 186947*t^2) + 
      2*t^9*(73 - 389*t + 1411*t^2) - 2*s12*t^8*(1924 - 2865*t + 9361*t^2) - 
      4*s12^3*t^6*(17147 - 59798*t + 118725*t^2) - 
      2*s12^4*t^5*(120673 - 180241*t + 130902*t^2) + 
      s12^9*(-94 + 936*t + 257463*t^2) + 2*s12^5*t^4*(-190177 + 197059*t + 
        477663*t^2) + 4*s12^7*t^2*(-11583 + 78962*t + 557314*t^2) + 
      4*s12^6*t^3*(-63659 + 105807*t + 562767*t^2) + 
      s12^8*t*(10568 + 96712*t + 1126875*t^2)) + 
    mmH^7*(-3457*s12^9 - 2*s12^8*(30 + 1823*t) + 
      s12^2*t^5*(11492 + 158128*t - 30709*t^2) + 
      s12*t^6*(7352 + 42748*t - 16001*t^2) + 4*t^7*(365 + 825*t + 483*t^2) + 
      2*s12^7*(-470 - 6740*t + 93887*t^2) + 
      s12^3*t^4*(7360 + 281344*t + 242443*t^2) + 
      2*s12^6*t*(-212 - 6008*t + 372951*t^2) + 
      s12^4*t^3*(3808 + 257560*t + 876973*t^2) + 
      s12^5*t^2*(2564 + 96300*t + 1175373*t^2)))*
   canMINP[19, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((4*I)/45)*((471*(-mmH + t)*(s12 + t))/(s12^2*t^2) + 
   (213*(2 - mmH + t)*(s12 + t))/(s12^2*t^2) + (471*(mmH - s12)*(mmH - t))/
    (t^2*(-mmH + s12 + t)^2) - (132*(-mmH + s12)*(2 - mmH + t))/
    (t^2*(-mmH + s12 + t)^2) + (45*(mmH - s12)*(s12 + t))/
    (t^2*(-mmH + s12 + t)^2) + (45*(-mmH + t)*(s12 + t))/
    (s12^2*(-mmH + s12 + t)^2) + 
   (45*(s12^3 + 2*t^2 + 2*s12*t*(3 + t) - mmH^2*(s12 + t) + s12^2*(4 + 3*t) + 
      mmH*(s12^2 + (-2 + t)*t + s12*(-2 + 3*t))))/
    (s12^2*t*(-mmH + s12 + t)^2) + 
   (270*(mmH^4*t + s12^2*(4 + 5*s12)*t*(s12 + t) + 
      mmH*s12*(-6*s12^3 + s12^2*(6 - 24*t) + 4*t^2 - 19*s12*t^2) - 
      mmH^3*(6*s12^2 + t*(4 + t) + s12*(-6 + 4*t)) + 
      mmH^2*(12*s12^3 + 4*t^2 + 3*s12*t^2 + 2*s12^2*(-6 + 11*t))))/
    ((mmH - s12)^4*s12*t*(-mmH + s12 + t)) + 
   (471*(2*t*(-s12^3 + s12^2*(-2 + t) + t^2*(2 + 3*t)) + 
      mmH^2*(s12^2*(-1 + t) + 2*s12*(6 - 4*t + t^2) - t*(4 - 3*t + t^2)) + 
      mmH*(s12^3*(-1 + t) - s12^2*(6 - 3*t + t^2) - 2*t*(4 - 4*t + t^3) - 
        s12*(-8 + 18*t - 5*t^2 + t^3))))/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
     (-mmH + s12 + t)) - 
   (314*(-(mmH^4*(-1 + s12)) + mmH^3*(4 + s12 + s12^2 + 2*t - 2*s12*t) + 
      2*s12*(-16*s12^2 + s12^3 + 4*s12*(-2 + t)*t + t^2*(2 + t)) + 
      mmH^2*(-3*s12^3 + s12^2*(1 + 7*t) - 2*(-4 + t + 2*t^2) + 
        s12*(-22 - 3*t + 4*t^2)) + mmH*(s12^4 + s12^3*(11 + t) + 
        s12^2*(28 - 11*t - 4*t^2) + t*(-8 - 2*t + t^2) - 
        s12*(16 - 6*t + 4*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
     (-mmH + s12 + t)^2) + 
   (785*(-(mmH^4*(-1 + s12)) + mmH^3*(-1 + s12)*(5 + s12 - 2*t) + 
      s12*(-4*s12^3 + 2*(-1 + t)*t^2 + s12^2*(-8 + 3*t) + 
        2*s12*t*(-5 + 4*t)) + mmH^2*(s12^2*(-11 + 7*t) - 4*(1 - t + t^2) + 
        2*s12*(7 - 3*t + 2*t^2)) + mmH*(s12^4 - 2*s12^3*(-4 + t) + 
        t*(4 + t + t^2) - s12^2*(8 + 5*t + 4*t^2) - 
        s12*(-8 + 6*t + 4*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
     (-mmH + s12 + t)^2) + 
   (66*(mmH^4*(-1 + t) + mmH^3*(-4 + 2*s12*(-1 + t) - t - t^2) - 
      2*t*(s12^3 - 8*s12*t + (-16 + t)*t^2 + s12^2*(2 + 4*t)) + 
      mmH^2*(-8 - 4*s12^2*(-1 + t) + 22*t - t^2 + 3*t^3 + 
        s12*(2 + 3*t - 7*t^2)) + mmH*(s12^3*(-1 + t) + 
        s12^2*(2 + 4*t + 4*t^2) - s12*(-8 + 6*t - 11*t^2 + t^3) - 
        t*(-16 + 28*t + 11*t^2 + t^3))))/(s12*(mmH*(-1 + t) - 2*t)*t^2*
     (-mmH + s12 + t)^2) - (284*(mmH^3*(3*s12 - t)*(-1 + t) - 
      2*t*(-s12^3 + s12^2*(2 + t) + 2*t^2*(-3 + 2*t) + s12*t*(12 + 5*t)) - 
      mmH^2*(s12^2*(-1 + t) + 2*(-3 + t)*t + 3*s12*(2 + t + t^2)) + 
      mmH*(-(s12^3*(-1 + t)) + s12^2*(2 + t + t^2) + 
        t*(8 + 4*t - 7*t^2 + 3*t^3) + 2*s12*(-4 + 9*t + 2*t^2 + 3*t^3))))/
    (s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)) + 
   (710*(mmH^3*(3*s12 - t)*(-1 + t) + t*(2*s12^3 - 2*s12^2*(-1 + t) + t^3 - 
        s12*t*(6 + 7*t)) + mmH^2*(-(s12^2*(-1 + t)) + t^2 - 
        3*s12*(-2 + 2*t + t^2)) + mmH*(-(s12^3*(-1 + t)) - 
        t*(4 - 7*t + t^2) + s12^2*(-1 + t + t^2) + 
        s12*(4 - 12*t + 10*t^2 + 3*t^3))))/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
     (-mmH + s12 + t)) - 
   (471*(-2*mmH^4*(-1 + t) + mmH^3*(-1 + t)*(6 + 5*s12 + 4*t) - 
      2*mmH^2*(4 + 2*s12^2*(-1 + t) - 13*t + 7*t^2 + 4*s12*t^2 + t^3) - 
      2*t*(s12^3 + 5*t^3 + s12^2*(-2 + 4*t) + s12*t*(-4 + 5*t)) + 
      mmH*(s12^3*(-1 + t) + s12^2*(6 + 4*t^2) + 
        2*s12*(4 - 7*t + 6*t^2 + 2*t^3) + t*(16 - 28*t + 11*t^2 + 3*t^3))))/
    (s12*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
   (15*(33*mmH^9 - mmH^8*(49 + 220*s12 + 130*t) - 
      2*s12^2*(25*s12^6 + 72*t^5 + 18*s12*t^4*(12 + 5*t) + 
        13*s12^2*t^3*(20 + 27*t) + 2*s12^5*(-29 + 51*t) + 
        6*s12^3*t^2*(1 + 71*t) + 2*s12^4*t*(-84 + 121*t)) + 
      mmH^7*(-166 + 650*s12^2 + 209*t + 208*t^2 + 3*s12*(91 + 258*t)) - 
      mmH^6*(-16 + 1128*s12^3 - 454*t + 549*t^2 + 224*t^3 + 
        7*s12^2*(99 + 272*t) + 2*s12*(-562 + 625*t + 528*t^2)) + 
      mmH*s12*(23*s12^7 - 144*t^5 + 36*s12*t^4*(2 + 21*t) + 
        s12^6*(313 + 92*t) + 2*s12^2*t^3*(572 + 1773*t + 45*t^2) + 
        s12^5*(-874 + 965*t + 224*t^2) + s12^3*t*(-32 + 144*t + 4889*t^2 + 
          347*t^3) + s12^4*(-16 - 1954*t + 2577*t^2 + 412*t^3)) + 
      mmH^5*(1280*s12^4 + s12^3*(1135 + 2568*t) + 
        s12^2*(-3246 + 2951*t + 2368*t^2) + t*(-32 + 96*t + 833*t^2 + 
          131*t^3) + s12*(-80 - 2318*t + 2693*t^2 + 1020*t^3)) - 
      mmH^4*(988*s12^5 + s12^4*(1405 + 2162*t) + 
        2*t^3*(332 + 252*t + 9*t^2) + 4*s12^3*(-1295 + 949*t + 768*t^2) + 
        4*s12*t*(-32 + 72*t + 767*t^2 + 131*t^3) + 
        2*s12^2*(-80 - 2588*t + 3009*t^2 + 1334*t^3)) + 
      mmH^3*(510*s12^6 + 36*t^4*(14 + 3*t) + s12^5*(1319 + 1238*t) + 
        2*s12*t^3*(500 + 567*t + 27*t^2) + s12^4*(-4930 + 3251*t + 
          2448*t^2) + 6*s12^2*t*(-32 + 68*t + 1209*t^2 + 275*t^3) + 
        2*s12^3*(-80 - 3248*t + 3881*t^2 + 1792*t^3)) - 
      mmH^2*(160*s12^7 + 36*s12*(-2 + t)*t^4 + 144*t^5 + 
        s12^6*(843 + 476*t) + 6*s12^2*t^3*(160 + 615*t + 57*t^2) + 
        2*s12^5*(-1398 + 1063*t + 560*t^2) + 4*s12^3*t*
         (-32 + 87*t + 2264*t^2 + 401*t^3) + s12^4*(-80 - 4802*t + 5981*t^2 + 
          2124*t^3))))/((mmH - s12)^4*s12*t^2*(-mmH + s12 + t)^2*
     (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))))*
  canMINP[19, 3, {s12, t, mmH}] - 
 (((4*I)/3)*(432*mmH^6*(-1 + s12)*s12^2*(-1 + t)*t^2 + 
    4*s12*t*(s12 + t)^3*(2*s12^5 + s12^4*(2 - 56*t) + s12^3*(50 - 389*t)*t + 
      s12^2*(148 - 297*t)*t^2 + 10*t^4*(-9 + 14*t) + 
      2*s12*t^3*(-67 + 87*t)) + mmH^5*(129*s12^6*(-1 + t) - 41*(-1 + t)*t^5 + 
      s12*t^4*(221 - 262*t + 41*t^2) - 5*s12^4*t*(-97 + 11*t + 86*t^2) - 
      2*s12^3*t^2*(-433 + 562*t + 303*t^2) + s12^5*(129 - 614*t + 485*t^2) + 
      s12^2*t^2*(-432 + 690*t + 385*t^2 + 221*t^3)) - 
    4*mmH*(s12 + t)^2*(s12^7*(-1 + 3*t) + t^5*(-4 + 35*t - 70*t^2) + 
      s12^6*(81 - 85*t - 49*t^2) - s12^3*t^2*(100 - 1500*t + 952*t^2 + 
        115*t^3) + s12*t^4*(144 - 180*t - 181*t^2 + 118*t^3) - 
      2*s12^5*(94 - 370*t + 229*t^2 + 207*t^3) + 
      s12^2*t^3*(268 - 167*t - 516*t^2 + 273*t^3) - 
      s12^4*t*(408 - 1535*t + 921*t^2 + 632*t^3)) - 
    mmH^4*(200*s12^7*(-1 + t) - 2*t^5*(44 - 17*t + 58*t^2) + 
      s12^6*(-518 - 551*t + 1051*t^2) + s12*t^4*(112 + 91*t - 667*t^2 + 
        116*t^3) + 2*s12^3*t^2*(1216 - 527*t - 2315*t^2 + 518*t^3) + 
      2*s12^4*t*(884 - 475*t - 1989*t^2 + 521*t^3) + 
      s12^2*t^3*(1328 + 1810*t - 683*t^2 + 715*t^3) + 
      s12^5*(464 - 2117*t + 169*t^2 + 1456*t^3)) + 
    mmH^2*(4*s12^9*(-1 + t) - 4*s12^8*(-77 + 81*t + 9*t^2) + 
      s12^7*(686 + 1778*t - 2435*t^2 - 467*t^3) - 
      2*t^6*(180 - 251*t + 26*t^2 + 48*t^3) + 
      s12^6*(-360 + 4246*t + 3929*t^2 - 7867*t^3 - 1388*t^4) + 
      2*s12^4*t^2*(276 + 3829*t + 6627*t^2 - 6333*t^3 - 280*t^4) + 
      2*s12*t^5*(-336 + 375*t - 115*t^2 - 170*t^3 + 48*t^4) + 
      s12^2*t^4*(552 - 1526*t - 503*t^2 - 1687*t^3 + 424*t^4) + 
      s12^3*t^3*(1728 + 1586*t + 5554*t^2 - 6447*t^3 + 453*t^4) - 
      2*s12^5*t*(336 - 3929*t - 4917*t^2 + 6707*t^3 + 823*t^4)) + 
    mmH^3*(67*s12^8*(-1 + t) + s12^7*(-959 + 459*t + 542*t^2) + 
      t^5*(344 - 450*t - 235*t^2 + 21*t^3) + 
      6*s12^6*(17 - 871*t + 573*t^2 + 302*t^3) + 
      s12*t^4*(984 - 596*t - 1314*t^2 + 283*t^3 - 21*t^4) + 
      2*s12^2*t^3*(248 + 1685*t - 1122*t^2 + 927*t^3 + 97*t^4) + 
      s12^3*t^2*(-976 + 6408*t - 11611*t^2 + 1701*t^3 + 1296*t^4) + 
      s12^4*t*(-1224 + 6130*t - 15815*t^2 + 1186*t^3 + 2855*t^4) + 
      s12^5*(-392 + 1612*t - 9636*t^2 + 3989*t^3 + 3111*t^4)))*
   canMINP[19, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 (((4*I)/9)*(9*(s12^3 + 2*t^2 + 2*s12*t*(3 + t) - mmH^2*(s12 + t) + 
      s12^2*(4 + 3*t) + mmH*(s12^2 + (-2 + t)*t + s12*(-2 + 3*t))) + 
    (54*s12*(-mmH + s12 + t)*(mmH^4*s12 + s12*t^2*(s12 + t)*(4 + 5*t) + 
       mmH*(s12^2*(4 - 19*t)*t - 24*s12*t^3 - 6*(-1 + t)*t^3) - 
       mmH^3*(s12^2 + 6*(-1 + t)*t + 4*s12*(1 + t)) + 
       mmH^2*(22*s12*t^2 + 12*(-1 + t)*t^2 + s12^2*(4 + 3*t))))/(mmH - t)^4 - 
    (76*(-(mmH^4*(-1 + s12)) + mmH^3*(4 + s12 + s12^2 + 2*t - 2*s12*t) + 
       2*s12*(-16*s12^2 + s12^3 + 4*s12*(-2 + t)*t + t^2*(2 + t)) + 
       mmH^2*(-3*s12^3 + s12^2*(1 + 7*t) - 2*(-4 + t + 2*t^2) + 
         s12*(-22 - 3*t + 4*t^2)) + mmH*(s12^4 + s12^3*(11 + t) + 
         s12^2*(28 - 11*t - 4*t^2) + t*(-8 - 2*t + t^2) - 
         s12*(16 - 6*t + 4*t^2 + t^3))))/(mmH*(-1 + s12) - 2*s12) + 
    (157*(-(mmH^4*(-1 + s12)) + mmH^3*(-1 + s12)*(5 + s12 - 2*t) + 
       s12*(-4*s12^3 + 2*(-1 + t)*t^2 + s12^2*(-8 + 3*t) + 
         2*s12*t*(-5 + 4*t)) + mmH^2*(s12^2*(-11 + 7*t) - 4*(1 - t + t^2) + 
         2*s12*(7 - 3*t + 2*t^2)) + mmH*(s12^4 - 2*s12^3*(-4 + t) + 
         t*(4 + t + t^2) - s12^2*(8 + 5*t + 4*t^2) - 
         s12*(-8 + 6*t + 4*t^2 + t^3))))/(mmH*(-1 + s12) - 2*s12) - 
    (3*(33*mmH^9 - mmH^8*(49 + 130*s12 + 220*t) - 
       2*t^2*(18*s12^5*(4 + 5*t) + 27*s12^4*t*(8 + 13*t) + 
         6*s12*t^4*(-28 + 17*t) + t^5*(-58 + 25*t) + 
         2*s12^2*t^3*(3 + 121*t) + 2*s12^3*t^2*(130 + 213*t)) + 
       mmH^7*(-166 + 208*s12^2 + 273*t + 650*t^2 + s12*(209 + 774*t)) - 
       mmH^6*(-16 + 224*s12^3 - 1124*t + 693*t^2 + 1128*t^3 + 
         3*s12^2*(183 + 352*t) + 2*s12*(-227 + 625*t + 952*t^2)) + 
       mmH*t*(18*s12^5*(-8 + 42*t + 5*t^2) + s12^2*t^3*(144 + 2577*t + 
           224*t^2) + s12^4*t*(72 + 3546*t + 347*t^2) + 
         s12^3*t^2*(1144 + 4889*t + 412*t^2) + t^4*(-16 - 874*t + 313*t^2 + 
           23*t^3) + s12*t^3*(-32 - 1954*t + 965*t^2 + 92*t^3)) - 
       mmH^2*(18*s12^5*(8 + 2*t + 19*t^2) + 4*s12^3*t^2*(240 + 2264*t + 
           531*t^2) + 2*s12^4*t*(-36 + 1845*t + 802*t^2) + 
         s12^2*t^3*(348 + 5981*t + 1120*t^2) + t^4*(-80 - 2796*t + 843*t^2 + 
           160*t^3) + 2*s12*t^3*(-64 - 2401*t + 1063*t^2 + 238*t^3)) - 
       mmH^4*(18*s12^5 + s12^4*(504 + 524*t) + 6*s12^2*t*
          (48 + 1003*t + 512*t^2) + 4*s12^3*(166 + 767*t + 667*t^2) + 
         t^2*(-160 - 5180*t + 1405*t^2 + 988*t^3) + 
         2*s12*t*(-64 - 2588*t + 1898*t^2 + 1081*t^3)) + 
       mmH^3*(54*s12^5*(2 + t) + 6*s12^4*(84 + 189*t + 275*t^2) + 
         2*s12^2*t^2*(204 + 3881*t + 1224*t^2) + 2*s12^3*t*
          (500 + 3627*t + 1792*t^2) + t^3*(-160 - 4930*t + 1319*t^2 + 
           510*t^3) + s12*t^2*(-192 - 6496*t + 3251*t^2 + 1238*t^3)) + 
       mmH^5*(131*s12^4 + 17*s12^3*(49 + 60*t) + 
         s12^2*(96 + 2693*t + 2368*t^2) + t*(-80 - 3246*t + 1135*t^2 + 
           1280*t^3) + s12*(-32 - 2318*t + 2951*t^2 + 2568*t^3))))/
     ((mmH - t)^4*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))))*
   canMINP[19, 3, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(-9*s12*t + 92*t^2 - 6*s12*t^2 + 46*t^3 - 
    3*s12*(-mmH + s12 + t) - 54*(-mmH + s12 + t)^2 + 27*(-mmH + s12 + t)^3 - 
    3*s12^2*(-mmH + s12 + 2*t))*canMINP[19, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(-24*s12^3 + mmH*(3*s12 - 6*s12^2 - 9*t) + 3*mmH^2*(s12 - t) + 
    3*s12^2*(-19 + t) + 3*s12*t*(2 + t) + t^2*(101 + 49*t))*
   canMINP[19, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 (((4*I)/3)*(92*s12^2 + 46*s12^3 - 9*s12*t - 6*s12^2*t + 
    3*(mmH - 2*s12 - t)*t^2 - 3*t*(-mmH + s12 + t) - 54*(-mmH + s12 + t)^2 + 
    27*(-mmH + s12 + t)^3)*canMINP[19, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/4)*(45*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (55*s12^4 + 117*s12^3*t + 68*s12^2*t^2 + 7*s12*t^3 - 5*t^4) - 
    mmH^11*(337*s12^5 + 4*(13 - 60*t)*t^4 - 16*s12*t^3*(-9 + 47*t) - 
      8*s12^2*t^2*(-15 + 73*t) + 12*s12^4*(-1 + 77*t) + 
      s12^3*t*(16 + 587*t)) + mmH^9*(-1671*s12^7 - 2*s12^6*(-979 + 5385*t) + 
      s12^5*(30 + 7840*t - 24521*t^2) + s12^4*t*(322 + 10584*t - 23269*t^2) + 
      2*s12^3*t^2*(468 + 1581*t - 2759*t^2) + 6*t^5*(25 - 175*t + 53*t^2) + 
      2*s12*t^4*(341 - 2209*t + 1279*t^2) + 3*s12^2*t^3*
       (392 - 1636*t + 1427*t^2)) + 
    mmH^7*(-745*s12^9 - 8*s12^8*(-455 + 1749*t) + 
      s12^5*t^2*(9340 + 147140*t - 205233*t^2) + 
      s12^4*t^3*(17148 + 105784*t - 160589*t^2) + 
      s12^3*t^4*(17244 + 20504*t - 84935*t^2) + 
      s12^7*(60 + 30984*t - 69178*t^2) + s12^2*t^5*(9844 - 17080*t - 
        30299*t^2) + 6*s12^6*t*(374 + 16264*t - 26685*t^2) + 
      30*t^7*(10 - 60*t + 7*t^2) - 3*s12*t^6*(-964 + 3500*t + 1707*t^2)) + 
    mmH^10*(1031*s12^6 + s12^5*(-430 + 4286*t) + 
      s12^2*t^2*(-108 + 1182*t - 3101*t^2) - 6*t^4*(5 - 59*t + 76*t^2) + 
      2*s12^3*t*(-24 - 173*t + 654*t^2) - 2*s12*t^3*(48 - 618*t + 1121*t^2) + 
      2*s12^4*(-3 - 538*t + 2951*t^2)) - mmH*s12^2*t^2*
     (30*s12^11 + 198*s12^10*t + 2*t^9*(-58 + 75*t^2) + 
      s12^9*(84 - 60*t + 664*t^2) + s12*t^8*(-582 - 324*t + 869*t^2) + 
      2*s12^8*t*(219 + 97*t + 880*t^2) + 2*s12^4*t^5*
       (-447 - 296*t + 1709*t^2) + s12^2*t^7*(-1242 - 1568*t + 2197*t^2) + 
      s12^3*t^6*(-1458 - 2472*t + 3125*t^2) + 
      s12^7*t^2*(918 + 1630*t + 3671*t^2) + 
      s12^5*t^4*(126 + 2642*t + 4285*t^2) + 
      s12^6*t^3*(902 + 3382*t + 4921*t^2)) - 
    mmH^4*(34*s12^12 + s12^10*(1606 - 8865*t)*t + 3*t^11*(-20 + 71*t) - 
      2*s12^11*(6 + 371*t) + s12^7*t^3*(16122 + 238750*t - 238967*t^2) + 
      s12^4*t^6*(34590 + 55846*t - 173845*t^2) + 
      2*s12^6*t^4*(10605 + 125321*t - 142974*t^2) + 
      s12^3*t^7*(23094 + 11470*t - 84943*t^2) + 
      2*s12^8*t^2*(4811 + 61929*t - 66233*t^2) + 
      s12^9*t*(2496 + 29348*t - 45207*t^2) + 
      s12^2*t^8*(7794 + 188*t - 23371*t^2) + 
      s12*t^9*(984 - 552*t - 1981*t^2) - 28*s12^5*t^5*
       (-1090 - 5467*t + 9018*t^2)) + mmH^2*s12*t*(24*s12^12 + 416*s12^11*t + 
      8*t^10*(-7 + 15*t^2) + 2*s12^10*(-84 - 357*t + 1061*t^2) + 
      s12*t^9*(-980 - 234*t + 1771*t^2) + 3*s12^2*t^8*
       (-1352 - 976*t + 2715*t^2) + 2*s12^9*t*(-150 - 2519*t + 3691*t^2) + 
      s12^3*t^7*(-7872 - 9482*t + 18631*t^2) + 
      s12^8*t^2*(864 - 13822*t + 19471*t^2) + 
      s12^4*t^6*(-8124 - 14132*t + 27267*t^2) + 
      s12^5*t^5*(-3420 - 14238*t + 33493*t^2) + 
      s12^7*t^3*(2828 - 19252*t + 33875*t^2) + 
      s12^6*t^4*(1796 - 16648*t + 38395*t^2)) + 
    mmH^3*(6*s12^13 - 184*s12^12*t + s12^11*(28 - 2259*t)*t + 30*t^13 + 
      2*s12^6*t^5*(3867 + 45097*t - 66895*t^2) + 
      2*s12^5*t^6*(9465 + 26341*t - 54837*t^2) + 
      2*s12^8*t^3*(1683 + 44393*t - 45997*t^2) + 
      s12^9*t^2*(3300 + 37306*t - 41203*t^2) + 
      s12^3*t^8*(12618 + 8598*t - 34153*t^2) + 
      3*s12^4*t^7*(7158 + 8602*t - 24579*t^2) + 
      2*s12^10*t*(495 + 3234*t - 5965*t^2) + 3*s12^2*t^9*
       (1196 + 366*t - 2825*t^2) + s12*t^10*(338 - 20*t - 689*t^2) - 
      2*s12^7*t^4*(-983 - 56879*t + 66090*t^2)) + 
    mmH^8*(1529*s12^8 + 4*s12^7*(-940 + 3949*t) - 
      10*t^6*(30 - 176*t + 3*t^2) + s12*t^5*(-1906 + 8772*t + 723*t^2) + 
      6*s12^3*t^3*(-1000 - 1880*t + 4939*t^2) + 
      s12^2*t^4*(-4792 + 11398*t + 6597*t^2) + 
      s12^6*(-60 - 21834*t + 53935*t^2) + s12^4*t^2*(-3808 - 44732*t + 
        70697*t^2) + s12^5*t*(-1054 - 47140*t + 86671*t^2)) + 
    mmH^5*(59*s12^11 + s12^10*(310 - 2674*t) + 
      2*s12^5*t^4*(19691 + 135921*t - 179625*t^2) + 
      2*s12^4*t^5*(20465 + 54743*t - 129959*t^2) + 
      2*s12^7*t^2*(7532 + 113530*t - 128317*t^2) + 
      s12^8*t*(3604 + 75220*t - 111085*t^2) + 
      2*s12^3*t^6*(14502 + 6098*t - 67523*t^2) + 
      s12^2*t^7*(11520 - 6862*t - 41397*t^2) + 
      s12^9*(6 + 9580*t - 26665*t^2) + 2*t^9*(15 - 197*t + 273*t^2) - 
      2*s12*t^8*(-960 + 1515*t + 2062*t^2) - 4*s12^6*t^3*
       (-7323 - 84972*t + 91855*t^2)) + 
    mmH^6*(117*s12^10 + 2*s12^9*(-871 + 3803*t) - 
      6*t^8*(25 - 187*t + 100*t^2) + 2*s12*t^7*(-1395 + 3776*t + 3066*t^2) + 
      6*s12^2*t^6*(-2095 + 2619*t + 7803*t^2) + 
      s12^8*(-30 - 23900*t + 54122*t^2) + 2*s12^3*t^5*
       (-13593 - 9372*t + 68494*t^2) + 2*s12^7*t*(-1697 - 56094*t + 
        85395*t^2) + 2*s12^4*t^4*(-17546 - 71299*t + 125757*t^2) + 
      2*s12^5*t^3*(-14595 - 133339*t + 165706*t^2) + 
      s12^6*t^2*(-14718 - 242138*t + 301101*t^2)))*
   canMINP[20, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^12*(7*s12^4 + 2*s12^3*t + 48*s12^2*t^2 - 26*s12*t^3 - 7*t^4) - 
    2*s12^4*t^4*(s12 + t)^3*(13*s12^4 + 18*s12^3*t - 3*s12^2*t^2 - 
      17*s12*t^3 - 5*t^4) + mmH^11*(-42*s12^5 + s12^4*(200 - 249*t) + 
      s12^3*(400 - 673*t)*t + 12*s12^2*(7 - 5*t)*t^2 + t^4*(-188 + 255*t) + 
      s12*t^3*(-376 + 649*t)) + mmH*s12^2*t^2*(30*s12^11 + 178*s12^10*t + 
      s12^6*t^3*(50 + 90*t - 509*t^2) + s12^7*t^2*(118 - 116*t - 31*t^2) + 
      2*t^9*(-2 + 5*t^2) + s12*t^8*(-22 - 20*t + 65*t^2) + 
      4*s12^9*(4 - 30*t + 117*t^2) + s12^5*t^4*(-94 - 924*t + 201*t^2) + 
      s12^2*t^7*(-54 - 418*t + 367*t^2) + s12^8*t*(76 - 318*t + 531*t^2) + 
      s12^3*t^6*(-74 - 1556*t + 1003*t^2) + 
      s12^4*t^5*(-124 - 2090*t + 1159*t^2)) + 
    mmH^10*(102*s12^6 + 3*s12^5*(-406 + 467*t) + 
      s12^2*t^2*(44 + 1640*t - 3355*t^2) + t^4*(2 + 1134*t - 1375*t^2) - 
      2*s12*t^3*(2 - 1699*t + 2284*t^2) + s12^3*t*(8 - 3068*t + 3111*t^2) + 
      s12^4*(6 - 3662*t + 4212*t^2)) - 
    mmH^9*(141*s12^7 + 6*s12^6*(-517 + 559*t) + 
      s12^2*t^3*(182 + 13894*t - 20779*t^2) + 
      s12*t^4*(-16 + 12144*t - 14799*t^2) + 2*t^5*(5 + 1423*t - 1646*t^2) - 
      2*s12^3*t^2*(-121 + 2308*t + 807*t^2) + 
      2*s12^5*(15 - 6636*t + 6614*t^2) + s12^4*t*(64 - 19094*t + 
        17721*t^2)) + mmH^4*(46*s12^12 - 6*s12^11*(2 + 11*t) + 
      t^11*(-4 + 13*t) - 2*s12^10*t*(574 + 709*t) + 
      s12^5*t^5*(5606 + 52532*t - 57443*t^2) + 
      2*s12^4*t^6*(1241 + 38158*t - 42124*t^2) + 
      2*s12^3*t^7*(57 + 21038*t - 23813*t^2) + 
      s12*t^9*(-104 + 666*t - 921*t^2) + 2*s12^9*t*(266 - 4357*t + 256*t^2) - 
      2*s12^2*t^8*(143 - 4836*t + 5907*t^2) + 
      2*s12^6*t^4*(2948 - 6676*t + 8415*t^2) + 
      4*s12^7*t^3*(1117 - 10945*t + 11236*t^2) + 
      s12^8*t^2*(2332 - 28716*t + 20351*t^2)) + 
    mmH^3*(-6*s12^13 + 92*s12^12*t - 2*t^13 + s12^11*t*(44 + 1149*t) + 
      s12^7*t^4*(-1856 + 4724*t - 15627*t^2) + 
      s12*t^10*(46 + 20*t + 45*t^2) + s12^9*t^2*(-784 + 1916*t + 1549*t^2) + 
      s12^2*t^9*(124 - 968*t + 1753*t^2) - 4*s12^8*t^3*
       (345 - 1701*t + 2725*t^2) + s12^10*t*(-196 + 148*t + 3629*t^2) + 
      2*s12^3*t^8*(-29 - 4790*t + 5854*t^2) + 
      4*s12^5*t^6*(-595 - 9335*t + 8912*t^2) + 
      s12^6*t^5*(-2694 - 16828*t + 8975*t^2) + 
      s12^4*t^7*(-886 - 29300*t + 30931*t^2)) + 
    mmH^8*(161*s12^8 + s12^7*(-4240 + 4378*t) + 
      s12*t^5*(-12 + 22886*t - 26407*t^2) + 2*s12^3*t^3*
       (557 + 8012*t - 18706*t^2) + 4*t^6*(5 + 950*t - 1067*t^2) + 
      12*s12^6*(5 - 2119*t + 1934*t^2) - 6*s12^2*t^4*
       (-55 - 7216*t + 9311*t^2) + s12^4*t^2*(750 - 40420*t + 24333*t^2) + 
      s12^5*t*(250 - 53422*t + 46289*t^2)) + 
    mmH^6*(212*s12^10 + s12^9*(-1410 + 1589*t) + 
      s12^4*t^4*(5886 + 49696*t - 91845*t^2) + 
      2*s12^3*t^5*(1034 + 55833*t - 68465*t^2) + 
      t^8*(10 + 1118*t - 1195*t^2) + 2*s12^8*(15 - 9265*t + 6713*t^2) - 
      2*s12*t^7*(16 - 7805*t + 8603*t^2) + 
      2*s12^7*t*(433 - 36627*t + 27546*t^2) - 
      2*s12^2*t^6*(10 - 33015*t + 37237*t^2) + 
      s12^5*t^3*(5914 - 80948*t + 41159*t^2) + 
      2*s12^6*t^2*(1599 - 63325*t + 48430*t^2)) - 
    mmH^5*(137*s12^11 + s12^10*(-278 + 376*t) + 
      s12^4*t^5*(5098 + 99556*t - 123597*t^2) + 
      s12^3*t^6*(828 + 92940*t - 105949*t^2) + 
      4*s12^5*t^4*(2034 + 917*t - 7006*t^2) + 
      s12*t^8*(-104 + 5200*t - 5891*t^2) + 2*t^9*(1 + 87*t - 85*t^2) + 
      s12^9*(6 - 6764*t + 2716*t^2) + 2*s12^8*t*(423 - 18413*t + 11333*t^2) - 
      3*s12^2*t^7*(94 - 11710*t + 13181*t^2) + 
      4*s12^6*t^3*(1690 - 22199*t + 17574*t^2) + 
      s12^7*t^2*(3558 - 86372*t + 66991*t^2)) - 
    mmH^7*(202*s12^9 + s12^8*(-3300 + 3393*t) + 
      s12^3*t^4*(2226 + 70028*t - 101561*t^2) + 
      s12^2*t^5*(276 + 70700*t - 83559*t^2) + 
      s12^4*t^3*(3242 - 22656*t - 16209*t^2) + 
      2*s12*t^6*(3 + 12430*t - 13876*t^2) + t^7*(20 + 2840*t - 3117*t^2) + 
      s12^7*(60 - 28288*t + 23722*t^2) + 2*s12^6*t*(291 - 41048*t + 
        33462*t^2) + s12^5*t^2*(1828 - 100680*t + 72893*t^2)) + 
    mmH^2*s12*t*(-24*s12^12 - 316*s12^11*t + 
      s12^3*t^7*(268 + 5480*t - 5593*t^2) + 2*s12^5*t^5*
       (431 + 4964*t - 3280*t^2) + 6*s12^4*t^6*(105 + 1918*t - 1653*t^2) + 
      s12^10*(32 + 210*t - 1414*t^2) + s12^2*t^8*(72 + 854*t - 1369*t^2) + 
      2*s12^9*t*(36 + 529*t - 1289*t^2) + s12^8*t^2*(-4 + 1452*t - 701*t^2) - 
      3*s12*t^9*(4 + 10*t + 41*t^2) + 2*s12^6*t^4*(189 + 1504*t + 933*t^2) + 
      2*s12^7*t^3*(-21 + 298*t + 1765*t^2) - 8*(t^10 + t^12)))*
   canMINP[20, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/4)*(19*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (37*s12^4 + 89*s12^3*t + 66*s12^2*t^2 + 9*s12*t^3 - 3*t^4) - 
    mmH^11*(173*s12^5 + 12*s12^2*(10 - 21*t)*t^2 + 2*s12*(44 - 151*t)*t^3 + 
      6*(4 - 13*t)*t^4 + s12^3*t*(72 + 209*t) + 2*s12^4*(8 + 229*t)) - 
    mmH^4*(70*s12^12 + s12^10*(638 - 8589*t)*t - 10*s12^11*(2 + 69*t) + 
      t^11*(-52 + 179*t) + s12^4*t^6*(16234 + 216006*t - 237693*t^2) + 
      s12^7*t^3*(31314 + 79830*t - 198511*t^2) + 
      2*s12^5*t^5*(14830 + 113838*t - 170157*t^2) + 
      2*s12^6*t^4*(19381 + 76321*t - 157320*t^2) + 
      s12^3*t^7*(7794 + 114006*t - 102347*t^2) + 
      2*s12^8*t^2*(6919 + 17673*t - 47176*t^2) + 
      s12^9*t*(2552 + 9392*t - 35375*t^2) + 3*s12^2*t^8*
       (1050 + 9412*t - 8109*t^2) + s12*t^9*(664 + 1932*t - 2019*t^2)) + 
    mmH^3*(10*s12^13 - 240*s12^12*t + s12^11*(148 - 2945*t)*t + 26*t^13 + 
      s12^4*t^7*(2926 + 78986*t - 89715*t^2) + 
      2*s12^6*t^5*(9109 + 38033*t - 82998*t^2) + 
      2*s12^5*t^6*(4373 + 51257*t - 75383*t^2) + 
      2*s12^7*t^4*(11351 + 21751*t - 60847*t^2) + 
      s12^3*t^8*(1390 + 30462*t - 34497*t^2) + 
      2*s12^8*t^3*(8215 + 14279*t - 32747*t^2) + 
      s12^9*t^2*(6340 + 15034*t - 30929*t^2) + 
      s12^2*t^9*(836 + 4474*t - 7745*t^2) + 2*s12^10*t*
       (499 + 1782*t - 6172*t^2) + s12*t^10*(230 - 12*t - 639*t^2)) + 
    mmH^9*(-1025*s12^7 - 10*s12^6*(43 + 511*t) + 
      s12^4*t*(386 - 276*t - 16847*t^2) + s12^2*t^3*(1148 + 13124*t - 
        12065*t^2) + s12^5*(50 - 1708*t - 11309*t^2) + 
      2*s12^3*t^2*(494 + 3675*t - 9245*t^2) + 
      2*s12*t^4*(313 + 4527*t - 1808*t^2) + 2*t^5*(65 + 1139*t - 113*t^2)) - 
    mmH^6*(147*s12^10 - 2*s12^9*(233 + 1834*t) + 
      s12^6*t^2*(15578 + 64818*t - 237793*t^2) + 
      2*s12^4*t^4*(16564 + 144585*t - 195450*t^2) + 
      2*s12^5*t^3*(15033 + 91101*t - 189475*t^2) + 
      2*s12^3*t^5*(11529 + 131176*t - 121846*t^2) + 
      2*s12^7*t*(1763 + 5394*t - 51057*t^2) + 
      2*s12^2*t^6*(5021 + 64659*t - 40997*t^2) + 
      s12^8*(50 - 636*t - 28714*t^2) + 2*s12*t^7*(1139 + 14910*t - 
        5268*t^2) + 2*t^8*(65 + 1013*t + 219*t^2)) + 
    mmH^10*(595*s12^6 + 2*s12^5*(65 + 1058*t) - 
      2*s12*t^3*(44 + 496*t + 9*t^2) - 2*t^4*(13 + 197*t + 23*t^2) + 
      10*s12^4*(-1 + 54*t + 265*t^2) + s12^2*t^2*(-108 - 534*t + 545*t^2) + 
      2*s12^3*t*(-28 + 237*t + 835*t^2)) - mmH*s12^2*t^2*
     (50*s12^11 + 290*s12^10*t + 10*t^9*(2 + 13*t^2) + 
      4*s12^9*(-27 - 43*t + 182*t^2) + 2*s12^8*t*(-265 - 93*t + 517*t^2) + 
      s12*t^8*(110 - 44*t + 763*t^2) + s12^7*t^2*(-1062 + 1586*t + 
        1673*t^2) + s12^2*t^7*(234 - 712*t + 2039*t^2) + 
      2*s12^4*t^5*(-47 - 456*t + 2842*t^2) + 
      s12^6*t^3*(-1118 + 4074*t + 3787*t^2) + 
      s12^3*t^6*(210 - 1952*t + 3819*t^2) + 
      s12^5*t^4*(-638 + 2846*t + 5931*t^2)) + 
    mmH^7*(-309*s12^9 - 2*s12^8*(390 + 3179*t) + 
      s12^4*t^3*(16704 + 136504*t - 240159*t^2) + 
      s12^5*t^2*(9428 + 53724*t - 186959*t^2) + 
      s12^3*t^4*(16224 + 172832*t - 186537*t^2) + 
      s12^2*t^5*(8948 + 116112*t - 78793*t^2) + 
      2*s12^6*t*(1196 + 2968*t - 47725*t^2) + 
      s12*t^6*(2552 + 38252*t - 13893*t^2) + 4*t^7*(65 + 1125*t - 9*t^2) - 
      2*s12^7*(-50 + 1268*t + 16405*t^2)) + 
    mmH^2*s12*t*(40*s12^12 + 600*s12^11*t + 8*t^10*(-5 + 13*t^2) + 
      3*s12*t^9*(-20 - 66*t + 527*t^2) + 2*s12^10*(-84 - 267*t + 1399*t^2) + 
      2*s12^9*t*(-734 - 1621*t + 3281*t^2) + 
      s12^2*t^8*(216 - 3388*t + 7319*t^2) + 
      s12^8*t^2*(-4680 - 5794*t + 11913*t^2) + 
      s12^3*t^7*(520 - 13954*t + 19621*t^2) + 
      s12^7*t^3*(-7560 - 3344*t + 23731*t^2) + 
      s12^4*t^6*(-384 - 23548*t + 36743*t^2) + 
      s12^6*t^4*(-6848 - 4628*t + 41027*t^2) + 
      s12^5*t^5*(-3336 - 17154*t + 47825*t^2)) + 
    mmH^8*(915*s12^8 + 40*s12^7*(19 + 181*t) + 
      2*t^6*(-130 - 2320*t + 197*t^2) + s12*t^5*(-1738 - 26456*t + 
        10437*t^2) + 6*s12^3*t^3*(-986 - 9860*t + 13791*t^2) + 
      s12^6*(-100 + 2886*t + 24815*t^2) + s12^2*t^4*(-4548 - 57298*t + 
        44225*t^2) + s12^5*t*(-1194 - 1832*t + 54833*t^2) + 
      s12^4*t^2*(-3940 - 27636*t + 85003*t^2)) + 
    mmH^5*(185*s12^11 - 6*s12^10*(25 + 271*t) + 
      2*s12^4*t^5*(16475 + 165101*t - 193334*t^2) + 
      s12^8*t*(3720 + 12968*t - 72073*t^2) + 
      s12^2*t^7*(6996 + 81994*t - 54191*t^2) + 
      4*s12^7*t^2*(4517 + 13846*t - 46858*t^2) + 
      s12^9*(10 + 744*t - 18045*t^2) + 2*s12*t^8*(700 + 5997*t - 2597*t^2) + 
      2*t^9*(13 + 127*t + 223*t^2) - 4*s12^3*t^6*(-4529 - 56954*t + 
        49329*t^2) - 6*s12^5*t^4*(-7225 - 46461*t + 76655*t^2) - 
      4*s12^6*t^3*(-9313 - 37359*t + 88357*t^2)))*
   canMINP[20, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(48*s12^5*t^3*(s12 + t)^4 + 6*mmH^13*(-1 + s12)*(-1 + t)*
     (37*s12 + 11*t) - 8*mmH*s12^4*t^2*(22*s12^6 + s12^5*(17 - 219*t) + 
      s12^4*(342 - 503*t)*t + s12^3*(317 - 121*t)*t^2 + 63*t^5 + 
      17*s12^2*t^3*(-7 + 24*t) + 3*s12*t^4*(-16 + 89*t)) + 
    mmH^12*(-1327*s12^3*(-1 + t) + s12^2*(899 + 701*t - 1384*t^2) + 
      4*t*(-91 + 122*t + 64*t^2) - 2*s12*(891 - 201*t - 520*t^2 + 128*t^3)) + 
    4*mmH^2*s12^3*t*(378*t^6 + s12^7*(22 + 67*t) + 
      s12^6*(516 - 191*t - 532*t^2) + 6*s12*t^4*(-92 - 106*t + 345*t^2) - 
      2*s12^4*t*(240 - 4668*t + 4122*t^2 + 167*t^3) + 
      2*s12^3*t^2*(120 + 1837*t - 867*t^2 + 494*t^3) - 
      2*s12^5*(412 - 1923*t + 2296*t^2 + 631*t^3) + 
      s12^2*t^3*(-664 - 2916*t + 4582*t^2 + 659*t^3)) + 
    mmH^11*(3277*s12^4*(-1 + t) + 2*s12^3*(-5218 + 1253*t + 3167*t^2) - 
      2*t*(-469 + 968*t + 1015*t^2 + 98*t^3) + 
      s12^2*(4979 - 9235*t + 3410*t^2 + 3024*t^3) + 
      2*s12*(1258 + 4265*t - 3826*t^2 - 586*t^3 + 98*t^4)) - 
    2*mmH^3*s12^2*(-228*t^7 + s12^8*(-44 + 89*t + 68*t^2) + 
      12*s12*t^5*(-368 - 385*t + 532*t^2) + 
      s12^7*(1204 + 1137*t - 461*t^2 - 395*t^3) + 
      s12^2*t^4*(-9616 - 17523*t + 21304*t^2 + 5219*t^3) - 
      s12^5*t*(10856 - 54073*t + 33064*t^2 + 20743*t^3 + 233*t^4) + 
      s12^3*t^3*(1448 + 13939*t - 5548*t^2 + 11868*t^3 + 529*t^4) + 
      s12^4*t^2*(-432 + 75345*t - 51770*t^2 - 3523*t^3 + 800*t^4) - 
      s12^6*(1648 - 13354*t + 1105*t^2 + 11993*t^3 + 967*t^4)) + 
    mmH^4*s12*(-216*t^7 + s12^9*(-90 + 113*t + 23*t^2) + 
      24*s12*t^5*(-552 - 481*t + 89*t^2) + s12^8*(1862 + 998*t - 137*t^2 - 
        85*t^3) + 2*s12^2*t^4*(-25184 - 23965*t + 15608*t^2 + 8485*t^3) + 
      s12^7*(15596 + 27435*t - 18228*t^2 - 8759*t^3 - 220*t^4) + 
      4*s12^3*t^3*(-2482 + 3146*t - 2342*t^2 + 15007*t^3 + 1089*t^4) - 
      2*s12^6*(9896 - 55887*t - 16947*t^2 + 56434*t^3 + 7735*t^4 + 19*t^5) + 
      4*s12^5*t*(-12216 + 74865*t - 26225*t^2 - 34628*t^3 - 552*t^4 + 
        52*t^5) + 2*s12^4*t^2*(13240 + 134433*t - 80589*t^2 - 782*t^3 + 
        4879*t^4 + 67*t^5)) + mmH^10*(-4227*s12^5*(-1 + t) + 
      s12^4*(31419 - 13038*t - 13295*t^2) + 
      s12^3*(8810 + 38830*t - 35105*t^2 - 11137*t^3) + 
      2*t*(-660 + 371*t + 3830*t^2 + 691*t^3 - 144*t^4) - 
      s12^2*(13232 + 15611*t - 25490*t^2 + 13451*t^3 + 1948*t^4) + 
      4*s12*(620 - 4694*t + 1714*t^2 + 4051*t^3 + 147*t^4 + 72*t^5)) + 
    mmH^5*s12*(-23*s12^9*(-1 + t) - 2*s12^8*(22 + 237*t + 29*t^2) + 
      24*t^5*(368 + 121*t + 111*t^2) + 2*s12*t^4*(31136 + 12483*t + 
        4636*t^2 - 3415*t^3) + s12^7*(-17605 - 3883*t + 7526*t^2 + 850*t^3) + 
      2*s12^2*t^3*(24736 + 2525*t + 11881*t^2 - 30477*t^3 - 3827*t^4) + 
      2*s12^6*(-20604 - 62770*t + 36975*t^2 + 21897*t^3 + 822*t^4) + 
      2*s12^5*(23520 - 108589*t - 82702*t^2 + 138852*t^3 + 26283*t^4 + 
        75*t^5) - 2*s12^3*t^2*(34664 + 116060*t - 65933*t^2 + 12698*t^3 + 
        12979*t^4 + 286*t^5) - 2*s12^4*t*(-16376 + 199481*t - 29575*t^2 - 
        116911*t^3 + 810*t^4 + 630*t^5)) + 
    mmH^9*(2885*s12^6*(-1 + t) + 2*s12^5*(-23735 + 11565*t + 7622*t^2) + 
      s12^4*(-58667 - 75009*t + 93322*t^2 + 20082*t^3) + 
      2*t^2*(3416 - 3149*t - 3208*t^2 + 998*t^3 + 235*t^4) + 
      2*s12^3*(12432 - 26142*t - 9359*t^2 + 38072*t^3 + 3127*t^4) - 
      2*s12*t*(3112 - 9018*t + 20718*t^2 + 4382*t^3 + 484*t^4 + 235*t^5) - 
      2*s12^2*(4544 - 34894*t + 19372*t^2 + 8989*t^3 - 5171*t^4 + 733*t^5)) - 
    mmH^8*(797*s12^7*(-1 + t) + s12^6*(-40423 + 20554*t + 9939*t^2) + 
      s12^5*(-111572 - 78938*t + 123949*t^2 + 20419*t^3) + 
      2*t^3*(5956 - 3345*t + 892*t^2 + 1427*t^3 + 88*t^4) + 
      s12^4*(11492 - 226677*t + 54938*t^2 + 161887*t^3 + 10360*t^4) + 
      s12^3*(-4944 + 84624*t - 154694*t^2 + 86256*t^3 + 47882*t^4 - 
        3132*t^5) - 2*s12*t^2*(-8296 + 6917*t + 14269*t^2 - 2234*t^3 + 
        694*t^4 + 88*t^5) - 2*s12^2*t*(21560 - 30262*t + 48663*t^2 - 
        2823*t^3 + 4056*t^4 + 1134*t^5)) + 
    mmH^6*(143*s12^9*(-1 + t) + s12^8*(4181 - 998*t - 477*t^2) - 
      24*t^5*(92 - 3*t + 50*t^2) + s12^7*(60946 + 16360*t - 38273*t^2 - 
        4295*t^3) - 2*s12*t^4*(18544 - 81*t + 6980*t^2 + 403*t^3) + 
      s12^6*(53864 + 285007*t - 142316*t^2 - 117831*t^3 - 5540*t^4) + 
      2*s12^2*t^3*(-37144 + 4993*t - 13948*t^2 + 8109*t^3 + 2128*t^4) + 
      2*s12^5*(-26840 + 98961*t + 157596*t^2 - 191806*t^3 - 46284*t^4 + 
        277*t^5) + 2*s12^3*t^2*(31216 + 45824*t - 18184*t^2 + 13266*t^3 + 
        14977*t^4 + 543*t^5) + 2*s12^4*t*(18716 + 116899*t + 24893*t^2 - 
        106322*t^3 + 7898*t^4 + 1744*t^5)) - 
    mmH^7*(153*s12^8*(-1 + t) - 2*s12^7*(-9552 + 4451*t + 1743*t^2) + 
      s12^6*(110203 + 47289*t - 92368*t^2 - 12236*t^3) - 
      8*t^4*(1076 - 268*t + 505*t^2 + 119*t^3) + 
      2*s12*t^3*(-24296 + 9230*t - 5295*t^2 - 2431*t^3 + 294*t^4) - 
      2*s12^5*(-14250 - 175832*t + 70367*t^2 + 91058*t^3 + 4987*t^4) + 
      2*s12^2*t^2*(4384 + 9948*t + 15731*t^2 + 1459*t^3 + 6574*t^4 + 
        358*t^5) + 2*s12^3*t*(37656 - 174*t + 58549*t^2 - 47016*t^3 + 
        9645*t^4 + 2171*t^5) + s12^4*(-24800 + 35200*t + 305822*t^2 - 
        286978*t^3 - 90686*t^4 + 2620*t^5)))*canMINP[20, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 (((2*I)/3)*(24*s12^4*t^3*(s12 + t)^4 + 18*mmH^8*(-1 + s12)*s12*(-1 + t)*t*
     (s12^2 - 4*s12*t + t^2) + 4*mmH*s12*t^2*(s12 + t)^3*
     (22*s12^5 + 2*s12^3*(2 - 125*t)*t + 14*t^4*(-15 + 17*t) + 
      s12^4*(-17 + 50*t) + 2*s12*t^3*(-197 + 129*t) - 
      s12^2*t^2*(205 + 258*t)) - 2*mmH^7*(141*s12^6*(-1 + t) + 
      40*(-1 + t)*t^5 + s12^5*(141 - 677*t + 536*t^2) + 
      s12^4*t*(509 - 1090*t + 599*t^2) + s12*t^3*(9 - 19*t + 32*t^2 - 
        40*t^3) + s12^2*t^2*(-36 + 279*t - 161*t^2 + 8*t^3) + 
      s12^3*t*(9 + 680*t - 977*t^2 + 198*t^3)) - 2*mmH^2*t*(s12 + t)^2*
     (s12^7*(22 + 45*t) + 2*t^5*(28 + 115*t - 119*t^2) + 
      s12^6*(524 - 400*t + 143*t^2) + s12^3*t^2*(320 + 3101*t - 5335*t^2 - 
        37*t^3) - s12^5*(824 - 3927*t + 2940*t^2 + 309*t^3) + 
      s12*t^4*(1080 - 1170*t - 59*t^2 + 367*t^3) + 
      s12^2*t^3*(2080 - 2158*t - 1165*t^2 + 762*t^3) - 
      s12^4*t*(1560 - 7142*t + 6509*t^2 + 839*t^3)) + 
    mmH^6*(397*s12^7*(-1 + t) + t^5*(-272 + 141*t + 73*t^2) + 
      s12^6*(-1201 - 1171*t + 2306*t^2) - s12*t^4*(22 - 606*t + 763*t^2 + 
        73*t^3) + s12^2*t^3*(2452 + 623*t - 2621*t^2 + 492*t^3) + 
      s12^3*t^2*(5134 - 3244*t - 4833*t^2 + 2567*t^3) + 
      s12^5*(1036 - 4726*t - 1463*t^2 + 5061*t^3) + 
      s12^4*t*(3860 - 6063*t - 3197*t^2 + 5154*t^3)) + 
    mmH^3*(s12^9*(-44 + 67*t + 23*t^2) + s12^8*(876 - 347*t - 287*t^2 + 
        114*t^3) - t^7*(704 - 1728*t + 637*t^2 + 129*t^3) + 
      2*s12^7*(-824 + 5371*t - 1440*t^2 - 2491*t^3 + 22*t^4) - 
      2*s12^4*t^3*(-1376 - 24011*t + 14636*t^2 + 12775*t^3 + 71*t^4) + 
      s12*t^6*(656 + 1622*t - 2182*t^2 + 465*t^3 + 129*t^4) + 
      4*s12^3*t^4*(3452 + 1793*t - 4337*t^2 - 2091*t^3 + 156*t^4) - 
      2*s12^6*t*(3616 - 20236*t + 6483*t^2 + 9250*t^3 + 248*t^4) + 
      2*s12^2*t^5*(4512 - 2513*t - 3173*t^2 + 277*t^3 + 262*t^4) - 
      2*s12^5*t^2*(4488 - 33268*t + 13557*t^2 + 15549*t^3 + 410*t^4)) + 
    mmH^4*(-23*s12^9*(-1 + t) + s12^8*(-649 + 625*t - 22*t^2) + 
      4*s12^7*(-418 - 1460*t + 1567*t^2 + 170*t^3) + 
      t^6*(1744 - 2348*t + 147*t^2 + 171*t^3) + 
      s12*t^5*(4608 - 4102*t - 686*t^2 + 19*t^3 - 171*t^4) + 
      2*s12^2*t^4*(904 + 2241*t - 3034*t^2 + 1594*t^3 - 113*t^4) + 
      2*s12^3*t^3*(-1984 + 3835*t - 10904*t^2 + 9627*t^3 + 690*t^4) + 
      2*s12^6*(408 - 5044*t - 9884*t^2 + 12067*t^3 + 1487*t^4) + 
      2*s12^4*t^2*(-1416 - 3895*t - 18479*t^2 + 20773*t^3 + 2197*t^4) + 
      2*s12^5*t*(448 - 9036*t - 17481*t^2 + 22050*t^3 + 2627*t^4)) - 
    mmH^5*(92*s12^8*(-1 + t) + s12^7*(-2176 + 989*t + 1121*t^2) + 
      t^5*(928 - 1352*t + 207*t^2 + 35*t^3) + 
      s12^6*(240 - 12925*t + 7589*t^2 + 4502*t^3) - 
      s12*t^4*(-2880 + 1940*t + 184*t^2 + 1095*t^3 + 35*t^4) + 
      s12^2*t^3*(2240 + 6420*t - 5491*t^2 - 1495*t^3 + 792*t^4) + 
      s12^3*t^2*(-1280 + 16768*t - 23410*t^2 + 4357*t^3 + 4103*t^4) + 
      s12^4*t*(-2400 + 14380*t - 36995*t^2 + 15299*t^3 + 8226*t^4) + 
      s12^5*(-832 + 4428*t - 30298*t^2 + 17085*t^3 + 8423*t^4)))*
   canMINP[20, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(132*mmH^11*(-1 + s12) + mmH^10*(962 - 530*s12^2 + 665*t - 
      5*s12*(64 + 133*t)) - 4*s12^2*t^2*(2*(12 - 11*t)*t^5 + 
      12*s12^5*(-4 + 3*t) - 6*s12*t^4*(11 + 15*t) + 8*s12^4*t*(-18 + 61*t) + 
      s12^2*t^3*(-382 + 81*t) + s12^3*t^2*(-388 + 601*t)) + 
    mmH^9*(-938 + 728*s12^3 - 4945*t - 1195*t^2 + s12^2*(2868 + 2378*t) + 
      s12*(-3622 + 1829*t + 1195*t^2)) + 
    2*mmH*s12*t*(2*t^5*(376 + 236*t - 11*t^2) + 
      24*s12^6*(-20 + 9*t + 3*t^2) + s12^3*t^3*(-7376 + 2503*t + 59*t^2) + 
      2*s12^5*t*(-912 + 1988*t + 393*t^2) + 
      s12^4*t^2*(-4208 + 7468*t + 913*t^2) - 
      s12*t^4*(-2248 + 556*t + 769*t^2 + 45*t^3) - 
      s12^2*t^3*(-1488 + 5154*t + 1289*t^2 + 185*t^3)) - 
    mmH^8*(2264 + 560*s12^4 - 4112*t - 9660*t^2 - 597*t^3 + 
      s12^3*(4918 + 2925*t) + s12^2*(-3652 + 13652*t + 3695*t^2) + 
      s12*(-6966 - 18311*t + 3843*t^2 + 597*t^3)) + 
    mmH^7*(384*s12^5 + 4*s12^4*(1092 + 569*t) + 
      s12^3*(204 + 21562*t + 4170*t^2) + 2*s12^2*(-8344 - 9083*t + 
        11983*t^2 + 666*t^3) + t*(12824 - 5858*t - 7751*t^2 + 905*t^3) + 
      s12*(8280 - 34548*t - 37492*t^2 + 2913*t^3 - 905*t^4)) + 
    mmH^2*(-4*t^6*(376 + 158*t + 11*t^2) - 12*s12^7*(-16 - 92*t + 48*t^2 + 
        3*t^3) + 2*s12^4*t^3*(22056 - 9858*t - 1659*t^2 + 11*t^3) + 
      s12*t^5*(-14280 - 3862*t + 143*t^2 + 67*t^3) - 
      2*s12^6*t*(-2208 + 3768*t + 3432*t^2 + 149*t^3) - 
      2*s12^5*t^2*(-7800 + 15554*t + 5875*t^2 + 156*t^3) + 
      s12^2*t^4*(-26976 + 19456*t + 7738*t^2 + 1508*t^3 + 23*t^4) + 
      s12^3*t^3*(-11904 + 56052*t + 6742*t^2 + 2762*t^3 + 95*t^4)) + 
    mmH^3*(12*s12^7*(-20 - 32*t + 13*t^2) + 
      t^5*(9784 + 3738*t + 855*t^2 + 23*t^3) + 
      4*s12^4*t^2*(-14332 + 8248*t + 4139*t^2 + 65*t^3) + 
      4*s12^6*(-192 + 236*t + 1998*t^2 + 343*t^3) + 
      4*s12^5*t*(-2644 + 6793*t + 6477*t^2 + 510*t^3) - 
      s12*t^4*(-50360 + 676*t + 600*t^2 + 837*t^3 + 23*t^4) - 
      2*s12^2*t^3*(-31472 + 40592*t + 10697*t^2 + 3475*t^3 + 180*t^4) - 
      2*s12^3*t^2*(-8928 + 62652*t + 4728*t^2 + 2489*t^3 + 387*t^4)) - 
    mmH^6*(142*s12^6 + 6*s12^5*(453 + 280*t) + 
      2*s12^4*(1832 + 9295*t + 2113*t^2) + t^2*(30160 - 440*t + 410*t^2 + 
        1573*t^3) + s12^3*(-17076 + 618*t + 35978*t^2 + 1751*t^3) + 
      s12^2*(8992 - 80368*t - 39258*t^2 + 15700*t^3 - 2635*t^4) - 
      s12*t*(-41384 + 68446*t + 39265*t^2 + 1465*t^3 + 1573*t^4)) + 
    mmH^5*(-12*s12^7 + s12^6*(756 + 580*t) + 
      2*s12^5*(1634 + 5653*t + 2028*t^2) + t^3*(37680 + 7410*t + 5153*t^2 + 
        975*t^3) + 2*s12^4*(-3912 + 7689*t + 17103*t^2 + 2084*t^3) - 
      2*s12^3*(-1488 + 38466*t + 965*t^2 - 13189*t^3 + 766*t^4) - 
      s12*t^2*(-84240 + 66680*t + 21634*t^2 + 4225*t^3 + 975*t^4) - 
      2*s12^2*t*(-20232 + 78332*t + 24403*t^2 + 2217*t^3 + 1755*t^4)) + 
    mmH^4*(12*s12^7*(8 + 3*t) - 8*s12^6*(70 + 342*t + 207*t^2) - 
      t^4*(26360 + 8272*t + 3480*t^2 + 265*t^3) - 
      4*s12^4*t*(-8530 + 7382*t + 8335*t^2 + 485*t^3) - 
      4*s12^5*(-496 + 3002*t + 6143*t^2 + 1122*t^3) + 
      s12*t^3*(-88720 + 29410*t + 5673*t^2 + 2951*t^3 + 265*t^4) + 
      s12^2*t^2*(-71936 + 155920*t + 39168*t^2 + 12484*t^3 + 1727*t^4) + 
      s12^3*t*(-11904 + 139152*t + 7276*t^2 - 4458*t^3 + 1989*t^4)))*
   canMINP[20, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*
   (mmH - t)^4*t*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 (((4*I)/3)*(27*mmH^5 - 3*mmH^4*(-18 + 36*s12 + 41*t) + 
    mmH^2*(-114*s12^3 + s12^2*(156 - 435*t) + 3*s12*(134 - 173*t)*t + 
      8*(25 - 28*t)*t^2) + t*(-21*s12^4 + s12^3*(33 - 78*t) + 
      3*s12^2*(29 - 37*t)*t + 2*s12*(25 - 43*t)*t^2 + (2 - 29*t)*t^3) + 
    mmH*(30*s12^4 + 3*s12^3*(-17 + 64*t) + 5*s12*t^2*(-55 + 67*t) + 
      3*s12^2*t*(-81 + 127*t) + t^3*(-64 + 127*t)) + 
    3*mmH^3*(55*s12^2 + 2*t*(-32 + 37*t) + s12*(-53 + 129*t)))*
   canMINP[20, 4, {s12, t, mmH}])/(s12*(mmH - t)*t^2*(-mmH + s12 + t)^3) + 
 (((4*I)/3)*(3*mmH^3*s12*(s12 - t) - 3*mmH^2*s12*(2*s12^2 + s12*(-1 + t) - 
      (-3 + t)*t) + t*(-21*s12^4 + 3*t^3*(2 + t) - 3*s12^2*t*(4 + t) - 
      3*s12^3*(11 + 2*t) + s12*t^2*(25 + 14*t)) + 
    mmH*(30*s12^4 - 3*t^3*(2 + t) + 3*s12^2*t*(3 + t) + 3*s12^3*(17 + 4*t) - 
      s12*t^2*(34 + 23*t)))*canMINP[20, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*(mmH - t)*t^2*(-mmH + s12 + t)) - 
 (((4*I)/3)*(27*mmH^5 - 3*mmH^4*(-18 + 41*s12 + 36*t) + 
    mmH^2*(-224*s12^3 + s12^2*(200 - 519*t) + 3*s12*(134 - 145*t)*t + 
      6*(26 - 19*t)*t^2) + s12*(-29*s12^4 + s12^3*(2 - 86*t) + 
      s12^2*(50 - 111*t)*t + 3*s12*(29 - 26*t)*t^2 + 3*(11 - 7*t)*t^3) + 
    3*mmH^3*(74*s12^2 + t*(-53 + 55*t) + s12*(-64 + 129*t)) + 
    mmH*(127*s12^4 + 3*t^3*(-17 + 10*t) + 3*s12*t^2*(-81 + 64*t) + 
      s12^3*(-64 + 335*t) + s12^2*t*(-275 + 381*t)))*
   canMINP[20, 4, {t, s12, mmH}])/((mmH - s12)*s12^2*(mmH - s12 - t)^3*t) + 
 ((I/40)*(mmH^9*(-1 + s12)*(-1 + t)*(143*s12 + 243*t) + 
    4*s12*t^3*(640*s12^6 + 2240*s12^5*t + 972*(-1 + t)*t^5 + 
      40*s12^4*t*(32 + 99*t) + 3*s12^2*t^3*(1006 + 437*t) + 
      s12*t^4*(-1018 + 1565*t) + s12^3*t^2*(3200 + 3081*t)) + 
    mmH^8*(726*s12^3*(-1 + t) + s12^2*(3562 - 1133*t - 1285*t^2) + 
      81*t*(-8 + 7*t + 17*t^2) + s12*(-2550 + 283*t + 1204*t^2 - 1377*t^3)) - 
    2*mmH*t^2*(640*s12^7*(-5 + 2*t) + 320*s12^6*t*(-19 + 14*t) - 
      972*t^5*(2 + t^2) + 40*s12^5*t*(96 + 157*t + 198*t^2) + 
      s12^4*t^2*(16700 + 15715*t + 6648*t^2) + 
      s12*t^4*(-648 - 8378*t + 6616*t^2 + 1539*t^3) + 
      s12^2*t^3*(4000 - 4896*t + 5351*t^2 + 2630*t^3) + 
      s12^3*t^2*(-1240 + 24316*t + 9093*t^2 + 3020*t^3)) + 
    mmH^2*t*(640*s12^7*(4 - 9*t + t^2) + 320*s12^6*t*(-28 - 29*t + 7*t^2) + 
      40*s12^5*t^2*(-40 + 373*t + 99*t^2) - 
      81*t^5*(256 - 62*t + 119*t^2 + 7*t^3) + 
      s12^4*t^2*(33120 + 38442*t + 33583*t^2 + 3567*t^3) + 
      s12*t^4*(1184 - 26796*t + 12813*t^2 + 13434*t^3 + 567*t^4) + 
      s12^2*t^3*(30760 + 6092*t - 24969*t^2 + 13932*t^3 + 1065*t^4) + 
      s12^3*t^2*(-9920 + 91168*t + 29087*t^2 + 22586*t^3 + 1709*t^4)) + 
    mmH^7*(-1309*s12^4*(-1 + t) + s12^3*(-5347 + 5600*t - 4445*t^2) - 
      81*t*(-16 + 22*t + 81*t^2 + 33*t^3) + 
      s12^2*(1630 - 23003*t + 14466*t^2 + 4111*t^3) + 
      s12*(-1240 + 20256*t - 7451*t^2 + 830*t^3 + 2673*t^4)) + 
    mmH^6*(440*s12^5*(-1 + t) + s12^4*(762 - 837*t + 4003*t^2) + 
      81*t^2*(-128 + 230*t + 171*t^2 + 15*t^3) + 
      s12^3*(6800 + 19291*t - 11914*t^2 + 12229*t^3) + 
      s12*t*(11328 - 54176*t + 22879*t^2 - 6518*t^3 - 1215*t^4) - 
      s12^2*(1240 + 1980*t - 51215*t^2 + 50782*t^3 + 5389*t^4)) - 
    mmH^3*t*(-1280*s12^7*(-1 + t) - 320*s12^6*(-20 + 39*t + 5*t^2) + 
      160*s12^5*(-16 + 21*t - 43*t^2 + 31*t^3) - 
      81*t^4*(560 - 302*t + 213*t^2 + 33*t^3) + 
      s12^4*t*(23120 + 29948*t + 31423*t^2 + 10777*t^3) + 
      s12*t^3*(18936 - 27440*t + 1581*t^2 + 21170*t^3 + 2673*t^4) + 
      s12^2*t^2*(43040 + 39218*t - 72941*t^2 - 5376*t^3 + 3859*t^4) + 
      s12^3*t*(-14880 + 109232*t + 33835*t^2 + 32048*t^3 + 8377*t^4)) + 
    mmH^4*t*(-3840*s12^6*(-1 + t) - 80*s12^5*(-10 + 21*t + 19*t^2) - 
      81*t^3*(640 - 580*t + 123*t^2 + 57*t^3) + 
      2*s12^4*(8240 + 4716*t + 8531*t^2 + 6119*t^3) + 
      s12^2*t*(24560 + 42632*t - 43572*t^2 - 57329*t^3 + 4073*t^4) + 
      s12*t^2*(37984 - 43390*t + 7609*t^2 + 11560*t^3 + 4617*t^4) + 
      2*s12^3*(-4960 + 42964*t + 17765*t^2 + 8803*t^3 + 8572*t^4)) + 
    mmH^5*(80*s12^5*(11 - 48*t + 26*t^2) + 405*t^3*(80 - 108*t - 19*t^2 + 
        7*t^3) - 2*s12^4*(2940 - 209*t + 3199*t^2 + 3861*t^3) + 
      s12*t^2*(-31616 + 66348*t - 25351*t^2 + 4124*t^3 - 2835*t^4) + 
      s12^2*t*(-3040 - 14876*t - 31732*t^2 + 80873*t^3 + 1141*t^4) - 
      2*s12^3*(-1240 + 19052*t + 15892*t^2 - 2468*t^3 + 9493*t^4)))*
   canMINP[21, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^2*(-mmH + s12 + t)^2) + 
 ((I/8)*(19*(2 - mmH + t)*(s12 + t) - 
    (2*(16*mmH^6*(s12 - 3*t) + 16*mmH^5*(-2*s12^2 + s12*(2 + t) + 
         2*t*(1 + 7*t)) + 4*mmH*t*(-32*s12^5 - 40*s12^4*t + t^4*(2 + t) + 
         2*s12*t^3*(4 + 9*t) + 2*s12^2*t^2*(3 + 35*t) + 
         s12^3*t*(64 + 35*t)) - 2*mmH^2*t*(-128*s12^4 + s12^3*(64 - 23*t) + 
         t^3*(46 + 67*t) + 2*s12*t^2*(32 + 73*t) + 2*s12^2*t*(-3 + 85*t)) + 
       4*mmH^3*t*(-13*s12^3 + 10*s12^2*(-1 + 3*t) + 6*s12*t*(8 + 17*t) + 
         t^2*(42 + 89*t)) + t^2*(-64*s12^5 - 96*s12^4*t + 2*s12*t^4 + 
         t^4*(6 + 7*t) - 2*s12^2*t^2*(7 + 39*t) - s12^3*t*(128 + 115*t)) - 
       mmH^4*(19*s12^3 - 2*s12^2*(9 + 25*t) + 2*s12*t*(64 + 111*t) + 
         t^2*(122 + 409*t))))/((mmH - t)^4*(-mmH + s12 + t)) + 
    (4*(mmH^3*(3*s12 - t)*(-1 + t) - 2*t*(-s12^3 + s12^2*(2 + t) + 
         2*t^2*(-3 + 2*t) + s12*t*(12 + 5*t)) - 
       mmH^2*(s12^2*(-1 + t) + 2*(-3 + t)*t + 3*s12*(2 + t + t^2)) + 
       mmH*(-(s12^3*(-1 + t)) + s12^2*(2 + t + t^2) + 
         t*(8 + 4*t - 7*t^2 + 3*t^3) + 2*s12*(-4 + 9*t + 2*t^2 + 3*t^3))))/
     ((mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)) - 
    (54*(mmH^3*(3*s12 - t)*(-1 + t) + t*(2*s12^3 - 2*s12^2*(-1 + t) + t^3 - 
         s12*t*(6 + 7*t)) + mmH^2*(-(s12^2*(-1 + t)) + t^2 - 
         3*s12*(-2 + 2*t + t^2)) + mmH*(-(s12^3*(-1 + t)) - 
         t*(4 - 7*t + t^2) + s12^2*(-1 + t + t^2) + 
         s12*(4 - 12*t + 10*t^2 + 3*t^3))))/((mmH*(-1 + t) - 2*t)*
      (-mmH + s12 + t)))*canMINP[21, 3, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2) - ((I/4)*(10*mmH^8*(-1 + s12) + 
    mmH^7*(-93 + 85*s12 - 74*s12^2 + 155*t - 155*s12*t) + 
    s12^3*(-92*s12^5 + 128*t^5 + 64*s12*t^3*(4 + 7*t) + 
      6*s12^2*t^2*(113 + 132*t) + s12^4*(88 + 327*t) + 
      2*s12^3*t*(237 + 431*t)) + mmH^6*(-124 + 245*s12^3 + 44*t - 189*t^2 + 
      s12^2*(-332 + 897*t) + 3*s12*(254 - 200*t + 63*t^2)) + 
    mmH^4*s12*(380*s12^4 + s12^3*(-826 + 2998*t) + 
      2*t*(-248 - 287*t + 148*t^2) + s12^2*(4464 + 2027*t + 1418*t^2) + 
      s12*(-1736 + 554*t + 420*t^2 - 208*t^3)) + 
    mmH^5*(-425*s12^4 + s12^3*(676 - 2217*t) + 
      s12^2*(-2534 + 300*t - 707*t^2) + t*(124 + 49*t + 44*t^2) + 
      s12*(744 - 130*t + 311*t^2 - 44*t^3)) + 
    mmH^3*s12*(-140*s12^5 + s12^4*(769 - 2337*t) + 128*(1 - 3*t)*t^3 - 
      s12^3*(4501 + 4533*t + 1902*t^2) + 2*s12^2*(992 - 898*t - 1049*t^2 + 
        76*t^3) + 2*s12*t*(372 + 375*t + 68*t^2 + 192*t^3)) + 
    mmH*s12^2*(15*s12^6 + s12^5*(366 - 179*t) + 320*t^5 - 
      32*s12*t^3*(12 - 17*t + 2*t^2) - s12^4*(768 + 1858*t + 431*t^2) - 
      s12^2*t*(-124 + 1607*t + 724*t^2 + 224*t^3) - 
      s12^3*(-248 + 1850*t + 2805*t^2 + 396*t^3)) + 
    mmH^2*s12*(-11*s12^6 + 128*t^5 - 32*s12*t^4*(19 + 4*t) + 
      s12^5*(-636 + 993*t) + s12^4*(2582 + 4182*t + 1433*t^2) - 
      16*s12^2*t*(31 - 44*t + 34*t^2 + 10*t^3) + 
      s12^3*(-1116 + 2704*t + 3499*t^2 + 496*t^3)))*
   canMINP[21, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*t*(-mmH + s12 + t)^2) + 
 ((I/4)*(-38*t^2 - 19*t^3 - 50*(-mmH + s12 + t)^2 + 25*(-mmH + s12 + t)^3)*
   canMINP[21, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 ((I/4)*(50*s12^2 + 25*s12^3 + 19*t^2*(2 + t))*
   canMINP[21, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((I/4)*(-38*s12^2 - 19*s12^3 - 50*(-mmH + s12 + t)^2 + 
    25*(-mmH + s12 + t)^3)*canMINP[21, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^7*(s12 + 5*t) - mmH^6*(7*s12^2 + t*(6 + 25*t) + 
      s12*(-2 + 26*t)) + 2*s12*t*(10*s12^6 + 33*s12^5*t - 3*t^5 + 
      8*s12^4*t*(-1 + 5*t) + s12^3*t^2*(-19 + 12*t) - 
      s12*t^3*(2 + 3*t + 5*t^2) - s12^2*t^2*(2 + 17*t + 10*t^2)) + 
    2*mmH*(2*s12^7 - 38*s12^6*t + s12^5*(4 - 107*t)*t + 
      s12^4*(39 - 70*t)*t^2 + 3*t^6 + 2*s12*t^4*(1 + 9*t + 3*t^2) + 
      2*s12^3*t^2*(3 + 33*t + 16*t^2) + s12^2*t^3*(10 + 28*t + 37*t^2)) + 
    mmH^5*(17*s12^3 + 10*t^2*(3 + 5*t) + s12^2*(-10 + 67*t) + 
      2*s12*(2 + 2*t + 53*t^2)) - mmH^2*(14*s12^6 + s12^4*(18 - 185*t)*t + 
      5*t^5*(6 + t) - 8*s12^5*(1 + 14*t) + 2*s12*t^3*(8 + 41*t + 35*t^2) + 
      2*s12^3*t*(6 + 70*t + 45*t^2) + 2*s12^2*t^2*(18 + 61*t + 104*t^2)) - 
    mmH^4*(23*s12^4 + 10*t^3*(6 + 5*t) + s12^3*(-22 + 56*t) + 
      2*s12*t*(8 + 21*t + 92*t^2) + s12^2*(8 + 8*t + 203*t^2)) + 
    mmH^3*(22*s12^5 + 5*t^4*(12 + 5*t) - 2*s12^4*(11 + 23*t) + 
      s12^3*(4 + 20*t + 85*t^2) + s12*t^2*(24 + 88*t + 161*t^2) + 
      s12^2*t*(28 + 90*t + 287*t^2)))*canMINP[22, 2, {s12, t, mmH}])/
  (s12^2*(-mmH + s12)*(mmH - t)^3*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(mmH^5*(5*s12^3 + 2*s12*(4 - 5*t)*t + 12*t^2 - 4*s12^2*(1 + 2*t)) + 
    2*mmH*(2*s12^7 - 18*s12^6*t + s12^5*(4 - 59*t)*t + 
      s12^4*(21 - 85*t)*t^2 + 30*t^6 + s12^2*t^3*(14 + 39*t - 75*t^2) + 
      2*s12^3*t^2*(3 + 17*t - 50*t^2) + s12*t^4*(8 + 52*t - 21*t^2)) + 
    2*t*(10*s12^7 + 37*s12^6*t - 6*t^6 + 4*s12^5*t*(-2 + 13*t) + 
      s12^4*t^2*(-21 + 43*t) + 2*s12*t^4*(-1 - 6*t + 2*t^2) + 
      2*s12^2*t^3*(-2 - 7*t + 9*t^2) + s12^3*t^2*(-2 - 21*t + 32*t^2)) - 
    mmH^4*(17*s12^4 + 60*t^3 + 2*s12^3*(-7 + 4*t) + 
      4*s12*t*(1 + 14*t - 12*t^2) - 2*s12^2*(-2 + 9*t + 33*t^2)) + 
    mmH^3*(22*s12^5 + 120*t^4 + 18*s12^4*(-1 + 2*t) + 
      s12^3*(4 - 44*t - 71*t^2) + 4*s12*t^2*(4 + 36*t - 23*t^2) - 
      2*s12^2*t*(-10 + t + 93*t^2)) + mmH^2*(-14*s12^6 - 8*s12^5*(-1 + t) - 
      120*t^5 + s12^4*t*(18 + 65*t) + 8*s12*t^3*(-3 - 22*t + 11*t^2) + 
      2*s12^3*t*(-6 + 2*t + 105*t^2) + 2*s12^2*t^2*(-18 - 31*t + 121*t^2)))*
   canMINP[22, 2, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + t)^3*(s12 + t)*
   (-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^7*(5*s12 + t) - mmH^6*(25*s12^2 + t*(-2 + 7*t) + 
      s12*(6 + 26*t)) - 2*s12*t*(s12*(8 - 33*t)*t^4 - 10*t^6 + 
      s12^5*(3 + 5*t) + s12^4*t*(3 + 10*t) + s12^2*t^2*(2 + 19*t - 40*t^2) + 
      s12^3*t*(2 + 17*t - 12*t^2)) + 2*mmH*(2*s12*(2 - 19*t)*t^5 + 2*t^7 + 
      s12^6*(3 + 6*t) + s12^5*t*(18 + 37*t) + 
      s12^2*t^3*(6 + 39*t - 107*t^2) + 2*s12^3*t^2*(5 + 33*t - 35*t^2) + 
      2*s12^4*t*(1 + 14*t + 16*t^2)) + 
    mmH^5*(50*s12^3 + 2*s12^2*(15 + 53*t) + s12*t*(4 + 67*t) + 
      t*(4 - 10*t + 17*t^2)) - mmH^4*(50*s12^4 + 7*s12^2*t*(6 + 29*t) + 
      4*s12^3*(15 + 46*t) + 8*s12*t*(2 + t + 7*t^2) + 
      t^2*(8 - 22*t + 23*t^2)) - mmH^2*(5*s12^6 + 2*t^5*(-4 + 7*t) + 
      10*s12^5*(3 + 7*t) + 2*s12^4*t*(41 + 104*t) + 
      s12^2*t^2*(36 + 140*t - 185*t^2) + 2*s12^3*t*(8 + 61*t + 45*t^2) - 
      2*s12*t^3*(-6 - 9*t + 56*t^2)) + mmH^3*(25*s12^5 + s12^4*(60 + 161*t) + 
      s12^3*t*(88 + 287*t) + 2*s12*t^2*(14 + 10*t - 23*t^2) + 
      2*t^3*(2 - 11*t + 11*t^2) + s12^2*t*(24 + 90*t + 85*t^2)))*
   canMINP[22, 2, {t, s12, mmH}])/(s12^2*(-mmH + s12)^3*(mmH - t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((I/40)*(3*mmH^5*(-1 + s12)*(-1 + t)*(29*s12 + 9*t) - 
    4*s12*t*(40*s12^4 + 191*s12^3*t + s12*(42 - 85*t)*t^2 - 
      108*(-1 + t)*t^3 + s12^2*t*(-122 + 121*t)) + 
    mmH^4*(-186*s12^3*(-1 + t) + s12^2*(378 - 65*t - 257*t^2) + 
      9*t*(-8 + 19*t + 5*t^2) - 5*s12*(78 - 19*t - 28*t^2 + 9*t^3)) + 
    2*mmH*(40*s12^5*(-1 + 2*t) + 108*t^3*(2 + t^2) + 
      s12^4*(-220 + 157*t + 328*t^2) + s12*t^2*(72 + 138*t + 40*t^2 - 
        171*t^3) - s12^2*t*(160 + 1072*t - 761*t^2 + 150*t^3) + 
      s12^3*(280 - 908*t + 795*t^2 + 180*t^3)) + 
    mmH^3*(139*s12^4*(-1 + t) + s12^3*(-843 + 584*t + 291*t^2) + 
      9*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(110 - 1435*t + 1176*t^2 + 
        169*t^3) + s12*(-280 + 1544*t - 881*t^2 + 74*t^3 - 45*t^4)) + 
    mmH^2*(-40*s12^5*(-1 + t) + s12^4*(458 - 489*t - 137*t^2) + 
      s12^3*(720 + 727*t - 1526*t^2 - 59*t^3) - 
      9*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + s12*t*(992 - 348*t + 165*t^2 + 
        178*t^3 + 63*t^4) + s12^2*(-280 + 540*t + 207*t^2 - 1092*t^3 + 
        65*t^4)))*canMINP[22, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) - 
 ((I/8)*(mmH^3*(-1 + t)*(11*s12 + 3*t) + 
    2*t*(-8*s12^3 - 11*s12^2*t - 5*s12*t*(-2 + 3*t) + 2*t^2*(-7 + 8*t)) - 
    mmH^2*(7*s12^2*(-1 + t) + 2*t*(7 - 2*t + 5*t^2) + 
      s12*(-70 + 29*t + 21*t^2)) + mmH*(8*s12^3*(-1 + t) + 
      s12^2*(-28 + 17*t + 11*t^2) + t*(-56 + 56*t + 29*t^2 - 9*t^3) + 
      8*s12*(7 - 18*t + 10*t^2 + t^3)))*canMINP[22, 3, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 ((I/4)*(6*mmH^4*(-1 + s12) + mmH^3*(21 - 14*s12^2 + 13*t - s12*(5 + 13*t)) + 
    s12*(28*s12^3 + 2*t^2*(5 + 4*t) + 2*s12*t*(-5 + 9*t) + 
      s12^2*(-24 + 17*t)) + mmH^2*(28 + 7*s12^3 - 12*t - 11*t^2 + 
      s12^2*(44 + 19*t) + s12*(-86 + 12*t + 11*t^2)) - 
    mmH*(7*s12^4 + 5*s12^3*(6 + t) + t*(28 + 9*t - 4*t^2) + 
      s12^2*(-96 + 42*t + 9*t^2) + s12*(56 - 34*t + 11*t^2 + 4*t^3)))*
   canMINP[22, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
   (-mmH + s12 + t)^2) + ((I/4)*(10*t^2 + 5*t^3 - 2*(-mmH + s12 + t)^2 + 
    (-mmH + s12 + t)^3)*canMINP[22, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + ((I/4)*(2*s12^2 + s12^3 - 5*t^2*(2 + t))*
   canMINP[22, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((I/4)*(10*s12^2 + 5*s12^3 - 2*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3)*
   canMINP[22, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 ((I/5)*(160*s12^3*t^2*(s12 + t)^3 + mmH^8*(-1 + s12)*(-1 + t)*
     (87*s12 + 7*t) + 4*mmH*s12^2*t*(-20*s12^5 + s12^4*(40 - 181*t) + 
      s12^3*(42 - 131*t)*t + 300*t^4 + 29*s12^2*t^2*(2 + 5*t) + 
      4*s12*t^3*(113 + 32*t)) + mmH^7*(-330*s12^3*(-1 + t) + 
      s12^2*(154 + 73*t - 211*t^2) + t*(-92 + 171*t + 25*t^2) + 
      s12*(-310 + 81*t + 134*t^2 - 25*t^3)) + 
    2*mmH^2*s12*(280*t^5 + 20*s12^6*(-1 + 2*t) - 
      4*s12*t^3*(-54 + 17*t + 231*t^2) + s12^5*(-240 + 167*t + 248*t^2) + 
      s12^2*t^2*(72 + 146*t - 1780*t^2 - 271*t^3) + 
      s12^4*(200 - 1048*t + 1449*t^2 + 30*t^3) - 
      5*s12^3*t*(64 + 176*t - 147*t^2 + 86*t^3)) + 
    mmH^6*(488*s12^4*(-1 + t) + 2*s12^3*(-671 + 370*t + 281*t^2) + 
      t*(144 - 546*t - 127*t^2 + 25*t^3) + s12^2*(750 - 1448*t + 879*t^2 + 
        139*t^3) - s12*(200 - 1528*t + 1103*t^2 + 16*t^3 + 25*t^4)) + 
    mmH^5*(-354*s12^5*(-1 + t) - 2*s12^4*(-1136 + 841*t + 303*t^2) + 
      s12^3*(90 + 3262*t - 3328*t^2 - 162*t^3) - 
      t^2*(576 - 558*t + 227*t^2 + 43*t^3) + 
      s12*t*(544 + 1244*t + 259*t^2 - 52*t^3 + 43*t^4) + 
      5*s12^2*(40 - 484*t + 256*t^2 - 151*t^3 + 55*t^4)) + 
    mmH^4*(129*s12^6*(-1 + t) + 16*t^3*(27 + 5*t + 11*t^2) + 
      s12^5*(-1609 + 1402*t + 335*t^2) + s12^4*(-1670 - 2365*t + 4014*t^2 + 
        7*t^3) - 6*s12*t^2*(-216 + 160*t - 209*t^2 + 16*t^3) + 
      s12^3*(600 - 1152*t + 1515*t^2 + 1518*t^3 - 475*t^4) - 
      s12^2*t*(2160 + 1794*t - 965*t^2 + 1431*t^3 + 166*t^4)) + 
    mmH^3*s12*(-20*s12^6*(-1 + t) + s12^5*(478 - 519*t - 87*t^2) - 
      8*t^3*(108 + 159*t + 55*t^2) + s12^4*(1620 + 209*t - 2188*t^2 + 
        41*t^3) + s12*t^2*(-864 - 602*t + 1633*t^2 + 1001*t^3) + 
      s12^2*t*(2112 + 2528*t - 2043*t^2 + 2318*t^3 + 123*t^4) + 
      s12^3*(-1000 + 4072*t - 4037*t^2 - 832*t^3 + 225*t^4)))*
   canMINP[23, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*
   s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 (I*(mmH^5*(13*s12 - 3*t)*(-1 + t)*(s12 + t)^2 + 16*s12^3*t^2*(s12 + t)^2 + 
    2*mmH*t*(4*s12^6 + 2*(3 - 2*t)*t^5 + 16*s12^2*t^3*(7 + 2*t) + 
      s12*t^4*(32 + 5*t) + 2*s12^4*t*(5 + 16*t) + s12^5*(8 + 17*t) + 
      2*s12^3*t^2*(44 + 21*t)) - mmH^4*(s12 + t)^2*(18*s12^2*(-1 + t) - 
      t*(-10 + 5*t + t^2) + s12*(-50 + 21*t + 25*t^2)) - 
    mmH^2*(4*s12^6*(-1 + t) + 2*s12^2*t^3*(-86 + 165*t + 16*t^2) + 
      s12^5*(-24 + 11*t + 21*t^2) + t^4*(-40 + 56*t - 9*t^2 + t^3) + 
      s12*t^3*(-80 + 36*t + 87*t^2 + 15*t^3) + 
      2*s12^3*t*(40 - 210*t + 171*t^2 + 18*t^3) + 
      s12^4*(40 - 164*t + 123*t^2 + 35*t^3)) + 
    mmH^3*(9*s12^5*(-1 + t) + s12^4*(-74 + 27*t + 43*t^2) + 
      t^3*(-40 + 54*t - 9*t^2 + 3*t^3) + 4*s12^3*(10 - 73*t + 43*t^2 + 
        18*t^3) + s12*t^2*(-40 - 44*t + 65*t^2 + 35*t^3) + 
      2*s12^2*t*(20 - 190*t + 137*t^2 + 35*t^3)))*
   canMINP[23, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH*(-1 + t) - 2*t)*
   t^2*(s12 + t)^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(2*mmH^6*(-1 + s12)*(s12 - 3*t) + 
    s12*t*(2*s12*(1 - 2*t)*t^3 + 2*(1 - 2*t)*t^4 + 16*s12^4*(4 + t) + 
      4*s12^3*t*(32 + 3*t) + s12^2*t^2*(76 + 5*t)) + 
    mmH^4*(s12^3*(2 + 7*t) + s12*t*(74 - 25*t - 26*t^2) - 
      2*s12^2*(1 + 20*t + 9*t^2) + 2*t*(-10 + 14*t + 13*t^2)) + 
    mmH^5*(-2*s12^3 + 4*s12^2*t - t*(13 + 20*t) + s12*(-2 + 11*t + 20*t^2)) - 
    mmH*t*(8*s12^5*(6 + t) - 2*s12^2*t^2*(-17 + 15*t + t^2) + 
      t^3*(-20 - 11*t + 2*t^2) + s12^3*t*(84 + 18*t + 5*t^2) + 
      s12^4*(96 + 80*t + 11*t^2) - 2*s12*t^2*(20 - 22*t + 4*t^2 + t^3)) + 
    mmH^2*t*(8*s12^5 + s12^4*(68 + 22*t) + 4*t^2*(-15 - 5*t + 2*t^2) - 
      4*s12^2*t*(-15 + 22*t + 2*t^2) + s12^3*(4 + 23*t + 13*t^2) - 
      s12*t*(80 - 152*t + 13*t^2 + 8*t^3)) + 
    mmH^3*(-11*s12^4*t + s12^3*(4 - 12*t - 13*t^2) - 
      6*t^2*(-10 + t + 3*t^2) + 2*s12^2*t*(-13 + 51*t + 9*t^2) + 
      s12*t*(40 - 182*t + 25*t^2 + 18*t^3)))*canMINP[23, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH - t)^2*t^2*(-mmH + s12 + t)^2) + 
 (I*(8*mmH^5*s12 - 4*s12*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) - 
    mmH^4*(32*s12^2 + t^2 + 4*s12*(-4 + 7*t)) + 
    2*mmH^3*(24*s12^3 + t^2*(7 + 3*t) + 6*s12^2*(-4 + 7*t) + 
      s12*t*(-24 + 17*t)) - mmH^2*(32*s12^4 + 12*s12^3*(-4 + 7*t) + 
      s12*t^2*(4 + 35*t) + s12^2*t*(-96 + 65*t) + t^2*(-8 + 10*t + 5*t^2)) + 
    mmH*(8*s12^5 - 4*t^3*(2 + t) + 16*s12^3*t*(-3 + 2*t) + 
      4*s12^4*(-4 + 7*t) + s12^2*t^2*(-10 + 29*t) + 
      s12*t^2*(-16 + 22*t + 21*t^2)))*canMINP[23, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*t^2) + 
 (I*(-4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) + 
    mmH^2*(8*s12^4 - 5*s12^2*t^2 - 4*t^3*(2 + t) + 4*s12^3*(4 + t) - 
      s12*t^2*(24 + 13*t)) + mmH*(-8*s12^5 - 16*s12^3*t + 12*t^4*(2 + t) - 
      4*s12^4*(4 + 3*t) + s12^2*t^2*(38 + 21*t) + s12*t^3*(62 + 29*t)))*
   canMINP[23, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) + (I*(8*mmH^5*t - 4*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) - 
    mmH^4*(s12^2 + 28*s12*t + 16*t*(-1 + 2*t)) + 
    2*mmH^3*(3*s12^3 + 24*(-1 + t)*t^2 + 6*s12*t*(-4 + 7*t) + 
      s12^2*(7 + 17*t)) + mmH*(8*(-2 + t)*t^4 + 4*s12*t^3*(-12 + 7*t) + 
      s12^4*(-4 + 21*t) + 2*s12^2*t*(-8 - 5*t + 16*t^2) + 
      s12^3*(-8 + 22*t + 29*t^2)) - mmH^2*(5*s12^4 + 16*t^3*(-3 + 2*t) + 
      12*s12*t^2*(-8 + 7*t) + 5*s12^3*(2 + 7*t) + s12^2*(-8 + 4*t + 65*t^2)))*
   canMINP[23, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) + 
 ((I/120)*((1362*(-mmH + t)*(s12 + t))/s12^2 + (681*(2 - mmH + t)*(s12 + t))/
     s12^2 + (1362*(mmH - s12)*(mmH - t))/(-mmH + s12 + t)^2 - 
    (24*(-mmH + s12)*(2 - mmH + t))/(-mmH + s12 + t)^2 + 
    (1362*(2*t*(-s12^3 + s12^2*(-2 + t) + t^2*(2 + 3*t)) + 
       mmH^2*(s12^2*(-1 + t) + 2*s12*(6 - 4*t + t^2) - t*(4 - 3*t + t^2)) + 
       mmH*(s12^3*(-1 + t) - s12^2*(6 - 3*t + t^2) - 2*t*(4 - 4*t + t^3) - 
         s12*(-8 + 18*t - 5*t^2 + t^3))))/(s12^2*(mmH*(-1 + t) - 2*t)*
      (-mmH + s12 + t)) - (908*t*(-(mmH^4*(-1 + s12)) + 
       mmH^3*(4 + s12 + s12^2 + 2*t - 2*s12*t) + 
       2*s12*(-16*s12^2 + s12^3 + 4*s12*(-2 + t)*t + t^2*(2 + t)) + 
       mmH^2*(-3*s12^3 + s12^2*(1 + 7*t) - 2*(-4 + t + 2*t^2) + 
         s12*(-22 - 3*t + 4*t^2)) + mmH*(s12^4 + s12^3*(11 + t) + 
         s12^2*(28 - 11*t - 4*t^2) + t*(-8 - 2*t + t^2) - 
         s12*(16 - 6*t + 4*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*
      (-mmH + s12 + t)^2) + (2270*t*(-(mmH^4*(-1 + s12)) + 
       mmH^3*(-1 + s12)*(5 + s12 - 2*t) + s12*(-4*s12^3 + 2*(-1 + t)*t^2 + 
         s12^2*(-8 + 3*t) + 2*s12*t*(-5 + 4*t)) + 
       mmH^2*(s12^2*(-11 + 7*t) - 4*(1 - t + t^2) + 
         2*s12*(7 - 3*t + 2*t^2)) + mmH*(s12^4 - 2*s12^3*(-4 + t) + 
         t*(4 + t + t^2) - s12^2*(8 + 5*t + 4*t^2) - 
         s12*(-8 + 6*t + 4*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*
      (-mmH + s12 + t)^2) + 
    (12*(mmH^4*(-1 + t) + mmH^3*(-4 + 2*s12*(-1 + t) - t - t^2) - 
       2*t*(s12^3 - 8*s12*t + (-16 + t)*t^2 + s12^2*(2 + 4*t)) + 
       mmH^2*(-8 - 4*s12^2*(-1 + t) + 22*t - t^2 + 3*t^3 + 
         s12*(2 + 3*t - 7*t^2)) + mmH*(s12^3*(-1 + t) + 
         s12^2*(2 + 4*t + 4*t^2) - s12*(-8 + 6*t - 11*t^2 + t^3) - 
         t*(-16 + 28*t + 11*t^2 + t^3))))/(s12*(mmH*(-1 + t) - 2*t)*
      (-mmH + s12 + t)^2) - (908*(mmH^3*(3*s12 - t)*(-1 + t) - 
       2*t*(-s12^3 + s12^2*(2 + t) + 2*t^2*(-3 + 2*t) + s12*t*(12 + 5*t)) - 
       mmH^2*(s12^2*(-1 + t) + 2*(-3 + t)*t + 3*s12*(2 + t + t^2)) + 
       mmH*(-(s12^3*(-1 + t)) + s12^2*(2 + t + t^2) + 
         t*(8 + 4*t - 7*t^2 + 3*t^3) + 2*s12*(-4 + 9*t + 2*t^2 + 3*t^3))))/
     (s12^2*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)) + 
    (2270*(mmH^3*(3*s12 - t)*(-1 + t) + t*(2*s12^3 - 2*s12^2*(-1 + t) + t^3 - 
         s12*t*(6 + 7*t)) + mmH^2*(-(s12^2*(-1 + t)) + t^2 - 
         3*s12*(-2 + 2*t + t^2)) + mmH*(-(s12^3*(-1 + t)) - 
         t*(4 - 7*t + t^2) + s12^2*(-1 + t + t^2) + 
         s12*(4 - 12*t + 10*t^2 + 3*t^3))))/(s12^2*(mmH*(-1 + t) - 2*t)*
      (-mmH + s12 + t)) - (1362*(-2*mmH^4*(-1 + t) + 
       mmH^3*(-1 + t)*(6 + 5*s12 + 4*t) - 2*mmH^2*(4 + 2*s12^2*(-1 + t) - 
         13*t + 7*t^2 + 4*s12*t^2 + t^3) - 
       2*t*(s12^3 + 5*t^3 + s12^2*(-2 + 4*t) + s12*t*(-4 + 5*t)) + 
       mmH*(s12^3*(-1 + t) + s12^2*(6 + 4*t^2) + 
         2*s12*(4 - 7*t + 6*t^2 + 2*t^3) + t*(16 - 28*t + 11*t^2 + 3*t^3))))/
     (s12*(mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)^2) + 
    (30*(-2*(-mmH + s12)^5*t^2*(-mmH + s12 + t) + 
       2*s12^2*(8*t^6 - 32*t^5*(-mmH + s12 + t) + 41*t^4*(-mmH + s12 + t)^2 - 
         132*t^3*(-mmH + s12 + t)^3 + 46*t^2*(-mmH + s12 + t)^4 - 
         36*t*(-mmH + s12 + t)^5 + 9*(-mmH + s12 + t)^6) + 
       s12*(71*t^7 - 270*t^6*(-mmH + s12 + t) + 358*t^5*(-mmH + s12 + t)^2 - 
         259*t^4*(-mmH + s12 + t)^3 - 13*t^3*(-mmH + s12 + t)^4 + 
         188*t^2*(-mmH + s12 + t)^5 - 96*t*(-mmH + s12 + t)^6 + 
         21*(-mmH + s12 + t)^7) + 2*((mmH - s12)^4*t^2*(-mmH + s12 + t) + 
         (mmH - s12)^2*s12*(48*t^4 - 72*t^3*(-mmH + s12 + t) - 
           109*t^2*(-mmH + s12 + t)^2 + 114*t*(-mmH + s12 + t)^3 - 
           45*(-mmH + s12 + t)^4))))/((mmH - s12)^4*s12^2*
      (-mmH + s12 + t)^2))*canMINP[24, 3, {s12, t, mmH}])/t^2 + 
 ((I/24)*(141*(2 - mmH + t)*(s12 + t) + 
    (6*(-2*s12*t^2*(s12 + t)^4 - 2*s12*t^2*(s12 + t)^5 + 
       2*(s12 + t)^2*(-mmH + s12 + t)*(45*s12^4 + 114*s12^3*t + 
         109*s12^2*t^2 - 72*s12*t^3 - 48*t^4) + 2*(-mmH + s12 + t)^2*
        (9*s12^6 + 36*s12^5*t + 46*s12^4*t^2 + 132*s12^3*t^3 + 41*s12^2*t^4 + 
         32*s12*t^5 + 8*t^6) - (-mmH + s12 + t)*(-21*s12^7 - 96*s12^6*t - 
         188*s12^5*t^2 - 13*s12^4*t^3 + 259*s12^3*t^4 + 358*s12^2*t^5 + 
         270*s12*t^6 + 71*t^7)))/((s12 + t)^4*(-mmH + s12 + t)^2) - 
    (184*(mmH^3*(3*s12 - t)*(-1 + t) - 2*t*(-s12^3 + s12^2*(2 + t) + 
         2*t^2*(-3 + 2*t) + s12*t*(12 + 5*t)) - 
       mmH^2*(s12^2*(-1 + t) + 2*(-3 + t)*t + 3*s12*(2 + t + t^2)) + 
       mmH*(-(s12^3*(-1 + t)) + s12^2*(2 + t + t^2) + 
         t*(8 + 4*t - 7*t^2 + 3*t^3) + 2*s12*(-4 + 9*t + 2*t^2 + 3*t^3))))/
     ((mmH*(-1 + t) - 2*t)*(-mmH + s12 + t)) + 
    (454*(mmH^3*(3*s12 - t)*(-1 + t) + t*(2*s12^3 - 2*s12^2*(-1 + t) + t^3 - 
         s12*t*(6 + 7*t)) + mmH^2*(-(s12^2*(-1 + t)) + t^2 - 
         3*s12*(-2 + 2*t + t^2)) + mmH*(-(s12^3*(-1 + t)) - 
         t*(4 - 7*t + t^2) + s12^2*(-1 + t + t^2) + 
         s12*(4 - 12*t + 10*t^2 + 3*t^3))))/((mmH*(-1 + t) - 2*t)*
      (-mmH + s12 + t)))*canMINP[24, 3, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2) - 
 ((I/12)*((92*t*(-(mmH^4*(-1 + s12)) + mmH^3*(4 + s12 + s12^2 + 2*t - 
         2*s12*t) + 2*s12*(-16*s12^2 + s12^3 + 4*s12*(-2 + t)*t + 
         t^2*(2 + t)) + mmH^2*(-3*s12^3 + s12^2*(1 + 7*t) - 
         2*(-4 + t + 2*t^2) + s12*(-22 - 3*t + 4*t^2)) + 
       mmH*(s12^4 + s12^3*(11 + t) + s12^2*(28 - 11*t - 4*t^2) + 
         t*(-8 - 2*t + t^2) - s12*(16 - 6*t + 4*t^2 + t^3))))/
     (mmH*(-1 + s12) - 2*s12) - 
    (227*t*(-(mmH^4*(-1 + s12)) + mmH^3*(-1 + s12)*(5 + s12 - 2*t) + 
       s12*(-4*s12^3 + 2*(-1 + t)*t^2 + s12^2*(-8 + 3*t) + 
         2*s12*t*(-5 + 4*t)) + mmH^2*(s12^2*(-11 + 7*t) - 4*(1 - t + t^2) + 
         2*s12*(7 - 3*t + 2*t^2)) + mmH*(s12^4 - 2*s12^3*(-4 + t) + 
         t*(4 + t + t^2) - s12^2*(8 + 5*t + 4*t^2) - 
         s12*(-8 + 6*t + 4*t^2 + t^3))))/(mmH*(-1 + s12) - 2*s12) - 
    (3*(2*s12^2*(mmH - t)^5*(-mmH + s12 + t) + 
       2*t^2*(8*s12^6 - 32*s12^5*(-mmH + s12 + t) + 
         41*s12^4*(-mmH + s12 + t)^2 - 132*s12^3*(-mmH + s12 + t)^3 + 
         46*s12^2*(-mmH + s12 + t)^4 - 36*s12*(-mmH + s12 + t)^5 + 
         9*(-mmH + s12 + t)^6) + t*(71*s12^7 - 270*s12^6*(-mmH + s12 + t) + 
         358*s12^5*(-mmH + s12 + t)^2 - 259*s12^4*(-mmH + s12 + t)^3 - 
         13*s12^3*(-mmH + s12 + t)^4 + 188*s12^2*(-mmH + s12 + t)^5 - 
         96*s12*(-mmH + s12 + t)^6 + 21*(-mmH + s12 + t)^7) + 
       2*(s12^2*(mmH - t)^4*(-mmH + s12 + t) + (mmH - t)^2*t*
          (48*s12^4 - 72*s12^3*(-mmH + s12 + t) - 109*s12^2*
            (-mmH + s12 + t)^2 + 114*s12*(-mmH + s12 + t)^3 - 
           45*(-mmH + s12 + t)^4))))/(mmH - t)^4)*
   canMINP[24, 3, {t, s12, mmH}])/(s12^2*t^2*(-mmH + s12 + t)^2) + 
 ((I/4)*(-94*t^2 - 47*t^3 + 90*(-mmH + s12 + t)^2 - 45*(-mmH + s12 + t)^3)*
   canMINP[24, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 ((I/4)*(90*s12^2 + 45*s12^3 - 47*t^2*(2 + t))*
   canMINP[24, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((I/4)*(-94*s12^2 - 47*s12^3 + 90*(-mmH + s12 + t)^2 - 
    45*(-mmH + s12 + t)^3)*canMINP[24, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/2)*(-(mmH^7*(s12^2 + 6*s12*t + 5*t^2)) + 
    mmH^6*(5*s12^3 + 10*t^2*(1 + 2*t) + 3*s12*t*(4 + 17*t) + 
      s12^2*(2 + 37*t)) - mmH^5*(10*s12^4 + 2*s12^3*(5 + 47*t) + 
      s12^2*t*(70 + 191*t) + t^2*(-4 + 28*t + 31*t^2) + 
      4*s12*t*(-1 + 22*t + 35*t^2)) + 2*s12*t*(10*t^7 + s12^6*(1 + 3*t) + 
      8*s12*t^5*(-1 + 5*t) + s12^5*t*(10 + 13*t) + 
      2*s12^4*t*(-1 + 5*t + 17*t^2) + s12^3*t^2*(-4 - 15*t + 61*t^2) + 
      s12^2*t^3*(-2 - 24*t + 67*t^2)) - 
    2*mmH*(-2*t^8 + 15*s12^6*t*(1 + 2*t) + s12^7*(1 + 3*t) + 
      4*s12*t^6*(-1 + 8*t) + 2*s12^5*t*(-1 + 28*t + 49*t^2) + 
      4*s12^3*t^3*(-4 - 9*t + 55*t^2) + 2*s12^4*t^2*(-6 + 19*t + 94*t^2) + 
      s12^2*t^4*(-6 - 36*t + 137*t^2)) + 
    mmH^4*(10*s12^5 + 2*s12^4*(10 + 63*t) + s12^3*t*(162 + 359*t) + 
      2*t^3*(-4 + 17*t + 7*t^2) + s12*t^2*(-24 + 148*t + 189*t^2) + 
      2*s12^2*t*(-8 + 128*t + 209*t^2)) - 
    mmH^3*(5*s12^6 + 4*s12^4*t*(47 + 93*t) + s12^5*(20 + 94*t) - 
      2*t^4*(2 - 12*t + 7*t^2) + 8*s12*t^3*(-4 + 10*t + 19*t^2) + 
      8*s12^3*t*(-3 + 45*t + 80*t^2) + s12^2*t^2*(-52 + 248*t + 525*t^2)) + 
    mmH^2*(s12^7 + 8*(1 - 2*t)*t^6 + s12^6*(10 + 37*t) + 
      4*s12^5*t*(28 + 53*t) + 6*s12*t^4*(-2 + 17*t^2) + 
      4*s12^2*t^3*(-12 + t + 114*t^2) + 2*s12^4*t*(-8 + 137*t + 256*t^2) + 
      s12^3*t^2*(-52 + 184*t + 675*t^2)))*canMINP[25, 2, {s12, t, mmH}])/
  (s12^2*(-mmH + s12)^3*(mmH - t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^4*(s12 + t)^3*(s12^2 + s12*t + t^2) - 
    2*mmH^3*(s12^6 + t^5*(1 + t) + s12^5*(1 + 5*t) + s12*t^4*(1 + 5*t) + 
      s12^2*t^3*(-14 + 9*t) + s12^4*t*(1 + 9*t) + 2*s12^3*t^2*(-7 + 11*t)) + 
    2*s12*t*(t^6 + s12^6*(1 + 3*t) + s12^5*t*(-3 + 8*t) + 
      s12*t^4*(-2 - 3*t + 3*t^2) + s12^2*t^3*(-6 - 29*t + 8*t^2) + 
      s12^3*t^2*(-6 - 50*t + 19*t^2) + s12^4*t*(-2 - 29*t + 19*t^2)) + 
    mmH^2*(s12^7 + t^6*(4 + t) + 4*s12^6*(1 + 3*t) + s12^5*t*(-2 + 29*t) + 
      2*s12*t^4*(-2 - t + 6*t^2) + 6*s12^3*t^2*(-2 - 26*t + 13*t^2) + 
      s12^2*t^3*(-12 - 84*t + 29*t^2) + 2*s12^4*t*(-2 - 42*t + 39*t^2)) - 
    2*mmH*(t^7 + s12^7*(1 + 3*t) + s12^6*t*(-1 + 12*t) + 
      s12*t^5*(-2 - t + 3*t^2) + s12^2*t^4*(-8 - 31*t + 12*t^2) + 
      s12^3*t^3*(-12 - 93*t + 29*t^2) + s12^5*t*(-2 - 31*t + 29*t^2) + 
      s12^4*t^2*(-8 - 93*t + 52*t^2)))*canMINP[25, 2, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)*t^2*(s12 + t)^3*
   (-mmH + s12 + t)^2) - 
 ((I/2)*(-(mmH^7*(5*s12^2 + 6*s12*t + t^2)) + 
    mmH^6*(20*s12^3 + t^2*(2 + 5*t) + s12*t*(12 + 37*t) + 
      s12^2*(10 + 51*t)) + 2*s12*t*(10*s12^7 + 40*s12^6*t + t^6 + 
      s12^4*t^2*(-24 + 61*t) + s12^5*t*(-8 + 67*t) + 
      s12*t^4*(-2 + 10*t + 3*t^2) + s12^2*t^3*(-4 + 10*t + 13*t^2) + 
      s12^3*t^2*(-2 - 15*t + 34*t^2)) + 
    2*mmH*(2*s12^8 - 32*s12^7*t + s12^6*(4 - 137*t)*t - t^7 - 
      4*s12^5*t^2*(-9 + 55*t) + 2*s12^4*t^2*(3 + 18*t - 94*t^2) + 
      s12*t^5*(2 - 15*t - 3*t^2) - 2*s12^2*t^4*(-6 + 28*t + 15*t^2) - 
      2*s12^3*t^3*(-8 + 19*t + 49*t^2)) + 
    mmH^3*(14*s12^6 - 5*t^5*(4 + t) - 8*s12^5*(3 + 19*t) + 
      s12^4*(4 - 80*t - 525*t^2) - 2*s12*t^3*(-12 + 94*t + 47*t^2) - 
      8*s12^3*t*(-4 + 31*t + 80*t^2) - 4*s12^2*t^2*(-13 + 90*t + 93*t^2)) - 
    mmH^5*(31*s12^4 + 10*t^3*(1 + t) + 28*s12^3*(1 + 5*t) + 
      2*s12*t*(-2 + 35*t + 47*t^2) + s12^2*(-4 + 88*t + 191*t^2)) + 
    mmH^4*(14*s12^5 + 10*t^4*(2 + t) + s12^4*(34 + 189*t) + 
      2*s12*t^2*(-8 + 81*t + 63*t^2) + 2*s12^3*(-4 + 74*t + 209*t^2) + 
      s12^2*t*(-24 + 256*t + 359*t^2)) + 
    mmH^2*(-16*s12^7 + 456*s12^5*t^2 + t^6*(10 + t) + 2*s12^6*(4 + 51*t) + 
      s12*t^4*(-16 + 112*t + 37*t^2) + 8*s12^3*t^2*(-6 + 23*t + 64*t^2) + 
      2*s12^2*t^3*(-26 + 137*t + 106*t^2) + s12^4*t*(-12 + 4*t + 675*t^2)))*
   canMINP[25, 2, {t, s12, mmH}])/(s12^2*(-mmH + s12)*(mmH - t)^3*t^2*
   (s12 + t)*(-mmH + s12 + t)^2) + 
 ((I/40)*(mmH^5*(-1 + s12)*(-1 + t)*(19*s12 + 39*t) + 
    4*s12*t*(100*s12^4 + 173*s12^3*t + 4*t^3*(-34 + 39*t) + 
      s12*t^2*(-274 + 185*t) + s12^2*t*(-46 + 223*t)) + 
    mmH^4*(118*s12^3*(-1 + t) + s12^2*(626 - 385*t - 9*t^2) + 
      t*(-104 + 227*t + 85*t^2) - 5*s12*(94 - 51*t + 28*t^2 + 17*t^3)) - 
    2*mmH*(100*s12^5*(-1 + 2*t) - 4*t^3*(78 + 5*t + 39*t^2) + 
      s12^4*(380 + 11*t + 424*t^2) + s12*t^2*(-104 + 34*t - 120*t^2 + 
        247*t^3) + s12^2*t*(480 + 1104*t - 1177*t^2 + 310*t^3) + 
      s12^3*(-280 + 1316*t - 615*t^2 + 520*t^3)) - 
    mmH^3*(237*s12^4*(-1 + t) + s12^3*(851 - 608*t + 453*t^2) + 
      t*(-208 + 722*t + 299*t^2 - 45*t^3) + 
      s12^2*(-190 + 1755*t - 1532*t^2 + 67*t^3) + 
      s12*(280 - 2048*t + 977*t^2 - 458*t^3 + 45*t^4)) + 
    mmH^2*(100*s12^5*(-1 + t) + s12^4*(6 + 407*t + 251*t^2) - 
      t^2*(832 - 786*t + 279*t^2 + 91*t^3) + 
      s12^3*(1040 + 459*t + 298*t^2 + 297*t^3) + 
      s12*t*(1184 + 124*t - 275*t^2 + 166*t^3 + 91*t^4) + 
      s12^2*(-280 + 660*t - 941*t^2 - 804*t^3 + 125*t^4)))*
   canMINP[25, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/8)*(mmH^4*(19*s12 - 5*t)*(-1 + t) + 
    2*t*(-20*s12^4 - 9*s12^3*t + s12*(52 - 5*t)*t^2 + 2*(9 - 16*t)*t^3 + 
      2*s12^2*t*(15 + 19*t)) + mmH^3*(-22*s12^2*(-1 + t) + 
      s12*(70 - 31*t - 35*t^2) + t*(-14 + 7*t + 3*t^2)) + 
    mmH*(20*s12^4*(-1 + t) + s12*t^2*(76 - 191*t + 5*t^2) + 
      s12^3*(28 + 11*t + 9*t^2) + t^2*(56 - 88*t + 31*t^2 + 25*t^3) - 
      s12^2*(56 - 212*t + 139*t^2 + 31*t^3)) + 
    mmH^2*(-17*s12^3*(-1 + t) + s12^2*(-98 + 51*t + 35*t^2) + 
      t*(-56 + 66*t + 21*t^2 - 23*t^3) + s12*(56 - 240*t + 145*t^2 + 
        39*t^3)))*canMINP[25, 3, {mmH - s12 - t, t, mmH}])/
  (s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/4)*(-2*mmH^4*(-1 + s12)*t + s12*(s12^2*(8 - 55*t)*t + 
      10*s12*(3 - 7*t)*t^2 + 2*(1 - 10*t)*t^3 + 4*s12^3*(-1 + 7*t)) + 
    mmH^3*(-2*s12^3 + (21 - 23*t)*t + 2*s12^2*(1 + 8*t) + 
      s12*t*(-19 + 23*t)) + mmH^2*(2*s12^4 - 21*s12^3*t + 
      s12^2*(2 + 32*t - 63*t^2) + s12*t*(-106 + 18*t - 31*t^2) + 
      t*(28 - 8*t + 31*t^2)) + mmH*(-(s12^4*(2 + 7*t)) - 
      t^2*(28 + 13*t + 10*t^2) + s12^3*(2 + 10*t + 31*t^2) + 
      s12^2*t*(72 + 66*t + 35*t^2) + s12*t*(-56 + 62*t + 33*t^2 + 10*t^3)))*
   canMINP[25, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (-mmH + s12 + t)^2) - ((I/4)*(-2*t^2 - t^3 + 6*(-mmH + s12 + t)^2 - 
    3*(-mmH + s12 + t)^3)*canMINP[25, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + ((I/4)*(6*s12^2 + 3*s12^3 - t^2*(2 + t))*
   canMINP[25, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((I/4)*(-2*s12^2 - s12^3 + 6*(-mmH + s12 + t)^2 - 3*(-mmH + s12 + t)^3)*
   canMINP[25, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 ((2*I)*(2*mmH^6*(-1 + t) + 8*t^2*(s12 + t)^2*(3*s12 + t) + 
    mmH^5*(12 - 4*s12*(-1 + t) - 3*t - 5*t^2) - 
    2*mmH*t*(2*t^3*(1 + 6*t) + s12^3*(-6 + 8*t) + s12^2*t*(6 + 19*t) + 
      s12*t^2*(18 + 19*t)) + 2*mmH^4*(8 + 2*s12^2*(-1 + t) - 32*t + 15*t^2 + 
      s12*(-2 - 2*t + 6*t^2)) + mmH^2*t*(2*s12^3*(1 + t) + 
      s12^2*(-12 + 29*t + 5*t^2) + 2*t*(16 - 30*t + 16*t^2 + 3*t^3) + 
      s12*(16 - 40*t + 63*t^2 + 7*t^3)) - 
    mmH^3*(2*s12^3*(-1 + t) + s12^2*(8 - 5*t + 9*t^2) + 
      3*t*(16 - 36*t + 11*t^2 + t^3) + s12*(16 - 40*t + 25*t^2 + 15*t^3)))*
   canMINP[26, 3, {s12, t, mmH}])/(mmH*s12*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*
   (-mmH + s12 + t)^2) + ((2*I)*(-8*s12^3*t^2 + 2*mmH^5*(-1 + t)*(s12 + t) + 
    2*mmH*t*(-4*(-1 + t)*t^3 + s12^2*t*(8 + t) + s12^3*(-2 + 4*t) + 
      s12*t^2*(4 + 5*t)) - 2*mmH^4*(s12^2*(-1 + t) + 2*s12*(-5 + 2*t + t^2) + 
      2*t*(1 - 2*t + 3*t^2)) - mmH^2*t*(2*s12^3*(1 + t) + 
      s12^2*(-16 + 17*t + t^2) - 2*t*(8 - 12*t - 7*t^2 + t^3) + 
      s12*(16 - 40*t + 31*t^2 + 3*t^3)) + 
    mmH^3*(2*s12^3*(-1 + t) + s12^2*(-8 + 5*t + 3*t^2) + 
      4*t*(-4 + 5*t + 4*t^2 + 2*t^3) + s12*(16 - 68*t + 31*t^2 + 5*t^3)))*
   canMINP[26, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*(mmH - s12 - t)*t^2) + 
 ((2*I)*(2*mmH^6*(-1 + s12) + 16*s12^2*t*(s12 + t)^2 + 
    mmH^5*(-5*s12^2 + 6*(2 + t) - 3*s12*(1 + 2*t)) - 
    2*mmH*s12*(10*s12^4 - 4*t^3 + 2*s12*t^2*(4 + 3*t) + s12^3*(-4 + 13*t) + 
      s12^2*t*(8 + 15*t)) + 2*mmH^4*(8 - 4*t - 3*t^2 + s12^2*(15 + 8*t) + 
      s12*(-32 + 3*t^2)) - mmH^3*(3*s12^4 + s12^3*(29 + 17*t) - 
      2*t*(-8 - 2*t + t^2) + s12^2*(-104 + 31*t + 13*t^2) + 
      s12*(48 - 32*t - t^2 + 2*t^3)) + 
    mmH^2*s12*(6*s12^4 + s12^3*(24 + 7*t) + 2*t*(8 + t^2) + 
      s12^2*(-60 + 51*t + 7*t^2) + s12*(32 - 24*t + 31*t^2 + 2*t^3)))*
   canMINP[26, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*
   s12^2*t*(-mmH + s12 + t)^2) - 
 (I*(4*mmH^4*s12 + 4*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) - 
    mmH^3*(12*s12^2 + t^2 + 4*s12*(-2 + 3*t)) + 
    mmH^2*(12*s12^3 + 2*t^2 + 8*s12^2*(-2 + 3*t) + s12*t*(-16 + 13*t)) + 
    mmH*(-4*s12^4 + s12^3*(8 - 12*t) - 4*s12^2*t*(-4 + 3*t) - 
      s12*t^2*(2 + 7*t) + t^2*(8 + 2*t + t^2)))*
   canMINP[26, 4, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3*t^2) - 
 (I*(mmH^2*(8*s12^2 + 4*s12^3 - s12*t^2 - 4*t^2*(2 + t)) - 
    4*t^2*(2 + t)*(2*t^2 + s12*(-1 + 2*t)) + 
    mmH*(-4*s12^4 - 8*s12^2*t - 4*s12^3*(2 + t) + 12*t^3*(2 + t) + 
      s12*t^2*(10 + 3*t)))*canMINP[26, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - s12 - t)*t^2) - 
 (I*(4*mmH^4*t + 4*s12^2*(2 + s12)*(-t + s12*(-1 + 2*t)) - 
    mmH^3*(s12^2 + 12*s12*t + 4*t*(-2 + 3*t)) + 
    mmH^2*(4*t^2*(-4 + 3*t) + 8*s12*t*(-2 + 3*t) + s12^2*(2 + 13*t)) + 
    mmH*(s12^4 + s12^3*(2 - 7*t) - 4*(-2 + t)*t^3 - 4*s12*t^2*(-4 + 3*t) - 
      2*s12^2*(-4 + t + 6*t^2)))*canMINP[26, 4, {t, s12, mmH}])/
  (mmH*s12^2*(mmH - s12 - t)^3*t) - 
 ((2*I)*(mmH^11*(s12 + t)^2*(s12 + 5*t) - 4*s12^3*t^4*(s12 + t)^3*
     (6*s12^3 + 7*s12^2*t - 2*t^3) - mmH^10*(5*s12^4 + 2*t^3*(7 + 20*t) + 
      s12^3*(2 + 33*t) + s12^2*t*(18 + 97*t) + s12*t^2*(30 + 113*t)) + 
    2*mmH*s12*t^2*(20*t^10 + 12*s12*t^8*(-1 + 8*t) + 
      6*s12^8*(2 + 6*t + 3*t^2) + 3*s12^6*t^2*(26 + 191*t + 33*t^2) + 
      s12^7*t*(50 + 241*t + 72*t^2) + s12^5*t^3*(50 + 588*t + 81*t^2) + 
      s12^4*t^4*(2 + 194*t + 133*t^2) + s12^2*t^6*(-4 - 71*t + 196*t^2) + 
      s12^3*t^5*(-12 - 85*t + 217*t^2)) + 
    mmH^9*(10*s12^5 + s12^4*(26 + 49*t) + 2*s12^3*t*(59 + 121*t) + 
      t^3*(-8 + 80*t + 137*t^2) + 2*s12*t^2*(-8 + 115*t + 247*t^2) + 
      2*s12^2*t*(-4 + 121*t + 274*t^2)) - 
    mmH^3*t*(12*s12^9*(4 + 3*t) + 8*t^9*(-2 + 7*t) + 
      s12^4*t^4*(328 - 2286*t - 6833*t^2) + 2*s12^3*t^5*
       (220 + 191*t - 3747*t^2) + 3*s12^2*t^6*(64 + 114*t - 1327*t^2) + 
      s12^6*t^2*(428 - 2464*t - 515*t^2) + 4*s12^7*t*(151 + 186*t + 53*t^2) + 
      s12^8*(236 + 732*t + 191*t^2) - 2*s12*t^7*(-12 + 19*t + 378*t^2) - 
      4*s12^5*t^3*(-29 + 1207*t + 767*t^2)) + 
    2*mmH^2*t*(-128*s12*t^10 + 4*t^11 + 24*s12^9*(1 + 3*t) + 
      s12^3*t^6*(56 + 279*t - 1290*t^2) + s12^2*t^7*(12 + 85*t - 648*t^2) + 
      2*s12^8*t*(16 + 8*t - 41*t^2) - s12^7*t^2*(86 + 823*t + 257*t^2) - 
      4*s12^4*t^5*(-14 + 23*t + 332*t^2) - 
      s12^6*t^3*(192 + 1799*t + 410*t^2) - 
      s12^5*t^4*(86 + 1318*t + 785*t^2)) - 
    2*mmH^8*(5*s12^6 + 3*s12^5*(14 + t) + 3*s12^4*t*(60 + 17*t) + 
      t^4*(-20 + 103*t + 122*t^2) + s12^3*t*(-22 + 381*t + 470*t^2) + 
      s12*t^3*(-62 + 355*t + 628*t^2) + s12^2*t^2*(-64 + 495*t + 925*t^2)) + 
    mmH^7*(5*s12^7 + s12^6*(116 - 51*t) + 2*s12^5*(270 - 229*t)*t + 
      2*s12^4*t*(-70 + 607*t + 11*t^2) + t^5*(-80 + 320*t + 207*t^2) + 
      2*s12^3*t^2*(-234 + 923*t + 1460*t^2) + 
      s12*t^4*(-348 + 1202*t + 2091*t^2) + 2*s12^2*t^3*
       (-298 + 969*t + 2208*t^2)) + mmH^4*t*(3*s12^8*(52 + 75*t) + 
      s12^3*t^4*(1096 - 1158*t - 12303*t^2) + 
      s12^4*t^3*(1320 - 3328*t - 8755*t^2) + 2*t^7*(4 - 45*t + 74*t^2) + 
      12*s12^6*t*(114 + 95*t + 135*t^2) - 4*s12^5*t^2*
       (-397 + 528*t + 372*t^2) - 2*s12*t^6*(-72 + 133*t + 727*t^2) + 
      s12^7*(476 + 1252*t + 1087*t^2) - 2*s12^2*t^5*
       (-304 + 81*t + 3688*t^2)) - mmH^5*(s12^8*(-18 + 13*t) + 
      s12^7*t*(66 + 611*t) + s12^3*t^4*(1804 - 2272*t - 12123*t^2) - 
      14*s12*t^6*(-26 + 55*t + 152*t^2) + t^7*(40 - 224*t + 165*t^2) + 
      2*s12^5*t^2*(780 + 18*t + 823*t^2) + 
      2*s12^6*t*(256 + 294*t + 1121*t^2) - 2*s12^4*t^3*
       (-1038 + 942*t + 2669*t^2) - 2*s12^2*t^5*(-550 + 701*t + 4520*t^2)) - 
    mmH^6*(s12^8 + s12^7*(74 - 47*t) + 14*s12^6*(23 - 59*t)*t + 
      10*t^6*(-8 + 33*t) - 4*s12^5*t*(82 - 185*t + 456*t^2) + 
      2*s12^4*t^2*(-532 + 768*t + 579*t^2) + 4*s12^3*t^3*
       (-367 + 589*t + 1829*t^2) + s12*t^5*(-484 + 1234*t + 2441*t^2) + 
      s12^2*t^4*(-1136 + 2216*t + 7565*t^2)))*canMINP[27, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^4*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(4*s12^3*t^4*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(s12^5 + s12^3*(32 - 17*t)*t - 20*s12^2*t^3 - 4*s12^4*(-4 + 3*t) + 
      2*t^4*(-8 + 5*t) + 2*s12*t^3*(-16 + 9*t)) + 
    mmH^8*(-3*s12^6 + 79*s12^3*(-2 + t)*t^2 + 2*s12^2*(103 - 14*t)*t^3 - 
      54*(-2 + t)*t^5 - 4*s12*t^4*(-76 + 41*t) + s12^5*(-66 + 53*t) + 
      s12^4*t*(-234 + 149*t)) - 2*mmH*s12*t^2*(6*t^10 + 4*s12*t^8*(1 + 4*t) - 
      3*s12^5*t^4*(47 + 8*t) + 2*s12^8*(2 + 6*t + 3*t^2) - 
      2*s12^2*t^6*(2 + 3*t + 10*t^2) + 3*s12^7*t*(6 + 13*t + 10*t^2) + 
      3*s12^6*t^2*(8 - t + 16*t^2) - 2*s12^3*t^5*(9 + 45*t + 49*t^2) - 
      s12^4*t^4*(24 + 191*t + 116*t^2)) + 
    mmH^7*(3*s12^7 + s12^6*(102 - 83*t) + 2*s12^5*(299 - 200*t)*t + 
      4*t^6*(-75 + 29*t) + s12^4*t*(-4 + 954*t - 319*t^2) + 
      4*s12^2*t^3*(-3 - 327*t + 170*t^2) + 2*s12*t^4*(-2 - 556*t + 285*t^2) + 
      s12^3*t^2*(-12 - 38*t + 293*t^2)) - 
    2*mmH^2*t*(-2*t^11 + 8*s12^9*(1 + 3*t) - 2*s12*t^9*(11 + 15*t) + 
      s12^7*t^2*(48 + 545*t - 108*t^2) + 2*s12^2*t^7*(4 - 59*t + t^2) - 
      4*s12^8*t*(-7 - 41*t + 8*t^2) + s12^6*t^3*(78 + 979*t + 91*t^2) + 
      s12^3*t^6*(46 - 142*t + 313*t^2) + s12^5*t^4*(114 + 875*t + 573*t^2) + 
      s12^4*t^5*(102 + 255*t + 665*t^2)) + 
    mmH^3*t*(4*s12^9*(4 + 3*t) - 4*t^9*(7 + 4*t) + 
      16*s12^7*t*(19 + 141*t - 10*t^2) - 2*s12*t^7*(-4 + 184*t + 13*t^2) + 
      s12^8*(68 + 452*t + 13*t^2) + 4*s12^2*t^6*(19 - 322*t + 173*t^2) + 
      s12^6*t^2*(600 + 4862*t + 299*t^2) + 6*s12^4*t^4*
       (92 + 231*t + 603*t^2) + 2*s12^5*t^3*(354 + 2425*t + 1188*t^2) + 
      2*s12^3*t^5*(138 - 685*t + 1262*t^2)) - 
    mmH^6*(s12^8 + s12^7*(70 - 55*t) + 2*s12^6*(369 - 221*t)*t + 
      40*t^7*(-11 + 3*t) + 2*s12^5*t*(8 + 1101*t - 337*t^2) + 
      4*s12*t^5*(-1 - 517*t + 247*t^2) + 4*s12^2*t^4*(1 - 823*t + 540*t^2) + 
      s12^4*t^2*(44 + 1970*t + 681*t^2) + 
      s12^3*t^3*(36 - 1228*t + 2117*t^2)) - 
    mmH^4*t*(s12^8*(148 + 3*t) - 2*t^8*(78 + 5*t) + 
      s12^7*(112 + 1528*t - 165*t^2) + s12^6*t*(476 + 4984*t - 71*t^2) + 
      4*s12*t^6*(5 - 308*t + 87*t^2) + 3*s12^5*t^2*(276 + 2242*t + 743*t^2) + 
      2*s12^2*t^5*(66 - 1597*t + 1104*t^2) + 2*s12^3*t^4*
       (208 - 1295*t + 2346*t^2) + 2*s12^4*t^3*(384 + 1325*t + 2487*t^2)) + 
    mmH^5*(s12^8*(18 - 13*t) + 3*s12^7*(158 - 61*t)*t + 10*t^8*(-36 + 5*t) + 
      2*s12^6*t*(40 + 1265*t - 296*t^2) + s12^5*t^2*(292 + 4914*t + 
        439*t^2) + 2*s12*t^6*(6 - 1068*t + 445*t^2) + 
      4*s12^2*t^5*(22 - 1081*t + 770*t^2) + 4*s12^3*t^4*
       (68 - 643*t + 1129*t^2) + s12^4*t^3*(408 + 2816*t + 3353*t^2)))*
   canMINP[27, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((2*I)*(mmH^11*(s12 + t)^3*(5*s12 + t) + 8*s12^4*t^3*(s12 + t)^3*
     (s12^4 - 5*s12^2*t^2 - 5*s12*t^3 - 2*t^4) - 
    mmH^10*(40*s12^5 + 20*s12*t^3*(1 + 2*t) + 48*s12^2*t^2*(1 + 3*t) + 
      t^4*(2 + 5*t) + 4*s12^3*t*(11 + 49*t) + s12^4*(14 + 151*t)) + 
    2*mmH*s12^2*t*(20*s12^11 + 116*s12^10*t + 8*t^9 + 4*s12*t^8*(11 + 6*t) + 
      4*s12^9*t*(-3 + 73*t) + s12^8*t^2*(-71 + 417*t) + 
      s12^2*t^7*(104 + 207*t + 12*t^2) + 8*s12^5*t^4*(1 + 110*t + 16*t^2) + 
      s12^3*t^6*(128 + 680*t + 53*t^2) + s12^4*t^5*(76 + 1095*t + 93*t^2) + 
      s12^6*t^3*(-12 + 257*t + 210*t^2) + s12^7*t^2*(-4 - 84*t + 355*t^2)) + 
    2*mmH^2*s12*(4*s12^12 - 124*s12^11*t - 776*s12^10*t^2 + 
      s12^9*(73 - 1950*t)*t^2 + 16*t^10 - 2*s12^2*t^8*(42 + t) + 
      16*s12*t^9*(2 + 3*t) + s12^7*t^3*(56 - 125*t - 2108*t^2) + 
      2*s12^8*t^2*(6 + 128*t - 1323*t^2) - 8*s12^4*t^6*
       (49 + 340*t + 14*t^2) - s12^3*t^7*(332 + 917*t + 28*t^2) - 
      s12^5*t^5*(156 + 3343*t + 386*t^2) - 2*s12^6*t^4*
       (-24 + 899*t + 545*t^2)) + mmH^9*(137*s12^6 + 2*t^5*(17 + 5*t) + 
      s12^5*(80 + 617*t) + s12*t^3*(-8 + 168*t + 61*t^2) + 
      s12^2*t^2*(-24 + 344*t + 339*t^2) + 2*s12^3*t*(-12 + 212*t + 411*t^2) + 
      s12^4*(-8 + 294*t + 942*t^2)) - 2*mmH^8*(122*s12^7 + t^6*(58 + 5*t) + 
      s12^6*(103 + 736*t) + 2*s12*t^4*(-12 + 151*t + t^2) + 
      s12^2*t^3*(-92 + 635*t + 70*t^2) + s12^3*t^2*(-132 + 794*t + 633*t^2) + 
      s12^4*t*(-84 + 716*t + 1359*t^2) + s12^5*(-20 + 416*t + 1425*t^2)) - 
    mmH^6*(t^8*(106 + t) + 3*s12^8*(110 + 821*t) + 
      s12^2*t^5*(-1056 + 3142*t - 963*t^2) - 
      4*s12*t^6*(58 - 235*t + 17*t^2) + 8*s12^4*t^3*(-291 + 645*t + 38*t^2) - 
      8*s12^3*t^4*(261 - 653*t + 319*t^2) + 4*s12^5*t^2*
       (-384 + 1012*t + 2277*t^2) + 4*s12^7*(-20 + 371*t + 2475*t^2) + 
      3*s12^6*t*(-184 + 986*t + 4837*t^2)) + 
    mmH^7*(207*s12^8 + t^7*(164 + 5*t) + s12^7*(320 + 2286*t) + 
      s12^2*t^4*(-576 + 2710*t - 569*t^2) - 4*s12^3*t^3*
       (260 - 894*t + 33*t^2) - 2*s12*t^5*(64 - 536*t + 37*t^2) + 
      2*s12^4*t^2*(-472 + 1650*t + 1737*t^2) + 
      4*s12^5*t*(-108 + 646*t + 1759*t^2) + 
      s12^6*(-80 + 1378*t + 6215*t^2)) + 
    mmH^4*s12*(148*s12^10 + 4*t^8*(74 + 7*t) - 18*s12^9*(5 + 73*t) + 
      s12^7*t*(144 - 652*t - 19779*t^2) + s12^5*t^3*(1296 - 5854*t - 
        10611*t^2) + s12^8*(8 - 392*t - 8918*t^2) + 
      8*s12^4*t^4*(181 - 1156*t + 13*t^2) + s12*t^7*(1064 + 68*t + 197*t^2) + 
      4*s12^2*t^6*(382 - 437*t + 337*t^2) + 
      s12^3*t^5*(1432 - 6672*t + 3031*t^2) - 2*s12^6*t^2*
       (-328 + 920*t + 10519*t^2)) + 
    mmH^3*s12*(-56*s12^11 - 8*t^9*(19 + 4*t) + 4*s12^10*(4 + 175*t) + 
      s12^9*t*(62 + 4761*t) + s12^3*t^6*(320 + 4412*t - 743*t^2) + 
      s12^2*t^7*(-336 + 104*t - 227*t^2) + 3*s12^4*t^5*
       (112 + 3256*t - 159*t^2) - 8*s12*t^8*(60 + 47*t + 3*t^2) + 
      s12^5*t^4*(-288 + 8722*t + 3171*t^2) + 
      s12^6*t^3*(-464 + 2976*t + 9825*t^2) + 
      s12^8*t*(-24 - 160*t + 11583*t^2) + s12^7*t^2*(-192 - 148*t + 
        14367*t^2)) + mmH^5*(-165*s12^10 + 26*t^9 + s12^9*(224 + 1989*t) + 
      s12^3*t^5*(-2400 + 4456*t - 2917*t^2) + 
      s12*t^7*(-320 + 328*t - 19*t^2) - 2*s12^2*t^6*(652 - 809*t + 320*t^2) - 
      4*s12^4*t^4*(710 - 1677*t + 876*t^2) + 4*s12^5*t^3*
       (-600 + 1466*t + 1203*t^2) + 2*s12^8*(-20 + 509*t + 5624*t^2) + 
      s12^6*t^2*(-1320 + 3622*t + 17729*t^2) + 
      s12^7*t*(-384 + 2120*t + 21019*t^2)))*canMINP[27, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 (((2*I)/5)*(7*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) - 
    4*s12*t*(s12^2*(38 - 9*t)*t + s12^3*(10 + t) + s12*t^2*(12 + 5*t) + 
      2*t^3*(-11 + 6*t)) + mmH^4*(-11*s12^3*(-1 + t) + 
      s12^2*(-67 + 35*t - 32*t^2) + t*(18 - 29*t + 15*t^2) - 
      5*s12*(-14 + 6*t - 7*t^2 + 3*t^3)) + 
    2*mmH*(-2*t^3*(12 - 5*t + 6*t^2) + s12^4*(-10 + 27*t + 8*t^2) + 
      s12^3*(-80 + 192*t - 5*t^3) + s12*t^2*(-8 - 62*t + 19*t^3) + 
      s12^2*t*(-80 + 278*t - 19*t^2 + 20*t^3)) + 
    mmH^3*(4*s12^4*(-1 + t) + 2*s12^3*(21 + 7*t + 8*t^2) + 
      2*s12^2*t*(115 - 12*t + 17*t^2) + t*(-16 + 54*t + 13*t^2 - 15*t^3) + 
      s12*(80 - 316*t + 44*t^2 - 11*t^3 + 15*t^4)) - 
    mmH^2*(s12^4*(-18 + 19*t + 7*t^2) + s12^3*(50 + 213*t - 9*t^2 + 4*t^3) - 
      t^2*(64 - 92*t + 33*t^2 + 7*t^3) + s12*t*(208 - 222*t - 45*t^2 + 
        42*t^3 + 7*t^4) + s12^2*(-80 + 190*t + 188*t^2 + 27*t^3 + 15*t^4)))*
   canMINP[27, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(4*mmH^4*(-1 + t)*t + 2*t*(10*s12^2*t^2 + 4*t^3 + 7*s12*t^3 + 
      s12^3*(2 + 3*t)) - 2*mmH^3*(s12^2*(-1 + t) + 2*t*(1 - t + 3*t^2) + 
      s12*(-10 - t + 5*t^2)) - mmH*(s12^3*(-10 + 7*t + 3*t^2) + 
      s12*t^2*(-32 + 47*t + 7*t^2) + 2*t^2*(-8 + 12*t + 7*t^2 + t^3) + 
      2*s12^2*(8 - 24*t + 15*t^2 + 4*t^3)) + 
    mmH^2*(2*s12^3*(-1 + t) + s12^2*(-30 + 9*t + 9*t^2) + 
      2*t*(-8 + 10*t + 7*t^2 + 5*t^3) + s12*(16 - 56*t + 21*t^2 + 19*t^3)))*
   canMINP[27, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((2*I)*(2*mmH^4*(-1 + s12)*(s12 + t) - 2*s12*(s12^2*(-6 + t)*t - 6*s12*t^2 + 
      4*t^3 + s12^3*(2 + 4*t)) + mmH^3*(-4*s12^3 + s12^2*(2 - 9*t) + 
      (-10 + t)*t - s12*(2 - 7*t + t^2)) - 
    mmH*(2*s12^4 - 4*t^2*(4 + t) + s12^2*t*(58 + 3*t) - 
      2*s12*t*(16 - 9*t + t^2) + s12^3*(-6 + 4*t + t^2)) + 
    mmH^2*(2*s12^4 + 3*s12^2*(-1 + t)*t + s12^3*(2 + 9*t) - 
      s12*t*(-52 + 3*t + t^2) + t*(-16 + 6*t + t^2)))*
   canMINP[27, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (-mmH + s12 + t)^2) + 
 ((2*I)*(-6*t^3 + (-mmH + s12 + t)^3 - 2*(6*t^2 + (-mmH + s12 + t)^2))*
   canMINP[27, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(2*s12^2 + s12^3 + 6*t^2*(2 + t))*canMINP[27, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((2*I)*(-6*s12^3 + (-mmH + s12 + t)^3 - 2*(6*s12^2 + (-mmH + s12 + t)^2))*
   canMINP[27, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 (I*(mmH^11*(s12 + t)^2*(s12 + 5*t) - 2*s12^3*t^4*(s12 + t)^3*
     (6*s12^3 + 7*s12^2*t - 2*t^3) - mmH^10*(5*s12^4 + 5*t^3*(2 + 7*t) + 
      s12^3*(2 + 38*t) + s12^2*t*(14 + 99*t) + s12*t^2*(22 + 103*t)) + 
    mmH*s12*t^2*(20*t^10 + 12*s12*t^8*(-1 + 8*t) + 
      6*s12^8*(2 + 6*t + 3*t^2) + 6*s12^3*t^5*(-2 - 12*t + 37*t^2) + 
      4*s12^2*t^6*(-1 - 17*t + 49*t^2) + s12^7*t*(50 + 242*t + 73*t^2) + 
      s12^5*t^3*(50 + 606*t + 95*t^2) + s12^6*t^2*(78 + 580*t + 105*t^2) + 
      s12^4*t^4*(2 + 216*t + 147*t^2)) + 
    mmH^9*(10*s12^5 + 6*s12^4*(3 + 13*t) + s12^3*t*(90 + 299*t) + 
      2*t^3*(-2 + 29*t + 53*t^2) + 4*s12*t^2*(-2 + 43*t + 102*t^2) + 
      s12^2*t*(-4 + 186*t + 527*t^2)) + 
    mmH^2*t*(-128*s12*t^10 + 4*t^11 + 24*s12^9*(1 + 3*t) + 
      2*s12^3*t^6*(28 + 111*t - 653*t^2) + 4*s12^2*t^7*(3 + 19*t - 162*t^2) + 
      2*s12^8*t*(16 + 6*t - 43*t^2) - 8*s12^6*t^3*(24 + 238*t + 63*t^2) - 
      s12^7*t^2*(86 + 856*t + 289*t^2) - 2*s12^4*t^5*
       (-28 + 115*t + 701*t^2) - s12^5*t^4*(86 + 1484*t + 909*t^2)) - 
    mmH^3*t*(6*s12^9*(4 + 3*t) + 4*t^9*(-2 + 7*t) + 
      s12^3*t^5*(220 - 136*t - 3897*t^2) + 
      s12^4*t^4*(164 - 1698*t - 3801*t^2) + 
      s12^6*t^2*(214 - 1482*t - 521*t^2) + 6*s12^2*t^6*
       (16 + 13*t - 335*t^2) + 2*s12^7*t*(151 + 155*t + 18*t^2) + 
      s12^8*(118 + 360*t + 89*t^2) - 2*s12*t^7*(-6 + 14*t + 189*t^2) - 
      2*s12^5*t^3*(-29 + 1460*t + 994*t^2)) - 
    mmH^8*(10*s12^6 + 6*s12^4*t*(43 + 62*t) + s12^5*(52 + 72*t) + 
      4*t^4*(-5 + 37*t + 43*t^2) + 2*s12*t^3*(-31 + 272*t + 464*t^2) + 
      s12^3*t*(-22 + 606*t + 1125*t^2) + s12^2*t^2*(-64 + 796*t + 
        1573*t^2)) + mmH^4*t*(s12^8*(74 + 107*t) + 
      s12^4*t^3*(660 - 2822*t - 5407*t^2) + 
      s12^2*t^5*(304 - 454*t - 3837*t^2) + 2*t^7*(2 - 24*t + 37*t^2) + 
      2*s12^6*t*(342 + 130*t + 205*t^2) - 2*s12*t^6*(-36 + 100*t + 369*t^2) + 
      s12^7*(238 + 568*t + 463*t^2) - 2*s12^5*t^2*(-397 + 935*t + 824*t^2) - 
      4*s12^3*t^4*(-137 + 372*t + 1685*t^2)) + 
    mmH^7*(5*s12^7 + s12^6*(68 + 23*t) + 2*s12^5*t*(186 + 47*t) + 
      t^5*(-40 + 220*t + 141*t^2) + 2*s12^4*t*(-35 + 501*t + 474*t^2) + 
      3*s12^3*t^2*(-78 + 554*t + 933*t^2) + 
      s12*t^4*(-174 + 936*t + 1373*t^2) + s12^2*t^3*(-298 + 1680*t + 
        3177*t^2)) + mmH^5*(s12^8*(10 - 4*t) - 2*s12^7*t*(3 + 127*t) - 
      10*t^7*(2 - 13*t + 8*t^2) + s12^5*t^2*(-780 + 728*t + 249*t^2) + 
      2*s12*t^6*(-91 + 296*t + 569*t^2) - s12^6*t*(256 + 84*t + 767*t^2) + 
      2*s12^3*t^4*(-451 + 1282*t + 3666*t^2) + 
      s12^4*t^3*(-1038 + 2334*t + 4291*t^2) + 
      s12^2*t^5*(-550 + 1488*t + 5007*t^2)) - 
    mmH^6*(s12^8 - 6*s12^7*(-7 + t) + 2*s12^6*(117 - 116*t)*t + 
      s12^5*t*(-164 + 756*t - 141*t^2) + 5*t^6*(-8 + 42*t + 3*t^2) + 
      2*s12^4*t^2*(-266 + 877*t + 1077*t^2) + 
      s12*t^5*(-242 + 962*t + 1431*t^2) + s12^2*t^4*(-568 + 2076*t + 
        4667*t^2) + s12^3*t^3*(-734 + 2514*t + 5315*t^2)))*
   canMINP[28, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^2*(-mmH + s12 + t)^2) - 
 (I*(2*s12^3*t^4*(s12 + t)^3*(2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) + 
    mmH^9*(s12^5 + s12^4*(8 - 5*t) - 8*s12^3*(-2 + t)*t - 8*s12^2*t^3 + 
      t^4*(-8 + 7*t) + s12*t^3*(-16 + 13*t)) + 
    mmH^8*(-3*s12^6 + 41*s12^3*(-2 + t)*t^2 - 34*s12^2*(-3 + t)*t^3 + 
      3*(18 - 13*t)*t^5 - 8*s12*t^4*(-19 + 14*t) + 4*s12^4*t*(-30 + 19*t) + 
      s12^5*(-34 + 23*t)) + mmH*s12*t^2*(-6*t^10 + 6*s12^5*t^4*(23 + 4*t) - 
      2*s12*t^8*(2 + 7*t) - 2*s12^8*(2 + 6*t + 3*t^2) + 
      2*s12^2*t^6*(2 + 3*t + 13*t^2) - 2*s12^6*t^2*(12 - 2*t + 23*t^2) - 
      s12^7*t*(18 + 38*t + 29*t^2) + 2*s12^4*t^4*(12 + 93*t + 58*t^2) + 
      s12^3*t^5*(18 + 88*t + 103*t^2)) + 
    mmH^7*(3*s12^7 + s12^6*(54 - 35*t) + s12^5*(310 - 203*t)*t + 
      2*t^6*(-75 + 44*t) - 2*s12^4*t*(1 - 246*t + 95*t^2) + 
      s12^3*t^2*(-6 - 10*t + 147*t^2) + s12*t^4*(-2 - 556*t + 379*t^2) + 
      s12^2*t^3*(-6 - 652*t + 427*t^2)) - 
    mmH^6*(s12^8 + s12^7*(38 - 21*t) + s12^6*(386 - 215*t)*t + 
      20*t^7*(-11 + 5*t) + s12^5*t*(8 + 1132*t - 383*t^2) + 
      2*s12^4*t^2*(11 + 503*t + 129*t^2) + 2*s12*t^5*(-1 - 517*t + 327*t^2) + 
      2*s12^3*t^3*(9 - 306*t + 553*t^2) + 2*s12^2*t^4*
       (1 - 824*t + 642*t^2)) - mmH^2*t*(-2*t^11 + 8*s12^9*(1 + 3*t) - 
      2*s12*t^9*(11 + 13*t) + 4*s12^7*t^2*(12 + 138*t - 25*t^2) - 
      28*s12^8*t*(-1 - 6*t + t^2) + 2*s12^2*t^7*(4 - 59*t + 13*t^2) + 
      3*s12^6*t^3*(26 + 324*t + 29*t^2) + s12^3*t^6*(46 - 146*t + 357*t^2) + 
      s12^5*t^4*(114 + 852*t + 565*t^2) + 
      s12^4*t^5*(102 + 238*t + 689*t^2)) - 
    mmH^4*t*(t^8*(-78 + 7*t) + s12^8*(78 + 7*t) + 
      s12^7*(56 + 786*t - 67*t^2) + s12^6*t*(238 + 2522*t - 59*t^2) + 
      2*s12*t^6*(5 - 308*t + 134*t^2) + 3*s12^5*t^2*(138 + 1118*t + 
        339*t^2) + 2*s12^2*t^5*(33 - 802*t + 664*t^2) + 
      3*s12^4*t^3*(128 + 426*t + 823*t^2) + 2*s12^3*t^4*
       (104 - 664*t + 1267*t^2)) + mmH^3*t*(-2*t^9*(7 + 3*t) + 
      s12^9*(8 + 6*t) + 2*s12^7*t*(76 + 573*t - 33*t^2) + 
      s12^8*(34 + 232*t + 13*t^2) + s12*t^7*(4 - 184*t + 17*t^2) + 
      s12^6*t^2*(300 + 2436*t + 133*t^2) + s12^2*t^6*(38 - 646*t + 449*t^2) + 
      2*s12^3*t^5*(69 - 352*t + 695*t^2) + 
      s12^5*t^3*(354 + 2390*t + 1143*t^2) + 
      s12^4*t^4*(276 + 648*t + 1841*t^2)) + 
    mmH^5*(s12^8*(10 - 4*t) + s12^7*(250 - 79*t)*t + 5*t^8*(-36 + 11*t) + 
      2*s12^6*t*(20 + 650*t - 153*t^2) + s12^5*t^2*(146 + 2486*t + 119*t^2) + 
      s12*t^6*(6 - 1068*t + 605*t^2) + 2*s12^2*t^5*(22 - 1085*t + 909*t^2) + 
      s12^4*t^3*(204 + 1400*t + 1591*t^2) + 
      s12^3*t^4*(136 - 1308*t + 2401*t^2)))*
   canMINP[28, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 (I*(mmH^11*(s12 + t)^3*(5*s12 + t) + 4*s12^4*t^3*(s12 + t)^3*
     (s12^4 - 5*s12^2*t^2 - 5*s12*t^3 - 2*t^4) - 
    mmH^10*(35*s12^5 + 36*s12^2*t^2*(1 + 4*t) + t^4*(2 + 5*t) + 
      4*s12*t^3*(4 + 11*t) + s12^4*(10 + 137*t) + s12^3*t*(32 + 195*t)) + 
    2*mmH*s12^2*t*(10*s12^11 + 58*s12^10*t + 4*t^9 + 2*s12*t^8*(11 + 6*t) + 
      2*s12^9*t*(-3 + 73*t) + s12^8*t^2*(-34 + 211*t) + 
      2*s12^2*t^7*(26 + 52*t + 3*t^2) + 2*s12^4*t^5*(19 + 280*t + 25*t^2) + 
      s12^3*t^6*(64 + 344*t + 27*t^2) + 2*s12^5*t^4*(2 + 230*t + 37*t^2) + 
      s12^6*t^3*(-6 + 146*t + 119*t^2) + s12^7*t^2*(-2 - 34*t + 187*t^2)) + 
    2*mmH^2*s12*(2*s12^12 - 62*s12^11*t - 388*s12^10*t^2 + 
      s12^9*(32 - 983*t)*t^2 + 8*t^10 - 3*s12^2*t^8*(14 + t) + 
      8*s12*t^9*(2 + 3*t) + s12^8*t^2*(6 + 95*t - 1368*t^2) + 
      s12^7*t^3*(28 - 160*t - 1153*t^2) + s12^6*t^4*(24 - 1051*t - 654*t^2) - 
      s12^3*t^7*(166 + 477*t + 16*t^2) - s12^4*t^6*(196 + 1429*t + 74*t^2) - 
      s12^5*t^5*(78 + 1807*t + 256*t^2)) + 
    mmH^9*(106*s12^6 + 2*t^5*(11 + 5*t) + s12^5*(58 + 507*t) + 
      s12*t^3*(-4 + 120*t + 89*t^2) + s12^2*t^2*(-12 + 268*t + 401*t^2) + 
      2*s12^3*t*(-6 + 167*t + 421*t^2) + s12^4*(-4 + 222*t + 885*t^2)) + 
    mmH^4*s12*(74*s12^10 + 2*t^8*(74 + 5*t) - 4*s12^9*(12 + 167*t) + 
      s12^6*t^2*(328 - 2202*t - 12137*t^2) + 
      s12^7*t*(72 - 766*t - 10627*t^2) + s12^5*t^3*(648 - 4994*t - 
        7239*t^2) + s12^8*(4 - 266*t - 4619*t^2) + 
      s12*t^7*(532 - 28*t + 93*t^2) + 2*s12^2*t^6*(382 - 621*t + 294*t^2) - 
      4*s12^4*t^4*(-181 + 1649*t + 313*t^2) + 
      s12^3*t^5*(716 - 4460*t + 1035*t^2)) - 
    mmH^8*(172*s12^7 + 2*t^6*(34 + 5*t) + 2*s12^6*(74 + 543*t) + 
      2*s12*t^4*(-12 + 195*t + 38*t^2) + 2*s12^2*t^3*
       (-46 + 469*t + 230*t^2) + 2*s12^4*t*(-42 + 603*t + 1331*t^2) + 
      s12^3*t^2*(-132 + 1320*t + 1609*t^2) + 
      s12^5*(-20 + 650*t + 2373*t^2)) + 
    mmH^7*(141*s12^8 + t^7*(92 + 5*t) + 4*s12^7*(55 + 377*t) + 
      2*s12*t^5*(-32 + 324*t + 7*t^2) + s12^2*t^4*(-288 + 1852*t + 87*t^2) + 
      2*s12^3*t^3*(-260 + 1461*t + 597*t^2) + 
      4*s12^6*(-10 + 271*t + 1101*t^2) + 2*s12^5*t*(-108 + 1169*t + 
        2913*t^2) + s12^4*t^2*(-472 + 3100*t + 4013*t^2)) + 
    mmH^3*s12*(-28*s12^11 - 4*t^9*(19 + 4*t) + 40*s12^9*t*(1 + 60*t) + 
      s12^10*(8 + 350*t) + s12^3*t^6*(160 + 2518*t - 295*t^2) + 
      s12^2*t^7*(-168 + 120*t - 107*t^2) - 2*s12*t^8*(120 + 91*t + 6*t^2) + 
      s12^4*t^5*(168 + 5640*t + 95*t^2) + s12^5*t^4*(-144 + 5422*t + 
        2303*t^2) + 2*s12^7*t^2*(-48 + 173*t + 3859*t^2) + 
      s12^6*t^3*(-232 + 2370*t + 5751*t^2) + 
      s12^8*t*(-12 + 22*t + 5961*t^2)) - 
    mmH^6*(15*s12^9 + t^8*(58 + t) + s12^8*(210 + 1457*t) + 
      s12^2*t^5*(-528 + 2030*t - 283*t^2) - 4*s12*t^6*(29 - 137*t + 4*t^2) - 
      12*s12^3*t^4*(87 - 332*t + 27*t^2) + 2*s12^4*t^3*
       (-582 + 2451*t + 1249*t^2) + 2*s12^5*t^2*(-384 + 2164*t + 3893*t^2) + 
      s12^7*(-40 + 1132*t + 6045*t^2) + s12^6*t*(-276 + 2792*t + 9797*t^2)) + 
    mmH^5*(-80*s12^10 + 14*t^9 + s12^9*(130 + 1071*t) + 
      s12^3*t^5*(-1200 + 3184*t - 1053*t^2) + 
      s12*t^7*(-160 + 192*t - 7*t^2) - 2*s12^2*t^6*(326 - 523*t + 133*t^2) - 
      2*s12^4*t^4*(710 - 2746*t + 163*t^2) + 4*s12^5*t^3*
       (-300 + 1438*t + 1275*t^2) + 3*s12^6*t^2*(-220 + 1342*t + 3919*t^2) + 
      s12^8*(-20 + 734*t + 6185*t^2) + s12^7*t*(-192 + 2054*t + 12267*t^2)))*
   canMINP[28, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/10)*(mmH^5*(-1 + s12)*(-1 + t)*(23*s12 + 3*t) - 
    4*s12*t^2*(19*s12^3 - 11*s12^2*(-2 + t) + s12*(58 - 25*t)*t - 
      12*(-1 + t)*t^2) + mmH^4*(-34*s12^3*(-1 + t) + 
      s12^2*(2 - 5*t - 53*t^2) + t*(-8 + 19*t + 5*t^2) - 
      5*s12*(-2 + t - 8*t^2 + t^3)) + 
    2*mmH*(12*t^3*(2 + t^2) + s12^4*(-60 + 33*t + 32*t^2) + 
      s12^2*t*(-160 + 112*t + 169*t^2 - 30*t^3) + 
      s12*t^2*(8 - 38*t + 20*t^2 - 19*t^3) - 
      s12^3*(40 + 12*t - 115*t^2 + 20*t^3)) + 
    mmH^3*(11*s12^4*(-1 + t) + s12^3*(-107 + 136*t + 19*t^2) + 
      t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(30 - 35*t + 184*t^2 + 41*t^3) - 
      s12*(-40 + 24*t + 89*t^2 + 14*t^3 + 5*t^4)) + 
    mmH^2*(s12^4*(82 - 61*t - 13*t^2) - t^2*(64 - 62*t + 23*t^2 + 7*t^3) + 
      s12^3*(80 - 77*t - 134*t^2 + 9*t^3) + 
      s12^2*(40 - 100*t - 237*t^2 - 188*t^3 + 5*t^4) + 
      s12*t*(-32 + 228*t + 25*t^2 + 22*t^3 + 7*t^4)))*
   canMINP[28, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(mmH^3*(3*s12 - 5*t)*(-1 + t) + 
    2*t^2*(s12^2 + 2*t*(1 + 2*t) + s12*(-6 + 5*t)) + 
    mmH^2*(s12^2*(-1 + t) + s12*(-10 - 5*t + 3*t^2) + 2*(t + 5*t^3)) - 
    mmH*(s12^2*(-4 + 3*t + t^2) + 4*s12*(2 - 4*t + t^2 + t^3) + 
      t*(-8 + 8*t + 15*t^2 + 5*t^3)))*canMINP[28, 3, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 (I*(2*mmH^4*(-1 + s12) + mmH^3*(-3 + s12 - 4*s12^2 + t - s12*t) + 
    s12*(s12^2*(8 - 3*t) - 2*s12*(-3 + t)*t - 6*t^2) + 
    mmH^2*(-4 + 3*s12^3 - s12^2*(-4 + t) + 4*t + t^2 - s12*(-10 + t^2)) + 
    mmH*(-s12^4 + s12^3*(-4 + t) - (-4 + t)*t + s12^2*(-16 + t^2) + 
      s12*(8 + 2*t + 3*t^2)))*canMINP[28, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) + 
 (I*(-3*t^3 + (-mmH + s12 + t)^3 - 2*(3*t^2 + (-mmH + s12 + t)^2))*
   canMINP[28, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 (I*(2*s12^2 + s12^3 + 3*t^2*(2 + t))*canMINP[28, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 (I*(-3*s12^3 + (-mmH + s12 + t)^3 - 2*(3*s12^2 + (-mmH + s12 + t)^2))*
   canMINP[28, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((2*I)*(16*mmH^12*(s12 - t)*(s12 + t)^2 + 2*s12^4*t^4*(s12 + t)^3*
     (6*s12^3 + s12^2*t - 8*s12*t^2 - 10*t^3) + 
    mmH^11*(-112*s12^4 + s12^3*(20 - 227*t) + 2*s12^2*(10 - 3*t)*t + 
      5*t^3*(-4 + 23*t) + 2*s12*t^2*(-10 + 111*t)) + 
    mmH*s12^2*t^2*(20*s12^10 + 100*s12^9*t + s12^4*(142 - 151*t)*t^5 + 
      4*s12^3*t^5*(17 + 33*t - 47*t^2) + 4*t^8*(2 - 5*t^2) - 
      3*s12^6*t^2*(24 + 192*t + 5*t^2) - 2*s12*t^7*(-18 + 16*t + 45*t^2) + 
      4*s12^8*(-2 - 19*t + 49*t^2) - 2*s12^2*t^6*(-36 + 15*t + 85*t^2) - 
      s12^5*t^3*(68 + 280*t + 117*t^2) + s12^7*t*(-36 - 360*t + 155*t^2)) + 
    mmH^10*(314*s12^5 + 12*s12^4*(-10 + 87*t) + 
      s12*t^2*(-4 + 258*t - 1049*t^2) + s12^2*t*(4 - 8*t - 679*t^2) + 
      t^3*(-4 + 134*t - 341*t^2) + s12^3*(4 - 252*t + 767*t^2)) + 
    mmH^9*(-458*s12^6 - 7*s12^5*(-44 + 329*t) + 9*s12^2*t^3*(-68 + 349*t) + 
      s12^4*(-20 + 1030*t - 3327*t^2) - 2*s12^3*t*(20 - 406*t + 107*t^2) + 
      2*t^4*(10 - 189*t + 275*t^2) + s12*t^3*(40 - 1080*t + 2431*t^2)) + 
    mmH^7*(-216*s12^8 - 5*s12^7*(-76 + 321*t) + 
      2*s12^3*t^4*(-1856 + 3137*t) + s12^5*t*(-96 + 6124*t - 7459*t^2) + 
      s12^6*(-40 + 2888*t - 5470*t^2) + s12^4*t^2*(-72 + 3350*t - 1141*t^2) + 
      t^6*(40 - 520*t + 371*t^2) + 2*s12*t^5*(48 - 1366*t + 1105*t^2) + 
      2*s12^2*t^4*(36 - 2829*t + 2944*t^2)) - 
    mmH^5*(74*s12^10 + 11*s12^4*t^5*(1270 + 217*t) - s12^9*(60 + 331*t) + 
      s12^8*(4 - 1262*t - 2217*t^2) - 2*t^8*(2 - 37*t + 48*t^2) + 
      s12*t^7*(220 + 672*t + 101*t^2) + 4*s12^3*t^5*(53 + 3205*t + 568*t^2) + 
      s12^6*t^2*(-444 - 5992*t + 1081*t^2) + 
      s12^2*t^6*(444 + 4838*t + 1353*t^2) - 
      s12^7*t*(220 + 5032*t + 2521*t^2) + s12^5*t^3*(-212 + 3228*t + 
        3053*t^2)) - mmH^3*(4*s12^12 - 92*s12^11*t - 4*t^12 - 
      2*s12^10*t*(24 + 491*t) + s12^5*t^6*(7536 + 3341*t) + 
      s12^7*t^3*(224 + 2332*t - 761*t^2) + 2*s12*t^9*(46 - 4*t + 45*t^2) + 
      2*s12^2*t^8*(78 + 300*t + 433*t^2) + 2*s12^6*t^4*
       (274 + 2829*t + 1052*t^2) - 2*s12^9*t*(46 + 202*t + 1497*t^2) - 
      2*s12^8*t^2*(78 + 59*t + 1759*t^2) + 
      s12^3*t^7*(-224 + 3180*t + 2535*t^2) + 
      s12^4*t^6*(-548 + 6544*t + 3647*t^2)) + 
    mmH^6*(122*s12^9 + 4*s12^8*(-50 + 53*t) + 
      s12^3*t^4*(96 + 10436*t - 3429*t^2) + 
      s12^2*t^5*(180 + 6726*t - 1973*t^2) + s12*t^6*(64 + 1882*t - 717*t^2) - 
      5*t^7*(4 - 54*t + 41*t^2) - 4*s12^4*t^3*(24 - 1002*t + 193*t^2) + 
      4*s12^6*t*(-16 - 1771*t + 1037*t^2) + s12^7*(20 - 2416*t + 1095*t^2) + 
      s12^5*t^2*(-180 - 6182*t + 4387*t^2)) + 
    mmH^4*(28*s12^11 + 2*(4 - 15*t)*t^10 - 374*s12^9*t*(1 + 6*t) - 
      4*s12^10*(2 + 63*t) + 4*s12*t^8*(52 + 20*t + 51*t^2) + 
      2*s12^6*t^3*(12 + 1208*t + 713*t^2) - 2*s12^7*t^2*
       (198 + 1381*t + 1727*t^2) + s12^2*t^7*(396 + 2162*t + 1789*t^2) + 
      2*s12^5*t^4*(106 + 5579*t + 2096*t^2) + 
      2*s12^3*t^6*(-12 + 4259*t + 2124*t^2) - 
      2*s12^8*t*(104 + 1024*t + 2491*t^2) + 
      s12^4*t^5*(-212 + 14090*t + 5055*t^2)) + 
    mmH^8*(384*s12^7 + 4*s12^6*(-110 + 677*t) + 
      s12^2*t^3*(-68 + 2724*t - 6147*t^2) - 4*t^5*(10 - 145*t + 136*t^2) - 
      2*s12*t^4*(54 - 1138*t + 1555*t^2) - 2*s12^3*t^2*
       (-34 + 197*t + 1637*t^2) + s12^4*t*(108 - 3188*t + 4217*t^2) + 
      s12^5*(40 - 2206*t + 6202*t^2)) + mmH^2*s12*t*
     (-16*s12^11 - 220*s12^10*t + 2*s12^7*t^2*(76 + 733*t - 367*t^2) + 
      2*s12*t^8*(4 + 42*t + 105*t^2) + 4*s12^2*t^7*(-38 + 151*t + 184*t^2) - 
      4*s12^9*(4 + 6*t + 213*t^2) + s12^6*t^3*(352 + 2236*t + 415*t^2) + 
      2*s12^5*t^4*(104 + 949*t + 491*t^2) + 2*s12^3*t^6*
       (-176 + 673*t + 620*t^2) - 2*s12^8*t*(4 - 164*t + 679*t^2) + 
      s12^4*t^5*(-208 + 1602*t + 1249*t^2) + 16*(t^9 + t^11)))*
   canMINP[29, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^2*(-mmH + s12 + t)^2) + 
 (I*(7*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (s12^4 + 11*s12^3*t + 24*s12^2*t^2 + 21*s12*t^3 + 9*t^4) + 
    mmH^11*(-49*s12^5 + s12^4*(10 - 150*t) + 86*s12^2*t^3 + 
      10*t^4*(-1 + 4*t) - 5*s12^3*t*(-4 + 25*t) + 2*s12*t^3*(-10 + 63*t)) - 
    mmH*s12^2*t^2*(s12 + t)^2*(10*s12^9 + 46*s12^8*t + 4*t^7 - 10*t^9 + 
      s12^4*t^3*(-12 + 140*t - 73*t^2) + s12^2*t^5*(22 - 218*t - 31*t^2) + 
      s12*t^6*(14 - 124*t - 31*t^2) + 4*s12^3*t^4*(3 + 15*t - 7*t^2) - 
      2*s12^6*t*(7 + 231*t + 11*t^2) + 2*s12^7*(-2 - 82*t + 29*t^2) - 
      s12^5*t^2*(22 + 328*t + 97*t^2)) + 
    mmH^10*(143*s12^6 + s12^2*(200 - 517*t)*t^3 + s12^5*(-92 + 626*t) + 
      2*s12*t^3*(2 + 102*t - 185*t^2) + 2*t^4*(1 + 29*t - 35*t^2) + 
      4*s12^3*t*(-1 - 21*t + 65*t^2) + s12^4*(-2 - 230*t + 960*t^2)) + 
    mmH^3*(2*s12^13 - 32*s12^12*t - 2*t^13 - s12^11*t*(92 + 453*t) + 
      s12^9*t^2*(-124 + 4754*t - 3577*t^2) + 2*s12^8*t^3*
       (17 + 9182*t - 1257*t^2) + s12*t^10*(46 - 60*t + 51*t^2) + 
      s12^2*t^9*(124 + 194*t + 397*t^2) + 2*s12^7*t^4*
       (193 + 15883*t + 457*t^2) + 2*s12^5*t^6*(-137 + 11039*t + 746*t^2) + 
      s12^3*t^8*(-34 + 3090*t + 831*t^2) + 
      s12^4*t^7*(-386 + 10836*t + 867*t^2) - 
      2*s12^10*t*(23 - 30*t + 970*t^2) + 2*s12^6*t^5*
       (137 + 16041*t + 1254*t^2)) - 
    mmH^9*(221*s12^7 + 2*s12^6*(-153 + 668*t) + 
      s12^2*t^3*(20 + 1610*t - 999*t^2) + 2*s12*t^4*(15 + 421*t - 172*t^2) + 
      2*t^5*(5 + 68*t + 5*t^2) + 2*s12^3*t^2*(-10 + 384*t + 55*t^2) + 
      3*s12^4*t*(-10 - 304*t + 935*t^2) + s12^5*(-10 - 1082*t + 3069*t^2)) - 
    mmH^4*(14*s12^12 + (4 - 15*t)*t^11 - 2*s12^11*(2 + 17*t) + 
      4*s12^5*t^6*(10778 + 101*t) - s12^10*t*(414 + 1025*t) + 
      s12^7*t^3*(-186 + 36242*t - 6715*t^2) + 
      s12^9*t*(-104 + 208*t - 4339*t^2) + 2*s12^6*t^4*
       (59 + 26687*t - 928*t^2) + s12^4*t^6*(-118 + 18926*t + 29*t^2) + 
      s12*t^9*(104 - 400*t + 51*t^2) + s12^3*t^7*(186 + 2874*t + 209*t^2) + 
      s12^2*t^8*(302 - 1052*t + 309*t^2) - 2*s12^8*t^2*
       (151 - 5597*t + 3940*t^2)) + mmH^5*(37*s12^11 + s12^10*(22 - 28*t) + 
      s12^8*t*(-108 + 2236*t - 7721*t^2) + s12^9*(2 - 386*t - 1885*t^2) + 
      2*s12^4*t^5*(53 + 9366*t - 1298*t^2) + 
      s12^2*t^7*(332 - 4648*t - 887*t^2) - 2*t^9*(1 - 6*t + 35*t^2) - 
      2*s12*t^8*(-54 + 607*t + 151*t^2) - 2*s12^3*t^6*
       (-164 + 937*t + 877*t^2) - 2*s12^5*t^4*(53 - 21594*t + 3091*t^2) - 
      2*s12^6*t^3*(164 - 20815*t + 6391*t^2) - 
      2*s12^7*t^2*(166 - 9135*t + 6951*t^2)) + 
    mmH^8*(183*s12^8 + 20*s12^7*(-25 + 79*t) + 2*s12^3*t^4*(2314 + 175*t) + 
      s12^2*t^4*(88 + 5014*t - 303*t^2) + 4*t^6*(5 + 40*t + 48*t^2) + 
      s12*t^5*(74 + 1876*t + 367*t^2) + 5*s12^6*(-4 - 474*t + 1051*t^2) + 
      s12^4*t^2*(-88 - 500*t + 5161*t^2) + 
      s12^5*t*(-74 - 3700*t + 8191*t^2)) - 
    mmH^7*(57*s12^9 + 2*s12^8*(-215 + 507*t) + 2*t^7*(10 + 45*t + 139*t^2) + 
      9*s12^3*t^4*(4 + 1008*t + 201*t^2) + s12*t^6*(68 + 2536*t + 1115*t^2) + 
      s12^2*t^5*(84 + 8368*t + 1485*t^2) + s12^7*(-20 - 2480*t + 5314*t^2) + 
      2*s12^6*t*(-34 - 3392*t + 6189*t^2) + 
      s12^4*t^3*(-36 - 380*t + 6761*t^2) + 
      s12^5*t^2*(-84 - 8264*t + 13765*t^2)) + 
    mmH^6*(-31*s12^10 + 2*s12^9*(-90 + 149*t) + 
      2*s12^4*t^5*(-4040 + 2887*t) + 10*t^8*(1 + t + 19*t^2) + 
      2*s12*t^7*(-11 + 1096*t + 486*t^2) + 2*s12^2*t^6*
       (-61 + 4134*t + 1063*t^2) + 2*s12^3*t^5*(-69 + 3977*t + 1440*t^2) + 
      2*s12^8*(-5 - 459*t + 1752*t^2) + 2*s12^7*t*(11 - 2973*t + 5753*t^2) + 
      2*s12^5*t^3*(69 - 11286*t + 6832*t^2) + 
      s12^6*t^2*(122 - 17832*t + 17757*t^2)) + 
    mmH^2*s12*t*(8*s12^12 + 112*s12^11*t - s12^5*t^6*(7484 + 1183*t) + 
      s12^4*t^6*(280 - 5756*t - 625*t^2) + 
      s12^2*t^8*(72 - 1144*t - 379*t^2) - 3*s12*t^9*(4 + 34*t + 39*t^2) - 
      3*s12^3*t^7*(-84 + 1198*t + 177*t^2) + s12^10*(8 - 54*t + 542*t^2) + 
      2*s12^9*t*(6 - 669*t + 557*t^2) - s12^7*t^3*(252 + 10078*t + 607*t^2) + 
      s12^8*t^2*(-72 - 5588*t + 799*t^2) - 
      s12^6*t^4*(280 + 10054*t + 1549*t^2) - 8*(t^10 + t^12)))*
   canMINP[29, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 (I*(25*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (23*s12^4 + 35*s12^3*t - 10*s12^2*t^2 - 45*s12*t^3 - 25*t^4) + 
    mmH^11*(-165*s12^5 + s12^4*(14 - 496*t) + s12^3*(28 - 331*t)*t + 
      386*s12^2*t^3 + 2*t^4*(-7 + 93*t) + 4*s12*t^3*(-7 + 137*t)) + 
    mmH*s12^2*t^2*(s12 + t)^2*(50*s12^9 + 198*s12^8*t + 20*t^7 - 50*t^9 + 
      s12^2*t^5*(110 + 186*t - 255*t^2) + s12*t^6*(70 - 44*t - 179*t^2) + 
      s12^4*t^3*(-60 + 28*t - 107*t^2) + 4*s12^3*t^4*(15 + 134*t - 50*t^2) - 
      s12^5*t^2*(110 + 644*t + 45*t^2) + 2*s12^6*t*(-35 - 189*t + 94*t^2) + 
      s12^7*(-20 - 28*t + 310*t^2)) + 
    mmH^10*(435*s12^6 + s12^2*(88 - 3043*t)*t^3 + 40*s12^5*(-2 + 47*t) - 
      2*s12^3*t*(-10 + 104*t + 127*t^2) - 2*t^4*(5 - 37*t + 288*t^2) - 
      2*s12*t^3*(10 - 102*t + 1163*t^2) + 2*s12^4*(5 - 123*t + 1242*t^2)) + 
    mmH^6*(265*s12^10 + 4*s12^4*(1427 - 1229*t)*t^5 - 8*s12^9*(33 + 47*t) + 
      2*s12^3*t^5*(345 + 2203*t - 3224*t^2) + 
      2*s12^2*t^6*(305 + 556*t - 2217*t^2) + 
      2*s12*t^7*(55 + 196*t - 1078*t^2) - 2*t^8*(25 - 117*t + 258*t^2) + 
      s12^6*t^2*(-610 - 5464*t + 385*t^2) + 2*s12^5*t^3*
       (-345 + 22*t + 411*t^2) - 2*s12^8*(-25 + 831*t + 2004*t^2) - 
      2*s12^7*t*(55 + 2325*t + 2533*t^2)) + 
    mmH^9*(-595*s12^7 - 6*s12^6*(-35 + 596*t) + 
      s12^5*(-50 + 766*t - 7313*t^2) + s12^4*t*(-150 + 1128*t - 3931*t^2) + 
      10*t^5*(5 - 18*t + 99*t^2) + 2*s12*t^4*(75 - 257*t + 2579*t^2) + 
      2*s12^3*t^2*(-50 + 322*t + 3031*t^2) + 
      s12^2*t^3*(100 - 262*t + 9733*t^2)) + 
    mmH^5*(-185*s12^11 + 2*s12^10*(55 + 444*t) + 
      2*s12*t^8*(-270 - 95*t + 84*t^2) + 2*t^9*(5 - 52*t + 123*t^2) + 
      2*s12^6*t^3*(820 + 1199*t + 1599*t^2) - 
      s12^2*t^7*(1660 + 2556*t + 3441*t^2) - 2*s12^5*t^4*
       (-265 + 6882*t + 5221*t^2) - 2*s12^3*t^6*(820 + 5783*t + 5374*t^2) + 
      3*s12^8*t*(180 + 1636*t + 6881*t^2) - 2*s12^4*t^5*
       (265 + 10098*t + 7341*t^2) + s12^9*(-10 + 1002*t + 8679*t^2) + 
      2*s12^7*t^2*(830 + 4539*t + 9738*t^2)) + 
    mmH^8*(485*s12^8 + 4*s12^7*(-85 + 896*t) - 14*s12^3*t^4*(108 + 1231*t) + 
      s12^2*t^4*(-440 + 18*t - 16163*t^2) + 
      s12*t^5*(-370 + 668*t - 6651*t^2) + s12^4*t^2*(440 - 2456*t - 
        2081*t^2) - 20*t^6*(5 - 14*t + 54*t^2) + 
      s12^6*(100 - 1378*t + 10319*t^2) + s12^5*t*(370 - 2352*t + 
        11781*t^2)) - mmH^3*(10*s12^13 - 224*s12^12*t - 10*t^13 - 
      s12^11*t*(44 + 2693*t) + 2*s12^7*t^4*(965 + 2041*t - 1148*t^2) + 
      s12*t^10*(230 + 4*t + 207*t^2) + s12^2*t^9*(620 + 1066*t + 2293*t^2) + 
      2*s12^6*t^5*(685 + 5811*t + 4983*t^2) - 
      2*s12^10*t*(115 + 546*t + 5071*t^2) - 2*s12^8*t^3*
       (-85 + 1396*t + 7599*t^2) + 2*s12^5*t^6*(-685 + 7203*t + 8130*t^2) + 
      s12^3*t^8*(-170 + 5370*t + 8217*t^2) + 
      s12^4*t^7*(-1930 + 11500*t + 15043*t^2) - 
      s12^9*t^2*(620 + 3514*t + 17953*t^2)) + 
    mmH^7*(-325*s12^9 + s12^8*(370 - 1552*t) + 10*t^7*(10 - 31*t + 84*t^2) - 
      3*s12^5*t^2*(140 - 1140*t + 2101*t^2) - 
      2*s12^7*(50 - 888*t + 2717*t^2) + s12*t^6*(340 - 576*t + 5117*t^2) - 
      2*s12^6*t*(170 - 1696*t + 5513*t^2) + 
      s12^4*t^3*(-180 + 2264*t + 11213*t^2) + 
      s12^2*t^5*(420 + 124*t + 14177*t^2) + 
      s12^3*t^4*(180 + 1220*t + 20453*t^2)) + 
    mmH^4*(70*s12^12 + 5*(4 - 15*t)*t^11 - 2*s12^11*(10 + 293*t) - 
      s12^10*t*(330 + 6547*t) + 2*s12^5*t^6*(11884 + 10461*t) + 
      s12*t^9*(520 + 48*t + 359*t^2) + 2*s12^6*t^4*(295 + 4717*t + 
        3166*t^2) + s12^2*t^8*(1510 + 2344*t + 4567*t^2) - 
      2*s12^8*t^2*(755 + 4121*t + 13987*t^2) + 
      s12^3*t^7*(930 + 11258*t + 14595*t^2) - 
      s12^7*t^3*(930 + 5762*t + 15469*t^2) - 
      s12^9*t*(520 + 3148*t + 20245*t^2) + 
      s12^4*t^6*(-590 + 22918*t + 23203*t^2)) + 
    mmH^2*s12*t*(-40*s12^12 - 592*s12^11*t + s12^5*t^6*(2544 + 4661*t) + 
      s12^8*t^2*(360 + 356*t - 6327*t^2) + 
      s12^7*t^3*(1260 + 3006*t - 2783*t^2) + 
      3*s12*t^9*(20 + 66*t + 187*t^2) - 2*s12^10*(20 + 81*t + 1339*t^2) + 
      s12^6*t^4*(1400 + 3982*t + 1667*t^2) + 
      s12^2*t^8*(-360 + 1144*t + 2351*t^2) - 
      2*s12^9*t*(30 + 263*t + 2877*t^2) + s12^3*t^7*(-1260 + 2198*t + 
        4887*t^2) + s12^4*t^6*(-1400 + 2100*t + 5967*t^2) + 
      40*(t^10 + t^12)))*canMINP[29, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/10)*(59*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) + 
    4*s12*t*(40*s12^4 + s12^2*t*(94 + 3*t) + 4*t^3*(-34 + 39*t) - 
      s12^3*(20 + 47*t) + s12*t^2*(-134 + 225*t)) + 
    mmH^4*(-22*s12^3*(-1 + t) + s12^2*(586 - 205*t - 229*t^2) + 
      t*(-84 + 227*t + 105*t^2) - 5*s12*(98 - 31*t - 8*t^2 + 21*t^3)) + 
    2*mmH*(s12^5*(40 - 80*t) + s12^4*(-400 + 69*t + 16*t^2) + 
      4*t^3*(78 + 5*t + 39*t^2) + s12*t^2*(104 + 66*t + 160*t^2 - 247*t^3) + 
      s12^3*(280 - 1116*t + 735*t^2 - 80*t^3) - 
      s12^2*t*(480 + 1144*t - 1197*t^2 + 390*t^3)) + 
    mmH^3*(-77*s12^4*(-1 + t) + s12^3*(-1011 + 628*t - 33*t^2) + 
      t*(208 - 702*t - 319*t^2 + 45*t^3) + s12^2*(190 - 1695*t + 1592*t^2 + 
        173*t^3) + s12*(-280 + 1888*t - 1037*t^2 + 278*t^3 - 45*t^4)) + 
    mmH^2*(40*s12^5*(-1 + t) + s12^4*(286 + 27*t + 31*t^2) + 
      s12^3*(1100 + 559*t - 802*t^2 + 77*t^3) - 
      t^2*(832 - 746*t + 279*t^2 + 91*t^3) + 
      s12*t*(1184 - 16*t + 105*t^2 + 126*t^3 + 91*t^4) + 
      s12^2*(-280 + 480*t - 361*t^2 - 1444*t^3 + 165*t^4)))*
   canMINP[29, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^4*(19*s12 - 5*t)*(-1 + t) - 
    2*t*(8*s12^4 + 2*s12^2*(5 - 11*t)*t + s12^3*(4 + 5*t) + 
      2*t^3*(-7 + 6*t) - s12*t^2*(12 + 7*t)) + 
    mmH^3*(-26*s12^2*(-1 + t) + s12*(70 - 31*t - 35*t^2) + 
      t*(-14 + 3*t + 7*t^2)) + mmH*(8*s12^4*(-1 + t) + 
      s12*t^2*(100 - 123*t - 7*t^2) + s12^3*(24 - 13*t + 5*t^2) + 
      t^2*(56 - 84*t + 23*t^2 + 5*t^3) - s12^2*(56 - 180*t + 115*t^2 + 
        15*t^3)) + mmH^2*(-(s12^3*(-1 + t)) + s12^2*(-94 + 55*t + 35*t^2) - 
      7*t*(8 - 10*t + t^2 + t^3) + s12*(56 - 208*t + 121*t^2 + 31*t^3)))*
   canMINP[29, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 (I*(2*mmH^4*(-1 + s12)*(s12 + t) + s12*(2*s12*(1 - 13*t)*t^2 + 
      2*(3 - 4*t)*t^3 + 4*s12^3*(-1 + 5*t) - s12^2*t*(20 + 11*t)) - 
    mmH^3*(4*s12^3 + s12^2*(-2 + 6*t) + t*(-23 + 9*t) + 
      s12*(2 + 7*t - 9*t^2)) + mmH^2*(2*s12^4 + 3*s12^2*(12 - 7*t)*t + 
      s12^3*(2 + 3*t) + s12*t*(-86 + 8*t - 15*t^2) + 
      t*(28 - 12*t + 15*t^2)) + mmH*(-(s12^4*(2 + 3*t)) - 
      t^2*(28 + 11*t + 4*t^2) + s12^3*(6 - 28*t + 9*t^2) + 
      s12^2*t*(90 + 18*t + 13*t^2) + s12*t*(-56 + 40*t + 21*t^2 + 4*t^3)))*
   canMINP[29, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (-mmH + s12 + t)^2) - 
 (I*(-2*t^2 - t^3 + 6*(-mmH + s12 + t)^2 - 3*(-mmH + s12 + t)^3)*
   canMINP[29, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 (I*(6*s12^2 + 3*s12^3 - t^2*(2 + t))*canMINP[29, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 (I*(-2*s12^2 - s12^3 + 6*(-mmH + s12 + t)^2 - 3*(-mmH + s12 + t)^3)*
   canMINP[29, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/2)*(45*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (87*s12^4 + 149*s12^3*t - 44*s12^2*t^2 - 201*s12*t^3 - 101*t^4) + 
    mmH^11*(-305*s12^5 + s12^4*(44 - 860*t) + s12^3*(80 - 603*t)*t + 
      112*s12*t^3*(-1 + 6*t) + 4*t^4*(-13 + 56*t) + 
      8*s12^2*t^2*(-3 + 59*t)) + mmH^10*(855*s12^6 + s12^5*(-334 + 3262*t) - 
      2*t^4*(15 - 169*t + 180*t^2) + 2*s12^3*t*(24 - 373*t + 198*t^2) - 
      2*s12*t^3*(32 - 482*t + 841*t^2) - 3*s12^2*t^2*(4 - 186*t + 863*t^2) + 
      2*s12^4*(13 - 506*t + 2047*t^2)) + mmH*s12^2*t^2*
     (130*s12^11 + 810*s12^10*t - 2*t^9*(182 + 75*t^2) + 
      s12^5*t^4*(-1166 - 4098*t + 195*t^2) + 4*s12^9*(-21 - 17*t + 526*t^2) - 
      2*s12^4*t^5*(1073 + 2464*t + 789*t^2) - 
      s12*t^8*(1802 + 1276*t + 869*t^2) + s12^6*t^3*(-1126 - 5718*t + 
        1031*t^2) + 2*s12^8*t*(-219 - 641*t + 1368*t^2) + 
      s12^7*t^2*(-950 - 4350*t + 1913*t^2) - 
      s12^2*t^7*(3590 + 5040*t + 2149*t^2) - 
      s12^3*t^6*(3662 + 7176*t + 2773*t^2)) + 
    mmH^9*(-1319*s12^7 + s12^6*(1062 - 6578*t) + 
      s12^5*(-130 + 4384*t - 10185*t^2) + 2*t^5*(75 - 485*t + 39*t^2) + 
      2*s12*t^4*(237 - 1657*t + 447*t^2) - 
      3*s12^4*t*(122 - 2152*t + 887*t^2) + 2*s12^3*t^2*
       (-84 + 1317*t + 3257*t^2) + s12^2*t^3*(392 - 2844*t + 4777*t^2)) + 
    mmH^8*(1321*s12^8 + 20*s12^7*(-92 + 381*t) + 
      s12^4*t^2*(912 - 18908*t - 31255*t^2) + 
      s12^5*t*(914 - 20228*t - 5793*t^2) + 
      s12^2*t^4*(-1576 + 7014*t - 251*t^2) + 10*t^6*(-30 + 160*t + 29*t^2) + 
      s12*t^5*(-1170 + 6180*t + 3443*t^2) - 2*s12^3*t^3*
       (224 + 2120*t + 11583*t^2) + s12^6*(260 - 9834*t + 11903*t^2)) + 
    mmH^2*s12*t*(-104*s12^12 - 1584*s12^11*t + 
      s12^8*t^2*(992 - 4318*t - 18145*t^2) + 
      s12^7*t^3*(3884 + 4780*t - 14493*t^2) + 
      s12^6*t^4*(6900 + 27912*t - 10837*t^2) + 
      s12^5*t^5*(11956 + 56754*t - 3243*t^2) + 8*t^10*(17 + 15*t^2) - 
      6*s12^10*(28 + 119*t + 1217*t^2) + s12*t^9*(2828 + 918*t + 1771*t^2) + 
      s12^2*t^8*(11336 + 11952*t + 6929*t^2) - 
      2*s12^9*t*(150 + 1687*t + 7797*t^2) + 
      s12^4*t^6*(19252 + 65340*t + 8115*t^2) + 
      s12^3*t^7*(20080 + 41094*t + 11943*t^2)) - 
    mmH^7*(1065*s12^9 + 8*s12^8*(-235 + 587*t) + 
      s12^4*t^3*(1076 - 22232*t - 102691*t^2) + 
      s12^5*t^2*(772 - 44964*t - 94319*t^2) + 
      s12^3*t^4*(596 + 5896*t - 33065*t^2) + 10*t^7*(-30 + 164*t + 3*t^2) + 
      2*s12^7*(130 - 6564*t + 1661*t^2) - 10*s12^6*t*
       (-62 + 3560*t + 3077*t^2) + s12*t^6*(-1020 + 6788*t + 7761*t^2) + 
      s12^2*t^5*(-788 + 12664*t + 13067*t^2)) + 
    mmH^3*(-26*s12^13 + 600*s12^12*t + 30*t^13 + s12^11*t*(156 + 7165*t) + 
      s12*t^10*(-798 + 44*t - 689*t^2) - s12^2*t^9*(8956 + 5110*t + 
        7355*t^2) + 2*s12^5*t^6*(-21607 - 88091*t + 7843*t^2) + 
      2*s12^10*t*(495 + 2722*t + 13419*t^2) - 
      s12^4*t^7*(47598 + 125586*t + 19097*t^2) - 
      s12^3*t^8*(29862 + 43082*t + 20969*t^2) + 
      2*s12^6*t^5*(-12477 - 60471*t + 25993*t^2) + 
      2*s12^8*t^3*(691 + 15641*t + 29459*t^2) + 
      2*s12^7*t^4*(-4185 - 9377*t + 30494*t^2) + 
      s12^9*t^2*(3108 + 22906*t + 49693*t^2)) + 
    mmH^5*(-485*s12^11 + 2*s12^10*(187 + 839*t) + 
      2*t^9*(15 - 189*t + 265*t^2) - 2*s12*t^8*(1016 + 643*t + 2302*t^2) - 
      2*s12^3*t^6*(17210 + 42422*t + 7795*t^2) + 
      s12^9*(-26 + 5452*t + 20407*t^2) - s12^2*t^7*(13744 + 18750*t + 
        25317*t^2) + 2*s12^4*t^5*(-20807 - 73569*t + 46705*t^2) + 
      4*s12^6*t^3*(651 + 9768*t + 55033*t^2) + 
      s12^8*t*(2740 + 34676*t + 65795*t^2) + 2*s12^7*t^2*
       (4164 + 38402*t + 69291*t^2) + 2*s12^5*t^4*(-10917 - 44135*t + 
        109103*t^2)) + mmH^4*(174*s12^12 + 3*(20 - 71*t)*t^11 - 
      26*s12^11*(2 + 57*t) - s12^10*t*(1478 + 16463*t) + 
      2*s12^6*t^4*(8451 + 37047*t - 79090*t^2) + 
      4*s12^5*t^5*(12006 + 52315*t - 27498*t^2) + 
      s12^4*t^6*(61106 + 193562*t - 14379*t^2) + 
      s12*t^9*(1864 + 40*t + 2045*t^2) + s12^2*t^8*(14942 + 12676*t + 
        16907*t^2) + s12^3*t^7*(42682 + 81298*t + 30255*t^2) - 
      2*s12^8*t^2*(3883 + 28969*t + 48167*t^2) - 
      s12^9*t*(2368 + 18372*t + 53273*t^2) - 
      s12^7*t^3*(5018 + 51198*t + 135945*t^2)) + 
    mmH^6*(805*s12^10 + 2*s12^9*(-567 + 235*t) + 
      2*s12^4*t^4*(5934 + 16997*t - 70891*t^2) + 
      2*s12^3*t^5*(6615 + 22060*t - 8026*t^2) - 
      2*t^8*(75 - 521*t + 252*t^2) + 2*s12*t^7*(285 + 2136*t + 3826*t^2) - 
      2*s12^8*(-65 + 5438*t + 5771*t^2) + 2*s12^2*t^6*
       (2851 + 9113*t + 12401*t^2) - 2*s12^7*t*(585 + 21046*t + 27981*t^2) - 
      6*s12^5*t^3*(-279 + 5041*t + 35090*t^2) - 
      s12^6*t^2*(3246 + 67466*t + 146067*t^2)))*
   canMINP[30, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (I*(-2*s12^4*t^4*(s12 + t)^4*(29*s12^4 + 66*s12^3*t - 11*s12^2*t^2 - 
      9*s12*t^3 - 5*t^4) + mmH^12*(7*s12^5 + 105*s12^4*t + 
      2*s12^2*(96 - 133*t)*t^2 - 7*t^5 + 3*s12*t^3*(-16 + 21*t) - 
      2*s12^3*t*(24 + 119*t)) - mmH*s12^2*t^2*(s12 + t)^2*
     (50*s12^10 + 228*s12^9*t + s12*t^7*(18 + 20*t - 79*t^2) + 
      2*s12^2*t^6*(18 + 51*t - 68*t^2) + 2*t^8*(2 - 5*t^2) + 
      8*s12^8*(-2 + 7*t + 53*t^2) + s12^3*t^5*(78 + 86*t + 221*t^2) + 
      2*s12^6*t^2*(-37 - 545*t + 397*t^2) + 2*s12^4*t^4*
       (-49 + 246*t + 478*t^2) + s12^7*t*(-60 - 218*t + 517*t^2) + 
      s12^5*t^3*(8 - 328*t + 1251*t^2)) + 
    mmH^11*(-50*s12^6 + s12^5*(24 - 795*t) + 3*t^5*(12 + 5*t) + 
      2*s12^4*t*(260 + 131*t) - 4*s12*t^3*(6 - 147*t + 148*t^2) + 
      s12^2*t^2*(96 - 1140*t + 485*t^2) + 
      s12^3*t*(-24 - 1196*t + 2099*t^2)) + 
    mmH^10*(126*s12^7 + s12^6*(-146 + 2511*t) + 
      s12^4*t*(118 + 1694*t - 1453*t^2) + t^5*(2 - 218*t + 57*t^2) - 
      4*s12^3*t^2*(123 - 2119*t + 315*t^2) + 
      s12*t^4*(158 - 2780*t + 2465*t^2) + s12^5*(-10 - 2288*t + 4021*t^2) + 
      s12^2*t^3*(-464 + 926*t + 4237*t^2)) - 
    mmH^9*(101*s12^8 + s12^7*(-350 + 4199*t) + 2*t^6*(5 - 277*t + 130*t^2) + 
      s12*t^5*(434 - 6930*t + 5773*t^2) + 2*s12^6*(-25 - 2723*t + 8051*t^2) + 
      2*s12^2*t^4*(-369 - 3861*t + 10459*t^2) + 
      s12^4*t^2*(-1078 + 20250*t + 17507*t^2) + 
      s12^5*t*(174 - 4366*t + 19709*t^2) + 
      s12^3*t^3*(-3040 + 18174*t + 25207*t^2)) + 
    mmH^8*(-135*s12^9 + 5*s12^8*(-80 + 767*t) + 4*t^7*(5 - 190*t + 103*t^2) + 
      s12*t^6*(648 - 10178*t + 8125*t^2) + 
      2*s12^7*(-50 - 3834*t + 14025*t^2) + 3*s12^2*t^5*
       (-6 - 8638*t + 14197*t^2) + 7*s12^4*t^3*(-1032 + 7612*t + 14791*t^2) + 
      3*s12^6*t*(2 - 6262*t + 22371*t^2) + 2*s12^3*t^4*
       (-3262 + 3844*t + 45137*t^2) + 2*s12^5*t^2*(-620 + 7927*t + 
        45587*t^2)) + mmH^3*(10*s12^14 - 210*s12^13*t - 2*t^14 - 
      5*s12^12*t*(4 + 523*t) + s12^6*t^6*(3982 - 35768*t - 107657*t^2) + 
      s12^4*t^8*(-1216 + 11344*t - 11713*t^2) + 
      5*s12^5*t^7*(142 + 176*t - 10665*t^2) + s12*t^11*(46 + 20*t + 83*t^2) + 
      2*s12^2*t^10*(85 + 254*t + 419*t^2) + 
      s12^3*t^9*(-174 + 4012*t + 965*t^2) - 2*s12^11*t*
       (98 + 512*t + 5739*t^2) - 2*s12^10*t^2*(442 + 2152*t + 15527*t^2) - 
      s12^9*t^3*(1652 + 8672*t + 64375*t^2) - 
      2*s12^7*t^5*(-889 + 23740*t + 64974*t^2) - 
      s12^8*t^4*(1396 + 24024*t + 106095*t^2)) + 
    mmH^7*(398*s12^10 - 5*s12^9*(-36 + 335*t) + 
      s12^6*t^2*(326 + 12408*t - 195193*t^2) + 
      2*s12^3*t^5*(3105 + 14316*t - 72856*t^2) + 
      2*s12^7*t*(67 + 14240*t - 51955*t^2) + 
      s12^2*t^6*(-1258 + 37848*t - 47801*t^2) + 
      s12^8*(100 + 6452*t - 28091*t^2) + s12*t^7*(-546 + 9164*t - 6827*t^2) + 
      t^8*(-20 + 600*t - 323*t^2) - 2*s12^4*t^4*(-7666 + 30582*t + 
        118299*t^2) - 2*s12^5*t^3*(-3909 + 35156*t + 124742*t^2)) + 
    mmH^4*(-74*s12^13 + t^12*(-4 + 5*t) + 4*s12^12*(5 + 91*t) + 
      12*s12^11*t*(2 + 507*t) - s12^2*t^9*(230 + 3902*t + 15*t^2) - 
      2*s12*t^10*(52 + 141*t + 102*t^2) + 4*s12^3*t^8*
       (189 - 4927*t + 3464*t^2) + 2*s12^10*t*(234 + 213*t + 14747*t^2) + 
      3*s12^9*t^2*(752 + 126*t + 29261*t^2) + 
      2*s12^4*t^7*(-214 - 14204*t + 38131*t^2) + 
      2*s12^7*t^4*(1006 + 34962*t + 133855*t^2) + 
      s12^8*t^3*(4640 + 14368*t + 181535*t^2) + 
      s12^5*t^6*(-7816 + 28704*t + 189893*t^2) + 
      s12^6*t^5*(-7346 + 96828*t + 277403*t^2)) + 
    mmH^5*(239*s12^12 - s12^11*(74 + 161*t) + 
      s12^5*t^5*(15718 - 89464*t - 357459*t^2) + 
      s12^8*t^2*(-2764 + 18342*t - 175641*t^2) + 
      2*s12^4*t^6*(3745 + 11088*t - 100855*t^2) + 
      s12^10*(10 + 626*t - 10852*t^2) + s12*t^9*(62 + 1634*t - 427*t^2) - 
      2*t^10*(1 - 29*t + 11*t^2) - 2*s12^2*t^8*(203 - 7371*t + 4691*t^2) - 
      2*s12^9*t*(250 - 3667*t + 30203*t^2) - 2*s12^3*t^7*
       (405 - 22797*t + 32098*t^2) - 8*s12^6*t^4*(-657 + 14285*t + 
        50958*t^2) - s12^7*t^3*(4310 + 23360*t + 322383*t^2)) + 
    mmH^6*(-420*s12^11 + s12^10*(46 + 185*t) + t^9*(10 - 266*t + 125*t^2) + 
      s12*t^8*(202 - 5048*t + 3095*t^2) + 4*s12^2*t^7*
       (349 - 7738*t + 7602*t^2) + 12*s12^3*t^6*(-168 - 4588*t + 10853*t^2) + 
      16*s12^7*t^2*(94 - 1937*t + 14657*t^2) + 
      s12^9*(-50 - 3044*t + 18919*t^2) + 2*s12^8*t*(68 - 10848*t + 
        47951*t^2) + 2*s12^5*t^4*(-7772 + 56878*t + 194909*t^2) + 
      s12^4*t^5*(-15526 + 22258*t + 289289*t^2) + 
      s12^6*t^3*(-1920 + 49074*t + 360251*t^2)) + 
    mmH^2*s12*t*(40*s12^13 + 612*s12^12*t - s12*t^10*(20 + 30*t + 187*t^2) - 
      4*s12^2*t^9*(-15 + 50*t + 229*t^2) - 2*s12^3*t^8*
       (-250 + 613*t + 389*t^2) + 4*s12^10*t*(26 + 333*t + 1892*t^2) + 
      s12^11*(32 + 210*t + 2942*t^2) + s12^4*t^7*(706 - 1268*t + 5729*t^2) + 
      4*s12^7*t^4*(-146 + 1663*t + 8227*t^2) + 
      2*s12^5*t^6*(-226 + 2726*t + 10325*t^2) + 
      s12^9*t^2*(4 + 2206*t + 14081*t^2) + 2*s12^6*t^5*
       (-564 + 5692*t + 16713*t^2) + s12^8*t^3*(-254 + 2016*t + 23245*t^2) - 
      8*(t^11 + t^13)))*canMINP[30, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) - 
 ((I/2)*(19*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (91*s12^4 + 167*s12^3*t - 2*s12^2*t^2 - 73*s12*t^3 - 29*t^4) + 
    mmH^11*(-173*s12^5 + 12*s12^2*t^2*(-2 + 21*t) + 2*t^4*(4 + 55*t) + 
      2*s12*t^3*(4 + 183*t) - 2*s12^4*(8 + 245*t) - s12^3*t*(40 + 273*t)) + 
    mmH^10*(595*s12^6 + 2*s12^5*(65 + 1138*t) - 2*t^4*(-3 + 53*t + 111*t^2) + 
      2*s12^3*t*(-12 + 45*t + 163*t^2) - 2*s12*t^3*(-4 + 176*t + 553*t^2) + 
      2*s12^4*(-5 + 158*t + 1237*t^2) - s12^2*t^2*(12 + 342*t + 1567*t^2)) + 
    mmH^4*(-70*s12^12 + t^11*(-12 + 29*t) + 10*s12^11*(2 + 69*t) + 
      s12^10*t*(-1406 + 141*t) + s12^7*t^3*(54574 + 275050*t - 142993*t^2) + 
      2*s12^6*t^4*(39819 + 169695*t - 50792*t^2) + 
      2*s12^8*t^2*(8409 + 50327*t - 48328*t^2) + 
      s12^9*t*(1352 + 9680*t - 26577*t^2) + 2*s12^5*t^5*
       (29714 + 96370*t - 17923*t^2) + s12^4*t^6*(21782 + 25018*t - 
        8355*t^2) + s12^3*t^7*(1870 - 22038*t - 4453*t^2) - 
      s12*t^9*(536 + 972*t + 205*t^2) - s12^2*t^8*(1550 + 9164*t + 
        2025*t^2)) - mmH*s12^2*t^2*(50*s12^11 + 290*s12^10*t + 
      s12^3*t^6*(370 + 2432*t - 933*t^2) + 
      s12^2*t^7*(266 + 824*t - 729*t^2) + s12*t^8*(110 + 84*t - 245*t^2) + 
      2*s12^4*t^5*(449 + 2168*t - 174*t^2) + 10*t^9*(2 - 3*t^2) + 
      4*s12^9*(133 + 501*t + 214*t^2) + s12^5*t^4*(2978 + 8414*t + 795*t^2) + 
      2*s12^8*t*(1335 + 4579*t + 837*t^2) + 
      s12^6*t^3*(5538 + 15082*t + 1739*t^2) + 
      s12^7*t^2*(5402 + 16466*t + 2073*t^2)) + 
    mmH^2*s12*t*(40*s12^12 + 600*s12^11*t + 
      s12^3*t^7*(1320 + 286*t - 4379*t^2) + 
      s12^4*t^6*(4320 + 10372*t - 3753*t^2) + 
      s12^2*t^8*(344 - 572*t - 2105*t^2) + 
      s12^8*t^2*(15992 + 66654*t - 791*t^2) - 8*t^10*(5 + 3*t^2) + 
      s12^7*t^3*(29368 + 113040*t + 195*t^2) - 
      s12*t^9*(60 + 198*t + 419*t^2) + 2*s12^9*t*(1826 + 8747*t + 465*t^2) + 
      s12^5*t^5*(14104 + 46782*t + 497*t^2) + 
      2*s12^10*(44 + 501*t + 759*t^2) + s12^6*t^4*(27680 + 99948*t + 
        2755*t^2)) + mmH^9*(-1025*s12^7 - 10*s12^6*(43 + 543*t) + 
      s12^5*(50 - 908*t - 7805*t^2) + s12^4*t*(194 + 684*t - 1871*t^2) + 
      2*t^5*(-15 + 211*t + 63*t^2) + 2*s12*t^4*(-23 + 1087*t + 544*t^2) + 
      2*s12^3*t^2*(126 + 1851*t + 2299*t^2) + 
      s12^2*t^3*(92 + 4292*t + 4223*t^2)) + 
    mmH^3*(10*s12^13 - 240*s12^12*t + s12^11*(276 - 1537*t)*t - 6*t^13 + 
      s12*t^10*(230 + 116*t + 145*t^2) + 2*s12^10*t*(-269 - 2506*t + 
        1188*t^2) + s12^2*t^9*(644 + 2042*t + 1679*t^2) + 
      6*s12^6*t^5*(-9465 - 35157*t + 1982*t^2) + 
      2*s12^5*t^6*(-13099 - 35383*t + 2969*t^2) + 
      s12^3*t^8*(-210 + 7998*t + 5807*t^2) + 
      s12^4*t^7*(-6290 + 1450*t + 8221*t^2) + 
      2*s12^7*t^4*(-33193 - 140185*t + 17169*t^2) + 
      2*s12^8*t^3*(-20105 - 94585*t + 21477*t^2) + 
      s12^9*t^2*(-10620 - 58886*t + 22223*t^2)) + 
    mmH^8*(915*s12^8 + 40*s12^7*(19 + 189*t) + 2*t^6*(30 - 400*t + 93*t^2) + 
      s12*t^5*(118 - 5784*t + 853*t^2) - 3*s12^5*t*(142 + 1208*t + 
        2501*t^2) - s12^2*t^4*(132 + 14546*t + 3727*t^2) - 
      2*s12^3*t^3*(302 + 9196*t + 9451*t^2) + 
      s12^6*(-100 + 1030*t + 11023*t^2) - s12^4*t^2*(740 + 12724*t + 
        25525*t^2)) + mmH^6*(-147*s12^10 + s12^9*(466 + 3700*t) + 
      2*s12^5*t^3*(8343 + 28067*t - 87653*t^2) + 
      3*s12^6*t^2*(2434 + 10458*t - 58197*t^2) + 
      2*s12^4*t^4*(8252 + 8663*t - 39966*t^2) + 
      2*t^8*(15 - 229*t + 125*t^2) - 18*s12^3*t^5*(-367 + 1704*t + 402*t^2) + 
      2*s12*t^7*(-131 - 3518*t + 1156*t^2) - 
      2*s12^8*(25 + 1202*t + 1443*t^2) + 2*s12^2*t^6*
       (115 - 13619*t + 3469*t^2) - 2*s12^7*t*(-493 + 146*t + 36271*t^2)) + 
    mmH^5*(185*s12^11 - 6*s12^10*(25 + 271*t) + 
      s12^2*t^7*(1140 + 20234*t - 2319*t^2) + 
      2*s12*t^8*(300 + 1757*t - 293*t^2) - 2*t^9*(3 - 63*t + 49*t^2) - 
      4*s12^3*t^6*(1687 - 6938*t + 401*t^2) + 
      s12^9*(10 + 2760*t + 3827*t^2) + 2*s12^4*t^5*(-15541 - 26835*t + 
        16130*t^2) + 4*s12^7*t^2*(-3827 - 22474*t + 44554*t^2) + 
      4*s12^6*t^3*(-10503 - 51553*t + 54159*t^2) + 
      s12^8*t*(-1720 - 7896*t + 63735*t^2) + 2*s12^5*t^4*
       (-26117 - 95849*t + 64179*t^2)) + 
    mmH^7*(-309*s12^9 - 2*s12^8*(390 + 3259*t) + 
      s12^7*(100 + 376*t - 5514*t^2) + s12^2*t^5*(-332 + 24944*t - 
        3065*t^2) + s12*t^6*(-72 + 8332*t - 2805*t^2) - 
      4*t^7*(15 - 205*t + 89*t^2) + 2*s12^6*t*(44 + 2696*t + 20307*t^2) + 
      s12^3*t^4*(-1376 + 32256*t + 23559*t^2) + 
      s12^4*t^3*(-1856 + 21208*t + 76849*t^2) + 
      s12^5*t^2*(-812 + 10620*t + 92881*t^2)))*canMINP[30, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((4*I)/5)*(2*mmH^11*(-1 + s12)*(-1 + t)*(19*s12 + 9*t) - 
    8*s12^4*t*(15*s12^6 + 80*t^5 + 4*s12*t^4*(78 + 7*t) + 
      8*s12^4*t*(4 + 41*t) + 2*s12^2*t^3*(220 + 79*t) + 
      4*s12^3*t^2*(55 + 81*t) + s12^5*(20 + 149*t)) + 
    mmH^10*(-249*s12^3*(-1 + t) + 6*t*(-17 + 25*t + 8*t^2) - 
      3*s12^2*(-47 - 43*t + 82*t^2) - 2*s12*(157 - 55*t - 66*t^2 + 24*t^3)) + 
    mmH^9*(701*s12^4*(-1 + t) - 6*t*(-40 + 97*t + 63*t^2) + 
      s12^3*(-1946 + 709*t + 1035*t^2) - 2*s12*(-220 - 687*t + 773*t^2 + 
        30*t^3) + s12^2*(1081 - 1670*t + 877*t^2 + 426*t^3)) + 
    4*mmH*s12^3*(-240*t^6 + 5*s12^7*(-3 + 7*t) + 
      12*s12*t^4*(12 + 28*t + 33*t^2) + s12^6*(-220 + 243*t + 361*t^2) + 
      2*s12^2*t^3*(96 + 984*t + 1066*t^2 + 57*t^3) + 
      4*s12^3*t^2*(-108 + 237*t + 1099*t^2 + 131*t^3) + 
      2*s12^4*t*(-160 - 504*t + 2140*t^2 + 457*t^3) + 
      s12^5*(80 - 552*t + 1959*t^2 + 830*t^3)) - 
    2*mmH^2*s12^2*(480*t^6 + 5*s12^8*(-4 + 5*t) + 
      s12^7*(-672 + 624*t + 275*t^2) - 8*s12*t^4*(-144 - 216*t + 289*t^2) + 
      4*s12^6*(-695 + 79*t + 1190*t^2 + 169*t^3) + 
      2*s12^2*t^3*(1176 + 2878*t - 695*t^2 + 473*t^3) + 
      4*s12^3*t^2*(-804 + 218*t + 2968*t^2 + 1327*t^3 + 36*t^4) + 
      4*s12^5*(260 - 1878*t + 2225*t^2 + 2551*t^3 + 214*t^4) + 
      2*s12^4*t*(-1904 - 5474*t + 9402*t^2 + 5336*t^3 + 287*t^4)) + 
    mmH^3*s12*(5*s12^9*(-1 + t) - 320*t^6 + 48*s12*t^4*(72 + 88*t + 13*t^2) + 
      s12^8*(-564 + 503*t + 63*t^2) + s12^7*(-7541 + 4456*t + 3613*t^2 + 
        174*t^3) - 16*s12^2*t^3*(-696 - 733*t + 365*t^2 + 307*t^3) + 
      2*s12^6*(-7140 - 4787*t + 13558*t^2 + 4144*t^3 + 133*t^4) + 
      2*s12^3*t^2*(-3552 - 1538*t + 7041*t^2 - 1134*t^3 + 527*t^4) + 
      2*s12^4*t*(-9488 - 21106*t + 21081*t^2 + 14030*t^3 + 2744*t^4 + 
        29*t^5) + 4*s12^5*(1320 - 8623*t + 3876*t^2 + 11629*t^3 + 2454*t^4 + 
        52*t^5)) + mmH^8*(-1105*s12^5*(-1 + t) + 
      s12^4*(6649 - 3773*t - 2178*t^2) - 2*s12^3*(-513 - 2825*t + 3359*t^2 + 
        680*t^3) - 6*t*(48 - 66*t - 223*t^2 + 5*t^3 + 12*t^4) - 
      2*s12^2*(1260 + 1289*t - 1882*t^2 + 1146*t^3 + 23*t^4) + 
      s12*(320 - 3172*t + 3594*t^2 + 2146*t^3 + 76*t^4 + 72*t^5)) + 
    mmH^7*(1065*s12^6*(-1 + t) + 5*s12^5*(-2338 + 1537*t + 543*t^2) + 
      s12^4*(-11399 - 7866*t + 17265*t^2 + 2554*t^3) + 
      6*t^2*(224 - 182*t - 39*t^2 + 78*t^3 + 7*t^4) + 
      2*s12^3*(2420 - 3085*t + 1220*t^2 + 4964*t^3 + 85*t^4) - 
      2*s12*t*(80 + 346*t + 3531*t^2 + 108*t^3 + 128*t^4 + 21*t^5) - 
      4*s12^2*(280 - 2653*t + 3063*t^2 - 20*t^3 - 96*t^4 + 80*t^5)) + 
    mmH^6*(-643*s12^7*(-1 + t) + s12^6*(12167 - 8619*t - 2178*t^2) + 
      s12^5*(25810 + 2818*t - 23822*t^2 - 3216*t^3) - 
      12*t^3*(136 - 38*t + 59*t^2 + 19*t^3) + 
      4*s12*t^2*(-1464 + 1128*t + 287*t^2 - 126*t^3 + 41*t^4) - 
      2*s12^4*(460 - 14303*t + 11837*t^2 + 9952*t^3 + 610*t^4) + 
      4*s12^2*t*(1504 + 924*t + 3035*t^2 - 584*t^3 + 449*t^4 + 37*t^5) + 
      4*s12^3*(120 - 2734*t + 5713*t^2 - 4397*t^3 - 152*t^4 + 140*t^5)) + 
    mmH^5*(239*s12^8*(-1 + t) + 288*t^4*(2 + t^2) + 
      s12^7*(-7726 + 5751*t + 1161*t^2) + 8*s12*t^3*(912 - 214*t + 188*t^2 + 
        t^3) + s12^6*(-30081 + 5306*t + 20183*t^2 + 2542*t^3) - 
      8*s12^2*t^2*(-1032 + 1177*t - 623*t^2 + 131*t^3 + 107*t^4) + 
      2*s12^5*(-5300 - 21525*t + 22105*t^2 + 12394*t^3 + 1190*t^4) - 
      4*s12^3*t*(4496 + 4610*t - 321*t^2 - 825*t^3 + 1276*t^4 + 48*t^5) + 
      2*s12^4*(1600 - 5092*t - 10885*t^2 + 21711*t^3 + 2956*t^4 + 240*t^5)) - 
    mmH^4*s12*(51*s12^8*(-1 + t) + 16*t^4*(144 - 24*t + 11*t^2) + 
      s12^7*(-2891 + 2279*t + 390*t^2) - 8*s12*t^3*(-1608 - 324*t - 625*t^2 + 
        131*t^3) + 2*s12^6*(-10067 + 3857*t + 5481*t^2 + 536*t^3) - 
      4*s12^2*t^2*(-336 + 2196*t - 3047*t^2 + 2968*t^3 + 451*t^4) + 
      2*s12^5*(-9180 - 15637*t + 22192*t^2 + 9722*t^3 + 775*t^4) + 
      2*s12^3*t*(-12528 - 19822*t + 13375*t^2 + 5425*t^3 + 352*t^4 + 
        106*t^5) + 2*s12^4*(3200 - 17638*t - 1905*t^2 + 28555*t^3 + 
        6934*t^4 + 500*t^5)))*canMINP[30, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((4*I)*(48*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t^2 + 
    4*s12*t*(s12 + t)^2*(3*s12^5 + (4 - 9*t)*t^4 + 8*s12^2*t^2*(-1 + 2*t) + 
      s12^4*(-4 + 5*t) - 3*s12*t^3*(-4 + 5*t) + 4*s12^3*t*(-1 + 6*t)) + 
    8*mmH^4*s12^2*(s12^4*(-1 + t) + s12*t^2*(11 - 14*t - 9*t^2) + 
      s12^2*t*(3 + 4*t - 7*t^2) + s12^3*(1 - 4*t + 3*t^2) + 
      3*t^2*(-2 + 3*t + 3*t^2)) - mmH^3*(5*s12^7*(-1 + t) + 
      t^5*(-24 + 25*t - 5*t^2) + s12^2*t^4*(311 - 63*t + 20*t^2) + 
      s12^6*(-31 + 15*t + 20*t^2) + s12*t^4*(-72 + 100*t - 33*t^2 + 5*t^3) + 
      s12^4*t*(72 + 31*t - 283*t^2 + 8*t^3) + 
      s12^3*t^2*(96 - 24*t - 379*t^2 + 19*t^3) + 
      s12^5*(24 - 124*t + 81*t^2 + 19*t^3)) - 
    2*mmH*(s12^8*(-3 + 4*t) + 2*s12^3*t^4*(22 + 5*t - 20*t^2) + 
      2*s12^7*(-2 - t + 8*t^2) + t^6*(-16 + 4*t + 9*t^2) + 
      4*s12^2*t^4*(-20 + 50*t + 24*t^2 - 15*t^3) + 
      2*s12*t^5*(-32 + 36*t + 25*t^2 - 8*t^3) + 
      4*s12^6*(4 - 20*t + 2*t^2 + 17*t^3) + 2*s12^4*t^2*
       (40 - 110*t - 55*t^2 + 42*t^3) + 2*s12^5*t*(32 - 104*t - 29*t^2 + 
        68*t^3)) + mmH^2*(s12^8*(-1 + t) + s12^7*(-17 + 18*t + 5*t^2) + 
      s12^6*t*(-81 + 64*t + 31*t^2) + t^5*(32 - 9*t^2 + 7*t^3) + 
      s12^2*t^3*(64 + 96*t + 45*t^2 + 112*t^3 - 27*t^4) + 
      s12*t^4*(96 + 4*t - 17*t^2 + 50*t^3 - 7*t^4) - 
      s12^3*t^2*(64 + 8*t + 395*t^2 - 30*t^3 + 17*t^4) + 
      s12^4*t*(-96 + 96*t - 483*t^2 - 86*t^3 + 43*t^4) + 
      s12^5*(-32 + 4*t - 99*t^2 - 2*t^3 + 67*t^4)))*
   canMINP[30, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)^4*(-mmH + s12 + t)) + 
 ((4*I)*(4*mmH^10*(-1 + s12) - mmH^9*(-1 + s12)*(28 + 12*s12 + 23*t) + 
    4*s12*t^2*(5*s12*t^4*(4 + 3*t) + t^5*(8 + 3*t) + 4*s12^5*(4 + 5*t) + 
      4*s12^4*t*(12 + 19*t) + 2*s12^2*t^3*(16 + 23*t) + 
      2*s12^3*t^2*(26 + 45*t)) + mmH^8*(-16 + 12*s12^3 - 165*t - 55*t^2 + 
      s12^2*(80 + 55*t) + s12*(-72 + 112*t + 55*t^2)) - 
    2*mmH*(16*t^6 - 3*t^8 + 16*s12^5*t^3*(50 + 9*t) + 
      8*s12^6*t*(-4 + 23*t + 5*t^2) + 4*s12^2*t^5*(11 + 39*t + 5*t^2) + 
      8*s12^3*t^4*(10 + 66*t + 9*t^2) + 4*s12^4*t^3*(28 + 265*t + 40*t^2) + 
      4*s12*t^5*(8 + 13*t + 9*t^2 + t^3)) - 
    mmH^7*(64 + 20*s12^4 - 76*t - 414*t^2 - 71*t^3 + 2*s12^3*(52 + 23*t) + 
      2*s12^2*(-18 + 209*t + 50*t^2) + s12*(-140 - 340*t + 328*t^2 + 
        71*t^3)) + mmH^2*(4*s12^5*t^2*(360 + 348*t + 17*t^2) - 
      t^5*(-224 - 4*t + 39*t^2 + t^3) + 4*s12^6*(16 - 4*t + 80*t^2 + 5*t^3) + 
      s12^2*t^4*(-684 + 558*t + 194*t^2 + 5*t^3) + 
      2*s12^3*t^3*(-144 + 956*t + 404*t^2 + 13*t^3) + 
      2*s12^4*t^2*(40 + 1654*t + 892*t^2 + 35*t^3) + 
      s12*t^4*(384 - 52*t + 184*t^2 + 48*t^3 + t^4)) - 
    mmH^3*(4*s12^6*(20 + 8*t + 19*t^2) + t^4*(640 + 4*t - 130*t^2 - 5*t^3) + 
      64*s12^5*(3 + 7*t + 21*t^2 + 5*t^3) + 2*s12^2*t^3*
       (-1032 + 198*t + 213*t^2 + 10*t^3) + 2*s12^3*t^2*
       (-320 + 768*t + 796*t^2 + 75*t^3) + 4*s12^4*t*(68 + 537*t + 712*t^2 + 
        97*t^3) + s12*t^3*(896 - 748*t + 204*t^2 + 152*t^3 + 5*t^4)) + 
    mmH^4*(4*s12^6*(8 + 3*t) + 8*s12^5*(38 + 48*t + 39*t^2) - 
      t^3*(-960 + 40*t + 303*t^2 + 13*t^3) + 
      s12^2*t^2*(-2456 + 72*t + 692*t^2 + 37*t^3) + 
      8*s12^3*t*(-64 + 101*t + 196*t^2 + 38*t^3) + 
      4*s12^4*(40 + 247*t + 460*t^2 + 155*t^3) + 
      s12*t^2*(1024 - 1512*t - 76*t^2 + 336*t^3 + 13*t^4)) - 
    mmH^5*(4*s12^6 + 16*s12^5*(9 + 5*t) + 4*s12^4*(85 + 156*t + 94*t^2) + 
      4*s12^2*t*(-354 - 12*t + 235*t^2 + 15*t^3) - 
      t^2*(-800 + 120*t + 510*t^2 + 29*t^3) + 
      4*s12^3*(-48 + 96*t + 244*t^2 + 71*t^3) + 
      s12*t*(576 - 1456*t - 512*t^2 + 520*t^3 + 29*t^4)) + 
    mmH^6*(20*s12^5 + 2*s12^4*(84 + 47*t) + 2*s12^3*(36 + 220*t + 69*t^2) - 
      t*(-352 + 140*t + 581*t^2 + 55*t^3) + 
      s12^2*(-332 - 66*t + 858*t^2 + 95*t^3) + 
      s12*(128 - 708*t - 624*t^2 + 528*t^3 + 55*t^4)))*
   canMINP[30, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH - t)^4*
   t*(-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((8*I)*(4*t^2 + 2*t^3 - 2*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3)*
   canMINP[30, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 ((8*I)*(2*s12^2 + s12^3 - 2*t^2*(2 + t))*canMINP[30, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((8*I)*(4*s12^2 + 2*s12^3 - 2*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3)*
   canMINP[30, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 (((3*I)/10)*(45*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (63*s12^4 + 111*s12^3*t - 16*s12^2*t^2 - 119*s12*t^3 - 61*t^4) + 
    mmH^11*(-297*s12^5 + s12^4*(36 - 848*t) + s12^3*(64 - 575*t)*t + 
      4*t^4*(-11 + 63*t) + 8*s12^2*t^2*(-3 + 70*t) + 
      4*s12*t^3*(-24 + 191*t)) + mmH^10*(803*s12^6 + 6*s12^5*(-49 + 514*t) + 
      s12^2*t^2*(-12 + 574*t - 3625*t^2) - 
      2*s12^3*t*(-16 + 269*t + 168*t^2) - 2*t^4*(11 - 141*t + 260*t^2) - 
      4*s12*t^3*(12 - 211*t + 593*t^2) + 2*s12^4*(9 - 422*t + 1871*t^2)) + 
    mmH*s12^2*t^2*(90*s12^11 + 550*s12^10*t - 2*t^9*(194 + 55*t^2) + 
      12*s12^9*(-5 + 3*t + 118*t^2) + s12^5*t^4*(-1042 - 3042*t + 159*t^2) - 
      s12*t^8*(1926 + 820*t + 637*t^2) - 2*s12^4*t^5*
       (1135 + 1754*t + 682*t^2) + 2*s12^8*t*(-157 - 259*t + 935*t^2) + 
      s12^6*t^3*(-838 - 3730*t + 939*t^2) + 
      s12^7*t^2*(-686 - 2450*t + 1443*t^2) - 
      s12^2*t^7*(3854 + 3260*t + 1617*t^2) - 
      s12^3*t^6*(3950 + 4740*t + 2203*t^2)) + 
    mmH^9*(-1167*s12^7 + s12^6*(966 - 5824*t) + 
      s12^5*(-90 + 3836*t - 8683*t^2) - 3*s12^4*t*(82 - 1728*t + 35*t^2) + 
      2*t^5*(55 - 397*t + 221*t^2) + 2*s12*t^4*(177 - 1495*t + 1540*t^2) + 
      2*s12^3*t^2*(-44 + 661*t + 5433*t^2) + 
      s12^2*t^3*(312 - 3188*t + 9295*t^2)) + 
    mmH^8*(1053*s12^8 + 84*s12^7*(-20 + 73*t) + 
      s12^4*t^2*(584 - 15420*t - 39259*t^2) + 
      s12^2*t^4*(-1248 + 8126*t - 10895*t^2) + 
      s12^5*t*(630 - 17604*t - 10069*t^2) + 
      s12*t^5*(-886 + 5812*t - 377*t^2) - 2*t^6*(110 - 640*t + 51*t^2) + 
      s12^6*(180 - 8738*t + 8811*t^2) - 2*s12^3*t^3*
       (224 + 640*t + 17991*t^2)) + mmH^3*(-18*s12^13 + 420*s12^12*t + 
      22*t^13 + 5*s12^11*t*(12 + 1001*t) - s12*t^10*(514 + 20*t + 497*t^2) - 
      3*s12^2*t^9*(2684 + 630*t + 1729*t^2) + 
      6*s12^8*t^3*(135 + 5407*t + 7591*t^2) - 
      s12^4*t^7*(48466 + 64538*t + 8061*t^2) + 
      2*s12^10*t*(353 + 1984*t + 9379*t^2) + 2*s12^5*t^6*
       (-22017 - 46031*t + 11477*t^2) - s12^3*t^8*(29290 + 20210*t + 
        13677*t^2) + 2*s12^6*t^5*(-12067 - 27935*t + 25691*t^2) + 
      2*s12^7*t^4*(-3751 + 3683*t + 26764*t^2) + 
      s12^9*t^2*(2204 + 18978*t + 35513*t^2)) + 
    mmH^5*(-333*s12^11 + 2*s12^10*(147 + 724*t) + 
      2*t^9*(11 - 141*t + 195*t^2) - 2*s12*t^8*(618 + 965*t + 1601*t^2) + 
      2*s12^3*t^6*(-15498 - 18278*t + 5101*t^2) - 
      s12^2*t^7*(10984 + 10946*t + 14419*t^2) + 
      s12^9*(-18 + 3856*t + 15785*t^2) + 4*s12^6*t^3*(-205 + 17337*t + 
        51293*t^2) + s12^8*t*(1944 + 26904*t + 52087*t^2) + 
      2*s12^7*t^2*(2784 + 34794*t + 59249*t^2) + 
      2*s12^4*t^5*(-20073 - 24827*t + 59575*t^2) + 
      2*s12^5*t^4*(-11651 + 353*t + 111583*t^2)) + 
    mmH^4*(122*s12^12 + (44 - 157*t)*t^11 - 2*s12^11*(18 + 547*t) - 
      s12^10*t*(854 + 11903*t) + 2*s12^6*t^4*(8941 + 1317*t - 74942*t^2) + 
      s12^4*t^6*(60126 + 87786*t - 34919*t^2) + 
      8*s12^5*t^5*(6003 + 10734*t - 14857*t^2) + 
      s12*t^9*(1184 + 368*t + 1461*t^2) + s12^2*t^8*(12626 + 5632*t + 
        11147*t^2) + s12^3*t^7*(40078 + 36090*t + 13839*t^2) - 
      2*s12^8*t^2*(2725 + 24205*t + 37063*t^2) - 
      s12^9*t*(1688 + 13464*t + 38849*t^2) - 
      s12^7*t^3*(2414 + 61998*t + 116125*t^2)) + 
    mmH^7*(-745*s12^9 - 4*s12^8*(-420 + 799*t) + 
      s12*t^6*(844 - 6804*t - 3697*t^2) + 10*t^7*(22 - 128*t + 11*t^2) - 
      2*s12^7*(90 - 5676*t + 295*t^2) + s12^2*t^5*(740 - 12944*t + 
        2533*t^2) + 2*s12^6*t*(-222 + 15812*t + 16487*t^2) + 
      s12^3*t^4*(-548 - 2888*t + 56521*t^2) + 
      s12^5*t^2*(-724 + 43620*t + 98771*t^2) + 
      s12^4*t^3*(-1124 + 26200*t + 118271*t^2)) + 
    mmH^6*(537*s12^10 - 14*s12^9*(69 + 10*t) + 
      2*s12^3*t^5*(5793 + 9274*t - 22632*t^2) - 
      2*t^8*(55 - 397*t + 196*t^2) + 2*s12*t^7*(107 + 2408*t + 2421*t^2) + 
      2*s12^2*t^6*(2133 + 7171*t + 4705*t^2) - 
      2*s12^8*(-45 + 4366*t + 5295*t^2) - 2*s12^7*t*(407 + 17752*t + 
        25243*t^2) - 2*s12^4*t^4*(-5934 + 4547*t + 82363*t^2) - 
      2*s12^5*t^3*(-1659 + 28323*t + 106460*t^2) - 
      s12^6*t^2*(1810 + 67062*t + 138063*t^2)) + 
    mmH^2*s12*t*(-72*s12^12 - 1092*s12^11*t + 
      s12^8*t^2*(728 - 5886*t - 13007*t^2) + 
      s12^7*t^3*(2904 - 1692*t - 11713*t^2) + 
      s12^6*t^4*(5844 + 13548*t - 9949*t^2) + 
      s12^5*t^5*(11956 + 32798*t - 4007*t^2) + 
      s12*t^9*(2740 + 318*t + 1291*t^2) - 2*s12^10*(60 + 273*t + 2497*t^2) + 
      s12^2*t^8*(11600 + 6268*t + 4953*t^2) + 
      s12^4*t^6*(20308 + 38276*t + 5053*t^2) - 
      2*s12^9*t*(106 + 1565*t + 5355*t^2) + 
      s12^3*t^7*(21060 + 23366*t + 8327*t^2) + 88*(t^10 + t^12)))*
   canMINP[31, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((3*I)/5)*(-2*s12^4*t^4*(s12 + t)^4*(21*s12^4 + 45*s12^3*t - 5*s12^2*t^2 - 
      10*s12*t^3 - 5*t^4) + mmH^12*(7*s12^5 + 99*s12^4*t - 7*t^5 - 
      20*s12^3*t*(3 + 11*t) + 3*s12*t^3*(-20 + 19*t) - 
      8*s12^2*t^2*(-30 + 31*t)) - mmH*s12^2*t^2*(s12 + t)^2*
     (30*s12^10 + 138*s12^9*t + s12*t^7*(18 + 20*t - 67*t^2) + 
      2*s12^2*t^6*(18 + 61*t - 54*t^2) + 2*t^8*(2 - 5*t^2) + 
      4*s12^8*(-3 + 21*t + 67*t^2) + 2*s12^3*t^5*(38 + 79*t + 84*t^2) + 
      2*s12^7*t*(-23 + 6*t + 178*t^2) + 2*s12^6*t^2*(-30 - 275*t + 282*t^2) + 
      2*s12^4*t^4*(-57 + 176*t + 351*t^2) + 
      s12^5*t^3*(10 - 182*t + 891*t^2)) + 
    mmH^11*(-56*s12^6 + s12^5*(36 - 749*t) + 3*t^5*(12 + 5*t) + 
      2*s12^4*t*(283 + 165*t) + 3*s12^2*t^2*(40 - 386*t + 193*t^2) - 
      2*s12*t^3*(15 - 303*t + 259*t^2) + s12^3*t*(-30 - 1198*t + 2135*t^2)) + 
    mmH^10*(168*s12^7 + 6*s12^6*(-37 + 402*t) + 
      s12^4*t*(164 + 908*t - 3155*t^2) + t^5*(2 - 206*t + 61*t^2) + 
      2*s12*t^4*(95 - 1287*t + 1068*t^2) + 2*s12^2*t^3*
       (-277 + 252*t + 1493*t^2) - 2*s12^3*t^2*(286 - 3697*t + 1584*t^2) + 
      s12^5*(-6 - 2396*t + 3168*t^2)) - 
    mmH^9*(231*s12^8 + s12^7*(-558 + 4238*t) + 2*t^6*(5 - 247*t + 142*t^2) + 
      2*s12*t^5*(253 - 2993*t + 2525*t^2) + 4*s12^2*t^4*
       (-204 - 1979*t + 4118*t^2) + s12^4*t^2*(-1036 + 13686*t + 5173*t^2) + 
      2*s12^5*t*(168 - 3413*t + 5678*t^2) + 
      2*s12^6*(-15 - 2902*t + 6760*t^2) + 2*s12^3*t^3*
       (-1717 + 6421*t + 7518*t^2)) + 
    mmH^8*(99*s12^9 + s12^8*(-720 + 4323*t) + 4*t^7*(5 - 160*t + 118*t^2) + 
      4*s12^7*(-15 - 2162*t + 6045*t^2) + s12*t^6*(730 - 8364*t + 7301*t^2) + 
      4*s12^3*t^4*(-1794 - 328*t + 16333*t^2) + 
      2*s12^5*t^2*(-347 + 82*t + 26724*t^2) + 
      s12^2*t^5*(70 - 23272*t + 34691*t^2) + 
      s12^6*t*(318 - 22800*t + 47921*t^2) + 
      s12^4*t^3*(-7608 + 31432*t + 62953*t^2)) + 
    mmH^3*(6*s12^14 - 128*s12^13*t + s12^12*(12 - 1613*t)*t - 2*t^14 + 
      s12^6*t^6*(4652 - 22960*t - 77345*t^2) + 
      s12^5*t^7*(1154 + 2386*t - 39983*t^2) + 
      s12^4*t^8*(-1120 + 8552*t - 9445*t^2) + s12*t^11*(46 + 20*t + 63*t^2) + 
      2*s12^2*t^10*(85 + 214*t + 301*t^2) + 
      s12^3*t^9*(-162 + 3020*t + 481*t^2) - 2*s12^11*t*
       (73 + 305*t + 3627*t^2) - 2*s12^10*t^2*(327 + 1631*t + 10219*t^2) - 
      s12^9*t^3*(1270 + 7656*t + 43679*t^2) - 
      2*s12^7*t^5*(-1055 + 16618*t + 45280*t^2) - 
      s12^8*t^4*(1136 + 18846*t + 72825*t^2)) + 
    mmH^7*(128*s12^10 + s12^9*(480 - 2513*t) + 
      2*s12^3*t^5*(3359 + 16470*t - 55826*t^2) + 
      s12^2*t^6*(-1448 + 31600*t - 40057*t^2) + 
      s12^8*(60 + 8046*t - 24525*t^2) + s12*t^7*(-590 + 7258*t - 6455*t^2) + 
      t^8*(-20 + 480*t - 403*t^2) - 2*s12^7*t*(93 - 16654*t + 38967*t^2) - 
      3*s12^6*t^2*(200 - 11032*t + 43137*t^2) - 
      2*s12^5*t^3*(-3761 + 13285*t + 79539*t^2) - 
      2*s12^4*t^4*(-8276 + 12903*t + 81682*t^2)) + 
    mmH^5*(137*s12^12 - 2*s12^11*(9 + 146*t) + 
      s12^5*t^5*(17698 - 40432*t - 253475*t^2) + 
      s12^7*t^3*(-4042 + 9410*t - 218117*t^2) + 
      s12^8*t^2*(-2478 + 28606*t - 123039*t^2) + 
      2*s12^4*t^6*(4266 + 14904*t - 76457*t^2) + 
      s12^3*t^7*(-746 + 37260*t - 52767*t^2) + 
      s12^9*t*(-414 + 10930*t - 43941*t^2) + s12^10*(6 + 1476*t - 8242*t^2) + 
      2*s12*t^9*(32 + 633*t - 356*t^2) - 2*t^10*(1 - 23*t + 23*t^2) - 
      2*s12^2*t^8*(205 - 5687*t + 4507*t^2) - 
      2*s12^6*t^4*(-3096 + 26447*t + 138093*t^2)) + 
    mmH^4*(-44*s12^13 + t^12*(-4 + 9*t) + 4*s12^12*(3 + 62*t) + 
      2*s12^11*t*(-116 + 2007*t) - 4*s12*t^10*(26 + 58*t + 19*t^2) + 
      s12^2*t^9*(-238 - 3034*t + 527*t^2) + 2*s12^3*t^8*
       (356 - 7625*t + 6101*t^2) + 8*s12^4*t^7*(-103 - 3109*t + 7438*t^2) + 
      2*s12^10*t*(176 - 632*t + 9973*t^2) + 
      s12^9*t^2*(1754 - 3924*t + 60319*t^2) + 
      2*s12^7*t^4*(646 + 19449*t + 91234*t^2) + 
      s12^8*t^3*(3884 + 2660*t + 123999*t^2) + 
      s12^5*t^6*(-9094 + 10636*t + 139137*t^2) + 
      s12^6*t^5*(-8614 + 56758*t + 193787*t^2)) + 
    mmH^6*(-214*s12^11 + 2*s12^10*(-63 + 407*t) + 
      t^9*(10 - 206*t + 185*t^2) + 2*s12*t^8*(104 - 1953*t + 1631*t^2) + 
      2*s12^9*(-15 - 2284*t + 8044*t^2) + 16*s12^7*t^2*
       (125 - 3024*t + 10164*t^2) + s12^2*t^7*(1498 - 24568*t + 26555*t^2) + 
      2*s12^8*t*(127 - 13257*t + 36141*t^2) + 
      2*s12^3*t^6*(-1106 - 24896*t + 51669*t^2) + 
      3*s12^4*t^5*(-5704 - 2000*t + 70503*t^2) + 
      2*s12^5*t^4*(-8355 + 25141*t + 132219*t^2) + 
      s12^6*t^3*(-1394 - 394*t + 238191*t^2)) + 
    mmH^2*s12*t*(24*s12^13 + 370*s12^12*t - s12*t^10*(20 + 30*t + 159*t^2) - 
      4*s12^2*t^9*(-15 + 35*t + 183*t^2) - 2*s12^3*t^8*
       (-246 + 339*t + 298*t^2) + 12*s12^9*t^2*(-1 + 254*t + 778*t^2) + 
      2*s12^11*(12 + 87*t + 901*t^2) + 14*s12^8*t^3*
       (-14 + 294*t + 1143*t^2) + 2*s12^4*t^7*(316 - 285*t + 2164*t^2) + 
      2*s12^10*t*(38 + 649*t + 2388*t^2) + 8*s12^6*t^5*
       (-157 + 1083*t + 2984*t^2) + 2*s12^7*t^4*(-261 + 3445*t + 11532*t^2) + 
      s12^5*t^6*(-654 + 3964*t + 15137*t^2) - 8*(t^11 + t^13)))*
   canMINP[31, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 (((3*I)/10)*(19*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (39*s12^4 + 71*s12^3*t - 6*s12^2*t^2 - 29*s12*t^3 - 9*t^4) - 
    mmH^11*(153*s12^5 + 12*s12^2*(2 - 25*t)*t^2 + 2*s12*(4 - 191*t)*t^3 - 
      118*t^5 + 3*s12^3*t*(8 + 79*t) + s12^4*(8 + 426*t)) - 
    mmH*s12^2*t^2*(10*s12^11 + 58*s12^10*t + 
      s12^2*t^7*(50 + 112*t - 29*t^2) + s12^3*t^6*(74 + 376*t - t^2) + 
      2*t^9*(2 + 5*t^2) + s12*t^8*(22 + 4*t + 15*t^2) + 
      4*s12^9*(141 + 357*t + 80*t^2) + 2*s12^4*t^5*(345 + 804*t + 112*t^2) + 
      2*s12^8*t*(1415 + 3427*t + 535*t^2) + 
      s12^5*t^4*(3018 + 6134*t + 831*t^2) + 
      s12^6*t^3*(5818 + 12410*t + 1615*t^2) + 
      s12^7*t^2*(5714 + 13042*t + 1773*t^2)) + 
    mmH^10*(483*s12^6 + 2*s12^5*(37 + 902*t) - 2*t^4*(1 + 37*t + 137*t^2) - 
      2*s12^3*t*(4 - 57*t + 167*t^2) - 2*s12*t^3*(4 + 112*t + 659*t^2) + 
      2*s12^4*(-1 + 106*t + 949*t^2) - s12^2*t^2*(12 + 174*t + 2075*t^2)) + 
    mmH^2*s12*t*(8*s12^12 + 120*s12^11*t + 
      s12^8*t^2*(16232 + 43822*t - 3863*t^2) + 
      2*s12^9*t*(1762 + 5135*t - 1299*t^2) + 
      s12^7*t^3*(30256 + 77664*t - 1101*t^2) + 8*t^10*(-1 + t^2) - 
      6*s12^10*(-4 - 43*t + 71*t^2) + s12*t^9*(-12 - 78*t + 73*t^2) + 
      s12^2*t^8*(56 - 628*t + 203*t^2) + s12^3*t^7*(248 - 2122*t + 593*t^2) + 
      s12^4*t^6*(2872 + 1868*t + 1643*t^2) + 
      s12^6*t^4*(28344 + 68180*t + 2723*t^2) + 
      s12^5*t^5*(13504 + 27766*t + 3089*t^2)) + 
    mmH^9*(-781*s12^7 - 2*s12^6*(127 + 1967*t) + 
      s12^5*(10 - 700*t - 4997*t^2) + 2*t^5*(5 + 183*t + 139*t^2) + 
      2*s12*t^4*(33 + 891*t + 970*t^2) + s12^4*t*(66 + 92*t + 1349*t^2) + 
      2*s12^3*t^2*(74 + 1159*t + 3891*t^2) + 
      s12^2*t^3*(148 + 3196*t + 6251*t^2)) + 
    mmH^4*(-14*s12^12 + (4 - 23*t)*t^11 + 2*s12^11*(2 + 69*t) - 
      s12^10*t*(814 + 5131*t) + s12^7*t^3*(49582 + 144714*t - 150593*t^2) + 
      2*s12^8*t^2*(6665 + 22543*t - 56576*t^2) + 
      2*s12^6*t^4*(37715 + 93487*t - 49348*t^2) + 
      s12^9*t*(408 + 1448*t - 40841*t^2) + 2*s12^5*t^5*
       (27966 + 49994*t - 10829*t^2) + 3*s12*t^9*(-40 - 172*t + 61*t^2) + 
      s12^2*t^8*(-406 - 6220*t + 2463*t^2) + 
      s12^3*t^7*(2086 - 18934*t + 9467*t^2) + 
      s12^4*t^6*(19534 + 1674*t + 11729*t^2)) + 
    mmH^3*(2*s12^13 - 48*s12^12*t + 2*t^13 + s12^11*t*(164 + 571*t) + 
      s12^4*t^7*(-4154 + 7618*t - 5867*t^2) + 
      s12^3*t^8*(22 + 6430*t - 2225*t^2) + 
      s12^2*t^9*(148 + 1114*t - 469*t^2) + s12*t^10*(46 + 36*t - 35*t^2) - 
      2*s12^5*t^6*(11819 + 17623*t + 3253*t^2) + 
      2*s12^6*t^5*(-27935 - 64351*t + 3628*t^2) + 
      2*s12^10*t*(-77 - 546*t + 4618*t^2) + 2*s12^7*t^4*
       (-32993 - 87153*t + 17831*t^2) + 2*s12^8*t^3*(-19417 - 55965*t + 
        24787*t^2) + s12^9*t^2*(-9308 - 30070*t + 32215*t^2)) + 
    mmH^8*(683*s12^8 + 8*s12^7*(55 + 614*t) - 2*t^6*(10 + 360*t + 41*t^2) - 
      s12*t^5*(170 + 5040*t + 767*t^2) + s12^6*(-20 + 1014*t + 3919*t^2) - 
      s12^2*t^4*(476 + 12562*t + 7799*t^2) - 2*s12^3*t^3*
       (314 + 7516*t + 12827*t^2) - s12^5*t*(146 + 1392*t + 16195*t^2) - 
      s12^4*t^2*(428 + 8756*t + 33945*t^2)) + 
    mmH^6*(13*s12^10 + 2*s12^9*(109 + 790*t) + 
      s12^6*t^2*(4606 + 3886*t - 190903*t^2) - 2*t^8*(5 + 165*t + 9*t^2) + 
      2*s12*t^7*(-107 - 2838*t + 838*t^2) - 2*s12^3*t^5*
       (-2991 + 18776*t + 2778*t^2) + 2*s12^2*t^6*(203 - 11971*t + 
        3589*t^2) - 2*s12^8*(5 + 542*t + 7351*t^2) - 
      6*s12^5*t^3*(-2129 - 861*t + 30437*t^2) - 
      2*s12^4*t^4*(-6936 + 9565*t + 40256*t^2) - 
      2*s12^7*t*(-161 + 1378*t + 46651*t^2)) + 
    mmH^5*(37*s12^11 - 18*s12^10*(3 + 25*t) + 
      s12^2*t^7*(44 + 15874*t - 6659*t^2) + 
      2*s12*t^8*(92 + 1225*t - 407*t^2) + 2*t^9*(1 + 27*t + 27*t^2) - 
      4*s12^3*t^6*(1739 - 7436*t + 3340*t^2) + 
      2*s12^4*t^5*(-14281 - 3463*t + 9296*t^2) + 
      s12^9*(2 + 1512*t + 12971*t^2) + 4*s12^7*t^2*(-2721 - 8296*t + 
        49153*t^2) + 4*s12^6*t^3*(-8843 - 22291*t + 55659*t^2) + 
      2*s12^5*t^4*(-23389 - 40237*t + 61331*t^2) + 
      s12^8*t*(-544 + 264*t + 83935*t^2)) + 
    mmH^7*(-289*s12^9 - 2*s12^8*(210 + 1811*t) + 
      s12*t^6*(224 + 7196*t - 1217*t^2) + 4*t^7*(5 + 175*t - 9*t^2) + 
      s12^2*t^5*(164 + 22816*t + 747*t^2) + s12^7*(20 - 280*t + 5598*t^2) + 
      2*s12^6*t*(16 + 1544*t + 28187*t^2) + 
      s12^3*t^4*(-680 + 33568*t + 29891*t^2) + 
      s12^4*t^3*(-1064 + 26360*t + 86541*t^2) + 
      s12^5*t^2*(-412 + 12060*t + 106021*t^2)))*
   canMINP[31, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (((3*I)/5)*(-3*mmH^11*(-1 + s12)*(-1 + t)*(s12 + t) + 
    8*s12^4*t*(5*s12^6 + 80*t^5 + 8*s12^4*t*(4 + 21*t) + 2*s12^5*(5 + 22*t) + 
      4*s12*t^4*(63 + 22*t) + 4*s12^3*t^2*(35 + 81*t) + 
      s12^2*t^3*(290 + 283*t)) + mmH^10*(9*s12^3*(-1 + t) + 
      t*(17 - 25*t - 8*t^2) + s12^2*(-36 + t + 31*t^2) + 
      s12*(39 - 15*t - 12*t^2 + 8*t^3)) + 
    mmH^9*(9*s12^4*(-1 + t) + s12^3*(291 - 149*t - 80*t^2) + 
      t*(-40 + 97*t + 63*t^2) + s12*(-50 - 199*t + 221*t^2 + 10*t^3) - 
      s12^2*(136 - 225*t + 182*t^2 + 71*t^3)) - 
    4*mmH*s12^3*(-240*t^6 + 5*s12^7*(-1 + 2*t) + 
      24*s12*t^4*(1 - 6*t + 34*t^2) + s12^6*(-50 + 53*t + 101*t^2) + 
      3*s12^5*t*(-14 + 133*t + 150*t^2) + s12^2*t^3*(32 + 578*t + 3152*t^2 + 
        269*t^3) + 2*s12^3*t^2*(-76 + 254*t + 1998*t^2 + 427*t^3) + 
      s12^4*t*(-120 - 28*t + 1965*t^2 + 944*t^3)) + 
    2*mmH^2*s12^2*(5*s12^8*(-1 + t) + 480*t^6 + 
      s12^7*(-147 + 94*t + 70*t^2) - 8*s12*t^4*(-24 - 36*t + 169*t^2) + 
      s12^6*(-610 + 41*t + 845*t^2 + 396*t^3) + 
      s12^2*t^3*(392 + 826*t + 1475*t^2 + 2091*t^3) + 
      2*s12^3*t^2*(-548 + 326*t + 4156*t^2 + 4154*t^3 + 137*t^4) + 
      2*s12^5*(20 - 546*t + 335*t^2 + 2472*t^3 + 458*t^4) + 
      s12^4*t*(-1208 - 1508*t + 5659*t^2 + 10517*t^3 + 859*t^4)) + 
    mmH^6*(-117*s12^7*(-1 + t) + s12^6*(-1302 + 569*t - 87*t^2) + 
      2*t^3*(136 - 38*t + 59*t^2 + 19*t^3) + 
      s12^5*(-3845 - 293*t + 1162*t^2 + 1226*t^3) - 
      4*s12*t^2*(-284 + 168*t + 272*t^2 + 84*t^3 + 11*t^4) + 
      2*s12^3*t*(628 - 1451*t + 1319*t^2 + 154*t^3 + 60*t^4) + 
      s12^4*(200 - 3351*t + 2299*t^2 + 2894*t^3 + 1370*t^4) - 
      2*s12^2*t*(328 + 538*t + 980*t^2 - 518*t^3 - 7*t^4 + 4*t^5)) + 
    mmH^7*(135*s12^6*(-1 + t) + 5*s12^5*(267 - 149*t + 12*t^2) + 
      s12^4*(1624 + 841*t - 1605*t^2 - 544*t^3) + 
      s12^2*(120 - 1372*t + 1977*t^2 - 240*t^3 - 329*t^4) + 
      t^2*(-224 + 182*t + 39*t^2 - 78*t^3 - 7*t^4) - 
      s12^3*(780 - 585*t + 620*t^2 + 1353*t^3 + 220*t^4) + 
      s12*t*(-80 + 12*t + 1217*t^2 + 406*t^3 + 96*t^4 + 7*t^5)) + 
    mmH^8*(-75*s12^5*(-1 + t) + s12^4*(-844 + 503*t + 53*t^2) + 
      s12^3*(-151 - 685*t + 953*t^2 + 185*t^3) + 
      t*(48 - 66*t - 223*t^2 + 5*t^3 + 12*t^4) + 
      s12^2*(350 + 403*t - 509*t^2 + 467*t^3 + 51*t^4) - 
      s12*(40 - 432*t + 499*t^2 + 401*t^3 + 56*t^4 + 12*t^5)) - 
    mmH^3*s12*(-320*t^6 + s12^8*(-84 + 33*t + 13*t^2) + 
      48*s12*t^4*(12 + 48*t + 23*t^2) + 2*s12^7*(-708 + 203*t + 274*t^2 + 
        57*t^3) - 8*s12^2*t^3*(-232 - 486*t + 465*t^2 + 244*t^3) + 
      s12^6*(-3000 - 1539*t + 2106*t^2 + 4473*t^3 + 296*t^4) + 
      s12^3*t^2*(-2464 + 874*t + 1797*t^2 + 8142*t^3 + 2059*t^4) + 
      s12^4*t*(-4976 - 6532*t + 5387*t^2 + 25530*t^3 + 8168*t^4 + 93*t^5) + 
      s12^5*(360 - 5412*t - 1991*t^2 + 15966*t^3 + 10161*t^4 + 288*t^5)) + 
    mmH^5*(51*s12^8*(-1 + t) - 48*t^4*(2 + t^2) + 
      s12^7*(821 - 231*t + 4*t^2) + 4*s12*t^3*(-304 + 238*t + 194*t^2 + 
        33*t^3) - s12^6*(-4756 + 361*t + 628*t^2 + 1367*t^3) + 
      s12^5*(1950 + 5455*t - 1595*t^2 - 6488*t^3 - 2580*t^4) + 
      2*s12^2*t^2*(-848 + 1178*t - 837*t^2 - 406*t^3 + 13*t^4) + 
      2*s12^3*t*(1472 + 2120*t - 857*t^2 + 190*t^3 + 332*t^4 - 9*t^5) - 
      s12^4*(400 - 1944*t - 2675*t^2 + 4377*t^3 + 5662*t^4 + 1200*t^5)) + 
    mmH^4*s12*(-9*s12^8*(-1 + t) - 16*t^4*(-24 + 54*t + 19*t^2) + 
      s12^7*(-336 + 69*t + 35*t^2) + 4*s12*t^3*(536 + 158*t + 695*t^2 + 
        73*t^3) + s12^6*(-3429 + 549*t + 717*t^2 + 677*t^3) - 
      8*s12^2*t^2*(12 + 173*t - 281*t^2 + 479*t^3 + 48*t^4) + 
      s12^5*(-3650 - 4359*t + 1049*t^2 + 8159*t^3 + 1675*t^4) + 
      s12^3*t*(-5296 - 6994*t + 3265*t^2 + 6205*t^3 + 5664*t^4 + 352*t^5) + 
      s12^4*(600 - 5696*t - 3435*t^2 + 10195*t^3 + 14068*t^4 + 1380*t^5)))*
   canMINP[31, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2*
   (-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((3*I)*(48*mmH^4*(-1 + s12)*s12^2*t^2 - 2*s12*(s12 + t)^2*
     (-2*s12^4 + s12^5 + 2*s12*(1 - 4*t)*t^3 - 3*t^5 + 
      s12^2*t^2*(-14 + 11*t) + s12^3*t*(-2 + 15*t)) + 
    mmH^3*(3*s12^6 - 3*t^5 + s12*t^4*(-7 + 3*t) + s12^5*(-3 + 7*t) - 
      2*s12^3*t^2*(35 + 37*t) - s12^4*t*(7 + 74*t) + 
      s12^2*t^2*(48 + 74*t + 7*t^2)) + mmH^2*(-3*s12^7 + 2*t^5*(-5 + 2*t) - 
      3*s12^6*(1 + 3*t) + s12^2*t^3*(-100 + t - 13*t^2) + 
      s12*t^4*(-38 + 11*t - 4*t^2) + s12^3*t^2*(20 + 198*t + t^2) + 
      s12^5*(2 - t + 6*t^2) + 2*s12^4*t*(-1 + 103*t + 11*t^2)) + 
    mmH*(-(s12^7*(-6 + t)) + t^5*(-8 + 4*t + 3*t^2) + 
      s12^6*(-8 + 13*t + 14*t^2) + s12^2*t^3*(-16 + 112*t + 19*t^2 - 
        14*t^3) + s12^3*t^2*(16 + 40*t - 86*t^2 - 7*t^3) + 
      s12*t^4*(-24 + 36*t + 20*t^2 - 3*t^3) + 
      s12^4*t*(24 - 44*t - 163*t^2 + 32*t^3) + 
      s12^5*(8 - 12*t - 68*t^2 + 43*t^3)))*
   canMINP[31, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   t^2*(s12 + t)^4*(-mmH + s12 + t)) + 
 ((6*I)*(-(mmH^8*(-1 + t)) - mmH^7*(-1 + s12^2 - 4*s12*(-1 + t) + 6*t - 
      6*t^2) + t^2*(t^5*(4 + t) + 16*s12^4*t*(3 + 4*t) + 4*s12^5*(4 + 5*t) + 
      s12*t^4*(10 + 7*t) + s12^2*t^3*(26 + 31*t) + s12^3*t^2*(52 + 69*t)) + 
    mmH^6*(-4 + 17*s12^2 + 6*s12^3 - 2*t + 17*t^2 - 15*t^3 + 
      s12*(-4 + 17*t - 19*t^2)) - mmH^3*(6*s12^5*(2 + t) + 
      2*s12^4*(28 + 35*t + 69*t^2) + s12^2*t^2*(44 + 414*t + 123*t^2) + 
      2*s12^3*t*(32 + 224*t + 135*t^2) + t^3*(-40 + 65*t + 36*t^2 - 6*t^3) + 
      2*s12*t^2*(-24 + 12*t + 42*t^2 - 5*t^3)) - 
    mmH*t*(2*s12^5*(-8 + 42*t + 5*t^2) + t^4*(-4 + 23*t + 7*t^2) + 
      s12^2*t^3*(78 + 195*t + 11*t^2) + s12^4*t*(8 + 338*t + 31*t^2) + 
      s12^3*t^2*(80 + 426*t + 31*t^2) + s12*t^3*(-8 + 40*t + 36*t^2 + t^3)) + 
    mmH^2*(2*s12^5*(8 + 2*t + 19*t^2) + 6*s12^3*t^2*(4 + 121*t + 29*t^2) + 
      s12^2*t^3*(76 + 427*t + 64*t^2) + 2*s12^4*t*(-4 + 163*t + 74*t^2) - 
      t^4*(20 - 54*t - 21*t^2 + t^3) + s12*t^3*(-32 + 56*t + 75*t^2 + t^3)) + 
    mmH^4*(2*s12^5 + 14*s12^4*(3 + 2*t) + 3*s12^2*t*(14 + 63*t + 32*t^2) + 
      s12^3*(68 + 125*t + 148*t^2) - 5*t^2*(8 - 8*t - 8*t^2 + 3*t^3) - 
      s12*t*(32 + 14*t - 61*t^2 + 30*t^3)) - 
    mmH^5*(7*s12^4 + s12^3*(46 + 27*t) + s12^2*(22 + 55*t + 25*t^2) + 
      t*(-20 + 9*t + 31*t^2 - 20*t^3) - s12*(8 + 16*t - 36*t^2 + 35*t^3)))*
   canMINP[31, 3, {t, s12, mmH}])/(s12^2*(mmH - t)^4*t*(-mmH + s12 + t)^2*
   (-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 ((6*I)*(2 + t)*canMINP[31, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^2) - 
 ((6*I)*(2 + t)*canMINP[31, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)) + ((6*I)*(2 + s12)*canMINP[31, 4, {t, s12, mmH}])/
  (t*(-mmH + s12 + t)^2) + 
 ((I/10)*(135*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (309*s12^4 + 523*s12^3*t - 188*s12^2*t^2 - 767*s12*t^3 - 383*t^4) + 
    mmH^11*(-931*s12^5 + s12^3*(272 - 1865*t)*t + 4*t^4*(-43 + 154*t) + 
      8*s12^2*t^2*(-9 + 155*t) + 8*s12*t^3*(-46 + 229*t) - 
      4*s12^4*(-37 + 651*t)) + mmH^10*(2669*s12^6 + 2*s12^5*(-541 + 5071*t) + 
      s12^2*t^2*(-36 + 1642*t - 5695*t^2) - 2*t^4*(53 - 563*t + 380*t^2) + 
      2*s12^3*t*(88 - 1327*t + 1326*t^2) - 
      2*s12*t^3*(112 - 1566*t + 1833*t^2) + 
      2*s12^4*(47 - 1686*t + 6493*t^2)) + mmH*s12^2*t^2*
     (470*s12^11 + 2950*s12^10*t - 2*t^9*(522 + 265*t^2) + 
      s12^5*t^4*(-3746 - 14406*t + 657*t^2) + 
      4*s12^9*(-75 - 103*t + 1922*t^2) - 2*s12^4*t^5*
       (3095 + 8812*t + 2581*t^2) - s12*t^8*(5158 + 4740*t + 3071*t^2) - 
      3*s12^3*t^6*(3470 + 8800*t + 3153*t^2) + 
      s12^6*t^3*(-3954 - 21130*t + 3277*t^2) + 
      2*s12^8*t*(-781 - 2687*t + 4970*t^2) + 
      s12^7*t^2*(-3378 - 16850*t + 6679*t^2) - 
      s12^2*t^7*(10242 + 18680*t + 7511*t^2)) - 
    mmH^9*(4261*s12^7 + s12^6*(-3378 + 21242*t) + 
      s12^2*t^3*(-1336 + 7844*t - 5295*t^2) + 
      2*t^5*(-265 + 1631*t + 247*t^2) + 2*s12*t^4*(-831 + 5295*t + 845*t^2) + 
      3*s12^4*t*(446 - 7304*t + 4365*t^2) - 2*s12^3*t^2*
       (-332 + 5263*t + 5419*t^2) + s12^5*(470 - 14248*t + 33559*t^2)) + 
    mmH^8*(4499*s12^8 + 4*s12^7*(-1460 + 6459*t) + 
      s12^4*t^2*(3392 - 63700*t - 77757*t^2) + 
      s12^5*t*(3310 - 65932*t - 8827*t^2) + 2*t^6*(-530 + 2720*t + 827*t^2) + 
      s12*t^5*(-4078 + 19276*t + 17969*t^2) + 
      s12^2*t^4*(-5384 + 18818*t + 20535*t^2) - 
      2*s12^3*t^3*(672 + 9320*t + 21933*t^2) + 
      s12^6*(940 - 31694*t + 41893*t^2)) + 
    mmH^2*s12*t*(-376*s12^12 - 5736*s12^11*t + 
      s12^8*t^2*(3504 - 9818*t - 64711*t^2) + 
      s12^7*t^3*(13612 + 27284*t - 49039*t^2) + 
      3*s12^6*t^4*(7604 + 37488*t - 11429*t^2) + 
      s12^5*t^5*(35868 + 218174*t - 8201*t^2) + 8*t^10*(63 + 53*t^2) + 
      s12*t^9*(8660 + 3954*t + 6273*t^2) - 
      2*s12^10*(300 + 1239*t + 13261*t^2) + 
      s12^2*t^8*(33480 + 47224*t + 24739*t^2) - 
      2*s12^9*t*(538 + 5305*t + 28275*t^2) + 
      s12^4*t^6*(55644 + 250148*t + 30469*t^2) + 
      s12^3*t^7*(58280 + 158738*t + 43061*t^2)) - 
    mmH^7*(3835*s12^9 + 8*s12^8*(-755 + 2136*t) + 
      s12^4*t^3*(3132 - 58760*t - 276913*t^2) + 
      s12^3*t^4*(1884 + 23704*t - 52283*t^2) + 
      10*t^7*(-106 + 564*t + 37*t^2) + 2*s12^7*(470 - 21468*t + 7715*t^2) + 
      s12*t^6*(-3412 + 20332*t + 31411*t^2) - 
      2*s12^6*t*(-1106 + 57376*t + 43951*t^2) + 
      s12^2*t^5*(-2460 + 37432*t + 70401*t^2) - 
      3*s12^5*t^2*(-804 + 45860*t + 91351*t^2)) + 
    mmH^3*(-94*s12^13 + 2160*s12^12*t + 106*t^13 + 
      15*s12^11*t*(44 + 1721*t) + s12*t^10*(-2962 + 260*t - 2451*t^2) + 
      2*s12^5*t^6*(-64001 - 348393*t + 16261*t^2) - 
      s12^2*t^9*(28676 + 21770*t + 26401*t^2) + 
      2*s12^10*t*(1769 + 9642*t + 48337*t^2) - 
      s12^3*t^8*(90730 + 174990*t + 77491*t^2) + 
      2*s12^6*t^5*(-38251 - 246485*t + 78583*t^2) - 
      s12^4*t^7*(141058 + 498854*t + 79363*t^2) + 
      2*s12^7*t^4*(-13423 - 54251*t + 98942*t^2) + 
      2*s12^8*t^3*(2645 + 45763*t + 101749*t^2) + 
      s12^9*t^2*(11132 + 76574*t + 177439*t^2)) + 
    mmH^5*(-1759*s12^11 + 2*s12^10*(641 + 2747*t) + 
      2*t^9*(53 - 663*t + 935*t^2) - 2*s12*t^8*(3844 + 1285*t + 8308*t^2) - 
      2*s12^3*t^6*(55054 + 175554*t + 49177*t^2) + 
      s12^9*(-94 + 19548*t + 70465*t^2) - s12^2*t^7*(46752 + 71858*t + 
        97747*t^2) + 2*s12^4*t^5*(-63889 - 318191*t + 114375*t^2) + 
      4*s12^6*t^3*(3665 + 14166*t + 172579*t^2) + 
      s12^8*t*(9812 + 119572*t + 224801*t^2) + 
      2*s12^7*t^2*(15252 + 122422*t + 227957*t^2) + 
      2*s12^5*t^4*(-31283 - 221381*t + 322349*t^2)) + 
    mmH^4*(626*s12^12 + (212 - 751*t)*t^11 - 2*s12^11*(94 + 2611*t) - 
      3*s12^10*t*(1894 + 19503*t) + 2*s12^6*t^4*(24373 + 182601*t - 
        245566*t^2) + 4*s12^5*t^5*(36018 + 218639*t - 78062*t^2) + 
      s12^4*t^6*(185278 + 792238*t - 2057*t^2) + 
      s12*t^9*(6952 - 536*t + 7303*t^2) + 3*s12^2*t^8*
       (16486 + 17372*t + 20747*t^2) + s12^3*t^7*(133254 + 334310*t + 
        123597*t^2) - 2*s12^8*t^2*(13965 + 96435*t + 166709*t^2) - 
      s12^9*t*(8464 + 64932*t + 188667*t^2) - 
      s12^7*t^3*(20262 + 131994*t + 447475*t^2)) + 
    mmH^6*(2951*s12^10 + s12^9*(-3738 + 2630*t) + 
      2*s12^4*t^4*(17802 + 94079*t - 189729*t^2) + 
      s12^8*(470 - 36916*t - 36530*t^2) - 2*t^8*(265 - 1811*t + 868*t^2) + 
      2*s12^3*t^5*(21489 + 91752*t + 5134*t^2) + 
      2*s12*t^7*(1211 + 5864*t + 14288*t^2) + 
      2*s12^2*t^6*(9989 + 31223*t + 52595*t^2) - 
      2*s12^7*t*(2111 + 69726*t + 89419*t^2) - 
      2*s12^5*t^3*(-867 + 18969*t + 313430*t^2) - 
      s12^6*t^2*(12610 + 203206*t + 454209*t^2)))*
   canMINP[33, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/5)*(-2*s12^4*t^4*(s12 + t)^4*(103*s12^4 + 240*s12^3*t - 45*s12^2*t^2 - 
      25*s12*t^3 - 15*t^4) + 3*mmH^12*(7*s12^5 + 109*s12^4*t + 
      2*s12^2*(80 - 139*t)*t^2 - 7*t^5 - 10*s12^3*t*(4 + 25*t) + 
      s12*t^3*(-40 + 67*t)) - mmH*s12^2*t^2*(s12 + t)^2*
     (190*s12^10 + 864*s12^9*t + 2*s12^2*t^6*(54 + 133*t - 232*t^2) + 
      3*s12*t^7*(18 + 20*t - 87*t^2) + 6*t^8*(2 - 5*t^2) + 
      8*s12^8*(-7 + 14*t + 198*t^2) + s12^3*t^5*(238 + 114*t + 769*t^2) + 
      2*s12^6*t^2*(-125 - 2175*t + 1421*t^2) + 
      2*s12^4*t^4*(-131 + 878*t + 1688*t^2) + 
      s12^7*t*(-208 - 1114*t + 1873*t^2) + 
      s12^5*t^3*(20 - 1276*t + 4473*t^2)) + 
    mmH^11*(-138*s12^6 + s12^5*(48 - 2477*t) + 9*t^5*(12 + 5*t) + 
      2*s12^4*t*(734 + 325*t) - 4*s12*t^3*(15 - 432*t + 481*t^2) + 
      s12^2*t^2*(240 - 3384*t + 1267*t^2) + 
      s12^3*t*(-60 - 3584*t + 6225*t^2)) + 
    mmH^10*(294*s12^7 + s12^6*(-286 + 7731*t) + 
      s12^4*t*(262 + 6654*t - 955*t^2) + 4*s12^3*t^2*
       (-329 + 6898*t + 9*t^2) + t^5*(6 - 678*t + 163*t^2) + 
      s12*t^4*(410 - 8752*t + 8053*t^2) + s12^5*(-38 - 6648*t + 13769*t^2) + 
      s12^2*t^3*(-1212 + 3622*t + 15213*t^2)) - 
    mmH^9*(43*s12^8 + s12^7*(-634 + 12519*t) + 6*t^6*(5 - 297*t + 122*t^2) + 
      7*s12^4*t^2*(-474 + 10554*t + 11027*t^2) + 
      s12*t^5*(1158 - 22678*t + 18765*t^2) + 
      2*s12^6*(-95 - 7811*t + 26735*t^2) + 2*s12^2*t^4*
       (-1029 - 11389*t + 35823*t^2) + s12^5*t*(198 - 8178*t + 75833*t^2) + 
      s12^3*t^3*(-8332 + 65186*t + 95963*t^2)) + 
    mmH^8*(-873*s12^9 + s12^8*(-560 + 10529*t) + 
      12*t^7*(5 - 210*t + 93*t^2) + s12*t^6*(1780 - 34162*t + 26023*t^2) + 
      s12^7*(-380 - 21044*t + 91890*t^2) + 3*s12^4*t^3*
       (-6968 + 67852*t + 130593*t^2) + s12^2*t^5*(-230 - 83026*t + 
        143573*t^2) + 2*s12^3*t^4*(-9134 + 20532*t + 160353*t^2) + 
      2*s12^5*t^2*(-2406 + 39471*t + 174487*t^2) + 
      s12^6*t*(-606 - 48330*t + 239723*t^2)) + 
    mmH^3*(38*s12^14 - 794*s12^13*t - 6*t^14 - s12^12*t*(124 + 9849*t) + 
      s12^6*t^6*(10606 - 132920*t - 383595*t^2) + 
      s12^5*t^7*(1242 - 372*t - 186659*t^2) + 
      s12^4*t^8*(-3840 + 39616*t - 39675*t^2) + 
      s12*t^11*(138 + 60*t + 289*t^2) + 2*s12^2*t^10*
       (255 + 842*t + 1493*t^2) + s12^3*t^9*(-546 + 14020*t + 3863*t^2) - 
      2*s12^11*t*(344 + 1950*t + 21441*t^2) - 2*s12^10*t^2*
       (1556 + 7498*t + 57197*t^2) - 2*s12^7*t^5*(-2335 + 85464*t + 
        234310*t^2) - s12^9*t^3*(5720 + 28048*t + 234517*t^2) - 
      s12^8*t^4*(4708 + 82428*t + 384825*t^2)) + 
    mmH^7*(1734*s12^10 - s12^9*(60 + 3349*t) + 
      s12^6*t^2*(2830 - 4152*t - 717143*t^2) + 
      2*s12^3*t^5*(8807 + 38640*t - 252628*t^2) + 
      2*s12^7*t*(521 + 37892*t - 181841*t^2) + 
      s12^2*t^6*(-3394 + 126040*t - 158891*t^2) + 
      s12^8*(380 + 16168*t - 91405*t^2) + s12*t^7*(-1550 + 31304*t - 
        21225*t^2) + t^8*(-60 + 2040*t - 809*t^2) - 
      2*s12^4*t^4*(-21778 + 127104*t + 428131*t^2) - 
      2*s12^5*t^3*(-12023 + 149210*t + 464632*t^2)) + 
    mmH^4*(-282*s12^13 + t^12*(-12 + 7*t) + 4*s12^12*(19 + 331*t) + 
      8*s12^11*t*(73 + 2799*t) - 2*s12*t^10*(156 + 473*t + 434*t^2) - 
      s12^2*t^9*(674 + 13442*t + 1129*t^2) + 4*s12^3*t^8*
       (589 - 17010*t + 11219*t^2) + 2*s12^10*t*(818 + 2329*t + 53789*t^2) + 
      2*s12^4*t^7*(-246 - 46148*t + 131151*t^2) + 
      6*s12^7*t^4*(1246 + 45304*t + 162269*t^2) + 
      s12^9*t^2*(7772 + 9738*t + 318277*t^2) + 
      s12^8*t^3*(15432 + 66520*t + 659677*t^2) + 
      s12^5*t^6*(-20892 + 122248*t + 671191*t^2) + 
      s12^6*t^5*(-19502 + 370624*t + 999441*t^2)) + 
    mmH^5*(921*s12^12 - s12^11*(334 + 221*t) + 
      s12^5*t^5*(43194 - 366456*t - 1280345*t^2) + 
      s12^8*t^2*(-8864 + 34498*t - 632127*t^2) + 
      2*s12^4*t^6*(10193 + 25632*t - 351361*t^2) + 
      s12^10*(38 + 178*t - 37776*t^2) + s12*t^9*(182 + 5638*t - 711*t^2) - 
      6*t^10*(1 - 33*t + 3*t^2) - 2*s12^2*t^8*(605 - 25481*t + 14441*t^2) - 
      2*s12^9*t*(836 - 7405*t + 107074*t^2) - 
      2*s12^3*t^7*(1279 - 76725*t + 107723*t^2) - 
      12*s12^6*t^4*(-1158 + 38801*t + 123829*t^2) - 
      s12^7*t^3*(13466 + 135620*t + 1175681*t^2)) + 
    mmH^6*(-1672*s12^11 + s12^10*(482 - 703*t) + 
      3*t^9*(10 - 306*t + 85*t^2) + s12*t^8*(594 - 17428*t + 8951*t^2) + 
      2*s12^2*t^7*(1992 - 52812*t + 49465*t^2) + 
      16*s12^7*t^2*(220 - 3637*t + 52957*t^2) + 
      8*s12^3*t^6*(-707 - 21962*t + 55563*t^2) + 
      s12^9*(-190 - 6084*t + 62419*t^2) + 2*s12^8*t*(86 - 27726*t + 
        167473*t^2) + 2*s12^5*t^4*(-22150 + 234108*t + 710107*t^2) + 
      s12^4*t^5*(-43406 + 123290*t + 1023427*t^2) + 
      s12^6*t^3*(-6812 + 246158*t + 1324873*t^2)) + 
    mmH^2*s12*t*(152*s12^13 + 2320*s12^12*t - 
      s12*t^10*(60 + 90*t + 617*t^2) - 4*s12^2*t^9*(-45 + 180*t + 779*t^2) - 
      2*s12^3*t^8*(-758 + 2387*t + 1349*t^2) + 
      16*s12^10*t*(23 + 254*t + 1768*t^2) + 
      2*s12^11*(56 + 351*t + 5553*t^2) + 4*s12^5*t^6*
       (-238 + 4833*t + 18244*t^2) + s12^4*t^7*(2266 - 5200*t + 19989*t^2) + 
      4*s12^7*t^4*(-469 + 4870*t + 29603*t^2) + 
      s12^9*t^2*(44 + 4934*t + 51733*t^2) + 2*s12^6*t^5*
       (-1564 + 19796*t + 59693*t^2) + s12^8*t^3*(-878 + 1848*t + 
        84221*t^2) - 24*(t^11 + t^13)))*canMINP[33, 2, 
    {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((I/10)*(57*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (377*s12^4 + 693*s12^3*t + 2*s12^2*t^2 - 307*s12*t^3 - 127*t^4) + 
    mmH^11*(-559*s12^5 + 12*s12^2*t^2*(-6 + 55*t) + 2*t^4*(20 + 157*t) + 
      2*s12*t^3*(28 + 533*t) - 2*s12^4*(32 + 799*t) - 
      s12^3*t*(152 + 891*t)) + mmH^10*(2009*s12^6 + s12^5*(502 + 7772*t) - 
      2*t^4*(-17 + 191*t + 281*t^2) + 2*s12^3*t*(-52 + 111*t + 1149*t^2) - 
      2*s12*t^3*(-28 + 656*t + 1447*t^2) - 
      s12^2*t^2*(36 + 1362*t + 3685*t^2) + 
      2*s12^4*(-23 + 578*t + 4287*t^2)) - mmH*s12^2*t^2*
     (230*s12^11 + 1334*s12^10*t + s12^3*t^6*(1702 + 11408*t - 4663*t^2) + 
      s12^2*t^7*(1230 + 3896*t - 3587*t^2) + 
      s12*t^8*(506 + 412*t - 1255*t^2) + 2*s12^4*t^5*
       (1555 + 9232*t - 1094*t^2) + 2*t^9*(46 - 85*t^2) + 
      4*s12^9*(383 + 1791*t + 910*t^2) + s12^5*t^4*(8854 + 29802*t + 
        2313*t^2) + 2*s12^8*t*(3845 + 16041*t + 3115*t^2) + 
      s12^6*t^3*(16054 + 50590*t + 5465*t^2) + 
      s12^7*t^2*(15582 + 56246*t + 6819*t^2)) + 
    mmH^2*s12*t*(184*s12^12 + 2760*s12^11*t + 
      s12^3*t^7*(6104 + 5674*t - 23081*t^2) + 
      s12^4*t^6*(15856 + 48124*t - 22051*t^2) + 
      s12^2*t^8*(1608 - 1604*t - 10931*t^2) + 
      s12^5*t^5*(43512 + 178378*t - 3693*t^2) - 8*t^10*(23 + 17*t^2) + 
      14*s12^10*(28 + 321*t + 603*t^2) - 3*s12*t^9*(92 + 278*t + 747*t^2) + 
      3*s12^7*t^3*(28776 + 136624*t + 1059*t^2) + 
      s12^8*t^2*(47496 + 245626*t + 3771*t^2) + 
      2*s12^9*t*(5606 + 33465*t + 4923*t^2) + 
      s12^6*t^4*(81712 + 363380*t + 8329*t^2)) + 
    mmH^9*(-3563*s12^7 - 2*s12^6*(821 + 9641*t) + 
      s12^5*(230 - 3140*t - 29031*t^2) + s12^4*t*(838 + 3236*t - 12053*t^2) + 
      2*t^5*(-85 + 689*t + 37*t^2) + 2*s12*t^4*(-181 + 3653*t + 780*t^2) + 
      2*s12^3*t^2*(482 + 6937*t + 3713*t^2) + 
      s12^2*t^3*(164 + 15068*t + 8613*t^2)) + 
    mmH^6*(-761*s12^10 + 2*s12^9*(947 + 7670*t) + 
      s12^6*t^2*(27298 + 149098*t - 491149*t^2) + 
      2*s12^5*t^3*(28941 + 135169*t - 255643*t^2) + 
      2*s12^4*t^4*(27388 + 62445*t - 119318*t^2) + 
      2*s12^7*t*(2143 + 2026*t - 88053*t^2) + 2*t^8*(85 - 815*t + 643*t^2) + 
      2*s12*t^7*(-441 - 11914*t + 4104*t^2) + 
      2*s12^8*(-115 - 4926*t + 7487*t^2) + 2*s12^2*t^6*
       (169 - 44153*t + 10167*t^2) - 2*s12^3*t^5*(-10533 + 39128*t + 
        12534*t^2)) + mmH^4*(-322*s12^12 + 46*s12^11*(2 + 69*t) + 
      t^11*(-68 + 191*t) + s12^10*t*(-5402 + 10967*t) + 
      s12^7*t^3*(173706 + 1085822*t - 413779*t^2) + 
      2*s12^6*t^4*(123665 + 661501*t - 155264*t^2) + 
      2*s12^8*t^2*(28715 + 206549*t - 128488*t^2) + 
      2*s12^5*t^5*(92638 + 381862*t - 67957*t^2) + 
      s12^4*t^6*(69842 + 121742*t - 65233*t^2) + 
      s12^9*t*(5944 + 45504*t - 51203*t^2) + 
      s12^3*t^7*(5178 - 72322*t - 41199*t^2) - 
      s12*t^9*(2440 + 3828*t + 1391*t^2) - 
      s12^2*t^8*(6938 + 33380*t + 15051*t^2)) + 
    mmH^3*(46*s12^13 - 1104*s12^12*t + s12^11*(1052 - 8827*t)*t - 34*t^13 + 
      s12*t^10*(1058 + 508*t + 795*t^2) - 2*s12^10*t*(1191 + 11438*t + 
        3296*t^2) + s12^2*t^9*(2924 + 7982*t + 9333*t^2) + 
      3*s12^4*t^7*(-7714 - 2662*t + 17613*t^2) + 
      2*s12^5*t^6*(-41857 - 141669*t + 21351*t^2) + 
      2*s12^6*t^5*(-86105 - 398653*t + 22474*t^2) + 
      s12^3*t^8*(-1094 + 27130*t + 33485*t^2) + 
      s12^9*t^2*(-34484 - 234290*t + 46685*t^2) + 
      2*s12^7*t^4*(-99979 - 526619*t + 50183*t^2) + 
      2*s12^8*t^3*(-61691 - 360995*t + 57811*t^2)) + 
    mmH^8*(3209*s12^8 + 8*s12^7*(365 + 3497*t) + 
      s12^2*t^4*(292 - 47606*t - 3037*t^2) + 2*t^6*(170 - 1280*t + 547*t^2) + 
      3*s12*t^5*(310 - 6280*t + 1933*t^2) - 
      s12^5*t*(1838 + 15336*t + 5125*t^2) - 2*s12^3*t^3*
       (882 + 30948*t + 21601*t^2) + s12^6*(-460 + 3122*t + 47277*t^2) - 
      s12^4*t^2*(2844 + 46108*t + 59735*t^2)) + 
    mmH^5*(851*s12^11 - 6*s12^10*(107 + 1205*t) + 
      s12^9*(46 + 10776*t - 6807*t^2) - 14*s12*t^8*(-188 - 905*t + 93*t^2) - 
      2*t^9*(17 - 261*t + 299*t^2) + s12^2*t^7*(5612 + 69422*t + 1723*t^2) + 
      4*s12^3*t^6*(-4957 + 19818*t + 4675*t^2) + 
      2*s12^4*t^5*(-49143 - 127249*t + 62058*t^2) + 
      4*s12^7*t^2*(-13693 - 95778*t + 124464*t^2) + 
      s12^8*t*(-7512 - 40008*t + 150805*t^2) + 
      4*s12^6*t^3*(-34829 - 213183*t + 159477*t^2) + 
      2*s12^5*t^4*(-83807 - 398771*t + 198233*t^2)) + 
    mmH^7*(-967*s12^9 - 2*s12^8*(1530 + 12673*t) + 
      s12^7*(460 + 2440*t - 38766*t^2) + s12^2*t^5*(-1988 + 79088*t - 
        16819*t^2) + s12*t^6*(-808 + 27268*t - 11591*t^2) - 
      4*t^7*(85 - 675*t + 427*t^2) + 2*s12^6*t*(188 + 10392*t + 45161*t^2) + 
      s12^3*t^4*(-5520 + 94144*t + 58013*t^2) + 
      s12^4*t^3*(-7152 + 53320*t + 211163*t^2) + 
      s12^5*t^2*(-3236 + 28980*t + 252363*t^2)))*
   canMINP[33, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/5)*(mmH^11*(-1 + s12)*(-1 + t)*(29*s12 + 9*t) + 
    8*s12^4*t*(50*s12^6 + 160*t^5 + 4*s12*t^4*(111 + 59*t) + 
      8*s12^3*t^2*(75 + 106*t) + s12^5*(60 + 233*t) + 
      2*s12^4*t*(157 + 288*t) + s12^2*t^3*(630 + 691*t)) + 
    mmH^10*(-147*s12^3*(-1 + t) + s12^2*(208 + 57*t - 153*t^2) + 
      3*t*(-17 + 25*t + 8*t^2) + s12*(-297 + 65*t + 96*t^2 - 24*t^3)) + 
    mmH^9*(253*s12^4*(-1 + t) - 3*t*(-40 + 97*t + 63*t^2) + 
      s12^3*(-1573 + 237*t + 620*t^2) + s12*(590 + 1227*t - 883*t^2 - 
        30*t^3) + s12^2*(348 - 1095*t + 506*t^2 + 213*t^3)) - 
    4*mmH*s12^3*(-480*t^6 + 10*s12^7*(-5 + 12*t) + 
      12*s12*t^4*(-6 - 64*t + 171*t^2) + s12^6*(-80 + 641*t + 567*t^2) + 
      s12^2*t^3*(-96 + 1166*t + 7324*t^2 + 693*t^3) + 
      2*s12^3*t^2*(-412 + 2088*t + 4646*t^2 + 1019*t^3) + 
      s12^5*(-280 + 876*t + 2363*t^2 + 1520*t^3) + 
      s12^4*t*(-840 + 3474*t + 5815*t^2 + 2418*t^3)) + 
    2*mmH^2*s12^2*(960*t^6 + 10*s12^8*(-7 + 9*t) - 
      16*s12*t^4*(36 + 54*t + 109*t^2) + s12^7*(-844 + 1558*t + 435*t^2) + 
      s12^6*(-800 + 4032*t + 5225*t^2 + 1312*t^3) + 
      s12^2*t^3*(-1176 - 78*t + 5815*t^2 + 5327*t^3) + 
      2*s12^3*t^2*(-2836 + 6542*t + 9282*t^2 + 9808*t^3 + 339*t^4) + 
      s12^4*t*(-7016 + 17424*t + 15973*t^2 + 24679*t^3 + 2003*t^4) + 
      s12^5*(-3120 + 6336*t + 9185*t^2 + 14228*t^3 + 2292*t^4)) + 
    mmH^8*(-55*s12^5*(-1 + t) + s12^4*(3342 - 339*t - 1019*t^2) + 
      s12^3*(3323 + 4495*t - 3559*t^2 - 605*t^3) - 
      3*t*(48 - 66*t - 223*t^2 + 5*t^3 + 12*t^4) + 
      s12^2*(-2570 - 1519*t + 1937*t^2 - 1091*t^3 + 107*t^4) + 
      s12*(600 - 3276*t + 1447*t^2 + 943*t^3 - 92*t^4 + 36*t^5)) - 
    mmH^7*(405*s12^6*(-1 + t) + s12^5*(2285 + 1375*t - 520*t^2) + 
      s12^4*(10752 + 9643*t - 7325*t^2 + 78*t^3) - 
      3*t^2*(224 - 182*t - 39*t^2 + 78*t^3 + 7*t^4) + 
      s12^3*(-4000 + 10365*t - 180*t^2 - 5269*t^3 + 590*t^4) + 
      s12*t*(2000 - 1544*t + 3011*t^2 - 1002*t^3 - 32*t^4 + 21*t^5) + 
      s12^2*(2360 - 12296*t + 5821*t^2 - 160*t^3 + 503*t^4 + 320*t^5)) + 
    mmH^6*(631*s12^7*(-1 + t) + s12^6*(-1864 + 4463*t + 561*t^2) - 
      6*t^3*(136 - 38*t + 59*t^2 + 19*t^3) + 
      s12^5*(12325 + 13939*t - 5336*t^2 + 2462*t^3) + 
      4*s12*t^2*(-212 + 224*t - 579*t^2 - 378*t^3 + 8*t^4) + 
      s12^4*(-2420 + 35703*t - 7277*t^2 - 5222*t^3 + 3290*t^4) + 
      2*s12^2*t*(4424 - 3566*t + 2530*t^2 + 186*t^3 + 919*t^4 + 62*t^5) + 
      2*s12^3*(840 - 7684*t + 10398*t^2 - 4837*t^3 + 358*t^4 + 460*t^5)) - 
    mmH^3*s12*(20*s12^9*(-1 + t) - 640*t^6 + 192*s12*t^4*
       (-9 + 14*t + 14*t^2) + s12^8*(-1088 + 1271*t + 101*t^2) - 
      8*s12^2*t^3*(696 - 192*t + 665*t^2 + 118*t^3) + 
      s12^7*(-4832 + 8662*t + 4206*t^2 + 368*t^3) + 
      s12^6*(-2820 + 19807*t + 15402*t^2 + 12931*t^3 + 722*t^4) + 
      s12^3*t^2*(-13088 + 21698*t - 691*t^2 + 26694*t^3 + 5123*t^4) + 
      s12^4*t*(-19952 + 46416*t + 11999*t^2 + 58930*t^3 + 19016*t^4 + 
        221*t^5) + s12^5*(-13800 + 24856*t + 24223*t^2 + 37382*t^3 + 
        23767*t^4 + 656*t^5)) - mmH^5*(433*s12^8*(-1 + t) - 
      144*t^4*(2 + t^2) + s12^7*(-4437 + 5617*t + 952*t^2) - 
      4*s12*t^3*(912 + 486*t + 958*t^2 + 101*t^3) + 
      s12^6*(3588 + 15777*t + 2576*t^2 + 3559*t^3) + 
      2*s12^2*t^2*(16 - 1226*t - 181*t^2 + 1742*t^3 + 389*t^4) + 
      s12^5*(-750 + 49835*t - 8925*t^2 + 8676*t^3 + 5960*t^4) + 
      2*s12^3*t*(4576 - 240*t + 3529*t^2 - 2020*t^3 + 1556*t^4 + 123*t^5) + 
      s12^4*(-6000 + 1752*t + 36845*t^2 - 18291*t^3 + 13674*t^4 + 
        3120*t^5)) + mmH^4*s12*(147*s12^8*(-1 + t) - 
      32*t^4*(36 + 69*t + 34*t^2) + s12^7*(-3242 + 3703*t + 515*t^2) + 
      4*s12*t^3*(-1608 - 574*t + 835*t^2 + 481*t^3) + 
      s12^6*(-4703 + 14033*t + 6889*t^2 + 1959*t^3) + 
      4*s12^2*t^2*(-1208 + 1158*t - 861*t^2 + 94*t^3 + 163*t^4) + 
      s12^5*(-1890 + 38747*t + 4263*t^2 + 20033*t^3 + 3875*t^4) + 
      s12^3*t*(-6832 + 27862*t + 3045*t^2 + 13365*t^3 + 16288*t^4 + 
        844*t^5) + s12^4*(-14600 + 23188*t + 34155*t^2 + 5475*t^3 + 
        32736*t^4 + 3140*t^5)))*canMINP[33, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 (I*(96*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t^2 + 4*s12*t*(s12 + t)^2*
     (10*s12^5 + s12^3*(-2 + t)*t + s12*(-6 + t)*t^3 - s12^2*t^2*(14 + 3*t) + 
      s12^4*(-12 + 5*t) + 2*t^4*(-7 + 5*t)) - 
    mmH^4*(9*s12^6*(-1 + t) - (-1 + t)*t^5 + s12*t^4*(29 - 30*t + t^2) + 
      s12^5*(9 - 62*t + 53*t^2) + 2*s12^3*t^2*(-11 - 18*t + 125*t^2) + 
      s12^4*t*(53 - 319*t + 266*t^2) + s12^2*t^2*(96 - 38*t - 279*t^2 + 
        29*t^3)) - 2*mmH*(2*s12^8*(-5 + 7*t) - 2*t^6*(24 - 19*t + 5*t^2) + 
      s12^7*(40 - 57*t + 32*t^2) + s12^3*t^3*(208 + 756*t - 849*t^2 + 
        10*t^3) + 2*s12^4*t^2*(16 + 411*t - 655*t^2 + 12*t^3) + 
      s12*t^5*(-88 + 206*t - 46*t^2 + 13*t^3) + 
      s12^2*t^4*(72 + 560*t - 241*t^2 + 21*t^3) + 
      s12^6*(-56 + 244*t - 285*t^2 + 37*t^3) + 
      s12^5*t*(-120 + 662*t - 904*t^2 + 41*t^3)) + 
    mmH^3*(s12^7*(-1 + t) + 2*t^5*(23 - 32*t + t^2) + 
      s12^6*(-87 + 20*t + 43*t^2) - s12*t^4*(-242 + 295*t + t^2 + 2*t^3) + 
      s12^2*t^3*(412 - 1011*t + 32*t^2 + 31*t^3) + 
      2*s12^4*t*(139 - 563*t + 469*t^2 + 147*t^3) + 
      s12^3*t^2*(436 - 838*t + 881*t^2 + 177*t^3) + 
      s12^5*(58 - 387*t + 113*t^2 + 192*t^3)) + 
    mmH^2*(4*s12^8*(-1 + t) + s12^7*(34 - 29*t + 7*t^2) + 
      s12^2*t^3*(-16 + 40*t + 863*t^2 - 255*t^3) + 
      t^5*(-8 + 104*t + 23*t^2 - 3*t^3) + s12^6*(104 + 261*t - 333*t^2 + 
        16*t^3) + s12^3*t^2*(16 - 504*t + 610*t^2 - 1183*t^3 + t^4) + 
      s12*t^4*(-24 + 204*t + 224*t^2 - 7*t^3 + 3*t^4) + 
      s12^4*t*(24 + 40*t + 629*t^2 - 1901*t^3 + 28*t^4) + 
      s12^5*(8 + 204*t + 908*t^2 - 1277*t^3 + 37*t^4)))*
   canMINP[33, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)^4*(-mmH + s12 + t)) + 
 ((2*I)*(2*mmH^10*(-1 + s12) + mmH^9*(-6*s12^2 + 7*(3 + t) - s12*(5 + 7*t)) - 
    2*s12*t^2*(8*s12^5*(4 + 5*t) + 2*t^5*(7 + 5*t) + 4*s12*t^4*(15 + 14*t) + 
      4*s12^4*t*(24 + 29*t) + s12^2*t^3*(126 + 127*t) + 
      s12^3*t^2*(144 + 157*t)) + mmH^8*(-41 + 3*s12^3 - 82*t + 2*t^2 + 
      s12^2*(31 + 22*t) - s12*(72 + 3*t + 2*t^2)) + 
    mmH*(2*s12^5*t^3*(656 + 117*t) - 2*t^6*(28 + 21*t + 5*t^2) + 
      16*s12^6*t*(-4 + 23*t + 5*t^2) + 3*s12^3*t^4*(344 + 451*t + 69*t^2) + 
      s12^4*t^3*(544 + 1800*t + 293*t^2) + 2*s12*t^5*(-108 + 78*t + 71*t^2 + 
        7*t^3) + 2*s12^2*t^4*(-104 + 339*t + 311*t^2 + 41*t^3)) + 
    mmH^7*(-60 + 8*s12^4 + 174*t + 46*t^2 - 47*t^3 - s12^3*(13 + 3*t) + 
      s12^2*(44 - 87*t - 7*t^2) + s12*(204 + 394*t + 133*t^2 + 47*t^3)) - 
    mmH^2*(s12^5*t^2*(1008 + 1176*t + 59*t^2) - 
      t^5*(340 + 241*t + 99*t^2 + 2*t^3) + 
      4*s12^6*(16 - 4*t + 80*t^2 + 5*t^3) + 2*s12^3*t^3*
       (980 + 1181*t + 536*t^2 + 20*t^3) + 
      s12^4*t^2*(560 + 2488*t + 1577*t^2 + 68*t^3) + 
      s12*t^4*(-1088 + 558*t + 440*t^2 + 113*t^3 + 2*t^4) + 
      s12^2*t^3*(-832 + 1880*t + 1346*t^2 + 454*t^3 + 13*t^4)) + 
    mmH^3*(4*s12^6*(20 + 8*t + 19*t^2) - t^4*(860 + 534*t + 368*t^2 + 
        17*t^3) + 4*s12^5*(48 + 40*t + 255*t^2 + 71*t^3) + 
      2*s12^4*t*(296 + 574*t + 1145*t^2 + 184*t^3) + 
      s12^3*t^2*(2112 + 1766*t + 1901*t^2 + 217*t^3) + 
      s12*t^3*(-2192 + 1436*t + 846*t^2 + 383*t^3 + 17*t^4) + 
      s12^2*t^2*(-1248 + 3092*t + 1568*t^2 + 985*t^3 + 73*t^4)) - 
    mmH^6*(11*s12^5 + s12^4*(69 + 44*t) + 2*s12^3*(17 - 8*t + 53*t^2) + 
      s12^2*(272 + 322*t + 40*t^2 + 85*t^3) - 
      t*(356 - 213*t + 275*t^2 + 100*t^3) + 
      s12*(-224 + 1030*t + 928*t^2 + 459*t^3 + 100*t^4)) + 
    mmH^5*(4*s12^6 + s12^5*(90 + 44*t) + s12^4*(204 + 201*t + 296*t^2) - 
      t^2*(880 + 110*t + 665*t^2 + 103*t^3) + 
      s12^3*(184 + 249*t + 385*t^2 + 346*t^3) + 
      2*s12^2*(-104 + 715*t + 403*t^2 + 270*t^3 + 90*t^4) + 
      s12*t*(-1112 + 2124*t + 1274*t^2 + 755*t^3 + 103*t^4)) - 
    mmH^4*(4*s12^6*(8 + 3*t) + 2*s12^5*(116 + 84*t + 129*t^2) - 
      t^3*(1160 + 525*t + 684*t^2 + 58*t^3) + 
      2*s12^4*(120 + 199*t + 569*t^2 + 280*t^3) + 
      s12^3*t*(1116 + 718*t + 1424*t^2 + 417*t^3) + 
      s12*t^2*(-2208 + 2304*t + 1196*t^2 + 705*t^3 + 58*t^4) + 
      s12^2*t*(-832 + 2928*t + 1260*t^2 + 1057*t^3 + 164*t^4)))*
   canMINP[33, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH - t)^4*
   t*(-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) - 
 ((2*I)*(-t^3 + (-mmH + s12 + t)^3 - 2*(t^2 + (-mmH + s12 + t)^2))*
   canMINP[33, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(2*s12^2 + s12^3 + t^2*(2 + t))*canMINP[33, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((2*I)*(-s12^3 + (-mmH + s12 + t)^3 - 2*(s12^2 + (-mmH + s12 + t)^2))*
   canMINP[33, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((2*I)*(mmH^5*(-1 + s12)*(-1 + t)*(s12^2 + 8*s12*t + 7*t^2) + 
    4*s12*t*(6*s12^5 + s12^3*(4 - 3*t)*t + 16*(-1 + t)*t^4 - s12^4*(4 + t) + 
      9*s12*t^3*(-4 + 5*t) + 3*s12^2*t^2*(-4 + 11*t)) + 
    mmH^4*(9*s12^4*(-1 + t) - s12^3*(-51 + 30*t + t^2) + 
      t^2*(-22 + 41*t + 9*t^2) - s12*t*(62 - 63*t + 12*t^2 + 9*t^3) - 
      s12^2*(40 - 73*t + 42*t^2 + 19*t^3)) - 
    2*mmH*(6*s12^6*(-1 + 2*t) - 8*t^4*(6 + t + 2*t^2) + 
      s12^5*(52 - 5*t + 10*t^2) + 2*s12^4*(-8 + 76*t - 22*t^2 + 7*t^3) + 
      4*s12^3*t*(16 + 54*t - 35*t^2 + 16*t^3) + 
      s12*t^3*(-88 + 10*t - 32*t^2 + 25*t^3) + 
      s12^2*t^2*(40 + 142*t - 111*t^2 + 73*t^3)) - 
    mmH^3*(16*s12^5*(-1 + t) + s12^4*(90 - 72*t + 46*t^2) + 
      t^2*(-8 + 80*t + 39*t^2 - 7*t^3) + 4*s12^3*(-7 + 65*t - 56*t^2 + 
        8*t^3) + s12*t*(8 - 128*t + 159*t^2 - 54*t^3 + 7*t^4) + 
      s12^2*(16 - 240*t + 290*t^2 - 211*t^3 + 9*t^4)) + 
    mmH^2*(6*s12^6*(-1 + t) + s12^5*(26 + 19*t + 11*t^2) - 
      t^3*(104 - 86*t + 41*t^2 + 9*t^3) + s12^4*(116 + 67*t + 26*t^2 + 
        17*t^3) + s12*t^2*(24 + 174*t - 68*t^2 + 15*t^3 + 9*t^4) + 
      s12^2*t*(112 + 72*t - 105*t^2 - 49*t^3 + 28*t^4) + 
      s12^3*(-16 + 100*t - 53*t^2 - 72*t^3 + 31*t^4)))*
   canMINP[34, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((2*I)*(-4*mmH^6*(-1 + s12)*(2*s12 - t)*(-1 + t) + 
    4*s12^2*t*(6*s12^4 + s12^3*(4 - 3*t) + s12*(4 - 21*t)*t^2 - 
      2*t^3*(1 + 2*t) - 4*s12^2*t*(-3 + 4*t)) + 
    2*mmH^5*(10*s12^3*(-1 + t) + t*(4 - 3*t + 3*t^2) + 
      s12^2*(-2 + 3*t + 3*t^2) - s12*(-4 + t + 8*t^2 + 3*t^3)) + 
    2*mmH*s12*(s12^5*(6 - 12*t) + s12^4*(12 - 25*t + 2*t^2) + 
      2*t^3*(8 + t + 2*t^2) + s12*t^2*(32 - 46*t + 21*t^2 + 8*t^3) + 
      s12^3*(16 - 36*t + 19*t^2 + 28*t^3) + 
      s12^2*t*(32 - 144*t + 43*t^2 + 38*t^3)) + 
    mmH^2*(6*s12^6*(-1 + t) + s12^5*(-22 + 33*t + t^2) + 
      4*t^3*(-8 - 5*t + 2*t^2) + 2*s12*t^2*(-40 + 27*t + 26*t^2 - 6*t^3) + 
      s12^2*t^2*(212 + 77*t - 61*t^2 - 4*t^3) - 
      s12^4*(36 - 57*t + 53*t^2 + 12*t^3) + 
      s12^3*(-48 + 32*t + 62*t^2 - 95*t^3 - 17*t^4)) + 
    mmH^4*(-10*s12^4*(-1 + t) + s12^3*(34 - 41*t - 21*t^2) + 
      2*t*(8 + t - 8*t^2 + t^3) - s12^2*(4 - 55*t + 18*t^2 + 5*t^3) + 
      s12*(16 - 116*t + 77*t^2 + 37*t^3 - 2*t^4)) + 
    mmH^3*(-8*s12^5*(-1 + t) + 2*s12^4*(-6 + 11*t + 5*t^2) + 
      2*t^2*(8 + 5*t + 5*t^2 - 2*t^3) + s12^2*t*(132 - 159*t - 4*t^2 + 
        19*t^3) + s12^3*(8 - 88*t + 87*t^2 + 23*t^3) + 
      s12*t*(-80 + 26*t - 79*t^2 - 21*t^3 + 4*t^4)))*
   canMINP[34, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (-mmH + s12)*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(2*mmH^4*(-1 + s12)*t*(s12 + t) + 
    4*s12*(s12*(5 - 11*t)*t^3 + (2 - 3*t)*t^4 - 3*s12^2*t^2*(1 + 3*t) + 
      s12^3*t*(-7 + 8*t) + s12^4*(-1 + 9*t)) + 
    mmH^3*(-2*s12^4 - s12^3*(-2 + t) + (30 - 19*t)*t^2 + 
      s12^2*t*(-13 + 20*t) + s12*t*(30 - 34*t + 19*t^2)) + 
    mmH^2*(2*s12^5 - 5*s12^4*t + s12^3*(2 + 47*t - 52*t^2) + 
      t^2*(40 - 14*t + 27*t^2) - 2*s12^2*t*(65 - 31*t + 36*t^2) + 
      s12*t*(40 - 150*t + 38*t^2 - 27*t^3)) + 
    mmH*(-2*s12^5*(1 + 4*t) - s12^4*(-2 + 18*t + t^2) - 
      2*t^3*(20 + 8*t + 3*t^2) + s12^3*t*(126 + 41*t + 23*t^2) + 
      2*s12*t^2*(-60 + 26*t + 19*t^2 + 3*t^3) + 
      s12^2*t*(-80 + 184*t + 101*t^2 + 22*t^3)))*
   canMINP[34, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (s12 + t)*(-mmH + s12 + t)^2) - 
 ((2*I)*(-6*s12*t - 4*t^2 - 4*s12*t^2 - 2*t^3 - 2*s12*(-mmH + s12 + t) - 
    10*(-mmH + s12 + t)^2 + 5*(-mmH + s12 + t)^3 - 
    2*s12^2*(-mmH + s12 + 2*t))*canMINP[34, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(-3*s12^3 + mmH*(2*s12 - 4*s12^2 - 6*t) + 2*mmH^2*(s12 - t) + 
    2*s12^2*(-6 + t) + 2*t^2 + 2*s12*t*(2 + t))*
   canMINP[34, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((2*I)*(-4*s12^2 - 2*s12^3 - 6*s12*t - 4*s12^2*t + 2*(mmH - 2*s12 - t)*t^2 - 
    2*t*(-mmH + s12 + t) - 10*(-mmH + s12 + t)^2 + 5*(-mmH + s12 + t)^3)*
   canMINP[34, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/2)*(45*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (39*s12^4 + 73*s12^3*t + 12*s12^2*t^2 - 37*s12*t^3 - 21*t^4) + 
    mmH^11*(-321*s12^5 + s12^4*(28 - 932*t) + s12^3*(48 - 643*t)*t + 
      4*t^4*(-9 + 70*t) + 8*s12^2*t^2*(-3 + 77*t) + 
      8*s12*t^3*(-10 + 107*t)) + mmH*s12^2*t^2*(50*s12^11 + 290*s12^10*t + 
      s12^3*t^6*(370 + 2016*t - 1489*t^2) + 
      s12^2*t^7*(274 + 824*t - 1037*t^2) + s12*t^8*(110 + 116*t - 405*t^2) + 
      10*t^9*(2 - 7*t^2) - 3*s12^5*t^4*(66 + 118*t + 71*t^2) + 
      4*s12^9*(-9 + 35*t + 174*t^2) + s12^6*t^3*(-478 - 1646*t + 383*t^2) + 
      2*s12^8*t*(-95 + 99*t + 442*t^2) - 2*s12^4*t^5*
       (-99 - 916*t + 563*t^2) + s12^7*t^2*(-422 - 710*t + 685*t^2)) + 
    mmH^10*(943*s12^6 + s12^5*(-206 + 3778*t) + 
      s12^2*t^2*(-12 + 638*t - 4365*t^2) + 2*s12^3*t*(8 - 93*t + 6*t^2) - 
      2*t^4*(7 - 113*t + 340*t^2) - 2*s12*t^3*(16 - 362*t + 1531*t^2) + 
      2*s12^4*(5 - 266*t + 2427*t^2)) - mmH^2*s12*t*
     (40*s12^12 + 600*s12^11*t + s12^4*t^6*(1604 + 5044*t - 10391*t^2) + 
      s12^3*t^7*(1360 + 2282*t - 8551*t^2) + 
      s12^5*t^5*(68 + 5542*t - 5813*t^2) + 
      s12^2*t^8*(376 + 184*t - 3745*t^2) - 8*t^10*(5 + 7*t^2) + 
      s12^6*t^4*(-1692 + 5856*t + 541*t^2) - s12*t^9*(60 + 102*t + 811*t^2) + 
      s12^10*(72 + 378*t + 2558*t^2) + 2*s12^9*t*(62 + 1347*t + 2577*t^2) + 
      s12^7*t^3*(-1636 + 7620*t + 4221*t^2) + 
      s12^8*t^2*(-464 + 6574*t + 5877*t^2)) + 
    mmH^3*(-10*s12^13 + 240*s12^12*t + 14*t^13 + s12^11*t*(-36 + 2653*t) + 
      s12^4*t^7*(2506 - 1426*t - 29425*t^2) + 
      s12^3*t^8*(370 - 2810*t - 15361*t^2) + 2*s12^5*t^6*
       (1045 + 3749*t - 14025*t^2) - s12*t^10*(230 + 84*t + 305*t^2) + 
      5*s12^9*t^2*(260 + 2626*t + 3153*t^2) - 
      s12^2*t^9*(596 + 1070*t + 3835*t^2) + 2*s12^7*t^4*
       (-725 + 17679*t + 3858*t^2) + 2*s12^10*t*(211 + 1102*t + 4595*t^2) - 
      2*s12^6*t^5*(461 - 11681*t + 4707*t^2) + 
      2*s12^8*t^3*(335 + 14993*t + 7855*t^2)) + 
    mmH^9*(-1495*s12^7 + s12^6*(630 - 7974*t) + 
      s12^5*(-50 + 2216*t - 15005*t^2) + 2*t^5*(35 - 309*t + 403*t^2) + 
      2*s12*t^4*(117 - 1333*t + 2633*t^2) - 
      3*s12^4*t*(42 - 712*t + 2799*t^2) + 2*s12^3*t^2*
       (-4 - 643*t + 3889*t^2) + s12^2*t^3*(232 - 3884*t + 11821*t^2)) + 
    mmH^6*(461*s12^10 + 6*s12^9*(-93 + 335*t) - 14*t^8*(5 - 39*t + 20*t^2) + 
      10*s12^4*t^4*(-390 + 513*t + 829*t^2) + 
      2*s12*t^7*(-71 + 2680*t + 1016*t^2) + 2*s12^5*t^3*
       (-2307 - 15515*t + 1562*t^2) + s12^8*(50 - 3740*t + 6082*t^2) + 
      2*s12^2*t^6*(-241 + 9653*t + 6165*t^2) + 
      2*s12^7*t*(-337 - 8338*t + 6379*t^2) + 2*s12^3*t^5*
       (-933 + 14032*t + 9526*t^2) + s12^6*t^2*(-2894 - 36082*t + 
        12237*t^2)) + mmH^7*(-905*s12^9 - 8*s12^8*(-125 + 814*t) + 
      s12^5*t^2*(764 + 15828*t - 15721*t^2) + 10*t^7*(14 - 92*t + 25*t^2) + 
      s12*t^6*(668 - 6820*t + 367*t^2) + s12^2*t^5*(1484 - 18120*t + 
        2933*t^2) + s12^4*t^3*(1852 - 696*t + 9963*t^2) - 
      2*s12^7*(50 - 2844*t + 10233*t^2) + s12^3*t^4*(2092 - 19144*t + 
        11961*t^2) - 2*s12^6*t*(26 - 7144*t + 15483*t^2)) + 
    mmH^5*(-213*s12^11 + 2*s12^10*(83 + 165*t) + 
      2*s12^5*t^4*(2591 + 18065*t - 8225*t^2) + 2*t^9*(7 - 93*t + 125*t^2) - 
      2*s12*t^8*(220 + 1287*t + 900*t^2) + 5*s12^9*(-2 + 228*t + 927*t^2) + 
      4*s12^6*t^3*(1567 + 16330*t + 1185*t^2) + 
      2*s12^7*t^2*(2196 + 22162*t + 5503*t^2) + 
      s12^8*t*(1220 + 12636*t + 10395*t^2) - 
      s12^2*t^7*(1024 + 12902*t + 16457*t^2) - 
      2*s12^3*t^6*(-110 + 13102*t + 20667*t^2) - 
      2*s12^4*t^5*(-1433 + 6109*t + 21851*t^2)) + 
    mmH^8*(1425*s12^8 + 4*s12^7*(-260 + 2397*t) + 
      s12^2*t^4*(-992 + 10886*t - 14163*t^2) + 
      s12*t^5*(-602 + 5444*t - 4197*t^2) + 
      s12^4*t^2*(40 - 2140*t + 209*t^2) - 2*t^6*(70 - 480*t + 247*t^2) - 
      2*s12^3*t^3*(332 - 4040*t + 9615*t^2) + 
      s12^6*(100 - 4746*t + 24151*t^2) + s12^5*t*(274 - 7524*t + 
        25063*t^2)) + mmH^4*(70*s12^12 + (28 - 101*t)*t^11 - 
      2*s12^11*(10 + 289*t) - s12^10*t*(38 + 5711*t) + 
      2*s12^6*t^4*(-1153 - 29045*t + 798*t^2) + 
      s12*t^9*(504 + 696*t + 877*t^2) + 4*s12^5*t^5*(-576 - 4867*t + 
        8670*t^2) + s12^2*t^8*(1310 + 5068*t + 10379*t^2) - 
      2*s12^8*t^2*(1711 + 15889*t + 11631*t^2) - 
      s12^9*t*(1008 + 6476*t + 16313*t^2) - 
      s12^7*t^3*(3986 + 62046*t + 18353*t^2) + 
      s12^3*t^7*(106 + 13506*t + 34335*t^2) + 
      s12^4*t^6*(-2270 + 11002*t + 51581*t^2)))*
   canMINP[35, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (I*(7*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (13*s12^4 + 24*s12^3*t + s12^2*t^2 - 11*s12*t^3 - 5*t^4) + 
    mmH^11*(-46*s12^5 + s12^3*(44 - 85*t)*t + 4*s12^2*t^2*(-3 + 26*t) - 
      3*s12^4*(-8 + 47*t) + t^4*(-28 + 55*t) + s12*t^3*(-60 + 161*t)) - 
    mmH*s12^2*t^2*(10*s12^11 + 58*s12^10*t + 
      s12^3*t^6*(74 + 716*t - 233*t^2) + s12^2*t^7*(54 + 226*t - 175*t^2) + 
      s12^4*t^5*(52 + 914*t - 121*t^2) + s12*t^8*(22 + 20*t - 65*t^2) + 
      2*t^9*(2 - 5*t^2) + 8*s12^9*(-1 + 14*t + 18*t^2) + 
      5*s12^6*t^3*(-14 + 26*t + 37*t^2) + s12^5*t^4*(-10 + 432*t + 83*t^2) + 
      s12^7*t^2*(-78 + 368*t + 205*t^2) + s12^8*t*(-40 + 378*t + 207*t^2)) + 
    mmH^10*(114*s12^6 + s12^2*(456 - 871*t)*t^3 + s12^5*(-154 + 519*t) + 
      2*s12*t^3*(2 + 293*t - 353*t^2) + t^4*(2 + 190*t - 175*t^2) - 
      s12^3*t*(4 + 240*t + 77*t^2) + s12^4*(-2 - 454*t + 644*t^2)) + 
    mmH^6*(-104*s12^10 - s12^9*(154 + 149*t) + 
      s12^4*t^4*(658 + 23848*t - 11161*t^2) + 
      2*s12^3*t^5*(78 + 13755*t - 5699*t^2) + t^8*(10 + 238*t + 5*t^2) - 
      2*s12*t^7*(6 - 1615*t + 408*t^2) + 2*s12^8*(-5 - 1757*t + 583*t^2) - 
      3*s12^5*t^3*(-326 + 64*t + 807*t^2) + 
      2*s12^7*t*(83 - 6557*t + 2028*t^2) + 2*s12^6*t^2*
       (337 - 8635*t + 2108*t^2) - 2*s12^2*t^6*(22 - 6989*t + 2497*t^2)) + 
    mmH^3*(2*s12^13 - 48*s12^12*t + s12^11*(44 - 467*t)*t - 2*t^13 - 
      s12^6*t^5*(230 + 17688*t + 25*t^2) + s12*t^10*(46 + 20*t + 45*t^2) + 
      8*s12^5*t^6*(-80 - 1860*t + 457*t^2) + 
      s12^2*t^9*(124 - 56*t + 561*t^2) - 4*s12^8*t^3*
       (86 + 2359*t + 812*t^2) + 2*s12^3*t^8*(-29 - 950*t + 1122*t^2) + 
      3*s12^4*t^7*(-178 - 2588*t + 1417*t^2) - 
      s12^10*t*(96 + 384*t + 1483*t^2) - s12^9*t^2*(328 + 3372*t + 
        2611*t^2) - s12^7*t^4*(100 + 15240*t + 2851*t^2)) + 
    mmH^9*(-121*s12^7 + s12^6*(406 - 912*t) + 
      s12^5*(10 + 1820*t - 1890*t^2) + s12^4*t*(32 + 2338*t - 933*t^2) + 
      2*t^5*(-5 - 263*t + 146*t^2) + 2*s12^3*t^2*(13 - 178*t + 907*t^2) + 
      s12*t^4*(-28 - 2248*t + 1601*t^2) + s12^2*t^3*(-14 - 3002*t + 
        3005*t^2)) + mmH^8*(13*s12^8 + s12^7*(-560 + 758*t) + 
      2*s12^3*t^3*(3 + 2920*t - 3064*t^2) + 2*s12^2*t^4*
       (43 + 4560*t - 2817*t^2) + s12*t^5*(72 + 4490*t - 2095*t^2) + 
      4*t^6*(5 + 190*t - 67*t^2) + 4*s12^6*(-5 - 957*t + 698*t^2) - 
      s12^4*t^2*(78 + 4228*t + 1207*t^2) + 
      s12^5*t*(-70 - 7946*t + 3065*t^2)) + 
    mmH^4*(-14*s12^12 + t^11*(-4 + 13*t) + s12^11*(4 + 82*t) + 
      6*s12^10*t*(-66 + 137*t) + s12^5*t^5*(874 + 29716*t - 5447*t^2) + 
      2*s12^4*t^6*(281 + 10958*t - 4194*t^2) + 
      s12*t^9*(-104 + 78*t - 121*t^2) + 2*s12^6*t^4*(526 + 11966*t + 
        677*t^2) - 2*s12^2*t^8*(143 - 846*t + 741*t^2) + 
      4*s12^7*t^3*(312 + 2711*t + 1186*t^2) + 
      2*s12^9*t*(118 - 527*t + 1252*t^2) - 2*s12^3*t^7*
       (27 - 4486*t + 2609*t^2) + s12^8*t^2*(872 + 1420*t + 4335*t^2)) + 
    mmH^7*(98*s12^9 + s12^8*(420 - 157*t) + s12^7*(20 + 4708*t - 2242*t^2) + 
      2*s12^6*t*(7 + 6866*t - 2230*t^2) + s12^5*t^2*(-100 + 13700*t - 
        1513*t^2) + t^7*(-20 - 600*t + 117*t^2) + 
      2*s12*t^6*(-37 - 2540*t + 826*t^2) + 
      s12^2*t^5*(-124 - 15024*t + 6459*t^2) + 
      s12^4*t^3*(-198 - 3728*t + 6513*t^2) + 
      s12^3*t^4*(-174 - 18528*t + 10549*t^2)) + 
    mmH^5*(51*s12^11 + 2*s12^10*(7 + 13*t) + 
      s12^7*t^2*(-1106 + 8600*t - 5119*t^2) + s12^9*(2 + 1576*t - 850*t^2) - 
      2*t^9*(1 + 15*t + 15*t^2) + s12*t^8*(104 - 1016*t + 301*t^2) - 
      4*s12^6*t^3*(415 + 989*t + 705*t^2) + 4*s12^5*t^4*
       (-341 - 6388*t + 1316*t^2) - 2*s12^8*t*(147 - 3271*t + 1591*t^2) + 
      s12^2*t^7*(274 - 7122*t + 2965*t^2) + 
      s12^3*t^6*(52 - 21528*t + 8805*t^2) + 
      s12^4*t^5*(-630 - 33368*t + 11541*t^2)) + 
    mmH^2*s12*t*(8*s12^12 + 120*s12^11*t + 
      s12^3*t^7*(268 + 1680*t - 1301*t^2) + 2*s12^4*t^6*
       (181 + 2052*t - 710*t^2) + s12^2*t^8*(72 + 206*t - 585*t^2) + 
      2*s12^5*t^5*(75 + 2674*t - 190*t^2) - 3*s12*t^9*(4 + 10*t + 41*t^2) + 
      2*s12^10*(8 + 69*t + 239*t^2) + 2*s12^6*t^4*(-83 + 2658*t + 429*t^2) + 
      2*s12^9*t*(16 + 611*t + 473*t^2) + 2*s12^7*t^3*
       (-111 + 2498*t + 629*t^2) + s12^8*t^2*(-60 + 3452*t + 1213*t^2) - 
      8*(t^10 + t^12)))*canMINP[35, 2, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((I/2)*(19*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (13*s12^4 + 25*s12^3*t + 10*s12^2*t^2 - 15*s12*t^3 - 11*t^4) - 
    mmH^11*(133*s12^5 + 362*s12^4*t + 12*s12^2*(2 - 21*t)*t^2 + 
      2*s12*(12 - 151*t)*t^3 + 2*(4 - 47*t)*t^4 + s12^3*t*(8 + 233*t)) + 
    mmH*s12^2*t^2*(30*s12^11 + 174*s12^10*t + 
      s12^3*t^6*(222 + 1352*t - 1115*t^2) + 
      s12^2*t^7*(166 + 544*t - 703*t^2) + 2*s12^4*t^5*
       (47 + 524*t - 530*t^2) + s12*t^8*(66 + 76*t - 275*t^2) + 
      2*t^9*(6 - 25*t^2) + s12^6*t^3*(-338 - 2794*t + 53*t^2) + 
      4*s12^9*(-5 - 21*t + 102*t^2) + 2*s12^8*t*(-55 - 355*t + 247*t^2) + 
      s12^7*t^2*(-266 - 2130*t + 351*t^2) - 
      s12^5*t^4*(178 + 1126*t + 491*t^2)) + 
    mmH^10*(371*s12^6 + 18*s12^5*(1 + 74*t) + 2*s12^3*t*(4 + 97*t - 77*t^2) - 
      2*t^4*(5 - 7*t + 67*t^2) - 6*s12*t^3*(4 - 12*t + 123*t^2) - 
      3*s12^2*t^2*(4 - 54*t + 453*t^2) + 2*s12^4*(3 + 54*t + 769*t^2)) + 
    mmH^9*(-537*s12^7 - 2*s12^6*(39 + 1219*t) + 10*t^5*(5 + 3*t - 5*t^2) + 
      2*s12*t^4*(89 + 83*t + 72*t^2) + 2*s12^3*t^2*(22 - 249*t + 1031*t^2) - 
      3*s12^5*(10 + 164*t + 1263*t^2) - s12^4*t*(62 + 884*t + 1439*t^2) + 
      s12^2*t^3*(204 + 108*t + 1615*t^2)) + 
    mmH^8*(451*s12^8 + 8*s12^7*(15 + 283*t) + 
      s12^4*t^2*(-116 + 1628*t - 1213*t^2) + 10*t^6*(-10 - 8*t + 29*t^2) + 
      2*s12^3*t^3*(-326 - 588*t + 693*t^2) + 
      s12^5*t*(134 + 2392*t + 1497*t^2) + s12*t^5*(-458 - 856*t + 2333*t^2) + 
      s12^6*(60 + 998*t + 3615*t^2) + s12^2*t^4*(-820 - 2066*t + 4433*t^2)) + 
    mmH^7*(-269*s12^9 - 6*s12^8*(10 + 121*t) + 
      s12^3*t^4*(1744 + 6016*t - 21569*t^2) + 
      s12^2*t^5*(1236 + 4592*t - 16481*t^2) + 
      s12^4*t^3*(1456 + 1096*t - 7863*t^2) + 
      s12*t^6*(520 + 1180*t - 4509*t^2) + 4*t^7*(25 + 5*t - 49*t^2) + 
      6*s12^7*(-10 - 156*t + 225*t^2) + 2*s12^6*t*(-12 - 1736*t + 3451*t^2) + 
      s12^5*t^2*(564 - 4084*t + 6345*t^2)) + 
    mmH^2*s12*t*(-24*s12^12 - 360*s12^11*t + 
      s12^8*t^2*(344 + 3902*t - 4247*t^2) + 
      s12^7*t^3*(1192 + 9328*t - 2725*t^2) + 8*t^10*(3 + 5*t^2) + 
      s12*t^9*(36 + 42*t + 565*t^2) - 2*s12^10*(20 + 51*t + 801*t^2) + 
      s12^6*t^4*(1360 + 8340*t + 1483*t^2) - 
      2*s12^9*t*(30 - 179*t + 1719*t^2) + s12^2*t^8*(-232 - 460*t + 
        2639*t^2) + s12^3*t^7*(-824 - 2938*t + 6493*t^2) + 
      s12^5*t^5*(232 + 22*t + 6841*t^2) + s12^4*t^6*(-880 - 4868*t + 
        9111*t^2)) + mmH^3*(-6*s12^13 + 144*s12^12*t + 10*t^13 + 
      s12^11*t*(52 + 1719*t) + s12^4*t^7*(1438 + 6874*t - 26083*t^2) + 
      2*s12^5*t^6*(405 + 2633*t - 14835*t^2) + 
      s12^3*t^8*(254 + 1774*t - 12129*t^2) - 
      s12*t^10*(138 + 44*t + 215*t^2) + 2*s12^7*t^4*(-825 - 8609*t + 
        2421*t^2) - s12^2*t^9*(348 + 150*t + 2809*t^2) + 
      2*s12^10*t*(115 + 262*t + 3344*t^2) - 2*s12^6*t^5*
       (691 + 4375*t + 7474*t^2) + 2*s12^8*t^3*(-9 - 4865*t + 7497*t^2) + 
      s12^9*t^2*(644 - 1062*t + 13407*t^2)) + 
    mmH^6*(173*s12^10 - 30*s12^9*(1 + 18*t) + 
      s12^6*t^2*(-1546 + 5718*t - 23399*t^2) + 
      s12^8*(30 + 236*t - 6846*t^2) - 2*t^8*(25 - 39*t + 47*t^2) + 
      2*s12^5*t^3*(-1329 + 1567*t + 1203*t^2) + 
      2*s12*t^7*(-83 - 298*t + 1988*t^2) - 
      6*s12^7*t*(57 - 398*t + 3345*t^2) + 6*s12^2*t^6*
       (-95 - 757*t + 3867*t^2) + 6*s12^3*t^5*(-259 - 1524*t + 7942*t^2) + 
      2*s12^4*t^4*(-1292 - 2869*t + 20122*t^2)) + 
    mmH^5*(-111*s12^11 + 6*s12^10*(7 + 121*t) + 
      2*s12^4*t^5*(803 + 3785*t - 33422*t^2) + 
      s12^2*t^7*(-476 + 2162*t - 18207*t^2) + 
      4*s12^3*t^6*(81 + 1912*t - 12969*t^2) + 2*t^9*(5 - 37*t + 87*t^2) - 
      2*s12*t^8*(116 + 31*t + 997*t^2) + 4*s12^6*t^3*
       (737 - 2367*t + 4229*t^2) + s12^9*(-6 + 264*t + 7619*t^2) + 
      4*s12^7*t^2*(545 - 1188*t + 9054*t^2) - 
      2*s12^5*t^4*(-1227 + 1525*t + 16393*t^2) + 
      s12^8*t*(632 - 184*t + 24111*t^2)) + 
    mmH^4*(42*s12^12 + 5*(4 - 15*t)*t^11 - 6*s12^11*(2 + 69*t) - 
      s12^10*t*(222 + 4643*t) + s12^7*t^3*(-1490 + 12826*t - 25057*t^2) + 
      s12*t^9*(296 + 164*t + 699*t^2) + 2*s12^6*t^4*(-101 + 7239*t + 
        3600*t^2) + s12^2*t^8*(738 - 284*t + 8839*t^2) - 
      2*s12^8*t^2*(839 - 1319*t + 14656*t^2) - 
      s12^9*t*(536 + 832*t + 16321*t^2) + 2*s12^5*t^5*
       (-278 + 274*t + 23401*t^2) + s12^3*t^7*(-2 - 4422*t + 32459*t^2) + 
      s12^4*t^6*(-1146 - 8358*t + 56213*t^2)))*canMINP[35, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/10)*(mmH^5*(-1 + s12)*(-1 + t)*(53*s12 + 33*t) + 
    4*s12*t*(60*s12^4 + s12^2*(78 - 19*t)*t + 132*(-1 + t)*t^3 - 
      s12^3*(40 + 9*t) + s12*t^2*(-158 + 175*t)) + 
    mmH^4*(26*s12^3*(-1 + t) + s12^2*(502 - 235*t - 163*t^2) + 
      11*t*(-8 + 19*t + 5*t^2) - 5*s12*(74 - 25*t - 4*t^2 + 11*t^3)) - 
    2*mmH*(60*s12^5*(-1 + 2*t) - 132*t^3*(2 + t^2) + 
      s12^4*(380 - 23*t + 48*t^2) + s12^3*(-200 + 892*t - 325*t^2 + 20*t^3) + 
      s12*t^2*(-88 - 62*t - 120*t^2 + 209*t^3) + 
      s12^2*t*(480 + 848*t - 899*t^2 + 290*t^3)) + 
    mmH^3*(-139*s12^4*(-1 + t) - 9*s12^3*(93 - 64*t + 19*t^2) + 
      11*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(210 - 1405*t + 1404*t^2 + 
        91*t^3) + s12*(-200 + 1496*t - 819*t^2 + 206*t^3 - 55*t^4)) + 
    mmH^2*(60*s12^5*(-1 + t) + s12^4*(162 + 229*t + 57*t^2) - 
      11*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + 
      s12^3*(920 + 193*t - 94*t^2 + 39*t^3) + 
      s12*t*(928 + 108*t - 65*t^2 + 182*t^3 + 77*t^4) + 
      s12^2*(-200 + 420*t - 707*t^2 - 948*t^3 + 115*t^4)))*
   canMINP[35, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(mmH^3*(21*s12 - 19*t)*(-1 + t) + 
    2*t*(12*s12^3 + s12*(14 - 17*t)*t + 2*t^2*(-1 + 4*t) + s12^2*(8 + 7*t)) + 
    mmH^2*(-5*s12^2*(-1 + t) - 3*s12*(-14 + 17*t + t^2) + 
      2*t*(-9 + 20*t + 3*t^2)) + mmH*(-12*s12^3*(-1 + t) + 
      s12^2*(-12 + 19*t - 7*t^2) + 4*s12*(10 - 28*t + 5*t^2 + 3*t^3) - 
      t*(40 - 32*t + 17*t^2 + 3*t^3)))*canMINP[35, 3, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 (I*(2*mmH^4*(-1 + s12) + s12*(20*s12^3 + 2*s12*(1 - 15*t)*t + 
      6*(1 - 2*t)*t^2 - s12^2*(8 + 5*t)) + 
    mmH^3*(15 - 2*s12^2 - 13*t + s12*(-7 + 13*t)) + 
    mmH^2*(20 - 3*s12^3 + s12^2*(28 - 33*t) - 8*t + 21*t^2 + 
      s12*(-66 + 10*t - 21*t^2)) + mmH*(-5*s12^4 + 5*s12^3*(-2 + t) - 
      t*(20 + 7*t + 6*t^2) + s12^2*(64 + 50*t + 15*t^2) + 
      s12*(-40 + 30*t + 29*t^2 + 6*t^3)))*canMINP[35, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) + 
 (I*(-t^3 + 3*(-mmH + s12 + t)^3 - 2*(t^2 + 3*(-mmH + s12 + t)^2))*
   canMINP[35, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 (I*(6*s12^2 + 3*s12^3 + t^2*(2 + t))*canMINP[35, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 (I*(-s12^3 + 3*(-mmH + s12 + t)^3 - 2*(s12^2 + 3*(-mmH + s12 + t)^2))*
   canMINP[35, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 ((I/3)*(45*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (39*s12^4 + 73*s12^3*t + 12*s12^2*t^2 - 37*s12*t^3 - 21*t^4) + 
    mmH^11*(-329*s12^5 + s12^4*(28 - 956*t) + s12^3*(48 - 667*t)*t + 
      4*t^4*(-9 + 70*t) + 8*s12^2*t^2*(-3 + 76*t) + 
      8*s12*t^3*(-10 + 107*t)) + mmH*s12^2*t^2*(50*s12^11 + 290*s12^10*t + 
      s12^3*t^6*(370 + 2016*t - 1489*t^2) + 
      s12^2*t^7*(274 + 824*t - 1037*t^2) + s12*t^8*(110 + 116*t - 405*t^2) + 
      10*t^9*(2 - 7*t^2) + 10*s12^8*t*(-19 + 19*t + 82*t^2) + 
      s12^6*t^3*(-478 - 1766*t + 159*t^2) + 4*s12^9*(-9 + 35*t + 172*t^2) - 
      6*s12^4*t^5*(-33 - 300*t + 193*t^2) - 
      s12^5*t^4*(198 + 458*t + 349*t^2) + s12^7*t^2*(-422 - 766*t + 
        509*t^2)) + mmH^10*(991*s12^6 + 2*s12^5*(-99 + 1997*t) + 
      s12^2*t^2*(-12 + 646*t - 4293*t^2) + 2*s12^3*t*(8 - 81*t + 138*t^2) - 
      2*t^4*(7 - 113*t + 340*t^2) - 2*s12*t^3*(16 - 362*t + 1531*t^2) + 
      2*s12^4*(5 - 254*t + 2607*t^2)) - mmH^2*s12*t*
     (40*s12^12 + 600*s12^11*t + s12^4*t^6*(1604 + 4916*t - 10519*t^2) + 
      s12^3*t^7*(1360 + 2282*t - 8551*t^2) + 
      s12^5*t^5*(68 + 4990*t - 6525*t^2) + 
      s12^2*t^8*(376 + 184*t - 3745*t^2) + 
      s12^6*t^4*(-1692 + 4936*t - 1035*t^2) - 8*t^10*(5 + 7*t^2) + 
      6*s12^10*(12 + 63*t + 421*t^2) - s12*t^9*(60 + 102*t + 811*t^2) + 
      2*s12^9*t*(62 + 1331*t + 2425*t^2) + 
      s12^7*t^3*(-1636 + 6892*t + 2453*t^2) + 
      s12^8*t^2*(-464 + 6310*t + 4829*t^2)) + 
    mmH^9*(-1615*s12^7 + s12^6*(590 - 8726*t) + 
      s12^5*(-50 + 2032*t - 16781*t^2) + 2*t^5*(35 - 309*t + 403*t^2) + 
      2*s12*t^4*(117 - 1333*t + 2633*t^2) + 2*s12^3*t^2*
       (-4 - 759*t + 3333*t^2) - 3*s12^4*t*(42 - 608*t + 3471*t^2) + 
      s12^2*t^3*(232 - 3948*t + 11581*t^2)) + 
    mmH^3*(-10*s12^13 + 240*s12^12*t + 14*t^13 + s12^11*t*(-36 + 2605*t) + 
      s12^4*t^7*(2506 - 1618*t - 29617*t^2) + 
      s12^3*t^8*(370 - 2810*t - 15361*t^2) + 2*s12^5*t^6*
       (1045 + 3165*t - 14769*t^2) - s12*t^10*(230 + 84*t + 305*t^2) + 
      2*s12^7*t^4*(-725 + 16143*t + 510*t^2) - 
      s12^2*t^9*(596 + 1070*t + 3835*t^2) + 2*s12^10*t*
       (211 + 1078*t + 4307*t^2) + 2*s12^8*t^3*(335 + 14097*t + 5059*t^2) - 
      2*s12^6*t^5*(461 - 10329*t + 6919*t^2) + 
      s12^9*t^2*(1300 + 12634*t + 13213*t^2)) + 
    mmH^7*(-1025*s12^9 - 184*s12^8*(-5 + 43*t) + 
      s12^5*t^2*(764 + 11732*t - 30369*t^2) + 10*t^7*(14 - 92*t + 25*t^2) + 
      s12*t^6*(668 - 6820*t + 367*t^2) + s12^4*t^3*(1852 - 4136*t + 
        659*t^2) + s12^2*t^5*(1484 - 18344*t + 2573*t^2) + 
      s12^3*t^4*(2092 - 20568*t + 8977*t^2) - 
      2*s12^7*(50 - 2468*t + 13229*t^2) - 
      2*s12^6*t*(26 - 5880*t + 21823*t^2)) + 
    mmH^5*(-221*s12^11 + 2*s12^10*(79 + 37*t) + 
      2*s12^5*t^4*(2591 + 14517*t - 15393*t^2) + 
      4*s12^6*t^3*(1567 + 14296*t - 4199*t^2) + 
      2*s12^7*t^2*(2196 + 19646*t - 3705*t^2) + 2*t^9*(7 - 93*t + 125*t^2) - 
      2*s12*t^8*(220 + 1287*t + 900*t^2) + 
      s12^8*t*(1220 + 11044*t + 1483*t^2) + s12^9*(-10 + 924*t + 2363*t^2) - 
      s12^2*t^7*(1024 + 12934*t + 16489*t^2) - 
      2*s12^3*t^6*(-110 + 13426*t + 21071*t^2) - 
      2*s12^4*t^5*(-1433 + 7721*t + 24403*t^2)) + 
    mmH^8*(1585*s12^8 + 4*s12^7*(-240 + 2737*t) + 
      s12^2*t^4*(-992 + 11062*t - 13763*t^2) + 
      s12*t^5*(-602 + 5444*t - 4197*t^2) - 2*t^6*(70 - 480*t + 247*t^2) + 
      s12^4*t^2*(40 - 668*t + 5937*t^2) - 2*s12^3*t^3*
       (332 - 4448*t + 8407*t^2) + s12^6*(100 - 4218*t + 28487*t^2) + 
      s12^5*t*(274 - 6244*t + 31911*t^2)) + 
    mmH^6*(509*s12^10 + s12^9*(-518 + 2834*t) - 14*t^8*(5 - 39*t + 20*t^2) + 
      2*s12*t^7*(-71 + 2680*t + 1016*t^2) + 10*s12^4*t^4*
       (-390 + 957*t + 1729*t^2) + 2*s12^8*(25 - 1586*t + 5477*t^2) + 
      2*s12^2*t^6*(-241 + 9721*t + 6249*t^2) + 
      2*s12^3*t^5*(-933 + 14700*t + 10586*t^2) + 
      2*s12^5*t^3*(-2307 - 11959*t + 10886*t^2) + 
      2*s12^7*t*(-337 - 6982*t + 13279*t^2) + 
      s12^6*t^2*(-2894 - 30026*t + 33541*t^2)) + 
    mmH^4*(70*s12^12 + (28 - 101*t)*t^11 - 2*s12^11*(10 + 273*t) - 
      s12^10*t*(6 + 5167*t) + s12*t^9*(504 + 696*t + 877*t^2) - 
      s12^7*t^3*(3986 + 56798*t + 3729*t^2) - 
      3*s12^9*t*(336 + 2004*t + 4355*t^2) - 2*s12^8*t^2*
       (1711 + 14745*t + 6967*t^2) + 2*s12^6*t^4*(-1153 - 25893*t + 
        7310*t^2) + 4*s12^5*t^5*(-576 - 3863*t + 10274*t^2) + 
      s12^2*t^8*(1310 + 5068*t + 10379*t^2) + 
      s12^3*t^7*(106 + 13634*t + 34463*t^2) + 
      s12^4*t^6*(-2270 + 12234*t + 53133*t^2)))*
   canMINP[36, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((2*I)/3)*(7*mmH^12*(s12 - t)*(s12 + t)^3 - 2*s12^4*t^4*(s12 + t)^3*
     (13*s12^4 + 24*s12^3*t + s12^2*t^2 - 11*s12*t^3 - 5*t^4) + 
    mmH^11*(-42*s12^5 + s12^4*(20 - 141*t) + s12^3*(44 - 109*t)*t + 
      12*s12^2*t^2*(1 + 6*t) + t^4*(-16 + 55*t) + s12*t^3*(-28 + 149*t)) - 
    mmH*s12^2*t^2*(10*s12^11 + 58*s12^10*t + 
      s12^3*t^6*(74 + 660*t - 221*t^2) + s12^2*t^7*(54 + 214*t - 175*t^2) + 
      s12*t^8*(22 + 20*t - 65*t^2) + s12^4*t^5*(52 + 814*t - 65*t^2) + 
      2*t^9*(2 - 5*t^2) + 4*s12^9*(-2 + 28*t + 35*t^2) + 
      5*s12^6*t^3*(-14 + 22*t + 53*t^2) + s12^5*t^4*(-10 + 352*t + 183*t^2) + 
      s12^8*t*(-40 + 382*t + 199*t^2) + s12^7*t^2*(-78 + 376*t + 225*t^2)) + 
    mmH^10*(90*s12^6 + s12^2*(120 - 607*t)*t^3 + 5*s12^5*(-26 + 99*t) + 
      2*s12*t^3*(2 + 161*t - 317*t^2) + t^4*(2 + 118*t - 175*t^2) + 
      s12^3*t*(-4 - 384*t + 259*t^2) + s12^4*(-2 - 430*t + 788*t^2)) + 
    mmH^9*(-61*s12^7 + s12^6*(346 - 776*t) + 
      s12^4*t*(32 + 2638*t - 2229*t^2) + s12^5*(10 + 1684*t - 2190*t^2) + 
      2*s12^3*t^2*(13 + 470*t + 93*t^2) + 2*t^5*(-5 - 173*t + 146*t^2) + 
      s12*t^4*(-28 - 1360*t + 1421*t^2) + s12^2*t^3*(-14 - 1374*t + 
        2117*t^2)) + mmH^7*(158*s12^9 + 9*s12^8*(40 + 27*t) + 
      s12^5*t^2*(-100 + 16180*t - 9057*t^2) + 
      2*s12^6*t*(7 + 6694*t - 3470*t^2) + s12^4*t^3*(-198 + 3816*t - 
        2719*t^2) + s12^7*(20 + 4308*t - 1898*t^2) + 
      t^7*(-20 - 420*t + 117*t^2) + 2*s12*t^6*(-37 - 1700*t + 736*t^2) + 
      s12^2*t^5*(-124 - 9352*t + 4779*t^2) + 
      s12^3*t^4*(-174 - 9296*t + 4877*t^2)) + 
    mmH^4*(-14*s12^12 + t^11*(-4 + 13*t) + 38*s12^10*t*(-10 + 17*t) + 
      s12^11*(4 + 66*t) + 2*s12^4*t^6*(281 + 7702*t - 2698*t^2) + 
      s12*t^9*(-104 + 30*t - 121*t^2) - 2*s12^2*t^8*(143 - 518*t + 717*t^2) + 
      2*s12^9*t*(118 - 439*t + 1052*t^2) + 
      s12^5*t^5*(874 + 22260*t + 1065*t^2) + 4*s12^7*t^3*
       (312 + 2539*t + 2250*t^2) - 2*s12^3*t^7*(27 - 2990*t + 2281*t^2) + 
      2*s12^6*t^4*(526 + 9838*t + 4405*t^2) + 
      s12^8*t^2*(872 + 1820*t + 5023*t^2)) + 
    mmH^3*(2*s12^13 - 48*s12^12*t + s12^11*(44 - 443*t)*t - 2*t^13 + 
      s12*t^10*(46 + 20*t + 45*t^2) + 4*s12^5*t^6*(-160 - 2908*t + 407*t^2) - 
      8*s12^8*t^3*(43 + 1192*t + 520*t^2) + 
      s12^2*t^9*(124 + 16*t + 561*t^2) + 2*s12^3*t^8*
       (-29 - 638*t + 1086*t^2) + 3*s12^4*t^7*(-178 - 1912*t + 1209*t^2) - 
      s12^10*t*(96 + 408*t + 1339*t^2) - s12^9*t^2*(328 + 3516*t + 
        2511*t^2) - s12^6*t^5*(230 + 15024*t + 3273*t^2) - 
      s12^7*t^4*(100 + 14328*t + 5515*t^2)) + 
    mmH^8*(-67*s12^8 + 6*s12^7*(-80 + 73*t) + 
      2*s12^2*t^4*(43 + 2560*t - 2017*t^2) + 
      s12*t^5*(72 + 2890*t - 1855*t^2) + 2*s12^3*t^3*(3 + 560*t - 1064*t^2) + 
      4*t^6*(5 + 130*t - 67*t^2) + 4*s12^6*(-5 - 877*t + 738*t^2) + 
      3*s12^4*t^2*(-26 - 2236*t + 1171*t^2) + 
      s12^5*t*(-70 - 8106*t + 5545*t^2)) + 
    mmH^5*(55*s12^11 + 10*s12^10*(1 + 13*t) + 
      s12^7*t^2*(-1106 + 8392*t - 8583*t^2) + s12^9*(2 + 1472*t - 350*t^2) - 
      2*t^9*(1 + 9*t + 15*t^2) + s12*t^8*(104 - 672*t + 289*t^2) - 
      2*s12^8*t*(147 - 3021*t + 1487*t^2) - 4*s12^5*t^4*
       (341 + 3992*t + 1590*t^2) + s12^2*t^7*(274 - 4694*t + 2621*t^2) - 
      4*s12^6*t^3*(415 + 123*t + 3101*t^2) + 
      s12^4*t^5*(-630 - 21744*t + 4133*t^2) + 
      s12^3*t^6*(52 - 14120*t + 6377*t^2)) + 
    mmH^6*(-128*s12^10 - 13*s12^9*(10 + 33*t) + 
      2*s12^3*t^5*(78 + 8427*t - 3283*t^2) + 
      s12^4*t^4*(658 + 11608*t - 505*t^2) + t^8*(10 + 166*t + 5*t^2) + 
      2*s12^8*(-5 - 1617*t + 247*t^2) - 2*s12*t^7*(6 - 1099*t + 372*t^2) - 
      2*s12^2*t^6*(22 - 4573*t + 1981*t^2) + 
      2*s12^7*t*(83 - 6221*t + 2556*t^2) + 2*s12^6*t^2*
       (337 - 9163*t + 5572*t^2) + s12^5*t^3*(978 - 7120*t + 9819*t^2)) + 
    mmH^2*s12*t*(8*s12^12 + 120*s12^11*t + 
      s12^3*t^7*(268 + 1384*t - 1253*t^2) + 
      s12^2*t^8*(72 + 158*t - 585*t^2) + 2*s12^4*t^6*
       (181 + 1696*t - 562*t^2) - 3*s12*t^9*(4 + 10*t + 41*t^2) + 
      2*s12^5*t^5*(75 + 2258*t + 166*t^2) + 2*s12^10*(8 + 69*t + 231*t^2) + 
      2*s12^9*t*(16 + 619*t + 445*t^2) + 2*s12^6*t^4*
       (-83 + 2434*t + 845*t^2) + 2*s12^7*t^3*(-111 + 2478*t + 853*t^2) + 
      s12^8*t^2*(-60 + 3508*t + 1253*t^2) - 8*(t^10 + t^12)))*
   canMINP[36, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^4*s12^2*
   (mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/3)*(19*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (13*s12^4 + 25*s12^3*t + 10*s12^2*t^2 - 15*s12*t^3 - 11*t^4) - 
    mmH^11*(133*s12^5 + 362*s12^4*t + 12*s12^2*(2 - 19*t)*t^2 + 
      2*s12*(12 - 139*t)*t^3 + 2*(4 - 43*t)*t^4 + s12^3*t*(8 + 241*t)) + 
    mmH*s12^2*t^2*(30*s12^11 + 174*s12^10*t + 
      s12^2*t^7*(166 + 536*t - 711*t^2) + 2*s12^4*t^5*
       (47 + 464*t - 618*t^2) + s12*t^8*(66 + 76*t - 275*t^2) + 
      2*t^9*(6 - 25*t^2) - s12^6*t^3*(338 + 2826*t + 83*t^2) + 
      4*s12^9*(-5 - 21*t + 102*t^2) + 2*s12^8*t*(-55 - 355*t + 247*t^2) + 
      s12^7*t^2*(-266 - 2130*t + 319*t^2) - 3*s12^3*t^6*
       (-74 - 432*t + 393*t^2) - s12^5*t^4*(178 + 1230*t + 715*t^2)) + 
    mmH^10*(371*s12^6 + 18*s12^5*(1 + 74*t) - 2*t^4*(5 - 11*t + 43*t^2) + 
      2*s12^3*t*(4 + 101*t + 55*t^2) - 6*s12*t^3*(4 - 16*t + 87*t^2) - 
      3*s12^2*t^2*(4 - 62*t + 333*t^2) + 2*s12^4*(3 + 54*t + 805*t^2)) - 
    mmH^9*(537*s12^7 + s12^6*(78 + 2438*t) + 10*t^5*(-5 + t + 17*t^2) - 
      2*s12^3*t^2*(22 - 365*t + 23*t^2) + s12^2*t^3*(-204 + 204*t + 
        161*t^2) + 2*s12*t^4*(-89 + 9*t + 304*t^2) + 
      s12^4*t*(62 + 948*t + 2551*t^2) + s12^5*(30 + 492*t + 4029*t^2)) + 
    mmH^8*(451*s12^8 + 8*s12^7*(15 + 283*t) + 50*t^6*(-2 + 9*t^2) + 
      s12*t^5*(-458 - 328*t + 3693*t^2) + s12^5*t*(134 + 2568*t + 3913*t^2) + 
      s12^6*(60 + 998*t + 4015*t^2) + 2*s12^3*t^3*(-326 + 148*t + 4117*t^2) + 
      s12^4*t^2*(-116 + 2444*t + 4515*t^2) + 
      s12^2*t^4*(-820 - 786*t + 8769*t^2)) + 
    mmH^2*s12*t*(-24*s12^12 - 360*s12^11*t + 
      s12^8*t^2*(344 + 3902*t - 4119*t^2) + 
      s12^7*t^3*(1192 + 9456*t - 2013*t^2) + 8*t^10*(3 + 5*t^2) + 
      s12*t^9*(36 + 42*t + 565*t^2) - 2*s12^10*(20 + 51*t + 801*t^2) - 
      2*s12^9*t*(30 - 179*t + 1719*t^2) + s12^2*t^8*(-232 - 428*t + 
        2671*t^2) + s12^6*t^4*(1360 + 8892*t + 3059*t^2) + 
      s12^3*t^7*(-824 - 2674*t + 6797*t^2) + 
      s12^5*t^5*(232 + 942*t + 8609*t^2) + 
      s12^4*t^6*(-880 - 4140*t + 10159*t^2)) + 
    mmH^3*(-6*s12^13 + 144*s12^12*t + 10*t^13 + s12^11*t*(52 + 1719*t) + 
      s12^4*t^7*(1438 + 5082*t - 28635*t^2) + 
      2*s12^5*t^6*(405 + 1097*t - 17631*t^2) + 
      s12^3*t^8*(254 + 1278*t - 12705*t^2) + 2*s12^7*t^4*
       (-825 - 9193*t + 209*t^2) - s12*t^10*(138 + 44*t + 215*t^2) - 
      s12^2*t^9*(348 + 198*t + 2857*t^2) + 2*s12^10*t*
       (115 + 262*t + 3344*t^2) + 2*s12^8*t^3*(-9 - 4961*t + 6753*t^2) - 
      2*s12^6*t^5*(691 + 5727*t + 10822*t^2) + 
      s12^9*t^2*(644 - 1062*t + 13215*t^2)) + 
    mmH^6*(173*s12^10 - 30*s12^9*(1 + 18*t) + 
      s12^6*t^2*(-1546 + 7054*t - 14399*t^2) + 
      s12^8*(30 + 236*t - 6678*t^2) - 2*t^8*(25 - 59*t + 23*t^2) + 
      2*s12*t^7*(-83 - 14*t + 2400*t^2) + 6*s12^2*t^6*
       (-95 - 305*t + 4679*t^2) - 2*s12^7*t*(171 - 1262*t + 8975*t^2) + 
      2*s12^5*t^3*(-1329 + 3787*t + 10527*t^2) + 
      2*s12^3*t^5*(-777 - 1544*t + 30726*t^2) + 
      2*s12^4*t^4*(-1292 + 687*t + 30774*t^2)) - 
    mmH^7*(269*s12^9 + s12^8*(60 + 726*t) + s12^7*(60 + 936*t - 990*t^2) + 
      4*t^7*(-25 + 15*t + 79*t^2) - 6*s12^6*t*(-4 - 616*t + 653*t^2) + 
      s12^5*t^2*(-564 + 5508*t + 2959*t^2) + 
      s12*t^6*(-520 - 428*t + 5909*t^2) + 3*s12^2*t^5*
       (-412 - 688*t + 7491*t^2) + s12^4*t^3*(-1456 + 2344*t + 22511*t^2) + 
      s12^3*t^4*(-1744 - 1920*t + 34249*t^2)) + 
    mmH^5*(-111*s12^11 + 6*s12^10*(7 + 121*t) + 
      s12^2*t^7*(-476 + 570*t - 20479*t^2) + 4*s12^3*t^6*
       (81 + 654*t - 15197*t^2) + 2*t^9*(5 - 41*t + 83*t^2) + 
      4*s12^6*t^3*(737 - 3173*t + 645*t^2) - 
      2*s12*t^8*(116 + 139*t + 1125*t^2) + 3*s12^9*(-2 + 88*t + 2529*t^2) + 
      4*s12^7*t^2*(545 - 1350*t + 7778*t^2) + 
      s12^8*t*(632 - 216*t + 23303*t^2) - 2*s12^5*t^4*
       (-1227 + 5073*t + 27161*t^2) - 2*s12^4*t^5*(-803 + 283*t + 
        42630*t^2)) + mmH^4*(42*s12^12 + 5*(4 - 15*t)*t^11 - 
      6*s12^11*(2 + 69*t) - s12^10*t*(222 + 4643*t) + 
      s12^7*t^3*(-1490 + 14058*t - 18641*t^2) + 
      s12*t^9*(296 + 196*t + 731*t^2) + s12^2*t^8*(738 + 180*t + 9383*t^2) + 
      2*s12^6*t^4*(-101 + 9247*t + 10112*t^2) - 
      2*s12^8*t^2*(839 - 1383*t + 13880*t^2) - 
      s12^9*t*(536 + 832*t + 16193*t^2) + 2*s12^5*t^5*
       (-278 + 3426*t + 30713*t^2) + s12^3*t^7*(-2 - 2134*t + 35707*t^2) + 
      s12^4*t^6*(-1146 - 3110*t + 65541*t^2)))*canMINP[36, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((2*I)/15)*(mmH^5*(-1 + s12)*(-1 + t)*(111*s12 + 31*t) + 
    4*s12*t*(30*s12^4 + 39*s12*t^2*(-4 + 5*t) - 18*s12^2*t*(-7 + 6*t) + 
      2*t^3*(-87 + 92*t) - s12^3*(20 + 113*t)) + 
    mmH^4*(-98*s12^3*(-1 + t) + s12^2*(694 - 275*t - 311*t^2) + 
      t*(-66 + 203*t + 75*t^2) - 5*s12*(114 - 27*t - 38*t^2 + 15*t^3)) + 
    2*mmH*(s12^5*(30 - 60*t) + 2*t^3*(144 - 15*t + 92*t^2) + 
      s12^4*(-440 + 81*t + 154*t^2) + s12*t^2*(-24 + 264*t + 150*t^2 - 
        293*t^3) - 3*s12^2*t*(160 + 402*t - 431*t^2 + 110*t^3) + 
      s12^3*(360 - 1384*t + 780*t^2 + 135*t^3)) + 
    mmH^3*(-43*s12^4*(-1 + t) + s12^3*(-1249 + 832*t + 73*t^2) + 
      t*(312 - 798*t - 311*t^2 + 65*t^3) + s12^2*(230 - 1995*t + 1828*t^2 + 
        237*t^3) + s12*(-360 + 2052*t - 1083*t^2 + 152*t^3 - 65*t^4)) + 
    mmH^2*(30*s12^5*(-1 + t) + s12^4*(384 - 47*t - 41*t^2) + 
      s12^3*(1220 + 641*t - 1088*t^2 - 27*t^3) - 
      t^2*(888 - 924*t + 291*t^2 + 109*t^3) + 
      s12*t*(1296 - 384*t + 95*t^2 + 214*t^3 + 109*t^4) + 
      s12^2*(-360 + 940*t - 459*t^2 - 1656*t^3 + 135*t^4)))*
   canMINP[36, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 (((2*I)/3)*(mmH^5*(-1 + s12)*(29*s12 - 19*t)*(-1 + t) + 
    4*s12*t*(6*s12^4 + 2*s12^2*(5 - 4*t)*t + 3*s12*t^2*(-4 + 5*t) + 
      2*t^3*(-9 + 13*t) + s12^3*(4 + 19*t)) + 
    mmH^4*(-40*s12^3*(-1 + t) + t*(38 - 33*t - 21*t^2) - 
      7*s12^2*(-16 + 13*t + 3*t^2) + s12*(-94 + 5*t + 84*t^2 + 21*t^3)) - 
    2*mmH*(6*s12^5*(-1 + 2*t) + 2*t^3*(8 + 13*t - 13*t^2) + 
      s12^4*(48 - 53*t + 34*t^2) - s12^3*(72 - 260*t + 112*t^2 + 9*t^3) + 
      s12^2*t*(32 + 58*t - 119*t^2 + 26*t^3) + 
      s12*t^2*(120 - 136*t + 8*t^2 + 41*t^3)) + 
    mmH^2*(6*s12^5*(-1 + t) + s12^4*(64 - 63*t + 15*t^2) - 
      s12^3*(-164 - 49*t + 154*t^2 + t^3) - 
      t^2*(72 - 120*t + 37*t^2 + 15*t^3) + s12^2*(-72 + 360*t - 29*t^2 - 
        150*t^3 + 11*t^4) + s12*t*(112 - 300*t + 47*t^2 + 64*t^3 + 15*t^4)) + 
    mmH^3*(5*s12^4*(-1 + t) + s12^3*(-217 + 196*t + 17*t^2) + 
      t*(104 - 106*t + 37*t^2 + 17*t^3) + s12^2*(26 - 227*t + 132*t^2 + 
        17*t^3) - s12*(72 - 180*t + 11*t^2 + 92*t^3 + 17*t^4)))*
   canMINP[36, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(4*mmH^4*(-1 + s12) + 2*s12*(12*s12^3 + s12^2*(-8 + t) + 
      (2 - 3*t)*t^2 - 2*s12*t*(1 + 4*t)) + 
    mmH^3*(18 - 8*s12^2 - 5*t + s12*(-6 + 5*t)) + 
    2*mmH^2*(12 + s12^3 + s12^2*(18 - 8*t) - 4*t + 6*t^2 + 
      s12*(-38 + 4*t - 6*t^2)) + mmH*(-6*s12^4 + 2*s12^3*(-10 + t) + 
      4*s12^2*(20 + 5*t + 2*t^2) - t*(24 + 10*t + 3*t^2) + 
      s12*(-48 + 36*t + 20*t^2 + 3*t^3)))*canMINP[36, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(s12^2*(mmH - s12 - 2*t) - 3*s12*t - 2*t^2 - 2*s12*t^2 - t^3 - 
    s12*(-mmH + s12 + t) + 6*(-mmH + s12 + t)^2 - 3*(-mmH + s12 + t)^3)*
   canMINP[36, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(4*s12^3 + mmH*(s12 - 2*s12^2 - 3*t) + mmH^2*(s12 - t) + t^2 + 
    s12*t*(2 + t) + s12^2*(5 + t))*canMINP[36, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2*(-mmH + s12 + t)) + 
 (((4*I)/3)*(-2*s12^2 - s12^3 - 3*s12*t - 2*s12^2*t + (mmH - 2*s12 - t)*t^2 - 
    t*(-mmH + s12 + t) + 6*(-mmH + s12 + t)^2 - 3*(-mmH + s12 + t)^3)*
   canMINP[36, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/4)*(57*mmH^12*(s12 - t)*(s12 + t)^3 + 2*s12^4*t^4*(s12 + t)^3*
     (15*s12^4 + 11*s12^3*t - 26*s12^2*t^2 - 69*s12*t^3 - 41*t^4) + 
    mmH^11*(-359*s12^5 + s12^4*(16 - 990*t) + 5*s12^3*(8 - 151*t)*t + 
      12*s12^2*t^2*(2 + 55*t) + 2*t^4*(-4 + 133*t) + 
      2*s12*t^3*(-4 + 405*t)) + mmH*s12^2*t^2*(170*s12^11 + 986*s12^10*t + 
      68*t^9 - 70*t^11 + s12^3*t^6*(1098 + 5728*t - 1473*t^2) + 
      s12^5*t^4*(-1350 + 806*t - 961*t^2) + 2*s12^4*t^5*
       (141 + 3416*t - 878*t^2) + s12^2*t^7*(898 + 2008*t - 805*t^2) + 
      s12*t^8*(374 + 260*t - 337*t^2) + s12^6*t^3*(-2470 - 6462*t + 
        575*t^2) + 4*s12^9*(-47 - 127*t + 590*t^2) + 
      2*s12^8*t*(-485 - 1513*t + 1505*t^2) + 
      s12^7*t^2*(-2126 - 6934*t + 2181*t^2)) + 
    mmH^10*(889*s12^6 + s12^5*(-58 + 3212*t) + 
      s12^2*t^2*(60 - 450*t - 2813*t^2) - 2*t^4*(7 + 47*t + 149*t^2) + 
      2*s12^3*t*(44 - 121*t + 249*t^2) - 2*s12*t^3*(4 + 176*t + 747*t^2) + 
      2*s12^4*(17 - 54*t + 2183*t^2)) - 
    mmH^9*(1123*s12^7 + 2*s12^6*(-59 + 2321*t) + 
      2*t^5*(-35 - 281*t + 227*t^2) + s12^2*t^3*(332 - 3916*t + 291*t^2) - 
      2*s12^3*t^2*(-406 + 913*t + 409*t^2) + 
      2*s12*t^4*(-43 - 1293*t + 848*t^2) + s12^4*t*(634 + 444*t + 5453*t^2) + 
      s12^5*(170 + 260*t + 7879*t^2)) + mmH^2*s12*t*
     (-136*s12^12 - 2040*s12^11*t + s12^8*t^2*(6056 + 21402*t - 25317*t^2) + 
      s12^7*t^3*(12328 + 38096*t - 16615*t^2) + 
      2*s12^9*t*(614 + 2337*t - 10157*t^2) + s12^10*(8 + 126*t - 9206*t^2) + 
      8*t^10*(17 + 7*t^2) + s12^6*t^4*(12288 + 25028*t + 585*t^2) + 
      s12*t^9*(204 + 366*t + 679*t^2) + s12^2*t^8*(-1144 - 628*t + 
        3365*t^2) + s12^3*t^7*(-3816 - 9606*t + 9871*t^2) + 
      s12^5*t^5*(4264 - 8454*t + 14451*t^2) + 
      s12^4*t^6*(-3136 - 20852*t + 16757*t^2)) + 
    mmH^8*(889*s12^8 + 8*s12^7*(-35 + 227*t) + 
      s12^5*t*(1730 + 5576*t - 5005*t^2) + s12^6*(340 + 1106*t - 2227*t^2) + 
      2*t^6*(-70 - 560*t + 703*t^2) + s12^4*t^2*(3476 + 3236*t + 2177*t^2) + 
      2*s12^3*t^3*(1654 - 4388*t + 8887*t^2) + 
      s12*t^5*(-94 - 6728*t + 10095*t^2) + 
      s12^2*t^4*(1268 - 13430*t + 22723*t^2)) - 
    mmH^3*(34*s12^13 - 816*s12^12*t - 14*t^13 - s12^11*t*(60 + 9821*t) + 
      s12^9*t^2*(3764 + 19282*t - 79181*t^2) + 
      2*s12^8*t^3*(8251 + 31819*t - 43823*t^2) + 
      2*s12^7*t^4*(14651 + 42587*t - 19635*t^2) + 
      2*s12^10*t*(39 + 734*t - 19548*t^2) + 
      s12*t^10*(782 + 164*t + 221*t^2) + s12^2*t^9*(2228 + 1810*t + 
        3683*t^2) + 2*s12^6*t^5*(11873 + 18893*t + 15586*t^2) + 
      s12^3*t^8*(374 - 1146*t + 19779*t^2) + 2*s12^5*t^6*
       (2753 - 8427*t + 33541*t^2) + s12^4*t^7*(-2826 - 18142*t + 
        51321*t^2)) + mmH^6*(839*s12^10 - 2*s12^9*(293 + 2914*t) + 
      s12^6*t^2*(9394 + 52138*t - 141597*t^2) + 
      2*s12^7*t*(1079 + 8618*t - 66509*t^2) + 
      s12^8*(170 + 308*t - 51778*t^2) + 2*s12^5*t^3*(9717 + 29353*t - 
        8071*t^2) + 2*t^8*(-35 - 191*t + 127*t^2) + 
      2*s12*t^7*(807 - 2522*t + 5772*t^2) + 2*s12^2*t^6*
       (3881 - 8985*t + 32527*t^2) + 2*s12^4*t^4*(11396 + 8037*t + 
        62718*t^2) + 2*s12^3*t^5*(8421 - 10072*t + 71042*t^2)) - 
    mmH^7*(767*s12^9 - 2*s12^8*(270 + 1727*t) + 
      s12^5*t^2*(7172 + 25452*t - 38035*t^2) + 
      2*s12^6*t*(1244 + 6904*t - 30409*t^2) + 
      s12^7*(340 + 1208*t - 29858*t^2) + 4*t^7*(-35 - 255*t + 307*t^2) + 
      s12*t^6*(472 - 8388*t + 15503*t^2) + 
      s12^4*t^3*(10880 + 8792*t + 34205*t^2) + 
      s12^2*t^5*(4004 - 21936*t + 56027*t^2) + 
      s12^3*t^4*(9248 - 19168*t + 80251*t^2)) - 
    mmH^5*(629*s12^11 - 6*s12^10*(53 + 755*t) + 
      s12^8*t*(1192 + 13064*t - 147813*t^2) + 
      4*s12^7*t^2*(2337 + 14878*t - 53346*t^2) + 
      s12^9*(34 - 312*t - 47625*t^2) - 2*t^9*(7 - 3*t + 109*t^2) + 
      2*s12*t^8*(1164 - 455*t + 2191*t^2) - 4*s12^6*t^3*
       (-6365 - 25427*t + 29641*t^2) + 4*s12^3*t^6*(4205 - 2830*t + 
        32819*t^2) + 2*s12^5*t^4*(16767 + 37083*t + 38711*t^2) + 
      s12^2*t^7*(8900 - 5726*t + 41741*t^2) + 
      2*s12^4*t^5*(13263 + 6201*t + 91522*t^2)) + 
    mmH^4*(238*s12^12 + (28 - 121*t)*t^11 - 34*s12^11*(2 + 69*t) - 
      s12^10*t*(250 + 27161*t) + s12^7*t^3*(25354 + 102654*t - 149811*t^2) + 
      s12^9*t*(408 + 6064*t - 97075*t^2) + 2*s12^8*t^2*
       (3563 + 21669*t - 85992*t^2) + 2*s12^6*t^4*(18977 + 51677*t - 
        6664*t^2) + s12*t^9*(1848 + 412*t + 905*t^2) + 
      s12^2*t^8*(6102 + 1692*t + 15509*t^2) + 
      2*s12^5*t^5*(13718 + 17334*t + 58679*t^2) + 
      s12^3*t^7*(7786 - 3970*t + 67745*t^2) + 
      s12^4*t^6*(11650 - 8402*t + 133911*t^2)))*
   canMINP[37, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) - 
 (((2*I)/5)*(mmH^7*(-1 + s12)*(-1 + t)*(29*s12 + 9*t) + 
    4*s12^2*t^2*(-37*s12^4 + 160*t^3 + s12^3*(14 + 13*t) + 
      4*s12*t^2*(71 + 19*t) + s12^2*t*(106 + 135*t)) + 
    mmH^6*(-100*s12^3*(-1 + t) + s12^2*(48 + 41*t - 97*t^2) + 
      3*t*(-8 + 19*t + 5*t^2) + s12*(-90 + 7*t + 58*t^2 - 15*t^3)) + 
    2*mmH*s12*(160*t^5 + s12^5*(-100 + 39*t + 56*t^2) - 
      4*s12*t^3*(-18 + 4*t + 117*t^2) + s12^2*t^2*(24 + 62*t - 1020*t^2 - 
        137*t^3) + s12^4*(40 - 236*t + 393*t^2 - 40*t^3) - 
      5*s12^3*t*(32 + 16*t + 5*t^2 + 50*t^3)) + 
    mmH^5*(126*s12^4*(-1 + t) + 12*s12^3*(-37 + 20*t + 17*t^2) + 
      3*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(230 - 406*t + 343*t^2 + 
        53*t^3) + s12*(-40 + 416*t - 401*t^2 + 28*t^3 - 15*t^4)) + 
    mmH^4*(-68*s12^5*(-1 + t) - 2*s12^4*(-377 + 267*t + 86*t^2) + 
      s12^3*(50 + 864*t - 1166*t^2 - 34*t^3) - 
      3*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + s12*t*(128 + 568*t + 33*t^2 - 
        64*t^3 + 21*t^4) + 5*s12^2*(8 - 140*t + 56*t^2 - 57*t^3 + 29*t^4)) - 
    mmH^2*s12*(48*t^3*(6 + 13*t + 5*t^2) + s12^5*(-126 + 83*t + 19*t^2) + 
      s12*t^2*(288 + 374*t - 751*t^2 - 487*t^3) + 
      s12^4*(-640 + 47*t + 566*t^2 - 27*t^3) + 
      s12^3*(200 - 1004*t + 1479*t^2 + 24*t^3 - 115*t^4) - 
      s12^2*t*(864 + 396*t - 481*t^2 + 1246*t^3 + 61*t^4)) + 
    mmH^3*(13*s12^6*(-1 + t) + 72*t^3*(2 + t^2) + 
      s12^5*(-513 + 374*t + 75*t^2) + 2*s12*t^2*(216 - 180*t + 329*t^2 - 
        16*t^3) - s12^4*(630 + 505*t - 1228*t^2 + 31*t^3) + 
      s12^3*(120 - 224*t + 905*t^2 + 346*t^3 - 245*t^4) - 
      s12^2*t*(720 + 698*t - 515*t^2 + 697*t^3 + 82*t^4)))*
   canMINP[37, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*
   s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(mmH^3*(5*s12 - 3*t)*(-1 + t)*(s12 + t)^2 - 
    2*t^2*(s12^4 - s12^3*(-2 + t) + 2*t^3 + s12^2*t*(38 + 3*t) + 
      s12*t^2*(6 + 5*t)) - mmH^2*(s12 + t)^2*(s12^2*(-1 + t) - 
      2*t*(-1 + 2*t + t^2) + s12*(-10 + 11*t + 3*t^2)) + 
    mmH*(s12^4*(-4 + 3*t + t^2) - 2*s12^3*(-4 + 16*t - 13*t^2 + t^3) + 
      t^3*(-8 + 8*t - 5*t^2 + t^3) + 2*s12^2*t*(4 - 38*t + 31*t^2 + t^3) + 
      2*s12*t^2*(-4 - 4*t + t^2 + 3*t^3)))*
   canMINP[37, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (s12 + t)^2*(-mmH + s12 + t)) - 
 ((4*I)*((2*(4 - mmH + t))/(mmH - t)^2 + 
    (s12^5 + (mmH - s12 - t)^5 - 2*s12^4*(-mmH + s12 + t) - 
      s12^3*(-mmH + s12 + t)^2 + s12^2*(-mmH + s12 + t)^3 + 
      2*s12*(-mmH + s12 + t)^4 + 2*(s12^4 - 2*s12^3*(-mmH + s12 + t) + 
        6*s12^2*(-mmH + s12 + t)^2 - 2*s12*(-mmH + s12 + t)^3 + 
        (-mmH + s12 + t)^4))/(s12^2*(mmH - t)^2*(-mmH + s12 + t)^2) - 
    (-(mmH^4*(-1 + s12)) + mmH^3*(-1 + s12)*(5 + s12 - 2*t) + 
      s12*(-4*s12^3 + 2*(-1 + t)*t^2 + s12^2*(-8 + 3*t) + 
        2*s12*t*(-5 + 4*t)) + mmH^2*(s12^2*(-11 + 7*t) - 4*(1 - t + t^2) + 
        2*s12*(7 - 3*t + 2*t^2)) + mmH*(s12^4 - 2*s12^3*(-4 + t) + 
        t*(4 + t + t^2) - s12^2*(8 + 5*t + 4*t^2) - 
        s12*(-8 + 6*t + 4*t^2 + t^3)))/((mmH*(-1 + s12) - 2*s12)*s12^2*
      (-mmH + s12 + t)^2))*canMINP[37, 3, {t, s12, mmH}])/t - 
 ((4*I)*(-t^3 + (-mmH + s12 + t)^3 - 2*(t^2 + (-mmH + s12 + t)^2))*
   canMINP[37, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(2*s12^2 + s12^3 + t^2*(2 + t))*canMINP[37, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((4*I)*(-s12^3 + (-mmH + s12 + t)^3 - 2*(s12^2 + (-mmH + s12 + t)^2))*
   canMINP[37, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/20)*(mmH^7*(-1 + s12)*(-1 + t)*(9*t^2 - s12*t*(242 + 9*t) + 
      s12^2*(-731 + 251*t)) + 2560*s12^2*t*(s12 + t)^2*
     (3*s12^3 - 2*(-2 + t)*t + s12^2*(-8 + 5*t) + 2*s12*(2 - 4*t + t^2)) - 
    8*mmH*s12*(240*s12^6*(-2 + 5*t) + s12*t^4*(690 - 533*t - 36*t^2) + 
      4*t^4*(-160 + 76*t + 9*t^2) + 20*s12^5*(64 - 49*t + 213*t^2) + 
      s12^3*t^2*(-4226 - 2298*t + 3107*t^2) + 
      s12^2*t^2*(1280 - 1600*t - 1918*t^2 + 265*t^3) + 
      s12^4*(-640 - 960*t - 1277*t^2 + 5657*t^3)) + 
    mmH^6*(s12^4*(-2498 + 2836*t - 338*t^2) + t^2*(-42 + 55*t + 35*t^2) + 
      s12^3*(-816 + 465*t + 1892*t^2 - 581*t^3) + 
      2*s12*t*(185 + 29*t - 319*t^2 - 35*t^3) + 
      s12^2*(1852 - 2227*t - 1552*t^2 + 1164*t^3 + 35*t^4)) + 
    4*mmH^2*(240*s12^7*(-3 + 4*t) - 4*t^4*(18 + 5*t + 9*t^2) + 
      20*s12^6*(-103 + 268*t + 159*t^2) + 3*s12*t^3*(-672 + 622*t - 24*t^2 + 
        43*t^3) + s12^5*(5860 - 11679*t + 16986*t^2 + 3993*t^3) + 
      s12^3*t*(-1160 + 6060*t - 15196*t^2 + 3999*t^3 - 705*t^4) + 
      s12^2*t^2*(-1784 + 6302*t - 5911*t^2 + 854*t^3 - 93*t^4) + 
      s12^4*(-1320 + 7016*t - 19886*t^2 + 14191*t^3 + 1707*t^4)) + 
    mmH^5*(21*s12^5*(167 - 174*t + 7*t^2) - 
      t^2*(-96 + 256*t + 139*t^2 + 5*t^3) + 
      s12^4*(7735 - 7816*t - 4682*t^2 + 443*t^3) + 
      2*s12*t*(1238 - 2157*t + 705*t^2 + 331*t^3 + 5*t^4) + 
      s12^3*(-6842 + 11962*t - 9183*t^2 + 230*t^3 + 337*t^4) - 
      s12^2*(-4300 + 10304*t - 14160*t^2 + 1775*t^3 + 860*t^4 + 5*t^5)) - 
    2*mmH^3*(240*s12^7*(-1 + t) + 20*s12^6*(-290 + 367*t + 31*t^2) - 
      t^3*(192 - 94*t + 69*t^2 + 57*t^3) + s12^5*(1486 - 1648*t + 19767*t^2 + 
        615*t^3) + s12^4*(5000 - 10709*t + 6606*t^2 + 15359*t^3 - 147*t^4) + 
      s12*t^2*(-1248 + 3786*t + 2246*t^2 - 602*t^3 + 135*t^4) + 
      s12^3*(600 + 5820*t - 17422*t^2 - 3111*t^3 + 4123*t^4 - 925*t^5) - 
      s12^2*t*(456 - 9816*t + 7978*t^2 + 5834*t^3 - 1617*t^4 + 78*t^5)) - 
    mmH^4*(60*s12^6*(37 - 38*t + t^2) + s12^5*(14908 - 16699*t - 5050*t^2 + 
        121*t^3) + t^2*(96 - 172*t - 304*t^2 + 39*t^3 + 21*t^4) + 
      s12^4*(-12362 + 22317*t - 32502*t^2 - 2144*t^3 + 187*t^4) - 
      2*s12*t*(632 - 682*t + 3895*t^2 - 772*t^3 - 123*t^4 + 21*t^5) + 
      s12^3*(7500 - 14492*t + 22772*t^2 - 11389*t^3 + 548*t^4 + 275*t^5) + 
      s12^2*(-1360 + 6652*t - 9680*t^2 + 18914*t^3 - 1947*t^4 - 560*t^5 + 
        21*t^6)))*canMINP[38, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*
   (s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/4)*(mmH^7*(43*s12 - 13*t)*(-1 + t)^2 - 256*s12^2*(2 + s12)*t*
     (3*s12^3 + t^3 + s12*t*(2 + 5*t) + s12^2*(2 + 7*t)) + 
    mmH^6*(-1 + t)*(s12^2*(137 - 89*t) + s12*(236 - 170*t - 105*t^2) + 
      t*(-56 + 41*t + 24*t^2)) + 4*mmH*(2*(13 - 20*t)*t^6 + 
      48*s12^6*(-2 + 3*t) + s12*t^4*(-26 + 70*t - 49*t^2) + 
      4*s12^5*(-64 + 105*t + 91*t^2) + s12^2*t^2*(256 + 380*t + 91*t^2 + 
        29*t^3) + s12^3*t*(384 + 1234*t + 424*t^2 + 121*t^3) + 
      s12^4*(-128 + 704*t + 893*t^2 + 303*t^3)) - 
    2*mmH^2*(48*s12^6*(-1 + t) + 4*s12^5*(-97 + 95*t + 38*t^2) - 
      t^4*(172 - 308*t + 109*t^2 + 65*t^3) + 
      s12^4*(-1028 + 691*t + 655*t^2 + 174*t^3) + 
      s12*t^2*(120 - 304*t + 11*t^2 + 289*t^3 - 83*t^4) + 
      s12^2*t*(256 + 952*t - 527*t^2 + 566*t^3 + 43*t^4) + 
      s12^3*(-632 + 876*t + 577*t^2 + 395*t^3 + 131*t^4)) + 
    mmH^5*(s12^3*(205 - 266*t + 61*t^2) + 2*s12^2*(349 - 521*t + 36*t^2 + 
        88*t^3) + t*(60 - 184*t + 205*t^2 - 43*t^3 - 34*t^4) + 
      s12*(180 + 54*t - 824*t^2 + 455*t^3 + 131*t^4)) + 
    mmH^3*(12*s12^5*(-11 + 10*t + t^2) + s12^4*(-174 - 233*t + 280*t^2 + 
        31*t^3) + s12^3*(-860 + 288*t - 899*t^2 + 469*t^3 + 42*t^4) + 
      s12*t*(240 + 252*t - 1828*t^2 + 1119*t^3 + 289*t^4 - 34*t^5) + 
      t^2*(240 - 832*t + 598*t^2 + 242*t^3 - 231*t^4 - 25*t^5) + 
      s12^2*(-992 + 2088*t - 2228*t^2 - 129*t^3 + 829*t^4 + 14*t^5)) - 
    mmH^4*(3*s12^4*(25 - 34*t + 9*t^2) + s12^3*(680 - 1066*t + 9*t^2 + 
        89*t^3) + s12^2*(352 - 72*t - 1770*t^2 + 741*t^3 + 145*t^4) + 
      s12*(-240 + 1164*t - 1498*t^2 - 272*t^3 + 803*t^4 + 35*t^5) - 
      t*(-240 + 428*t + 42*t^2 - 395*t^3 + 101*t^4 + 48*t^5)))*
   canMINP[38, 3, {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) - ((I/2)*(2*mmH^6*(-1 + s12)*(13*s12*(-1 + t) - 37*t)*t - 
    128*s12*t*(s12 + t)^2*(2*s12^2*(-1 + t) + t*(4 - 8*t + 3*t^2) + 
      s12*(4 - 8*t + 5*t^2)) + mmH^5*(2*s12^4*(-1 + t) - t^2*(193 + 253*t) + 
      s12^3*(2 + 58*t - 62*t^2) + s12^2*t*(11 + 210*t - 37*t^2) + 
      s12*t*(-49 + 141*t + 290*t^2)) - 
    mmH^4*(2*s12^5*(-1 + t) + t^2*(418 - 650*t - 353*t^2) + 
      s12^4*(-4 + 39*t - 37*t^2) + s12^3*(2 + 144*t + 32*t^2 - 49*t^3) + 
      s12^2*t*(-414 + 1082*t + 510*t^2 - 17*t^3) + 
      s12*t*(226 - 908*t + 621*t^2 + 370*t^3)) + 
    2*mmH*(4*s12^5*(-1 + t)^2 - 32*t^4*(4 - 8*t + 3*t^2) + 
      s12^4*t*(-356 + 265*t + 331*t^2) + 2*s12*t^3*(64 - 287*t + 78*t^2 + 
        72*t^3) + 4*s12^2*t^2*(160 - 500*t + 218*t^2 + 125*t^3) + 
      s12^3*t*(384 - 1530*t + 869*t^2 + 642*t^3)) - 
    mmH^3*(s12^5*(6 - 29*t + 23*t^2) + s12^4*(-2 - 92*t + 34*t^2 + 19*t^3) + 
      t^2*(136 - 1436*t + 1029*t^2 + 222*t^3) + 
      s12*t*(136 - 936*t + 2203*t^2 - 1198*t^3 - 228*t^4) + 
      s12^2*t*(-128 + 1546*t - 2783*t^2 - 518*t^3 + 6*t^4) + 
      s12^3*(4 + 710*t - 1358*t^2 - 260*t^3 + 15*t^4)) + 
    mmH^2*(106*s12^5*(-1 + t)*t + s12^3*t*(668 + 542*t - 2609*t^2 - 
        132*t^3) - s12^4*(4 - 488*t + 777*t^2 + 5*t^3) + 
      2*t^3*(196 - 765*t + 382*t^2 + 24*t^3) - 
      2*s12*t^2*(-76 + 323*t - 781*t^2 + 530*t^3 + 24*t^4) - 
      2*s12^2*t*(120 - 710*t - 513*t^2 + 1516*t^3 + 68*t^4)))*
   canMINP[38, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^2*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(24*s12*t - 26*t^2 + 12*s12*t^2 - 13*t^3 - 2*(-mmH + s12 + t)^2 + 
    (-mmH + s12 + t)^3)*canMINP[38, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(2*s12^2 + s12^3 + 12*s12*t*(2 + t) - (12*mmH - 25*t)*t*(2 + t))*
   canMINP[38, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((I/2)*(-26*s12^2 - 13*s12^3 + 24*s12*t + 12*s12^2*t - 
    2*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3)*canMINP[38, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/2)*(mmH^3*t*(2*s12^3 + 8*s12^2*t + 11*s12*t^2 + 5*t^3) + 
    2*s12*(2*s12^5*(-2 + t) - 16*s12^4*t - t^5 - s12*t^4*(4 + 7*t) - 
      2*s12^3*t^2*(11 + 8*t) - s12^2*t^3*(13 + 21*t)) - 
    mmH^2*(8*s12^4 + 31*s12*t^4 + t^4*(2 + 5*t) + 4*s12^3*t*(4 + 7*t) + 
      2*s12^2*t^2*(3 + 29*t)) + 2*mmH*(s12^5*(8 - 3*t) + t^5 + 
      2*s12^4*t*(12 + 5*t) + s12*t^4*(5 + 8*t) + s12^2*t^3*(13 + 31*t) + 
      s12^3*t^2*(25 + 38*t)))*canMINP[39, 2, {s12, t, mmH}])/
  (s12^2*(-mmH + s12)*t^2*(s12 + t)^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^4*((8 - 9*t)*t^2 + s12^2*(-8 + 6*t)) + 
    2*s12*(2*s12^5*(-2 + t) + s12^2*(5 - 3*t)*t^3 + s12*(3 - 10*t)*t^4 - 
      3*t^6 + 4*s12^4*t*(-2 + 3*t) + 2*s12^3*t^2*(-1 + 7*t)) + 
    mmH^2*(s12*(26 - 47*t)*t^3 + 2*(1 - 7*t)*t^4 + 2*s12^2*t^2*(12 + t) + 
      6*s12^4*(-8 + 5*t) + 4*s12^3*t*(-12 + 17*t)) + 
    mmH^3*(s12^3*(32 - 22*t) + 2*s12^2*(8 - 11*t)*t + t^3*(-10 + 21*t) + 
      s12*t^2*(-26 + 27*t)) - 2*mmH*(s12^2*(13 - 16*t)*t^3 + 
      s12*(4 - 15*t)*t^4 - t^6 + s12^5*(-16 + 9*t) + s12^3*t^2*(1 + 24*t) + 
      s12^4*t*(-24 + 35*t)))*canMINP[39, 2, {mmH - s12 - t, t, mmH}])/
  ((mmH - s12)^2*s12^2*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((I/2)*(-(mmH^3*s12*(s12 + t)^2*(5*s12^2 + 6*s12*t + 2*t^2)) + 
    mmH^2*(5*s12^6 - 4*s12*(-11 + t)*t^4 + 12*t^5 + 2*s12^2*t^3*(43 + 6*t) + 
      2*s12^3*t^2*(35 + 19*t) + s12^5*(6 + 32*t) + s12^4*t*(22 + 73*t)) + 
    2*t*(6*t^6 + 5*s12^5*t*(3 + 4*t) + s12^6*(3 + 5*t) + 
      s12^3*t^2*(6 + 79*t - 8*t^2) + 2*s12^2*t^3*(3 + 34*t - 5*t^2) + 
      2*s12*t^4*(1 + 15*t - 2*t^2) + s12^4*t*(2 + 47*t + 13*t^2)) - 
    2*mmH*(12*t^6 + s12^6*(3 + 6*t) + 6*s12^3*t^2*(1 + 19*t) + 
      s12^5*t*(18 + 29*t) + s12*t^4*(2 + 52*t - 7*t^2) + 
      3*s12^2*t^3*(2 + 37*t - 3*t^2) + s12^4*t*(2 + 58*t + 37*t^2)))*
   canMINP[39, 2, {t, s12, mmH}])/(s12^2*t^2*(-mmH + t)*(s12 + t)^3*
   (-mmH + s12 + t)^2) + ((I/40)*(mmH^5*(-1 + s12)*(-1 + t)*(23*s12 + 3*t) - 
    4*s12*t*(20*s12^4 + 19*s12^3*t - 4*t^3*(2 + 3*t) + s12^2*t*(22 + 9*t) + 
      s12*t^2*(-22 + 35*t)) - mmH^4*(74*s12^3*(-1 + t) + t*(8 + t - 25*t^2) + 
      s12^2*(-82 + 25*t + 33*t^2) + 5*s12*(22 - 11*t - 8*t^2 + 5*t^3)) + 
    2*mmH*(20*s12^5*(-1 + 2*t) + 4*t^3*(6 + 5*t + 3*t^2) + 
      s12^4*(20 + 93*t + 32*t^2) + s12^3*(120 - 292*t + 315*t^2) + 
      s12*t^2*(8 + 22*t - 40*t^2 - 19*t^3) + 
      s12^2*t*(160 - 368*t + 129*t^2 + 50*t^3)) + 
    mmH^2*(-20*s12^5*(-1 + t) + s12^4*(102 - 241*t - 13*t^2) - 
      t^2*(64 - 42*t + 3*t^2 + 7*t^3) + s12^3*(80 + 243*t - 454*t^2 + 
        9*t^3) + s12^2*(-120 + 340*t + 163*t^2 - 208*t^3 - 15*t^4) + 
      s12*t*(288 - 292*t + 105*t^2 - 18*t^3 + 7*t^4)) + 
    mmH^3*(71*s12^4*(-1 + t) + s12^3*(-167 + 176*t + 79*t^2) - 
      t*(-16 + 74*t + 23*t^2 + 15*t^3) + s12^2*(-10 - 455*t + 224*t^2 + 
        21*t^3) + s12*(-120 + 496*t - 249*t^2 + 46*t^3 + 15*t^4)))*
   canMINP[39, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/8)*(mmH^4*(s12 - 7*t)*(-1 + t) - 2*t*(4*s12^4 + 15*s12^3*t + 
      2*(5 - 4*t)*t^3 + s12*t^2*(20 + 3*t) + 2*s12^2*t*(3 + 11*t)) + 
    mmH^3*(-2*s12^2*(-1 + t) + 5*s12*(-6 - t + 3*t^2) + 
      t*(6 - 3*t + 17*t^2)) + mmH*(4*s12^4*(-1 + t) + 
      s12*t^2*(-44 + 87*t + 3*t^2) + 3*s12^3*(-4 - t + 5*t^2) + 
      t^2*(-24 + 40*t + 13*t^2 - 5*t^3) + s12^2*(24 - 84*t + 55*t^2 + 
        19*t^3)) - mmH^2*(3*s12^3*(-1 + t) + s12^2*(-42 - 5*t + 19*t^2) + 
      t*(-24 + 26*t + 33*t^2 + 5*t^3) + s12*(24 - 96*t + 49*t^2 + 23*t^3)))*
   canMINP[39, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((I/4)*(2*mmH^4*(-1 + s12)*t + s12*(s12^2*(-8 + t)*t + 6*s12*t^2*(1 + t) + 
      2*t^3*(5 + 2*t) + 4*s12^3*(-1 + 3*t)) + 
    mmH^3*(-2*s12^3 - 2*s12^2*(-1 + t) + 9*t*(1 + t) - s12*t*(5 + 9*t)) + 
    mmH^2*(2*s12^4 + s12^3*t + t*(12 - 8*t - 9*t^2) + 
      s12*t*(-42 + 14*t + 9*t^2) + s12^2*(2 + 18*t + 9*t^2)) - 
    mmH*(s12^4*(2 + 3*t) + t^2*(12 + t - 2*t^2) - s12^3*(2 - 10*t + t^2) + 
      s12^2*t*(-32 + 28*t + 3*t^2) + s12*t*(24 - 14*t + 17*t^2 + 2*t^3)))*
   canMINP[39, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (-mmH + s12 + t)^2) - ((I/4)*(4*s12*t^2 - 9*t^3 + (-mmH + s12 + t)^3 - 
    2*(-4*s12*t + 9*t^2 + (-mmH + s12 + t)^2))*canMINP[39, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) - 
 ((I/4)*(2*s12^2 + s12^3 + 4*s12*t*(2 + t) - (4*mmH - 13*t)*t*(2 + t))*
   canMINP[39, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((I/4)*(-9*s12^3 + 4*s12^2*t + (-mmH + s12 + t)^3 - 
    2*(9*s12^2 - 4*s12*t + (-mmH + s12 + t)^2))*
   canMINP[39, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((2*I)*(4*s12^3*t^3*(s12 + t)^3*(6*s12^3 + 7*s12^2*t - 2*t^3) + 
    mmH^10*(2*s12^3 + t^2*(4 + 5*t) + s12^2*(4 + 8*t) + s12*t*(8 + 11*t)) - 
    2*mmH^2*(2*t^11 + 12*s12^9*(1 + 6*t) - 4*s12*t^9*(1 + 15*t) + 
      s12^4*t^5*(28 + 27*t - 663*t^2) + s12^3*t^6*(28 + 47*t - 656*t^2) + 
      s12^2*t^7*(6 + 5*t - 319*t^2) + s12^5*t^4*(-43 + 115*t - 309*t^2) + 
      s12^8*t*(16 + 440*t - 3*t^2) + s12^7*t^2*(-43 + 826*t - 2*t^2) - 
      2*s12^6*t^3*(48 - 292*t + 23*t^2)) + 
    2*mmH*s12*t*(2*s12*(2 - 25*t)*t^8 - 10*t^10 - 13*s12^6*t^2*(3 + 4*t) + 
      6*s12^8*(-1 + 6*t) + s12^3*t^5*(6 + 30*t - 121*t^2) + 
      s12^2*t^6*(2 + 31*t - 107*t^2) - s12^7*t*(25 - 68*t + t^2) - 
      s12^5*t^3*(25 + 184*t + 11*t^2) - s12^4*t^4*(1 + 97*t + 66*t^2)) - 
    mmH^9*(8*s12^4 + s12^3*(24 + 38*t) + t^2*(-4 + 22*t + 31*t^2) + 
      s12^2*(-4 + 70*t + 86*t^2) + s12*t*(-8 + 68*t + 91*t^2)) + 
    mmH^8*(12*s12^5 + 14*s12^4*(6 + 5*t) + 2*t^3*(-10 + 29*t + 36*t^2) + 
      2*s12*t^2*(-31 + 103*t + 160*t^2) + s12^3*(-22 + 258*t + 251*t^2) + 
      s12^2*t*(-64 + 322*t + 437*t^2)) + 
    mmH^3*(-24*s12^9 + 4*t^9*(-2 + 7*t) + 
      s12^3*t^5*(220 + 142*t - 3465*t^2) + 2*s12^4*t^4*
       (82 + 611*t - 1515*t^2) + 2*s12^5*t^3*(29 + 1764*t - 586*t^2) + 
      2*s12^6*t^2*(107 + 2372*t - 76*t^2) + 
      2*s12^7*t*(151 + 1436*t - 7*t^2) + s12^8*(118 + 592*t - 6*t^2) - 
      2*s12*t^7*(-6 + 35*t + 163*t^2) - 3*s12^2*t^6*(-32 + 34*t + 607*t^2)) - 
    mmH^7*(8*s12^6 + 8*s12^5*(25 + 8*t) + 2*t^4*(-20 + 50*t + 33*t^2) + 
      6*s12*t^3*(-29 + 59*t + 106*t^2) + s12^4*(-70 + 482*t + 344*t^2) + 
      s12^3*t*(-234 + 518*t + 1023*t^2) + s12^2*t^2*(-298 + 490*t + 
        1317*t^2)) + mmH^6*(2*s12^7 + 4*s12^6*(75 + 8*t) - 
      5*t^5*(8 - 24*t + 3*t^2) + 2*s12^5*(-82 + 159*t + 115*t^2) + 
      2*s12^4*t*(-266 - 211*t + 598*t^2) + s12*t^4*(-242 + 432*t + 819*t^2) + 
      2*s12^2*t^3*(-284 + 173*t + 1288*t^2) + 
      2*s12^3*t^2*(-367 - 203*t + 1363*t^2)) + 
    mmH^5*(-2*s12^7*(132 + 5*t) + 2*s12^3*t^3*(451 + 709*t - 2346*t^2) + 
      2*s12^4*t^2*(519 + 1756*t - 1352*t^2) + 
      s12*t^5*(182 - 388*t - 767*t^2) + 6*s12^5*t*(130 + 459*t - 108*t^2) + 
      s12^6*(256 + 384*t - 74*t^2) + t^6*(20 - 94*t + 85*t^2) - 
      2*s12^2*t^4*(-275 + 141*t + 1706*t^2)) + 
    mmH^4*(2*s12^8*(62 + t) + 2*s12^7*(-119 - 432*t + 9*t^2) + 
      4*s12^6*t*(-171 - 1034*t + 33*t^2) - 2*t^7*(2 - 21*t + 37*t^2) + 
      2*s12*t^6*(-36 + 113*t + 285*t^2) + 2*s12^5*t^2*
       (-397 - 3026*t + 578*t^2) + 4*s12^4*t^3*(-165 - 956*t + 934*t^2) + 
      s12^2*t^5*(-304 + 274*t + 3077*t^2) + 
      s12^3*t^4*(-548 - 830*t + 5141*t^2)))*canMINP[40, 2, {s12, t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^4*t*(s12 + t)^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(mmH^9*(s12 + t)^2*(2*s12^2 + t^2) - 4*s12^3*t^3*(s12 + t)^3*
     (2*s12^3 + 3*s12^2*t - 3*s12*t^2 - 2*t^3) - 
    mmH^8*(6*s12^5 + 10*s12^4*t + s12^3*(6 - 31*t)*t + 
      s12^2*(18 - 11*t)*t^2 + 9*s12*t^3*(2 + t) + 3*t^4*(2 + 3*t)) + 
    mmH^7*(6*s12^6 + s12^5*(8 + 6*t) + 2*t^5*(15 + 16*t) + 
      s12^3*t*(6 + 166*t - 323*t^2) + s12^4*(2 + 56*t - 154*t^2) + 
      2*s12^2*t^2*(3 + 113*t - 65*t^2) + s12*t^3*(2 + 138*t + 23*t^2)) - 
    2*mmH*s12*t*(s12*(5 - 12*t)*t^8 - 3*t^10 + 2*s12^8*(-1 + 6*t) + 
      3*s12^5*t^4*(68 + 13*t) + s12^2*t^6*(2 + 31*t - 7*t^2) + 
      s12^7*t*(-9 + 60*t + t^2) + 4*s12^6*t^2*(-3 + 35*t + 2*t^2) + 
      s12^3*t^5*(9 + 103*t + 26*t^2) + s12^4*t^4*(12 + 189*t + 56*t^2)) - 
    2*mmH^6*(s12^7 - 2*s12^6*(-7 + t) + 30*t^6*(1 + t) + 
      s12^3*t^2*(-9 + 297*t - 508*t^2) + s12^4*t*(-11 + 127*t - 463*t^2) + 
      s12^5*(-4 + 45*t - 119*t^2) + s12*t^4*(1 + 182*t + 30*t^2) - 
      s12^2*t^3*(1 - 353*t + 173*t^2)) + 
    2*mmH^2*(-t^11 + 4*s12^9*(1 + 6*t) - s12*t^9*(2 + 21*t) + 
      s12^2*t^7*(4 - 7*t - 50*t^2) + s12^8*t*(14 + 196*t + 3*t^2) + 
      2*s12^7*t^2*(12 + 301*t + 15*t^2) + s12^3*t^6*(23 + 59*t + 28*t^2) + 
      s12^6*t^3*(39 + 954*t + 172*t^2) + s12^4*t^5*(51 + 373*t + 228*t^2) + 
      s12^5*t^4*(57 + 833*t + 327*t^2)) + 
    mmH^3*(8*s12^9 + 2*t^9*(3 + 7*t) - 2*s12^8*(17 + 92*t + 3*t^2) - 
      2*s12^7*t*(76 + 596*t + 41*t^2) + 2*s12^2*t^6*(-19 + 125*t + 52*t^2) + 
      s12*t^7*(-4 + 70*t + 115*t^2) - 3*s12^3*t^5*(46 + 10*t + 175*t^2) - 
      2*s12^6*t^2*(150 + 1398*t + 293*t^2) - 4*s12^4*t^4*
       (69 + 389*t + 370*t^2) - 2*s12^5*t^3*(177 + 1568*t + 755*t^2)) - 
    mmH^5*(s12^7*(-40 + 6*t) - 5*t^7*(12 + 13*t) - 
      2*s12*t^5*(-3 + 224*t + 63*t^2) + 2*s12^6*(20 + 26*t + 79*t^2) + 
      s12^2*t^4*(44 - 998*t + 385*t^2) + 2*s12^5*t*(73 + 199*t + 504*t^2) + 
      2*s12^3*t^3*(68 - 359*t + 789*t^2) + 2*s12^4*t^2*
       (102 + 99*t + 1042*t^2)) + mmH^4*(2*s12^8*(-14 + t) - 
      t^8*(30 + 41*t) + s12*t^6*(10 - 270*t - 161*t^2) + 
      s12^7*(56 + 228*t + 46*t^2) + s12^2*t^5*(66 - 726*t + 127*t^2) + 
      2*s12^6*t*(119 + 664*t + 234*t^2) + 4*s12^4*t^3*
       (96 + 350*t + 599*t^2) + 2*s12^5*t^2*(207 + 1152*t + 869*t^2) + 
      s12^3*t^4*(208 - 318*t + 1305*t^2)))*
   canMINP[40, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^2*s12^2*
   (mmH - t)^4*t*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((2*I)*(-8*s12^3*t^3*(s12 + t)^3*(s12^4 - 5*s12^2*t^2 - 5*s12*t^3 - 2*t^4) + 
    mmH^10*(s12 + t)^2*(5*s12^2 + 2*t*(2 + t) + s12*(4 + 6*t)) - 
    mmH^9*(31*s12^5 + 2*s12^4*(11 + 63*t) + 4*t^3*(-1 + 6*t + 2*t^2) + 
      2*s12*t^2*(-6 + 47*t + 25*t^2) + 2*s12^2*t*(-6 + 69*t + 80*t^2) + 
      s12^3*(-4 + 90*t + 189*t^2)) - 2*mmH*s12*t*(10*s12^11 + 60*s12^10*t + 
      2*s12^2*(26 - 29*t)*t^7 + 2*s12*(11 - 12*t)*t^8 + 4*t^9 + 
      23*s12^8*t^2*(-1 + 10*t) + s12^9*t*(-4 + 157*t) + 
      s12^3*t^6*(64 + 62*t + t^2) + s12^4*t^5*(38 + 348*t + 3*t^2) + 
      s12^5*t^4*(4 + 433*t + 29*t^2) + 3*s12^6*t^3*(-2 + 67*t + 33*t^2) + 
      s12^7*t^2*(-2 + t + 195*t^2)) + mmH^8*(72*s12^6 + s12^5*(58 + 412*t) + 
      12*t^4*(-2 + 7*t + t^2) + 2*s12*t^3*(-46 + 165*t + 49*t^2) + 
      4*s12^3*t*(-21 + 115*t + 228*t^2) + s12^2*t^2*(-132 + 528*t + 
        481*t^2) + s12^4*(-20 + 236*t + 833*t^2)) + 
    2*mmH^2*(-2*s12^12 + 58*s12^11*t + 14*s12^2*(3 - 23*t)*t^8 - 8*t^10 - 
      16*s12*t^9*(1 + 3*t) + s12^10*t*(4 + 379*t) + s12^9*t^2*(11 + 981*t) + 
      s12^3*t^7*(166 - 726*t + 3*t^2) + s12^4*t^6*(196 - 600*t + 13*t^2) + 
      s12^5*t^5*(78 + 65*t + 128*t^2) + s12^6*t^4*(-24 + 364*t + 515*t^2) + 
      2*s12^7*t^3*(-14 + 85*t + 538*t^2) + 
      s12^8*t^2*(-6 + 26*t + 1353*t^2)) - 
    mmH^4*(74*s12^10 + 4*(37 - 23*t)*t^8 - 2*s12^9*(21 + 250*t) + 
      s12^6*t^2*(328 + 252*t - 10021*t^2) + s12^8*(4 - 284*t - 3723*t^2) + 
      2*s12^5*t^3*(324 + 1481*t - 3350*t^2) + 
      4*s12^4*t^4*(181 + 1508*t - 606*t^2) + 2*s12^3*t^5*
       (358 + 3008*t - 195*t^2) + 4*s12^2*t^6*(191 + 711*t - 9*t^2) - 
      2*s12*t^7*(-266 - 178*t + t^2) - 6*s12^7*t*(-12 + 90*t + 1435*t^2)) - 
    mmH^7*(66*s12^7 + 2*s12^6*(50 + 371*t) + 8*t^5*(-8 + 24*t + t^2) + 
      2*s12*t^4*(-144 + 329*t + 48*t^2) + 4*s12^2*t^3*
       (-130 + 225*t + 172*t^2) + 8*s12^4*t*(-27 + 73*t + 367*t^2) + 
      s12^3*t^2*(-472 + 756*t + 2135*t^2) + s12^5*(-40 + 362*t + 2149*t^2)) + 
    mmH^3*(28*s12^11 + 4*(19 - 4*t)*t^9 + 12*s12*t^8*(20 + 29*t) - 
      2*s12^10*(4 + 149*t) - s12^9*t*(86 + 2159*t) + 
      s12^7*t^2*(96 - 296*t - 6895*t^2) + 2*s12^6*t^3*
       (116 + 126*t - 2545*t^2) + 2*s12^5*t^4*(72 + 1043*t - 1094*t^2) + 
      2*s12^2*t^7*(84 + 1042*t - 3*t^2) - 4*s12^3*t^6*
       (40 - 1099*t + 11*t^2) - 2*s12^4*t^5*(84 - 2196*t + 223*t^2) - 
      2*s12^8*t*(-6 + 128*t + 2697*t^2)) + 
    mmH^6*(-15*s12^8 + 4*s12^7*(30 + 211*t) + 2*t^6*(-58 + 134*t + t^2) + 
      2*s12*t^5*(-264 + 347*t + 25*t^2) + 2*s12^2*t^4*
       (-522 + 146*t + 251*t^2) + 2*s12^3*t^3*(-582 - 282*t + 1265*t^2) + 
      2*s12^4*t^2*(-384 - 178*t + 2763*t^2) + 
      2*s12^5*t*(-138 + 203*t + 3089*t^2) + s12^6*(-40 + 452*t + 3659*t^2)) + 
    mmH^5*(85*s12^9 + 8*(20 - 27*t)*t^7 - 2*s12^8*(47 + 351*t) + 
      s12^7*(20 - 454*t - 4375*t^2) + 2*s12^4*t^3*(600 + 1801*t - 2652*t^2) + 
      4*s12^5*t^2*(165 + 283*t - 2299*t^2) + 2*s12^3*t^4*
       (710 + 1943*t - 743*t^2) - 2*s12*t^6*(-326 + 90*t + 7*t^2) - 
      2*s12^2*t^5*(-600 - 781*t + 92*t^2) - 
      2*s12^6*t*(-96 + 235*t + 4434*t^2)))*canMINP[40, 2, {t, s12, mmH}])/
  (mmH*(mmH - s12)^4*s12*(mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^5*(-1 + s12)*(-1 + t)*(13*s12 + 9*t) + 
    4*s12*t*(8*s12^4 - 13*s12^3*t - 3*s12^2*(-10 + t)*t + 4*t^3*(-7 + 9*t) + 
      s12*t^2*(-14 + 47*t)) + mmH^4*(-6*s12^3*(-1 + t) + 
      s12^2*(134 - 51*t - 43*t^2) + t*(-24 + 49*t + 23*t^2) + 
      s12*(-114 + 37*t + 12*t^2 - 23*t^3)) - 
    2*mmH*(8*s12^5*(-1 + 2*t) + s12^4*(84 - 7*t - 8*t^2) - 
      4*t^3*(18 + 2*t + 9*t^2) + 3*s12^3*(-24 + 92*t - 51*t^2 + 4*t^3) + 
      s12*t^2*(-24 - 38*t - 32*t^2 + 57*t^3) + 
      s12^2*t*(96 + 272*t - 235*t^2 + 82*t^3)) + 
    mmH^3*(-15*s12^4*(-1 + t) + s12^3*(-225 + 136*t - 7*t^2) + 
      t*(48 - 170*t - 69*t^2 + 7*t^3) + s12^2*(42 - 401*t + 336*t^2 + 
        35*t^3) + s12*(-72 + 456*t - 227*t^2 + 62*t^3 - 7*t^4)) + 
    mmH^2*(8*s12^5*(-1 + t) + s12^4*(62 + 5*t + 5*t^2) + 
      s12^3*(240 + 165*t - 178*t^2 + 15*t^3) - 
      t^2*(192 - 178*t + 61*t^2 + 21*t^3) + 
      s12*t*(288 - 36*t + 7*t^2 + 22*t^3 + 21*t^4) + 
      s12^2*(-72 + 132*t - 51*t^2 - 300*t^3 + 35*t^4)))*
   canMINP[40, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(3*mmH^4*(7*s12 - t)*(-1 + t) + 
    2*t*(-8*s12^4 - 3*s12^3*t + 2*(13 - 8*t)*t^3 + 6*s12^2*t*(-1 + 5*t) + 
      s12*t^2*(28 + 9*t)) - 3*mmH^3*(10*s12^2*(-1 + t) + t*(6 - 3*t + t^2) + 
      s12*(-30 + 11*t + 15*t^2)) + mmH*(8*s12^4*(-1 + t) + 
      s12*t^2*(148 - 173*t - 9*t^2) + s12^3*(36 - 23*t + 3*t^2) + 
      t^2*(72 - 116*t + 5*t^2 + 7*t^3) - s12^2*(72 - 228*t + 145*t^2 + 
        21*t^3)) + mmH^2*(s12^3*(-1 + t) + s12^2*(-126 + 73*t + 41*t^2) - 
      t*(72 - 82*t - 15*t^2 + t^3) + s12*(72 - 264*t + 151*t^2 + 41*t^3)))*
   canMINP[40, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 (I*(2*mmH^4*(-1 + s12)*t + mmH^3*(-4*s12^3 - 2*s12^2*(-2 + t) - 
      9*(-3 + t)*t + s12*t*(-11 + 9*t)) + 
    s12*(2*(3 - 4*t)*t^3 + 4*s12^3*(-2 + 7*t) - s12^2*t*(40 + 9*t) - 
      2*s12*t^2*(3 + 13*t)) + mmH^2*(4*s12^4 + s12^3*t + 
      s12^2*(4 + 36*t - 23*t^2) + s12*t*(-114 + 8*t - 15*t^2) + 
      3*t*(12 - 4*t + 5*t^2)) + mmH*(-(s12^4*(4 + 5*t)) - 
      t^2*(36 + 15*t + 4*t^2) + s12^3*(4 - 22*t + 9*t^2) + 
      s12^2*t*(112 + 22*t + 13*t^2) + s12*t*(-72 + 54*t + 23*t^2 + 4*t^3)))*
   canMINP[40, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (-mmH + s12 + t)^2) + 
 ((3*I)*(t^3 + (-mmH + s12 + t)^3 + 2*(mmH - s12)*(-mmH + s12 + 2*t))*
   canMINP[40, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 ((3*I)*(2*s12^2 + s12^3 - t^2*(2 + t))*canMINP[40, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((3*I)*(s12^3 + (-mmH + s12 + t)^3 + 2*(mmH - t)*(-mmH + 2*s12 + t))*
   canMINP[40, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((2*I)*(-(mmH^3*(4*s12^3 + 8*s12^2*t + 10*s12*t^2 + 5*t^3)) - 
    2*mmH*(6*s12^5 + 24*s12^4*t + 37*s12^3*t^2 + 3*t^4 + 
      2*s12*t^3*(4 + 3*t) + 5*s12^2*t^2*(1 + 5*t)) + 
    2*s12*(2*s12^5 + 10*s12^4*t + 19*s12^3*t^2 + 3*t^4 + 5*s12*t^3*(1 + t) + 
      2*s12^2*t^2*(1 + 8*t)) + mmH^2*(12*s12^4 + 36*s12^3*t + 46*s12^2*t^2 + 
      t^3*(6 + 5*t) + 2*s12*t^2*(3 + 13*t)))*canMINP[41, 2, {s12, t, mmH}])/
  (s12^2*(-mmH + s12)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((2*I)*(mmH^3*(4*s12^3 + t^3) - 2*s12*(2*s12^5 + 2*s12^4*t - 2*s12^2*t^2 - 
      s12^3*t^2 + s12*(-1 + t)*t^3 + t^4) - 
    mmH^2*(12*s12^4 + 4*s12^3*t - 8*s12^2*t^2 - 2*s12*(-1 + t)*t^2 + 
      t^3*(2 + t)) + 2*mmH*(6*s12^5 + 4*s12^4*t - 5*s12^3*t^2 + t^4 + 
      s12*t^4 - s12^2*t^2*(1 + 2*t)))*canMINP[41, 2, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12)*t^2*(s12 + t)*
   (-mmH + s12 + t)^2) - 
 ((2*I)*(-(mmH^3*(5*s12^3 + 10*s12^2*t + 8*s12*t^2 + 4*t^3)) + 
    2*t*(10*s12*t^4 + 2*t^5 + s12^4*(3 + 5*t) + s12^3*t*(5 + 16*t) + 
      s12^2*t^2*(2 + 19*t)) + mmH^2*(5*s12^4 + 36*s12*t^3 + 12*t^4 + 
      2*s12^2*t*(3 + 23*t) + s12^3*(6 + 26*t)) - 
    2*mmH*(24*s12*t^4 + 6*t^5 + s12^4*(3 + 6*t) + s12^3*t*(8 + 25*t) + 
      s12^2*t^2*(5 + 37*t)))*canMINP[41, 2, {t, s12, mmH}])/
  (s12^2*t^2*(-mmH + t)*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((I/10)*(mmH^5*(-1 + s12)*(-1 + t)*(299*s12 + 159*t) + 
    4*s12*t*(200*s12^4 - 147*s12^3*t + s12^2*(434 - 37*t)*t + 
      636*(-1 + t)*t^3 + s12*t^2*(-674 + 865*t)) + 
    mmH^4*(-162*s12^3*(-1 + t) + s12^2*(2306 - 925*t - 909*t^2) + 
      53*t*(-8 + 19*t + 5*t^2) - 5*s12*(374 - 119*t - 44*t^2 + 53*t^3)) + 
    mmH*(-400*s12^5*(-1 + 2*t) + s12^4*(-3160 + 338*t - 48*t^2) + 
      1272*t^3*(2 + t^2) + 2*s12*t^2*(424 + 386*t + 600*t^2 - 1007*t^3) + 
      s12^3*(2160 - 9272*t + 5630*t^2 - 440*t^3) - 
      2*s12^2*t*(2080 + 4464*t - 4757*t^2 + 1470*t^3)) + 
    mmH^3*(-337*s12^4*(-1 + t) + s12^3*(-4111 + 2728*t - 153*t^2) + 
      53*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(790 - 6815*t + 6472*t^2 + 
        613*t^3) + s12*(-1080 + 7528*t - 4077*t^2 + 818*t^3 - 265*t^4)) + 
    mmH^2*(200*s12^5*(-1 + t) + s12^4*(1106 + 187*t + 171*t^2) - 
      53*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + 
      s12^3*(4240 + 2379*t - 3102*t^2 + 257*t^3) + 
      s12*t*(4704 + 84*t + 145*t^2 + 826*t^3 + 371*t^4) + 
      s12^2*(-1080 + 1900*t - 1821*t^2 - 5444*t^3 + 605*t^4)))*
   canMINP[41, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^3*(79*s12 - 25*t)*(-1 + t) + 
    2*t*(40*s12^3 + s12^2*t + s12*(2 - 83*t)*t + 6*t^2*(-9 + 8*t)) - 
    mmH^2*(11*s12^2*(-1 + t) + 2*t*(27 - 26*t + t^2) + 
      s12*(-270 + 185*t + 81*t^2)) + mmH*(-40*s12^3*(-1 + t) - 
      s12^2*(108 - 77*t + t^2) + t*(-216 + 216*t + 25*t^2 - 21*t^3) + 
      8*s12*(27 - 74*t + 40*t^2 + 7*t^3)))*
   canMINP[41, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 (I*(-14*mmH^4*(-1 + s12) + mmH^3*(-81 + 22*s12^2 + s12*(33 - 31*t) + 31*t) + 
    s12*(-92*s12^3 + 7*s12^2*(8 + 5*t) + 2*t^2*(-1 + 20*t) + 
      2*s12*t*(1 + 59*t)) + mmH^2*(-108 - 3*s12^3 + 28*t - 65*t^2 + 
      s12^2*(-148 + 89*t) + s12*(350 - 28*t + 65*t^2)) + 
    mmH*(19*s12^4 + s12^3*(94 - 31*t) + t*(108 + 53*t + 20*t^2) - 
      s12^2*(352 + 94*t + 59*t^2) - s12*(-216 + 186*t + 97*t^2 + 20*t^3)))*
   canMINP[41, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
   (-mmH + s12 + t)^2) + 
 (I*(-2*t^2 - t^3 + 26*(-mmH + s12 + t)^2 - 13*(-mmH + s12 + t)^3)*
   canMINP[41, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 (I*(26*s12^2 + 13*s12^3 - t^2*(2 + t))*canMINP[41, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 (I*(-2*s12^2 - s12^3 + 26*(-mmH + s12 + t)^2 - 13*(-mmH + s12 + t)^3)*
   canMINP[41, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/10)*(mmH^5*(-1 + s12)*(-1 + t)*(53*s12 + 33*t) + 
    4*s12*t*(60*s12^4 + 11*s12^3*t + 132*(-1 + t)*t^3 + 
      3*s12^2*t*(26 + 7*t) + s12*t^2*(-158 + 195*t)) + 
    mmH^4*(6*s12^3*(-1 + t) + s12^2*(482 - 215*t - 163*t^2) + 
      11*t*(-8 + 19*t + 5*t^2) - 5*s12*(74 - 25*t - 4*t^2 + 11*t^3)) - 
    2*mmH*(60*s12^5*(-1 + 2*t) - 132*t^3*(2 + t^2) + 
      s12^4*(340 - 3*t + 88*t^2) + s12^3*(-200 + 932*t - 505*t^2 + 100*t^3) + 
      s12*t^2*(-88 - 62*t - 140*t^2 + 209*t^3) + 
      s12^2*t*(480 + 848*t - 999*t^2 + 330*t^3)) + 
    mmH^3*(-119*s12^4*(-1 + t) + s12^3*(-817 + 536*t - 111*t^2) + 
      11*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(170 - 1345*t + 1324*t^2 + 
        111*t^3) + s12*(-200 + 1496*t - 799*t^2 + 186*t^3 - 55*t^4)) + 
    mmH^2*(60*s12^5*(-1 + t) + s12^4*(162 + 169*t + 77*t^2) - 
      11*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + 
      s12^3*(880 + 413*t - 394*t^2 + 79*t^3) + 
      s12*t*(928 + 108*t - 5*t^2 + 162*t^3 + 77*t^4) + 
      s12^2*(-200 + 340*t - 507*t^2 - 1088*t^3 + 135*t^4)))*
   canMINP[42, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(-(mmH^3*(17*s12 - 7*t)*(-1 + t)) + 
    2*t*(-12*s12^3 - 3*s12^2*t + 2*(5 - 4*t)*t^2 + s12*t*(2 + 17*t)) + 
    mmH^2*(s12^2*(-1 + t) - 2*t*(-5 + 6*t + t^2) + 
      s12*(-50 + 39*t + 15*t^2)) + mmH*(12*s12^3*(-1 + t) + 
      s12^2*(20 - 15*t + 3*t^2) + t*(40 - 40*t + t^2 + 3*t^3) - 
      4*s12*(10 - 28*t + 15*t^2 + 3*t^3)))*
   canMINP[42, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 (I*(-2*mmH^4*(-1 + s12) + mmH^3*(-15 + 2*s12^2 + s12*(7 - 11*t) + 11*t) + 
    s12*(-16*s12^3 + 2*t^2*(1 + 6*t) + s12^2*(8 + 13*t) + 
      2*s12*t*(-1 + 17*t)) + mmH^2*(-20 + s12^3 + 4*t - 19*t^2 + 
      s12^2*(-26 + 27*t) + s12*(66 - 4*t + 19*t^2)) + 
    mmH*(3*s12^4 + s12^3*(16 - 9*t) + t*(20 + 11*t + 6*t^2) - 
      s12^2*(64 + 34*t + 17*t^2) - s12*(-40 + 38*t + 27*t^2 + 6*t^3)))*
   canMINP[42, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
   (-mmH + s12 + t)^2) - 
 (I*(-t^3 + 3*(-mmH + s12 + t)^3 - 2*(t^2 + 3*(-mmH + s12 + t)^2))*
   canMINP[42, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 (I*(6*s12^2 + 3*s12^3 + t^2*(2 + t))*canMINP[42, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 (I*(-s12^3 + 3*(-mmH + s12 + t)^3 - 2*(s12^2 + 3*(-mmH + s12 + t)^2))*
   canMINP[42, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/2)*(mmH^5*(-1 + s12)*(-1 + t)*(7*s12 + 3*t) - 
    4*s12*t^2*(11*s12^3 + 5*s12^2*(-2 + t) + s12*(10 - 13*t)*t - 
      12*(-1 + t)*t^2) + mmH^4*(-10*s12^3*(-1 + t) + 
      s12^2*(42 - 13*t - 21*t^2) + t*(-8 + 19*t + 5*t^2) + 
      s12*(-38 + 11*t + 8*t^2 - 5*t^3)) + 
    2*mmH*(12*t^3*(2 + t^2) + s12^4*(-28 + 9*t + 16*t^2) + 
      s12*t^2*(8 + 10*t + 8*t^2 - 19*t^3) + 
      s12^3*(24 - 92*t + 67*t^2 + 4*t^3) - s12^2*t*(32 + 96*t - 85*t^2 + 
        22*t^3)) + mmH^3*(3*s12^4*(-1 + t) + s12^3*(-83 + 56*t + 11*t^2) + 
      t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(14 - 139*t + 124*t^2 + 
        13*t^3) + s12*(-24 + 152*t - 85*t^2 + 14*t^3 - 5*t^4)) + 
    mmH^2*(s12^4*(34 - 21*t - 5*t^2) + s12^3*(80 + 59*t - 102*t^2 + t^3) - 
      t^2*(64 - 62*t + 23*t^2 + 7*t^3) + s12*t*(96 - 12*t + 5*t^2 + 18*t^3 + 
        7*t^4) + s12^2*(-24 + 44*t - 13*t^2 - 104*t^3 + 9*t^4)))*
   canMINP[43, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((I/2)*(mmH^3*(7*s12 - t)*(-1 + t) + 2*t^2*(-3*s12^2 + s12*(2 - 7*t) + 
      2*t*(-3 + 4*t)) - mmH^2*(3*s12^2*(-1 + t) + 2*t*(3 - 2*t + t^2) + 
      s12*(-30 + 17*t + 9*t^2)) + mmH*(3*s12^2*(-4 + 3*t + t^2) + 
      t*(-24 + 24*t + 9*t^2 - 5*t^3) + 4*s12*(6 - 16*t + 9*t^2 + t^3)))*
   canMINP[43, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) - 
 (I*(2*mmH^4*(-1 + s12) + s12*(12*s12^3 + s12^2*(-8 + t) + 2*t^2 - 
      2*s12*t*(1 + t)) + mmH^3*(9 - 4*s12^2 + t - s12*(3 + t)) + 
    mmH^2*(12 + s12^3 - s12^2*(-18 + t) - 4*t + t^2 - s12*(38 - 4*t + t^2)) + 
    mmH*(-3*s12^4 + s12^3*(-10 + t) - t*(12 + 5*t) + s12^2*(40 - 4*t + t^2) + 
      3*s12*(-8 + 6*t + t^2)))*canMINP[43, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) + 
 (I*(mmH - s12 - 2*t)*(mmH^2 + s12^2 + s12*(-2 + t) + t^2 - 
    mmH*(-2 + 2*s12 + t))*canMINP[43, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) - 
 (I*(s12 - t)*(s12^2 + s12*(2 + t) + t*(2 + t))*
   canMINP[43, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 (I*(mmH - 2*s12 - t)*(mmH^2 + s12^2 + s12*t + (-2 + t)*t - 
    mmH*(-2 + s12 + 2*t))*canMINP[43, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) - ((32*I)*(mmH - s12 - 2*t)*(-1 + t)*
   canMINP[44, 2, {s12, t, mmH}])/(t^2*(-mmH + s12 + t)^2) - 
 ((32*I)*(s12 - t)*(-1 + t)*canMINP[44, 2, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2) + ((16*I)*(-1 + s12)*(-3*mmH + 4*s12 + 3*t)*
   canMINP[44, 2, {t, s12, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 (((4*I)/15)*(4*mmH^6*(-1 + s12)*(2*s12 - 3*t)*(-1 + t) - 
    4*s12*t^2*(s12^2*(8 - 49*t)*t - 48*(-1 + t)*t^3 - 
      16*s12*t^2*(-7 + 10*t) + s12^3*(30 + 41*t)) + 
    mmH^5*(31*s12^3*(-1 + t) - 32*t*(-1 + 2*t + t^2) + 
      s12^2*(57 - 57*t + 4*t^2) + 2*s12*(-5 + t + 18*t^2 + 16*t^3)) - 
    mmH^4*(39*s12^4*(-1 + t) - 8*t*(-8 + 23*t + 21*t^2) + 
      s12^3*(-233 + 133*t + 72*t^2) + 2*s12^2*(55 + 46*t - 17*t^2 + 23*t^3) + 
      2*s12*(60 - 43*t - 3*t^2 + 57*t^3)) + 
    2*mmH*t*(48*t^3*(2 + t^2) + s12^4*(-250 + 289*t + 58*t^2) + 
      4*s12*t^2*(8 + 16*t + 11*t^2 - 19*t^3) - 
      s12^3*(120 + 52*t - 197*t^2 + 95*t^3) - 
      s12^2*t*(560 - 512*t + 19*t^2 + 250*t^3)) + 
    mmH^3*(s12^4*(-298 + 210*t + 56*t^2) - 5*s12^3*(64 + 56*t - 109*t^2 + 
        t^3) + 16*t^2*(20 - 29*t + 3*t^3) + 
      s12^2*(-120 + 540*t + 183*t^2 + 273*t^3 - 56*t^4) + 
      4*s12*t*(42 - 187*t + 36*t^2 + 14*t^3 - 12*t^4)) + 
    mmH^2*(s12^4*(440 + 34*t - 395*t^2 - 17*t^3) - 
      4*t^3*(112 - 62*t + 47*t^2 + 7*t^3) + 
      2*s12*t^2*(-56 + 368*t - 220*t^2 + 85*t^3 + 14*t^4) + 
      2*s12^2*t*(620 - 503*t - 375*t^2 + 129*t^3 + 45*t^4) + 
      s12^3*(240 + 366*t - 513*t^2 - 191*t^3 + 46*t^4)))*
   canMINP[44, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(mmH^4*(7*s12 - t)*(-1 + t) + 
    2*t^2*(-3*s12^2*(-2 + t) - 2*(-3 + t)*t^2 + s12*t*(4 + 7*t)) - 
    mmH^3*(3*s12^2*(-1 + t) + 2*s12*(-15 + 8*t + 5*t^2) + 
      t*(6 - 9*t + 7*t^2)) - mmH*t*(-3*s12^2*(6 - 5*t + t^2) + 
      t*(-24 + 36*t + 11*t^2 + t^3) + s12*(24 - 62*t + 44*t^2 + 4*t^3)) + 
    mmH^2*(12*s12^2*(-1 + t) + s12*(24 - 100*t + 53*t^2 + 7*t^3) + 
      t*(-24 + 30*t + 5*t^2 + 9*t^3)))*canMINP[44, 3, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + t)*
   (-mmH + s12 + t)) + 
 (((8*I)/3)*(2*mmH^5*(-1 + s12) - mmH^4*(-9 + s12 + 6*s12^2 - t + s12*t) + 
    s12^2*(-12*s12^3 + s12^2*(8 - 13*t) - 4*s12*(-2 + t)*t + 4*t^2) + 
    mmH^3*(12 + 5*s12^3 - 4*t + t^2 + 3*s12^2*(7 + t) - s12*(47 + t^2)) - 
    mmH^2*(4*s12^4 + 7*s12^3*(4 + t) + t*(12 + 5*t) + 
      s12*(36 - 19*t - 5*t^2) + s12^2*(-78 + 2*t + t^2)) + 
    mmH*s12*(3*s12^4 + 2*t*(6 + 5*t) + s12^3*(22 + 5*t) + 
      s12*(24 - 23*t - 5*t^2) + 2*s12^2*(-24 + 7*t + t^2)))*
   canMINP[44, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*
   t*(-mmH + s12 + t)^2) + (((4*I)/3)*(mmH - 4*t)*(mmH - s12 - 2*t)*
   (mmH^2 + s12^2 + s12*(-2 + t) + t^2 - mmH*(-2 + 2*s12 + t))*
   canMINP[44, 4, {s12, t, mmH}])/(s12*(mmH - t)*t^2*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(mmH - 4*t)*(-s12 + t)*(s12^2 + s12*(2 + t) + t*(2 + t))*
   canMINP[44, 4, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH - t)*t^2*
   (-mmH + s12 + t)) + (((4*I)/3)*(mmH - 4*s12)*(mmH - 2*s12 - t)*
   (mmH^2 + s12^2 + s12*t + (-2 + t)*t - mmH*(-2 + s12 + 2*t))*
   canMINP[44, 4, {t, s12, mmH}])/((mmH - s12)*s12^2*t*(-mmH + s12 + t)^2) + 
 (((4*I)/5)*(mmH^5*(-1 + s12)*(-1 + t)*(16*s12 + t) - 
    4*s12*t*(s12*(31 - 30*t)*t^2 + (29 - 24*t)*t^3 + s12^2*t*(-21 + 8*t) + 
      s12^3*(-5 + 23*t)) + mmH^4*(-23*s12^3*(-1 + t) + t*(-21 + 43*t) + 
      s12^2*(74 - 30*t - 36*t^2) + 5*s12*(-13 + 4*t + 3*t^2)) + 
    2*mmH*(t^3*(48 - 5*t + 24*t^2) + s12^4*(-55 + 11*t + 34*t^2) + 
      2*s12*t^2*(8 + 12*t + 10*t^2 - 19*t^3) + 
      s12^3*(40 - 184*t + 120*t^2 + 5*t^3) - 
      2*s12^2*t*(40 + 83*t - 89*t^2 + 25*t^3)) + 
    mmH^3*(7*s12^4*(-1 + t) + 3*s12^3*(-53 + 39*t + 6*t^2) + 
      t*(32 - 108*t - 41*t^2 + 15*t^3) + s12^2*(30 - 260*t + 228*t^2 + 
        22*t^3) + s12*(-40 + 282*t - 148*t^2 + 7*t^3 - 15*t^4)) + 
    mmH^2*(s12^4*(69 - 42*t - 11*t^2) + s12^3*(145 + 121*t - 183*t^2 + 
        3*t^3) - t^2*(128 - 139*t + 51*t^2 + 14*t^3) + 
      s12*t*(176 + t + 49*t^3 + 14*t^4) + s12^2*(-40 + 75*t - 39*t^2 - 
        196*t^3 + 20*t^4)))*canMINP[46, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(mmH^4*(3*s12 - t)*(-1 + t) + mmH^3*(-1 + t)*
     (-4*s12^2 + 2*t*(1 + t) - 5*s12*(2 + t)) + 
    2*t*(-(s12*(-2 + t)*t^2) + (2 - 3*t)*t^3 + s12^3*(1 + t) + 
      s12^2*t*(2 + 3*t)) + mmH*(s12*t^2*(14 - 17*t + t^2) - 
      s12^3*(-5 + 4*t + t^2) + 2*t^2*(4 - 6*t + 3*t^2 + t^3) - 
      2*s12^2*(4 - 13*t + 9*t^2 + t^3)) + 
    mmH^2*(s12^3*(-1 + t) + s12^2*(-15 + 11*t + 4*t^2) - 
      t*(8 - 10*t + t^2 + 3*t^3) + s12*(8 - 30*t + 19*t^2 + 3*t^3)))*
   canMINP[46, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) - 
 ((4*I)*(mmH^4*(-1 + s12)*(s12 - 2*t) + 
    2*s12*(s12^2*t + t^3 + s12*t^2*(1 + t) - s12^3*(1 + 4*t)) + 
    mmH*(s12^4*(-1 + 2*t) + t^2*(8 + 5*t) + s12*t*(16 - 17*t - 4*t^2) + 
      s12^3*(3 + 7*t - t^2) - s12^2*t*(27 + t^2)) + 
    mmH^2*(s12^3 + s12^4 + 2*s12^2*(-6 + t)*t - t*(8 + t^2) + 
      s12*t*(28 - 2*t + t^2)) + mmH^3*(-2*s12^3 - t*(5 + t) + 
      s12^2*(1 + 2*t) + s12*(-1 + 3*t + t^2)))*canMINP[46, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(-2 - mmH + s12 + t)*canMINP[46, 4, {s12, t, mmH}])/(s12*t^2) + 
 ((4*I)*(2 + s12)*canMINP[46, 4, {mmH - s12 - t, t, mmH}])/
  (t^2*(-mmH + s12 + t)) + ((4*I)*(-2 - mmH + s12 + t)*
   canMINP[46, 4, {t, s12, mmH}])/(s12^2*t) - 
 (((2*I)/5)*(mmH^6*(-1 + s12)*(-1 + t)*(23*s12 + 3*t) + 
    4*s12*t^2*(-12*(-1 + t)*t^3 - s12^2*t*(18 + t) - s12*t^2*(22 + 5*t) + 
      s12^3*(20 + 9*t)) - 2*mmH*t*(s12^2*t^2*(-212 + 129*t - 10*t^2) + 
      12*t^3*(2 + t^2) + s12^4*(-40 + 61*t + 12*t^2) + 
      s12*t^2*(8 + 66*t - 24*t^2 - 19*t^3) + 
      s12^3*(40 - 168*t + 103*t^2 - 10*t^3)) + 
    mmH^5*(-24*s12^3*(-1 + t) + 8*s12^2*(9 + t - 12*t^2) + 
      8*t*(-1 + 2*t + t^2) - 2*s12*(25 + 14*t - 43*t^2 + 4*t^3)) + 
    mmH^4*(s12^4*(-1 + t) - 2*t*(-8 + 23*t + 21*t^2) + 
      s12^3*(-117 + 72*t + 53*t^2) - 2*s12*(20 - 113*t + 62*t^2 + 47*t^3) + 
      s12^2*(10 - 277*t + 269*t^2 + 134*t^3)) + 
    mmH^2*(s12^4*(-40 - 36*t + 55*t^2 + 3*t^3) + 
      t^3*(112 - 62*t + 47*t^2 + 7*t^3) + s12^3*(80 - 284*t + 137*t^2 + 
        164*t^3 - 9*t^4) + s12^2*t*(40 - 376*t + 255*t^2 + 268*t^3 - 5*t^4) - 
      s12*t^2*(112 - 176*t + 85*t^2 + 60*t^3 + 7*t^4)) - 
    2*mmH^3*(s12^4*(-11 + 5*t + 2*t^2) + 5*s12^3*(-8 - 17*t + 28*t^2 + 
        2*t^3) + 2*t^2*(20 - 29*t + 3*t^3) - 
      s12*t*(84 - 134*t + 107*t^2 + 28*t^3 + 6*t^4) + 
      s12^2*(20 - 15*t - 114*t^2 + 271*t^3 + 28*t^4)))*
   canMINP[49, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(-(mmH^4*(5*s12 - 3*t)*(-1 + t)) + 
    2*t^2*(-(s12^2*(-4 + t)) - s12*(-10 + t)*t + 2*t^2*(-1 + 2*t)) + 
    mmH^3*(s12^2*(-1 + t) + t*(2 + 3*t - 9*t^2) + 2*s12*(-5 + t + 6*t^2)) + 
    mmH*t*(s12^2*t*(1 + t) + 2*s12*(4 - 16*t + 7*t^2) - 
      t*(8 - 12*t + 17*t^2 + 3*t^3)) + mmH^2*(-2*s12^2*(-2 + t + t^2) - 
      s12*(8 - 22*t + 19*t^2 + 7*t^3) + t*(8 - 10*t + 9*t^2 + 9*t^3)))*
   canMINP[49, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + t)*(-mmH + s12 + t)) - 
 ((4*I)*(2*mmH^5*(-1 + s12) + mmH^4*(3 - 8*s12^2 - s12*(-3 + t) + t) + 
    s12^2*(-4*s12^3 - 2*t^2 + 2*s12*t*(1 + t) + s12^2*(8 + t)) + 
    mmH*s12*(s12^4 - s12^3*(-14 + t) - (-4 + t)*t + s12*(8 - 10*t - 3*t^2) - 
      s12^2*(24 - 3*t + t^2)) + mmH^3*(4 + 11*s12^3 + t^2 + s12^2*(7 + 2*t) - 
      s12*(13 + t + t^2)) - mmH^2*(18*s12^3 + 6*s12^4 + t*(4 + 3*t) - 
      2*s12^2*(13 - 2*t + t^2) - 2*s12*(-6 + 4*t + t^2)))*
   canMINP[49, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*
   t*(-mmH + s12 + t)^2) + ((4*I)*(-mmH + s12 + 2*t)*
   (mmH^2 + s12^2 + s12*(-2 + t) + t^2 - mmH*(-2 + 2*s12 + t))*
   canMINP[49, 4, {s12, t, mmH}])/(s12*(mmH - t)*t*(-mmH + s12 + t)^2) - 
 ((4*I)*(s12 - t)*(s12^2 + s12*(2 + t) + t*(2 + t))*
   canMINP[49, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t*(-mmH + t)*
   (-mmH + s12 + t)) - ((4*I)*(mmH - 2*s12 - t)*(mmH^2 + s12^2 + s12*t + 
    (-2 + t)*t - mmH*(-2 + s12 + 2*t))*canMINP[49, 4, {t, s12, mmH}])/
  ((mmH - s12)*s12*t*(-mmH + s12 + t)^2) - 
 ((16*I)*(mmH - s12 - 2*t)*(-1 + t)*canMINP[50, 2, {s12, t, mmH}])/
  (t^2*(-mmH + s12 + t)^2) - 
 ((16*I)*(s12 - t)*(-1 + t)*canMINP[50, 2, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2) + ((8*I)*(-1 + s12)*(-3*mmH + 4*s12 + 3*t)*
   canMINP[50, 2, {t, s12, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(-4 + mmH)*(-1 + t)*(2*mmH^3 - t^2*(s12 + 2*t) - 
    mmH^2*(-2 + s12 + 5*t) - mmH*(s12^2 - s12*(-2 + t) + (4 - 3*t)*t))*
   canMINP[50, 3, {s12, t, mmH}])/(s12*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + ((4*I)*(-4 + mmH)*(-1 + t)*
   (mmH^2*(-3*s12 + t) + t^2*(-s12 + t) + mmH*(s12^2 + 2*t + s12*(-2 + 3*t)))*
   canMINP[50, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + ((4*I)*(-4 + mmH)*(-1 + s12)*
   (2*mmH^3 - s12^2*(2*s12 + t) - mmH^2*(-2 + 5*s12 + t) + 
    mmH*(3*s12^2 + s12*(-4 + t) - t*(2 + t)))*canMINP[50, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) - 
 (((4*I)/5)*(6*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t)^2 + 
    4*s12*t*(5*s12^5 + 24*(-1 + t)*t^4 + 6*s12*t^3*(-10 + 9*t) - 
      s12^4*(10 + 13*t) + s12^2*t^2*(-40 + 17*t) - s12^3*t*(14 + 31*t)) + 
    mmH^4*(7*s12^4*(-1 + t) + s12^3*(89 - 52*t - 9*t^2) + 
      2*t^2*(-8 + 19*t + 5*t^2) - 2*s12*t*(43 - 34*t + 5*t^3) - 
      s12^2*(70 - 119*t + 55*t^2 + 26*t^3)) - 
    2*mmH*(5*s12^6*(-1 + 2*t) - 24*t^4*(2 + t^2) - 
      2*s12^5*(-35 + 3*t + 7*t^2) + 2*s12*t^3*(-32 - 2*t - 22*t^2 + 19*t^3) + 
      s12^3*t*(40 + 340*t - 213*t^2 + 35*t^3) - 
      s12^4*(40 - 254*t + 71*t^2 + 39*t^3) + 
      s12^2*t^2*(64 + 172*t - 163*t^2 + 88*t^3)) - 
    2*mmH^3*(9*s12^5*(-1 + t) + s12^4*(72 - 55*t + 25*t^2) + 
      t^2*(-16 + 54*t + 23*t^2 - 5*t^3) + s12^3*(-20 + 207*t - 165*t^2 + 
        15*t^3) + s12^2*(20 - 171*t + 209*t^2 - 140*t^3 + 4*t^4) + 
      s12*t*(4 - 92*t + 97*t^2 - 31*t^3 + 5*t^4)) + 
    mmH^2*(5*s12^6*(-1 + t) + s12^5*(39 + 28*t - t^2) + 
      s12^4*(170 + 95*t + 25*t^2 - 8*t^3) - 
      2*t^3*(64 - 62*t + 23*t^2 + 7*t^3) + 2*s12*t^2*(24 + 70*t - 38*t^2 + 
        10*t^3 + 7*t^4) + 2*s12^3*(-20 + 140*t - 49*t^2 - 62*t^3 + 9*t^4) + 
      2*s12^2*t*(68 + 63*t - 72*t^2 - 41*t^3 + 17*t^4)))*
   canMINP[52, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((4*I)*(4*mmH^4*(s12 - t)*(-1 + t) - 2*s12*t*(s12^3 - 2*s12*t^2 + 
      2*(-1 + t)*t^2 + s12^2*(2 + t)) + 
    mmH^3*(-7*s12^2*(-1 + t) + t*(-4 + 9*t + t^2) + 
      2*s12*(4 - 8*t + 3*t^2)) + mmH*(s12^4*(-1 + t) + 4*t^4 + 
      s12^3*(2 - 5*t + t^2) + s12*t*(8 - 4*t - 3*t^2 + t^3) - 
      s12^2*(8 - 30*t + t^2 + t^3)) + 
    mmH^2*(2*s12^3*(-1 + t) + s12*(8 - 22*t - 6*t^2) + 
      s12^2*(-10 + 19*t - 3*t^2) - t*(8 - 6*t + 3*t^2 + t^3)))*
   canMINP[52, 3, {mmH - s12 - t, t, mmH}])/((mmH - s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - s12 - t)*t^2) - 
 ((4*I)*(2*s12*(4*s12^4 + 5*s12^3*t - s12^2*(-4 + t)*t - 3*s12*(-2 + t)*t^2 - 
      (-2 + t)*t^3) + mmH^3*(2*s12^3 + (6 - 5*t)*t + s12^2*(-4 + 7*t) + 
      s12*(6 - 9*t + 5*t^2)) - 2*mmH^2*(2*s12^4 + s12^3*(-5 + 8*t) + 
      t*(-4 + 2*t - 3*t^2) + s12^2*(14 - 8*t + 9*t^2) + 
      s12*(-4 + 17*t - 5*t^2 + 3*t^3)) + 
    mmH*(-2*s12^5 - 2*s12^4*t - t^2*(8 + 2*t + t^2) + 
      2*s12^3*(12 + 8*t + t^2) + s12*t*(-24 + 12*t + 9*t^2 + t^3) + 
      s12^2*(-16 + 34*t + 26*t^2 + 3*t^3)))*canMINP[52, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(s12 + t)*(-mmH + s12 + t)^2) - 
 ((4*I)*(-2 - mmH + s12 + t)*canMINP[52, 4, {s12, t, mmH}])/(s12*t^2) - 
 ((4*I)*(2 + s12)*canMINP[52, 4, {mmH - s12 - t, t, mmH}])/
  (t^2*(-mmH + s12 + t)) - ((4*I)*(-2 - mmH + s12 + t)*
   canMINP[52, 4, {t, s12, mmH}])/(s12^2*t) + 
 ((2*I)*(mmH^4*(7*s12 - t)*(-1 + t) + 2*t^2*(5*s12^3 + s12*(4 - 3*t)*t + 
      2*(3 - 4*t)*t^2 + 2*s12^2*(-1 + 5*t)) - 
    mmH^3*(8*s12^2*(-1 + t) + t*(6 - 5*t + 3*t^2) + 
      s12*(-30 + 11*t + 15*t^2)) + mmH*(s12^3*(12 - 3*t - 5*t^2) + 
      s12*t^2*(44 - 65*t + 3*t^2) + t^2*(24 - 36*t + 3*t^2 + 5*t^3) - 
      s12^2*(24 - 76*t + 47*t^2 + 7*t^3)) + 
    mmH^2*(s12^3*(-1 + t) + s12^2*(-42 + 21*t + 13*t^2) - 
      t*(24 - 30*t - 7*t^2 + t^3) + s12*(24 - 88*t + 47*t^2 + 17*t^3)))*
   canMINP[53, 3, {s12, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + ((2*I)*(mmH^5*(-1 + s12)*(9*s12 - 7*t)*(-1 + t) + 
    4*s12*t^2*(11*s12^3 + 6*s12^2*(-1 + t) + 2*t^2*(-5 + 7*t) + 
      s12*t*(-16 + 19*t)) + mmH^4*(-14*s12^3*(-1 + t) + 
      t*(22 - 19*t - 7*t^2) - s12^2*(-42 + 37*t + t^2) + 
      s12*(-38 + 5*t + 26*t^2 + 7*t^3)) - 
    2*mmH*(2*t^3*(8 + 9*t - 7*t^2) + s12^4*(28 - 35*t + 18*t^2) + 
      s12^3*(-24 + 108*t - 52*t^2 + 13*t^3) + 
      s12*t^2*(72 - 72*t - 14*t^2 + 23*t^3) + 
      s12^2*t*(32 - 34*t - 57*t^2 + 34*t^3)) + 
    mmH^3*(5*s12^4*(-1 + t) + s12^3*(-89 + 80*t + t^2) + 
      s12^2*(14 - 75*t + 36*t^2 - 3*t^3) + t*(56 - 46*t + 9*t^2 + 9*t^3) + 
      s12*(-24 + 28*t + 29*t^2 - 16*t^3 - 9*t^4)) + 
    mmH^2*(s12^4*(38 - 41*t + 7*t^2) + s12^3*(80 + 5*t - 46*t^2 + 7*t^3) - 
      t^2*(24 - 60*t + 11*t^2 + 9*t^3) + s12*t*(16 - 120*t - 29*t^2 + 
        18*t^3 + 9*t^4) + s12^2*(-24 + 180*t - 61*t^2 - 38*t^3 + 15*t^4)))*
   canMINP[53, 3, {mmH - s12 - t, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(s12^3 - mmH*s12*(1 + s12) + 2*s12*t*(2 + t) + t^2*(2 + t) + 
    s12^2*(1 + 2*t))*canMINP[53, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(s12^3 + mmH*(s12 - 2*s12^2 - 3*t) + mmH^2*(s12 - t) + 
    s12^2*(-1 + t) + t^2 + s12*t*(2 + t))*canMINP[53, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((4*I)*(s12^3 + 2*s12^2*(1 + t) - (mmH - t)*t*(1 + t) + 2*s12*t*(2 + t))*
   canMINP[53, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 (((2*I)/5)*(-3*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) + 
    4*s12*t*(10*s12^4 + 29*s12^3*t + 9*s12^2*(-2 + t)*t + 
      s12*(18 - 5*t)*t^2 + 2*(11 - 6*t)*t^3) + 
    mmH^4*(14*s12^3*(-1 + t) + t*(8 - 29*t + 5*t^2) + 
      s12^2*(-42 + 5*t + 13*t^2) - 5*s12*(-10 + 3*t - 2*t^2 + t^3)) - 
    2*mmH*(10*s12^5*(-1 + 2*t) + s12^2*t^2*(-168 + 69*t - 10*t^2) + 
      2*t^3*(12 - 5*t + 6*t^2) + s12^4*(-20 + 13*t + 52*t^2) + 
      s12*t^2*(8 + 12*t - 19*t^3) + s12^3*(40 - 112*t + 75*t^2 + 10*t^3)) + 
    mmH^2*(10*s12^5*(-1 + t) + s12^4*(-52 + 61*t + 23*t^2) + 
      s12^3*(-80 - 113*t + 154*t^2 + t^3) + 
      t^2*(64 - 72*t + 33*t^2 + 7*t^3) + s12*t*(-128 + 72*t + 25*t^2 - 
        52*t^3 - 7*t^4) + s12^2*(40 - 80*t - 73*t^2 + 38*t^3 - 5*t^4)) + 
    mmH^3*(-21*s12^4*(-1 + t) + s12^3*(77 - 36*t - 29*t^2) + 
      t*(-16 + 44*t + 23*t^2 - 15*t^3) + s12^2*(-10 + 165*t - 104*t^2 + 
        9*t^3) + s12*(40 - 196*t + 89*t^2 - 16*t^3 + 15*t^4)))*
   canMINP[56, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(-(mmH^4*(-1 + t)*(s12 + t)) + 
    2*t*(-2*s12^4 - 5*s12^3*t + 2*s12^2*(1 - 2*t)*t + 4*t^4 + 
      s12*t^2*(4 + 3*t)) + mmH^3*(4*s12^2*(-1 + t) + t*(2 - t + 3*t^2) + 
      s12*(-10 + t + 5*t^2)) + mmH*(2*s12^4*(-1 + t) - 
      3*s12*t^2*(4 - 7*t + t^2) + s12^3*(-4 + 7*t + 5*t^2) - 
      t^2*(8 - 10*t + 3*t^2 + 3*t^3) + s12^2*(8 - 24*t + 23*t^2 + 3*t^3)) + 
    mmH^2*(-5*s12^3*(-1 + t) + s12^2*(14 - 5*t - 9*t^2) + 
      t*(8 - 12*t - 5*t^2 + t^3) - s12*(8 - 28*t + 13*t^2 + 7*t^3)))*
   canMINP[56, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(mmH^3*(s12^2 - s12^3 + s12*t*(1 + t) - t*(3 + t)) - 
    s12*(s12^2*t^2 + 2*t^3*(1 + t) + 2*s12*t^2*(-1 + 2*t) + 
      s12^3*(2 + 4*t)) + mmH^2*(s12^4 + 2*s12^3*t + s12^2*(1 - 5*t - 2*t^2) + 
      2*t*(-2 + t + t^2) - s12*t*(-12 + t + 2*t^2)) + 
    mmH*(s12^3 + s12^4*(-1 + t) + t^2*(4 + t - t^2) + 
      s12^2*t*(-16 + 5*t + 2*t^2) + s12*t*(8 - 4*t + 2*t^2 + t^3)))*
   canMINP[56, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*
   (-mmH + s12 + t)^2) - ((4*I)*(2 + t)*canMINP[56, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^2) + 
 ((4*I)*(2 + t)*canMINP[56, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)) - ((4*I)*(2 + s12)*canMINP[56, 4, {t, s12, mmH}])/
  (t*(-mmH + s12 + t)^2) - 
 (((2*I)/15)*(mmH^5*(-1 + s12)*(-1 + t)*(47*s12 + 27*t) + 
    4*s12*t*(40*s12^4 - 31*s12^3*t - s12^2*(-82 + t)*t + 108*(-1 + t)*t^3 + 
      s12*t^2*(-122 + 165*t)) + mmH^4*(-6*s12^3*(-1 + t) + 
      s12^2*(358 - 145*t - 157*t^2) + 9*t*(-8 + 19*t + 5*t^2) - 
      5*s12*(54 - 15*t - 8*t^2 + 9*t^3)) - 
    2*mmH*(40*s12^5*(-1 + 2*t) + s12^4*(300 + 3*t - 8*t^2) - 
      108*t^3*(2 + t^2) + s12^3*(-120 + 668*t - 375*t^2 + 40*t^3) + 
      s12*t^2*(-72 - 58*t - 120*t^2 + 171*t^3) + 
      s12^2*t*(480 + 552*t - 761*t^2 + 270*t^3)) + 
    mmH^3*(-81*s12^4*(-1 + t) + s12^3*(-663 + 424*t - 49*t^2) + 
      9*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(150 - 975*t + 1056*t^2 + 
        109*t^3) + s12*(-120 + 1064*t - 621*t^2 + 134*t^3 - 45*t^4)) + 
    mmH^2*(40*s12^5*(-1 + t) + s12^4*(178 + 111*t + 23*t^2) - 
      9*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + s12^3*(720 + 287*t - 386*t^2 + 
        41*t^3) + s12*t*(672 + 212*t - 35*t^2 + 138*t^3 + 63*t^4) + 
      s12^2*(-120 + 140*t - 453*t^2 - 872*t^3 + 105*t^4)))*
   canMINP[58, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(3*mmH^3*(5*s12 - 3*t)*(-1 + t) + 
    2*t*(8*s12^3 + 5*s12^2*t + s12*(2 - 7*t)*t + 2*t^2*(-3 + 4*t)) - 
    3*mmH^2*(s12^2*(-1 + t) - 2*t*(-1 + 2*t + t^2) + 
      s12*(-10 + 11*t + 3*t^2)) + mmH*(-8*s12^3*(-1 + t) + 
      s12^2*(-12 + 17*t - 5*t^2) + 4*s12*(6 - 16*t + 9*t^2 + t^3) - 
      t*(24 - 24*t + 7*t^2 + 5*t^3)))*canMINP[58, 3, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 (((4*I)/3)*(-2*mmH^4*(-1 + s12) + mmH^3*(-9 + 3*s12 + 4*s12^2 + 9*t - 
      9*s12*t) + s12*(-12*s12^3 + 2*t^2*(3 + 4*t) + s12^2*(8 + 7*t) + 
      2*s12*t*(1 + 11*t)) - mmH^2*(s12^3 + s12^2*(18 - 19*t) + 
      3*(4 + 5*t^2) - s12*(38 + 2*t + 15*t^2)) + 
    mmH*(3*s12^4 - 5*s12^3*(-2 + t) + t*(12 + 9*t + 4*t^2) - 
      s12^2*(40 + 28*t + 11*t^2) - s12*(-24 + 26*t + 25*t^2 + 4*t^3)))*
   canMINP[58, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
   (-mmH + s12 + t)^2) - 
 ((4*I)*(-t^3 + (-mmH + s12 + t)^3 - 2*(t^2 + (-mmH + s12 + t)^2))*
   canMINP[58, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(2*s12^2 + s12^3 + t^2*(2 + t))*canMINP[58, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((4*I)*(-s12^3 + (-mmH + s12 + t)^3 - 2*(s12^2 + (-mmH + s12 + t)^2))*
   canMINP[58, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 ((5*I)*(mmH^5*(-1 + s12)*(-1 + t)*(7*s12 + 3*t) - 
    4*s12*t^2*(11*s12^3 + 5*s12^2*(-2 + t) + s12*(10 - 13*t)*t - 
      12*(-1 + t)*t^2) + mmH^4*(-10*s12^3*(-1 + t) + 
      s12^2*(42 - 13*t - 21*t^2) + t*(-8 + 19*t + 5*t^2) + 
      s12*(-38 + 11*t + 8*t^2 - 5*t^3)) + 
    2*mmH*(12*t^3*(2 + t^2) + s12^4*(-28 + 9*t + 16*t^2) + 
      s12*t^2*(8 + 10*t + 8*t^2 - 19*t^3) + 
      s12^3*(24 - 92*t + 67*t^2 + 4*t^3) - s12^2*t*(32 + 96*t - 85*t^2 + 
        22*t^3)) + mmH^3*(3*s12^4*(-1 + t) + s12^3*(-83 + 56*t + 11*t^2) + 
      t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(14 - 139*t + 124*t^2 + 
        13*t^3) + s12*(-24 + 152*t - 85*t^2 + 14*t^3 - 5*t^4)) + 
    mmH^2*(s12^4*(34 - 21*t - 5*t^2) + s12^3*(80 + 59*t - 102*t^2 + t^3) - 
      t^2*(64 - 62*t + 23*t^2 + 7*t^3) + s12*t*(96 - 12*t + 5*t^2 + 18*t^3 + 
        7*t^4) + s12^2*(-24 + 44*t - 13*t^2 - 104*t^3 + 9*t^4)))*
   canMINP[59, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) - 
 ((5*I)*(mmH^3*(7*s12 - t)*(-1 + t) + 2*t^2*(-3*s12^2 + s12*(2 - 7*t) + 
      2*t*(-3 + 4*t)) - mmH^2*(3*s12^2*(-1 + t) + 2*t*(3 - 2*t + t^2) + 
      s12*(-30 + 17*t + 9*t^2)) + mmH*(3*s12^2*(-4 + 3*t + t^2) + 
      t*(-24 + 24*t + 9*t^2 - 5*t^3) + 4*s12*(6 - 16*t + 9*t^2 + t^3)))*
   canMINP[59, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) + 
 ((10*I)*(2*mmH^4*(-1 + s12) + s12*(12*s12^3 + s12^2*(-8 + t) + 2*t^2 - 
      2*s12*t*(1 + t)) + mmH^3*(9 - 4*s12^2 + t - s12*(3 + t)) + 
    mmH^2*(12 + s12^3 - s12^2*(-18 + t) - 4*t + t^2 - s12*(38 - 4*t + t^2)) + 
    mmH*(-3*s12^4 + s12^3*(-10 + t) - t*(12 + 5*t) + s12^2*(40 - 4*t + t^2) + 
      3*s12*(-8 + 6*t + t^2)))*canMINP[59, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) + 
 ((10*I)*(-mmH + s12 + 2*t)*(mmH^2 + s12^2 + s12*(-2 + t) + t^2 - 
    mmH*(-2 + 2*s12 + t))*canMINP[59, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) + 
 ((10*I)*(s12 - t)*(s12^2 + s12*(2 + t) + t*(2 + t))*
   canMINP[59, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 ((10*I)*(-mmH + 2*s12 + t)*(mmH^2 + s12^2 + s12*t + (-2 + t)*t - 
    mmH*(-2 + s12 + 2*t))*canMINP[59, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) - 
 ((I/5)*(mmH^5*(-1 + s12)*(-1 + t)*(29*s12 + 9*t) - 
    4*s12*t^2*(57*s12^3 + s12*(14 - 55*t)*t - 36*(-1 + t)*t^2 + 
      s12^2*(-54 + 47*t)) + mmH^4*(-42*s12^3*(-1 + t) + 
      s12^2*(106 - 15*t - 99*t^2) + 3*t*(-8 + 19*t + 5*t^2) + 
      5*s12*(-18 + t + 12*t^2 - 3*t^3)) + 
    2*mmH*(36*t^3*(2 + t^2) + s12^4*(-100 + 19*t + 96*t^2) + 
      s12*t^2*(24 + 46*t + 40*t^2 - 57*t^3) + 
      s12^3*(40 - 196*t + 165*t^2 + 80*t^3) - 
      s12^2*t*(160 + 184*t - 247*t^2 + 90*t^3)) + 
    mmH^3*(13*s12^4*(-1 + t) + s12^3*(-261 + 168*t + 77*t^2) + 
      3*t*(16 - 54*t - 23*t^2 + 5*t^3) + s12^2*(50 - 325*t + 372*t^2 + 
        83*t^3) - s12*(40 - 328*t + 227*t^2 + 2*t^3 + 15*t^4)) + 
    mmH^2*(-3*s12^4*(-42 + 21*t + 13*t^2) + 
      s12^3*(240 + 129*t - 382*t^2 - 33*t^3) - 
      3*t^2*(64 - 62*t + 23*t^2 + 7*t^3) + 
      s12*t*(224 + 44*t + 55*t^2 + 46*t^3 + 21*t^4) + 
      s12^2*(-40 + 20*t - 51*t^2 - 404*t^3 + 35*t^4)))*
   canMINP[60, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
 (I*(mmH^3*(5*s12 - 3*t)*(-1 + t) + 2*(2 + s12)*(3*s12 - t)*t^2 + 
    mmH^2*(-(s12^2*(-1 + t)) + s12*(10 - 11*t - 3*t^2) + 
      2*t*(-1 + 2*t + t^2)) + mmH*(8*s12*(-1 + t)^2 + 
      s12^2*(-4 + 7*t - 3*t^2) + t*(-8 + 8*t - 5*t^2 + t^3)))*
   canMINP[60, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)) - 
 ((2*I)*(2*mmH^4*(-1 + s12) + mmH^3*(3 + s12 - 6*s12^2 + t - s12*t) + 
    s12*(4*s12^3 + 2*s12*(-3 + t)*t - 2*t^2 + s12^2*(-8 + 7*t)) - 
    mmH*(s12^4 + t*(4 + 3*t) + s12^3*(10 + 3*t) + s12*(8 - 6*t - 5*t^2) + 
      s12^2*(-16 + 2*t + t^2)) + mmH^2*(4 + 5*s12^3 + t^2 + s12^2*(8 + 3*t) - 
      s12*(10 + 2*t + t^2)))*canMINP[60, 3, {t, s12, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t*(-mmH + s12 + t)^2) - 
 ((2*I)*(-t^3 + (-mmH + s12 + t)^3 - 2*(t^2 + (-mmH + s12 + t)^2))*
   canMINP[60, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(2*s12^2 + s12^3 + t^2*(2 + t))*canMINP[60, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 ((2*I)*(-s12^3 + (-mmH + s12 + t)^3 - 2*(s12^2 + (-mmH + s12 + t)^2))*
   canMINP[60, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 ((4*I)*(s12^4 + 2*s12^3*t + 16*s12^2*t^2 + 2*s12*t^3 + t^4 + 
    mmH^2*(s12^2 + 16*s12*t + t^2) - 2*mmH*(s12^3 + 9*s12^2*t + 9*s12*t^2 + 
      t^3))*canMIPlanar[2, 0, {s12, mmH - s12 - t, mmH}])/
  (s12*(-mmH + s12)*(mmH - t)*t*(s12 + t)*(-mmH + s12 + t)) - 
 ((4*I)*(15*s12^4 + 30*s12^3*t + 32*s12^2*t^2 + 30*s12*t^3 + 15*t^4 + 
    mmH^2*(15*s12^2 + 32*s12*t + 15*t^2) - 
    2*mmH*(15*s12^3 + 31*s12^2*t + 31*s12*t^2 + 15*t^3))*
   canMIPlanar[2, 0, {s12, t, mmH}])/((mmH - s12)*s12*(mmH - t)*
   (mmH - s12 - t)*t*(s12 + t)) + 
 ((2*I)*(-5*s12^3 + (6 + 12*mmH - 13*t)*t^2 + s12*t*(-24 - 48*mmH + 23*t) + 
    s12^2*(6 + 12*mmH + 31*t))*canMIPlanar[2, 1, {s12, mmH - s12 - t, mmH}])/
  (s12*t*(s12 + t)^3) + ((2*I)*(mmH^3 + mmH^2*(-6 + 10*s12 - 15*t) - 
    18*s12^2*(2 + 3*t) - t^2*(6 + 13*t) - 2*s12*t*(18 + 31*t) + 
    mmH*(-18*s12^2 + 3*t*(4 + 9*t) + 4*s12*(9 + 13*t)))*
   canMIPlanar[2, 1, {s12, t, mmH}])/(s12*(mmH - t)^3*(-mmH + s12 + t)) - 
 ((2*I)*(mmH^3 + 6*s12^2*(2 + 3*t) + 2*s12*t*(6 + 5*t) - t^2*(6 + 13*t) - 
    mmH^2*(6 + 14*s12 + 15*t) + mmH*(6*s12^2 + 4*s12*(-3 + t) + 
      3*t*(4 + 9*t)))*canMIPlanar[2, 1, {mmH - s12 - t, t, mmH}])/
  (s12*(mmH - t)^3*(-mmH + s12 + t)) + 
 ((12*I)*(2 + mmH + 3*s12)*(mmH^2 + s12^2 + 2*s12*t + 2*t^2 - 
    2*mmH*(s12 + t))*canMIPlanar[2, 1, {t, s12, mmH}])/
  ((mmH - s12)^3*(mmH - s12 - t)*t) + 
 ((2*I)*(-1 + s12)*(s12 + t)*canMIPlanar[2, 2, {s12, mmH - s12 - t, mmH}])/
  (s12^2*t^2) + (((2*I)/3)*(mmH - t)*(-3 - mmH + 5*s12 + t)*
   canMIPlanar[2, 2, {s12, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(mmH - t)*(1 - mmH + s12 + t)*canMIPlanar[2, 2, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(24*s12*(2*s12 - t)*t^2*(s12 + t)^2 + 13*mmH^3*(s12 + t)^4 - 
    mmH^2*(26*s12^5 + 13*t^4*(2 + t) + 13*s12^4*(2 + 9*t) + 
      14*s12^2*t^2*(-30 + 13*t) + 8*s12^3*t*(31 + 26*t) + 
      2*s12*t^3*(124 + 39*t)) + mmH*(13*s12^6 + 26*t^5 + 13*s12^5*(2 + 5*t) + 
      10*s12^4*t*(25 + 13*t) + s12*t^4*(298 + 13*t) + 
      s12^2*t^3*(-148 + 65*t) + 2*s12^3*t^2*(-98 + 65*t)))*
   canMIPlanar[2, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(mmH - s12 - t)*t^2*(s12 + t)^3) + 
 (((2*I)/3)*(13*mmH^6*t + 24*s12*t^2*(s12 + t)^2*(3*s12 + t) - 
    13*mmH^5*t*(2 + s12 + 4*t) + mmH*t*(720*s12^4 + 1272*s12^3*t + 
      600*s12^2*t^2 + s12*(48 - 13*t)*t^3 - 26*t^4) + 
    mmH^2*(72*s12^4 - 1320*s12^3*t - 1512*s12^2*t^2 + 13*t^4*(8 + t) + 
      4*s12*t^3*(-72 + 13*t)) - 2*mmH^3*(60*s12^3 - 372*s12^2*t + 
      26*t^3*(3 + t) + 3*s12*t^2*(-56 + 13*t)) + 
    2*mmH^4*(24*s12^2 + 13*t^2*(4 + 3*t) + 2*s12*t*(-30 + 13*t)))*
   canMIPlanar[2, 3, {s12, t, mmH}])/(mmH*s12^2*(mmH - t)^3*t*
   (-mmH + s12 + t)^2) + 
 (((2*I)/3)*(-26*s12^4*t*(s12 + t) + 13*mmH*(mmH - t)^4*t*(s12 + t) + 
    2*(-mmH + s12 + t)^5*(12*s12 + 13*t) - 2*s12^3*t*(-mmH + s12 + t)*
     (19*s12 + 20*t) + 4*s12^2*t*(-mmH + s12 + t)^2*(121*s12 + 105*t) + 
    4*s12*(-mmH + s12 + t)^3*(6*s12^2 - 109*s12*t - 10*t^2) - 
    2*(-mmH + s12 + t)^4*(24*s12^2 + 5*s12*t + 13*t^2))*
   canMIPlanar[2, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH - t)^3*t*
   (-mmH + s12 + t)^2) - ((32*I)*(mmH^3*(6*s12 - t) + s12^2*t*(s12 + t) + 
    mmH^2*(-12*s12^2 - 9*s12*t + t^2) + mmH*s12*(6*s12^2 + 9*s12*t + 10*t^2))*
   canMIPlanar[2, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - s12 - t)*
   t) - ((2*I)*(-1 + mmH)*(6*mmH^5*(s12^2 - 4*s12*t + t^2) + 
    s12*(12*s12^3*t^3 + 2*t^5 + s12*t^4*(9 + 4*t) + s12^5*(-1 + 8*t) + 
      s12^2*t^3*(13 + 8*t) + s12^4*t*(-7 + 16*t)) - 
    3*mmH^2*(s12^5 + s12^3*(17 - 41*t)*t + t^4 + 3*s12*t^3*(1 + 2*t) + 
      s12^2*t^2*(5 + 12*t) - 2*s12^4*(2 + 29*t)) + 
    mmH*(-3*s12^6 + 11*s12^4*(3 - 4*t)*t + 4*t^5 + 4*s12*t^4*(3 + 2*t) + 
      15*s12^2*t^3*(1 + 3*t) + 5*s12^3*t^2*(5 + 11*t) - s12^5*(3 + 65*t)) + 
    mmH^4*(-21*s12^3 + (3 - 10*t)*t^2 + s12*t*(-12 + 7*t) + 
      s12^2*(3 + 104*t)) + mmH^3*(21*s12^4 + s12^2*(37 - 96*t)*t + 
      (-1 + t)*t^3 + s12*t^2*(-7 + 15*t) - s12^3*(11 + 197*t)))*
   canMIPlanar[3, 1, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12*(mmH - s12 - t)*t*(s12 + t)^3) - 
 ((2*I)*(4*s12^3*t^2*(s12 + t)^3*(2*s12^2 + t^2) + 
    6*mmH^7*s12*t*(s12^2 - 4*s12*t + t^2) - 2*mmH*s12^2*(s12 + t)^2*
     (s12^6 + t^5 + 4*s12^3*t^2*(5 + 2*t) + s12*t^4*(-1 + 3*t) + 
      s12^4*t*(-1 + 5*t) + s12^2*t^3*(4 + 5*t)) + 
    mmH^2*s12*(s12 + t)^2*(10*s12^6 + s12^3*(61 - 4*t)*t^2 - 8*t^5 + 
      s12^5*(-1 + 2*t) - s12*t^4*(29 + 6*t) - 2*s12^2*t^3*(19 + 13*t) + 
      4*s12^4*t*(-1 + 20*t)) + mmH^5*(-10*s12^6 + s12^4*(3 - 304*t)*t + 
      s12^3*(59 - 226*t)*t^2 + 2*t^5 + s12*t^4*(15 + 14*t) + 
      s12^2*t^3*(19 + 20*t) + s12^5*(4 + 26*t)) + 
    mmH^3*s12*(-20*s12^7 + s12^6*(4 - 36*t) + s12^5*(7 - 272*t)*t + 
      s12^3*(7 - 50*t)*t^3 + 18*t^6 + 2*s12*t^5*(47 + 14*t) - 
      5*s12^4*t^2*(1 + 76*t) + s12^2*t^4*(109 + 102*t)) + 
    mmH^4*(20*s12^7 - t^6 - 4*s12*t^5*(6 + t) + 2*s12^6*(-3 + 5*t) + 
      s12^3*t^3*(-43 + 40*t) - s12^2*t^4*(59 + 48*t) + 
      5*s12^5*t*(-1 + 78*t) + 4*s12^4*t^2*(-15 + 112*t)) + 
    mmH^6*(2*s12^5 - t^4 + 6*s12^2*t^2*(-3 + 5*t) - s12*t^3*(1 + 16*t) - 
      s12^4*(1 + 24*t) + s12^3*t*(-1 + 128*t)))*
   canMIPlanar[3, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((4*I)*(3*mmH^7*t*(s12^2 - 4*s12*t + t^2) + s12^2*(s12 + t)^2*
     (2*s12^6 + 6*s12^5*t + 2*s12^2*(-13 + t)*t^3 + s12*(-32 + t)*t^4 - 
      12*t^5 + 6*s12^3*t^2*(6 + t) + 3*s12^4*t*(2 + 3*t)) + 
    mmH^6*(s12^4 - 13*s12^3*t - 3*t^3*(1 + 2*t) + 3*s12*t^2*(4 + 3*t) + 
      s12^2*t*(-3 + 73*t)) + mmH^5*(-6*s12^5 + s12^3*(11 - 202*t)*t + 
      3*t^4*(3 + t) + 2*s12^4*(-1 + 7*t) + s12*t^3*(-21 + 10*t) - 
      s12^2*t^2*(89 + 107*t)) - mmH*s12*(10*s12^8 + s12^3*(55 - 19*t)*t^4 - 
      6*t^7 - 2*s12*t^6*(17 + 2*t) - s12^2*t^5*(79 + 20*t) + 
      s12^7*(2 + 52*t) + s12^4*t^3*(305 + 66*t) + 2*s12^6*t*(7 + 67*t) + 
      s12^5*t^2*(211 + 161*t)) + mmH^2*s12*(21*s12^7 + 2*s12*(-13 + t)*t^5 + 
      (-2 + t)*t^6 + 5*s12^2*t^4*(24 + 5*t) + 4*s12^6*(2 + 25*t) + 
      s12^3*t^3*(517 + 192*t) + 2*s12^4*t^2*(195 + 203*t) + 
      s12^5*t*(7 + 317*t)) + mmH^4*(16*s12^6 - 6*t^5 - 2*s12*t^4*(10 + 3*t) + 
      s12^5*(8 + 25*t) + s12^2*t^3*(162 + 43*t) + s12^3*t^2*(260 + 313*t) + 
      s12^4*t*(-16 + 345*t)) - mmH^3*s12*(24*s12^6 + t^5*(-19 + 2*t) + 
      2*s12*t^4*(15 + 8*t) + 3*s12^5*(4 + 29*t) + 4*s12^2*t^3*(102 + 43*t) + 
      s12^4*t*(-9 + 410*t) + s12^3*t^2*(410 + 487*t)))*
   canMIPlanar[3, 3, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^4*s12*t^2*(s12 + t)^4*(-mmH + s12 + t)) - 
 (((2*I)/15)*(12*mmH^15*(-1 + s12)*(-1 + t)*(6*s12 + t) - 
    240*s12^4*t^5*(t^5 + 2*s12^4*(1 + t) + 6*s12^3*t*(1 + t) + 
      4*s12*t^3*(1 + t) + s12^2*t^2*(8 + 7*t)) + 
    8*mmH*s12^3*t^4*(1485*t^6 + 40*s12^6*(-27 + 4*t) + 
      2*s12^2*t^3*(660 + 2795*t - 339*t^2) + 
      s12^3*t^2*(1710 + 1955*t - 139*t^2) + 
      3*s12*t^4*(100 + 1576*t - 91*t^2) + s12^5*(210 - 3055*t + 726*t^2) + 
      s12^4*t*(990 - 2367*t + 832*t^2)) - 
    mmH^14*(509*s12^3*(-1 + t) - 4*t*(-17 + 13*t + 20*t^2) + 
      s12^2*(44 - 565*t + 605*t^2) + s12*(321 + 156*t - 577*t^2 + 80*t^3)) - 
    4*mmH^2*s12^2*t^3*(-2160*t^7 + 20*s12^7*t*(-178 + 23*t) + 
      12*s12*t^5*(38 + 1209*t + 315*t^2) + 2*s12^3*t^3*
       (4926 + 21281*t + 3574*t^2 - 1192*t^3) + 
      s12^4*t^2*(9360 - 4623*t + 4699*t^2 - 1174*t^3) + 
      s12^2*t^4*(4448 + 48496*t + 8230*t^2 - 889*t^3) + 
      s12^5*t*(4000 - 27199*t - 1610*t^2 + 1735*t^3) + 
      s12^6*(480 - 12285*t - 7195*t^2 + 1874*t^3)) + 
    mmH^13*(1515*s12^4*(-1 + t) + 12*s12^3*(-139 - 114*t + 307*t^2) - 
      4*t*(-40 + 29*t + 145*t^2 + 50*t^3) + 
      2*s12^2*(674 - 781*t - 533*t^2 + 1031*t^3) + 
      s12*(175 + 2337*t - 1620*t^2 - 1586*t^3 + 200*t^4)) + 
    2*mmH^3*s12*t^2*(660*t^8 - 12*s12*t^6*(-28 + 2312*t + 409*t^2) + 
      20*s12^8*(54 + 56*t - 209*t^2 + 22*t^3) + 
      s12^2*t^5*(5920 + 49909*t + 39512*t^2 + 2197*t^3) + 
      s12^4*t^3*(33444 + 104700*t + 91973*t^2 - 12821*t^3 - 2494*t^4) + 
      s12^5*t^2*(24530 - 59886*t - 7086*t^2 + 849*t^3 - 1511*t^4) + 
      s12^3*t^4*(23156 + 191327*t + 110914*t^2 - 4202*t^3 - 899*t^4) + 
      s12^6*t*(6800 - 48152*t - 67700*t^2 + 8037*t^3 + 1334*t^4) + 
      s12^7*(240 + 4120*t - 34718*t^2 - 3487*t^3 + 1690*t^4)) - 
    mmH^12*(2460*s12^5*(-1 + t) + s12^4*(-6693 - 1161*t + 9934*t^2) + 
      s12^3*(568 - 12039*t + 7256*t^2 + 10819*t^3) - 
      4*t*(-48 - 94*t + 509*t^2 + 385*t^3 + 48*t^4) + 
      s12^2*(975 + 7456*t - 10825*t^2 + 1287*t^3 + 3387*t^4) + 
      s12*(-100 + 2298*t + 3315*t^2 - 7882*t^3 - 2023*t^4 + 192*t^5)) - 
    mmH^4*s12*t*(48*t^7*(14 + 203*t + 39*t^2) + 
      20*s12^8*t*(118 + 198*t - 101*t^2 + 7*t^3) - 
      4*s12*t^6*(-1392 + 36475*t + 15492*t^2 + 1038*t^3) + 
      2*s12^2*t^5*(12620 + 26075*t + 79498*t^2 + 10852*t^3 - 493*t^4) + 
      s12^4*t^3*(49772 + 74246*t + 289021*t^2 + 12844*t^3 - 25211*t^4 - 
        848*t^5) + 2*s12^3*t^4*(22264 + 172035*t + 250666*t^2 + 14346*t^3 - 
        7096*t^4 - 149*t^5) + s12^6*t*(2400 + 34224*t - 101088*t^2 - 
        34927*t^3 + 10694*t^4 + 341*t^5) + 
      s12^7*(-480 + 11080*t + 26856*t^2 - 26597*t^3 + 2097*t^4 + 512*t^5) - 
      s12^5*t^2*(-28240 + 66013*t + 117754*t^2 - 4987*t^3 + 5499*t^4 + 
        581*t^5)) + 2*mmH^11*(1175*s12^6*(-1 + t) + 
      s12^5*(-5986 + 408*t + 7388*t^2) + s12^4*(-3172 - 16017*t + 16674*t^2 + 
        13222*t^3) + 2*t^2*(416 - 206*t - 1445*t^2 - 377*t^3 + 20*t^4) + 
      s12^3*(615 - 911*t - 13862*t^2 + 20670*t^3 + 7281*t^4) - 
      s12*t*(236 - 2809*t + 3518*t^2 + 6191*t^3 + 382*t^4 + 40*t^5) + 
      s12^2*(10 + 4280*t + 4372*t^2 - 14669*t^3 + 3199*t^4 + 1028*t^5)) + 
    mmH^5*(192*t^8*(2 + t^2) - 20*s12^9*t*(28 - 89*t - 110*t^2 + 8*t^3) + 
      2*s12*t^7*(2752 + 14561*t + 6896*t^2 + 325*t^3) - 
      2*s12^2*t^6*(-8484 + 97207*t + 82550*t^2 + 12922*t^3 + 525*t^4) + 
      s12^5*t^3*(2528 - 37411*t + 245619*t^2 + 112632*t^3 - 45072*t^4 - 
        5386*t^5) + 2*s12^3*t^5*(4888 - 17875*t + 69012*t^2 + 21959*t^3 - 
        4204*t^4 - 222*t^5) + 4*s12^7*t*(-740 + 2759*t + 24782*t^2 + 
        5986*t^3 + 1990*t^4 + 438*t^5) + s12^8*(-240 - 2760*t + 11504*t^2 + 
        39172*t^3 - 281*t^4 + 737*t^5) - 2*s12^6*t^2*
       (60 - 9654*t - 20788*t^2 - 15036*t^3 + 100*t^4 + 871*t^5) - 
      2*s12^4*t^4*(6284 - 51145*t - 274928*t^2 - 68578*t^3 + 20981*t^4 + 
        1622*t^5)) + mmH^10*(-1317*s12^7*(-1 + t) + 
      s12^6*(11826 - 2585*t - 12941*t^2) + 
      s12^5*(15611 + 43978*t - 60005*t^2 - 36420*t^3) + 
      s12^4*(2150 + 42776*t + 25342*t^2 - 133632*t^3 - 30520*t^4) - 
      4*t^3*(1456 - 1040*t - 1747*t^2 + 103*t^3 + 92*t^4) + 
      s12*t^2*(-2240 - 172*t + 19965*t^2 + 2322*t^3 - 911*t^4 + 368*t^5) + 
      s12^2*t*(3232 - 22820*t + 20548*t^2 + 43564*t^3 - 4083*t^4 + 
        1723*t^5) - s12^3*(760 + 7784*t - 25716*t^2 - 13056*t^3 + 77977*t^4 + 
        5035*t^5)) + mmH^9*(399*s12^8*(-1 + t) + 
      8*s12^7*(-831 + 282*t + 827*t^2) + 2*s12^6*(-8424 - 16975*t + 
        28833*t^2 + 14963*t^3) + 4*t^4*(2720 - 1620*t - 703*t^2 + 577*t^3 + 
        90*t^4) + s12^5*(-7525 - 82299*t + 12954*t^2 + 202562*t^3 + 
        36486*t^4) + 2*s12^3*t*(-3112 + 3773*t - 40457*t^2 + 23779*t^3 + 
        30155*t^4 - 5350*t^5) + s12*t^3*(14496 - 12041*t - 1075*t^2 + 
        17020*t^3 + 1078*t^4 - 360*t^5) - 2*s12^2*t^2*
       (5856 - 14748*t + 36500*t^2 + 27349*t^3 + 5305*t^4 + 2025*t^5) + 
      s12^4*(600 - 16600*t - 102976*t^2 + 125450*t^3 + 203649*t^4 + 
        6673*t^5)) + 2*mmH^7*(10*s12^9*(-12 + 7*t + 10*t^2) + 
      s12^8*(-1338 - 1501*t + 4332*t^2 + 1876*t^3) + 
      2*t^6*(1888 - 486*t + 721*t^2 + 230*t^3 + 7*t^4) + 
      s12^7*(-2100 - 17056*t + 18337*t^2 + 41386*t^3 + 4480*t^4) + 
      s12^5*t*(-4772 - 47964*t + 21571*t^2 + 226692*t^3 + 52359*t^4 - 
        6838*t^5) + s12*t^5*(16012 + 13479*t + 32091*t^2 + 7686*t^3 - 
        34*t^4 - 14*t^5) - s12^2*t^4*(-3730 + 13147*t + 103528*t^2 + 
        47845*t^3 + 8644*t^4 + 574*t^5) + 
      s12^6*(-1150 - 20752*t - 21994*t^2 + 144476*t^3 + 75745*t^4 + 
        2991*t^5) - s12^3*t^3*(31760 + 20676*t + 35396*t^2 - 32995*t^3 + 
        17777*t^4 + 5215*t^5) - s12^4*t^2*(20228 + 65458*t - 35886*t^2 - 
        185362*t^3 + 1555*t^4 + 11820*t^5)) + 
    mmH^6*(-8*t^7*(328 - 38*t + 155*t^2 + 19*t^3) - 
      10*s12^9*(-28 - 20*t + 97*t^2 + 39*t^3) + 
      2*s12*t^6*(-9212 - 21449*t - 20956*t^2 - 2452*t^3 + 17*t^4) - 
      2*s12^8*(-410 - 3758*t + 6509*t^2 + 10663*t^3 + 474*t^4) + 
      2*s12^2*t^5*(-11160 + 64293*t + 118702*t^2 + 34064*t^3 + 3316*t^4 + 
        87*t^5) + s12^6*t*(7280 + 36798*t - 146742*t^2 - 242242*t^3 - 
        39695*t^4 + 1577*t^5) + 2*s12^3*t^4*(19788 + 28893*t - 11149*t^2 - 
        25916*t^3 + 13100*t^4 + 1692*t^5) - 
      s12^7*(-1280 - 17452*t + 10118*t^2 + 149226*t^3 + 42373*t^4 + 
        2815*t^5) + 2*s12^4*t^3*(28816 + 46113*t - 166385*t^2 - 133364*t^3 + 
        28544*t^4 + 6246*t^5) + s12^5*t^2*(18408 + 92284*t - 206371*t^2 - 
        288998*t^3 + 19047*t^4 + 13098*t^5)) + 
    mmH^8*(-50*s12^9*(-1 + t) + s12^8*(1981 - 901*t - 1808*t^2) + 
      s12^7*(9518 + 14475*t - 30946*t^2 - 14475*t^3) + 
      s12^6*(8325 + 73688*t - 45265*t^2 - 171123*t^3 - 25193*t^4) - 
      4*t^5*(2960 - 1250*t + 521*t^2 + 545*t^3 + 40*t^4) + 
      s12^5*(1300 + 44774*t + 116909*t^2 - 291408*t^3 - 244749*t^4 - 
        7266*t^5) + s12*t^4*(-30316 + 3960*t - 44745*t^2 - 24256*t^3 - 
        299*t^4 + 160*t^5) + s12^2*t^3*(11248 - 21191*t + 132416*t^2 + 
        80507*t^3 + 21861*t^4 + 3103*t^5) + 
      s12^3*t^2*(36376 + 16808*t + 107746*t^2 - 84027*t^3 + 1218*t^4 + 
        16307*t^5) + s12^4*t*(8400 + 67046*t + 94454*t^2 - 333603*t^3 - 
        127421*t^4 + 19916*t^5)))*canMIPlanar[3, 3, {s12, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)^4*t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 (((2*I)/3)*(mmH^9*(-1 + s12)*(3*s12 - t)*(-1 + t)*(s12 + t)^3 - 
    24*s12*t^5*(s12 + t)^2*(2*t^3 + 2*s12^3*(1 + t) + 2*s12^2*t*(1 + t) + 
      s12*t^2*(2 + t)) + 4*mmH*t^4*(s12^7*(72 - 20*t) - 6*t^6 + 
      s12^6*(42 + 319*t - 48*t^2) + 4*s12*t^5*(6 + 3*t + t^2) + 
      2*s12^2*t^4*(51 - 14*t + 11*t^2) + s12^5*t*(120 + 449*t + 34*t^2) + 
      s12^3*t^3*(144 + 223*t + 102*t^2) + 
      s12^4*t^2*(150 + 465*t + 146*t^2)) - 
    mmH^8*(5*s12^6*(-1 + t) + 4*t^4*(11 - 11*t + t^2) + 
      s12^5*(7 - 25*t + 30*t^2) + s12*t^3*(80 - 95*t + 15*t^2 - 4*t^3) + 
      s12^2*t^2*(372 - 338*t - 61*t^2 + 3*t^3) + 
      2*s12^3*t*(-20 - 118*t + 97*t^2 + 37*t^3) + 
      2*s12^4*(-8 + 29*t - 57*t^2 + 46*t^3)) - 
    2*mmH^2*t^3*(-4*s12^7*t*(-25 + 9*t) - t^6*(10 + 25*t + 4*t^2) + 
      s12^6*(96 + 197*t + 558*t^2 - 106*t^3) + 
      s12*t^5*(42 + 3*t + 32*t^2 + 7*t^3) + 
      s12^5*t*(238 + 202*t + 1319*t^2 + 15*t^3) + 
      s12^2*t^4*(136 - 617*t - 43*t^2 + 33*t^3) + 
      s12^3*t^3*(152 + 1489*t + 953*t^2 + 164*t^3) + 
      s12^4*t^2*(210 + 1419*t + 1893*t^2 + 223*t^3)) + 
    mmH^3*t^2*(-8*s12^7*(9 + 28*t + t^2 + 2*t^3) - 
      t^6*(-120 + 223*t + 50*t^2 + 3*t^3) + 
      s12^6*(48 + 48*t - 231*t^2 + 167*t^3 - 52*t^4) + 
      s12^5*t*(-16 + 313*t + 768*t^2 + 1300*t^3 - t^4) + 
      s12*t^5*(256 - 621*t + 106*t^2 + 52*t^3 + 3*t^4) + 
      s12^2*t^4*(-112 - 4304*t - 1059*t^2 + 73*t^3 + 14*t^4) + 
      2*s12^3*t^3*(-312 + 2734*t + 2273*t^2 + 676*t^3 + 37*t^4) + 
      s12^4*t^2*(-440 + 3807*t + 5096*t^2 + 2459*t^3 + 98*t^4)) + 
    2*mmH^6*(2*s12^7*(-7 + 2*t + 10*t^2) + 
      t^5*(42 - 61*t + 162*t^2 + 4*t^3) + s12^6*(3 - 36*t - 31*t^2 + 
        59*t^3) + s12^4*t*(-50 + 258*t + 95*t^2 - 804*t^3 - 332*t^4) + 
      s12^2*t^3*(-40 + 22*t + 2235*t^2 + 133*t^3 - 19*t^4) - 
      2*s12*t^4*(-35 + 57*t - 227*t^2 + 26*t^3 + 2*t^4) - 
      s12^5*(-2 + 8*t + 75*t^2 + 149*t^3 + 58*t^4) - 
      s12^3*t^2*(120 - 704*t + 789*t^2 + 1581*t^3 + 250*t^4)) + 
    mmH^4*t*(4*s12^7*t*(20 + 65*t + 4*t^2) + 
      4*t^6*(-50 + 87*t + 40*t^2 + 3*t^3) + 
      s12^2*t^4*(48 + 6942*t + 2902*t^2 + 99*t^3 - 35*t^4) + 
      s12*t^5*(-424 + 1270*t + 165*t^2 - 103*t^3 - 12*t^4) + 
      s12^6*(48 - 136*t + 24*t^2 + 601*t^3 + 35*t^4) - 
      2*s12^3*t^3*(-368 + 1757*t + 3970*t^2 + 1306*t^3 + 149*t^4) - 
      s12^5*t*(-264 + 996*t + 221*t^2 + 657*t^3 + 206*t^4) - 
      2*s12^4*t^2*(-340 + 1057*t + 2621*t^2 + 1732*t^3 + 250*t^4)) + 
    mmH^7*(-10*s12^7*(-1 + t) + s12^6*(-9 + 35*t - 14*t^2) + 
      t^4*(-40 + 153*t - 184*t^2 + 3*t^3) + 
      s12^2*t^3*(1216 - 1985*t - 207*t^2 + 20*t^3) + 
      s12^5*(-35 + 46*t + 101*t^3) + s12*t^3*(-80 + 335*t - 472*t^2 + 
        52*t^3 - 3*t^4) + 2*s12^3*t*(40 - 222*t - 245*t^2 + 637*t^3 + 
        146*t^4) + s12^4*(40 - 73*t - 178*t^2 + 65*t^3 + 374*t^4)) + 
    mmH^5*(-2*s12^7*t*(-28 + 63*t + 33*t^2) - 
      t^6*(-40 + 162*t + 301*t^2 + 17*t^3) + 
      s12*t^5*(144 - 718*t - 754*t^2 + 131*t^3 + 17*t^4) + 
      2*s12^2*t^4*(76 - 2312*t - 2423*t^2 - 110*t^3 + 21*t^4) - 
      2*s12^6*(12 - 2*t - 132*t^2 + 137*t^3 + 95*t^4) + 
      4*s12^3*t^3*(-8 - 167*t + 1643*t^2 + 930*t^3 + 125*t^4) + 
      s12^5*t*(-112 + 458*t + 446*t^2 + 419*t^3 + 141*t^4) + 
      s12^4*t^2*(-168 - 466*t + 2563*t^2 + 3215*t^3 + 740*t^4)))*
   canMIPlanar[3, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*(mmH - s12 - t)*t^2*(s12 + t)^3) - 
 (((2*I)/3)*(12*mmH^14*(-1 + s12) + mmH^13*(41 - 89*s12^2 + s12*(28 - 89*t) + 
      89*t) + 24*s12^5*t^3*(2*t^3 + s12^3*(4 + t) + 2*s12^2*t*(4 + t) + 
      s12*t^2*(6 + t)) + 8*mmH*s12^4*t*(9*s12^6*(-20 + 3*t) + 
      3*t^5*(-7 + 24*t) + s12^5*t*(-540 + 71*t) + 
      s12*t^4*(-102 + 195*t - 13*t^2) - 3*s12^2*t^3*(60 - 64*t + 17*t^2) - 
      s12^3*t^2*(144 + 91*t + 39*t^2) + s12^4*t*(-36 - 520*t + 43*t^2)) + 
    mmH^12*(13 + 266*s12^3 - 293*t - 275*t^2 + 36*s12^2*(5 + 17*t) + 
      s12*(-253 - 159*t + 275*t^2)) + 2*mmH^2*s12^3*
     (96*t^6 + s12*t^5*(842 - 1667*t - 298*t^2) - 
      36*s12^7*(4 - 16*t + 3*t^2) - 6*s12^6*t*(-768 - 182*t + 49*t^2) + 
      s12^2*t^4*(2140 - 4039*t - 329*t^2 + 48*t^3) - 
      4*s12^5*t*(-36 - 2964*t - 80*t^2 + 53*t^3) + 
      s12^4*t^2*(1152 + 8124*t - 107*t^2 + 101*t^3) + 
      s12^3*t^3*(2388 - 1377*t + 100*t^2 + 175*t^3)) - 
    mmH^11*(20 + 353*s12^4 + 51*t - 871*t^2 - 460*t^3 + 
      s12^3*(850 + 1687*t) + s12^2*(-445 + 1376*t + 1754*t^2) + 
      s12*(30 - 1534*t - 363*t^2 + 460*t^3)) + 
    mmH^9*(399*s12^6 + 3*s12^5*(392 + 3*t) + 
      s12^4*(981 - 9665*t - 4732*t^2) + t^2*(80 + 42*t + 1323*t^2 + 
        257*t^3) - 2*s12^3*(266 + 365*t + 8853*t^2 + 3267*t^3) + 
      s12^2*(-256 + 242*t + 4566*t^2 - 6952*t^3 - 2449*t^4) + 
      s12*t*(-272 - 272*t + 5428*t^2 + 226*t^3 - 257*t^4)) + 
    2*mmH^10*(34*s12^5 + s12^4*(469 + 979*t) + 
      s12^3*(-55 + 3140*t + 2251*t^2) + t*(18 + 26*t - 701*t^2 - 225*t^3) + 
      2*s12^2*(37 - 603*t + 1062*t^2 + 679*t^3) + 
      3*s12*(20 + 27*t - 652*t^2 - 69*t^3 + 75*t^4)) + 
    mmH^3*s12^2*(-48*t^6*(1 + 3*t) + 18*s12^8*(20 - 4*t + 3*t^2) - 
      8*s12*t^5*(182 + 109*t + 28*t^2) + 4*s12^7*(504 - 1806*t + 279*t^2 + 
        38*t^3) + s12^2*t^4*(-6260 + 6937*t + 2241*t^2 + 166*t^3) + 
      s12^3*t^3*(-9904 + 12218*t + 4290*t^2 - 421*t^3 - 22*t^4) - 
      s12^5*t*(1920 + 48168*t + 8878*t^2 - 1258*t^3 + 29*t^4) + 
      3*s12^6*(-32 - 7816*t - 5378*t^2 + 926*t^3 + 41*t^4) - 
      s12^4*t^2*(7128 + 17556*t - 1533*t^2 + 986*t^3 + 76*t^4)) + 
    mmH^4*s12*(-48*t^6 - 72*s12^9*(2 + t) + 4*s12*t^5*(66 + 279*t + 26*t^2) - 
      4*s12^8*(610 - 63*t + 141*t^2) + 8*s12^2*t^4*(540 + 617*t + 302*t^2 + 
        34*t^3) - 2*s12^7*(3032 - 9068*t + 1185*t^2 + 519*t^3) + 
      s12^6*(576 + 27800*t + 37230*t^2 - 5076*t^3 - 510*t^4) + 
      s12^3*t^3*(11256 - 5395*t - 693*t^2 + 457*t^3 - 8*t^4) + 
      2*s12^5*t*(2484 + 19896*t + 8035*t^2 - 498*t^3 + 112*t^4) + 
      s12^4*t^2*(11472 - 228*t - 2817*t^2 + 1533*t^3 + 167*t^4)) + 
    mmH^5*(18*s12^10 + 24*t^6 + 12*s12^9*(79 + 44*t) + 
      8*s12*t^5*(40 + 2*t + 7*t^2) + s12^8*(7382 + 262*t + 2268*t^2) - 
      2*s12^2*t^4*(316 + 1721*t + 307*t^2 + 60*t^3) + 
      s12^7*(9984 - 22226*t + 2780*t^2 + 2830*t^3) - 
      2*s12^3*t^3*(3280 + 4608*t + 4652*t^2 + 1337*t^3 + 36*t^4) - 
      s12^4*t^2*(10528 - 4570*t + 11675*t^2 + 6271*t^3 + 304*t^4) - 
      s12^5*t*(6560 + 3724*t + 19472*t^2 + 5266*t^3 + 647*t^4) + 
      s12^6*(-1320 - 10908*t - 41876*t^2 + 2256*t^3 + 665*t^4)) - 
    2*mmH^6*(58*s12^9 + 3*s12^8*(473 + 283*t) + t^5*(70 + 11*t + 14*t^2) + 
      s12^7*(6256 + 1067*t + 2354*t^2) + s12*t^4*(380 + 41*t + 267*t^2 - 
        4*t^3) + s12^6*(4635 - 7041*t - 829*t^2 + 1696*t^3) - 
      s12^2*t^3*(524 + 2408*t + 609*t^2 + 512*t^3 + 20*t^4) - 
      s12^3*t^2*(2720 + 1842*t + 8754*t^2 + 5178*t^3 + 353*t^4) - 
      s12^5*(740 - 3847*t + 15864*t^2 + 6653*t^3 + 527*t^4) - 
      s12^4*t*(2458 - 6038*t + 13365*t^2 + 9965*t^3 + 968*t^4)) - 
    mmH^8*(550*s12^7 + 4*s12^6*(1031 + 632*t) + 
      s12^5*(6021 - 5113*t + 49*t^2) + t^3*(280 + 123*t + 733*t^2 + 79*t^3) - 
      s12^4*(-195 + 4927*t + 25939*t^2 + 6306*t^3) + 
      s12*t^2*(80 - 128*t + 4413*t^2 + 27*t^3 - 79*t^4) - 
      2*s12^2*t*(448 - 112*t - 1687*t^2 + 3274*t^3 + 640*t^4) - 
      2*s12^3*(208 - 1614*t + 3521*t^2 + 12898*t^3 + 2771*t^4)) + 
    mmH^7*(345*s12^8 + 3*s12^7*(1566 + 989*t) + 
      s12^6*(12127 + 1410*t + 4708*t^2) + t^4*(300 + 89*t + 221*t^2 + 
        10*t^3) - s12^5*(-4218 + 6946*t + 15537*t^2 + 580*t^3) + 
      s12*t^3*(720 + 78*t + 2094*t^2 - 25*t^3 - 10*t^4) - 
      s12^2*t^2*(1272 + 2512*t - 67*t^2 + 3552*t^3 + 356*t^4) - 
      s12^3*t*(2352 - 5228*t + 16598*t^2 + 21474*t^3 + 2723*t^4) - 
      s12^4*(900 - 9349*t + 21915*t^2 + 31494*t^3 + 4803*t^4)))*
   canMIPlanar[3, 3, {t, s12, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^4*s12^2*(mmH - t)^3*t*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((2*I)*(2*t^4 - 6*t^3*(-mmH + s12 + t) + 2*t*(-mmH + s12 + t)^3 + 
    (-mmH + s12 + t)^4 - 2*(-2*t^3 + 6*t^2*(-mmH + s12 + t) + 
      2*t*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3))*
   canMIPlanar[3, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^3) - 
 ((2*I)*(s12^4 - 2*s12^3*(-1 + t) - 4*s12^2*t + 6*s12*t^2*(2 + t) + 
    2*t^3*(2 + t))*canMIPlanar[3, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*t^2*(-mmH + s12 + t)) - 
 ((2*I)*(2*s12^4 - 6*s12^3*(-mmH + s12 + t) + 2*s12*(-mmH + s12 + t)^3 + 
    (-mmH + s12 + t)^4 - 2*(-2*s12^3 + 6*s12^2*(-mmH + s12 + t) + 
      2*s12*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3))*
   canMIPlanar[3, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^3) - 
 ((2*I)*(8*s12^3*t^2*(s12 + t)^3*(2*s12^2 + t^2) + 
    12*mmH^7*s12*t*(s12^2 - 4*s12*t + t^2) - mmH*s12^2*(s12 + t)^2*
     (2*s12^6 - 6*s12^5*t + 4*t^5 + 3*s12*t^4*(-1 + 4*t) + 
      s12^4*t*(-1 + 13*t) + 2*s12^3*t^2*(43 + 14*t) + 
      s12^2*t^3*(20 + 19*t)) + mmH^2*s12*(s12 + t)^2*
     (10*s12^6 + 2*s12^3*(73 - 11*t)*t^2 - 16*t^5 - s12*t^4*(55 + 12*t) + 
      6*s12^4*t*(1 + 22*t) - s12^5*(1 + 23*t) - s12^2*t^3*(62 + 55*t)) + 
    mmH^6*(2*s12^5 + s12*(2 - 33*t)*t^3 - t^4 + 5*s12^2*t^2*(-6 + 11*t) - 
      s12^4*(1 + 55*t) + s12^3*t*(2 + 247*t)) + 
    mmH^5*(-10*s12^6 + s12^3*(83 - 412*t)*t^2 + 2*t^5 + s12*t^4*(17 + 30*t) + 
      s12^2*t^3*(7 + 54*t) + s12^5*(4 + 90*t) - s12^4*t*(13 + 552*t)) + 
    mmH^3*s12*(-20*s12^7 + 33*t^6 + 4*s12^6*(1 + 4*t) - 
      2*s12^3*t^3*(52 + 9*t) + s12*t^5*(164 + 59*t) - 5*s12^5*t*(4 + 77*t) + 
      2*s12^2*t^4*(71 + 114*t) - s12^4*t^2*(103 + 608*t)) + 
    mmH^4*(20*s12^7 - t^6 - 9*s12*t^5*(4 + t) + 2*s12^3*t^3*(1 + 14*t) - 
      2*s12^6*(3 + 31*t) - 2*s12^2*t^4*(35 + 54*t) + s12^5*t*(26 + 645*t) + 
      s12^4*t^2*(-39 + 782*t)))*canMIPlanar[4, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
 ((2*I)*(2*s12^4*t^2*(s12 + t)^4*(2*s12^2 - 2*s12*t - t^2) + 
    6*mmH^9*s12*t*(s12^2 - 4*s12*t + t^2) - mmH*s12^3*(s12 + t)^3*
     (4*s12^6 + 2*s12*(-10 + t)*t^4 - 6*t^5 + 8*s12^3*t^2*(15 + t) + 
      s12^2*t^3*(-26 + 3*t) + 2*s12^5*(-2 + 5*t) + s12^4*t*(-22 + 13*t)) + 
    mmH^8*(s12^5 - 37*s12^4*t - t^5 + 2*s12^2*t^2*(12 + 13*t) - 
      s12*t^3*(6 + 23*t) + 2*s12^3*t*(-3 + 77*t)) + 
    mmH^7*(-7*s12^6 + 2*s12^4*(25 - 222*t)*t + 2*t^5*(1 + t) + 
      s12*t^4*(46 + 35*t) + s12^2*t^3*(-76 + 69*t) - 
      4*s12^3*t^2*(53 + 72*t) + s12^5*(-2 + 89*t)) + 
    mmH^2*s12^2*(s12 + t)^2*(22*s12^7 + s12^3*(256 - 29*t)*t^3 - 
      8*s12*(-1 + t)*t^5 + 6*t^6 - 5*s12^2*t^4*(20 + 7*t) + 
      6*s12^6*(-3 + 13*t) + 5*s12^5*t*(-32 + 31*t) + 
      s12^4*t^2*(540 + 97*t)) - mmH^3*s12*(51*s12^9 + 2*s12*(-8 + t)*t^7 - 
      2*t^8 - 4*s12^2*t^6*(59 + 3*t) - 2*s12^3*t^5*(158 + 33*t) + 
      16*s12^7*t*(-29 + 52*t) + 3*s12^8*(-10 + 87*t) + 
      s12^4*t^4*(1252 + 135*t) + 3*s12^5*t^3*(796 + 291*t) + 
      4*s12^6*t^2*(152 + 327*t)) + mmH^6*(24*s12^7 + s12^6*(6 - 78*t) - 
      t^6*(4 + t) - s12*t^5*(90 + 23*t) + 2*s12^3*t^3*(326 + 25*t) - 
      2*s12^2*t^4*(65 + 64*t) + s12^5*t*(-194 + 805*t) + 
      s12^4*t^2*(712 + 919*t)) + mmH^4*s12*(65*s12^8 - 16*t^7 - 
      2*s12*t^6*(113 + 2*t) - 2*s12^2*t^5*(319 + 25*t) + 
      s12^3*t^4*(672 + 101*t) + s12^7*(-20 + 257*t) + 
      4*s12^6*t*(-147 + 292*t) + 2*s12^5*t^2*(559 + 953*t) + 
      s12^4*t^3*(2750 + 1077*t)) + mmH^5*(-50*s12^8 - 76*s12^7*t + 
      s12^6*(436 - 1105*t)*t + 2*t^7 + s12*t^6*(64 + 5*t) + 
      2*s12^3*t^4*(-21 + 62*t) + s12^2*t^5*(386 + 63*t) - 
      4*s12^4*t^3*(464 + 139*t) - s12^5*t^2*(1198 + 1665*t)))*
   canMIPlanar[4, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((2*I)/15)*((840*mmH^2)/((mmH - t)^4*(mmH - s12 - t)) + 
   (60*mmH^3)/((mmH - t)^4*(mmH - s12 - t)) - 
   (900*mmH*s12)/((mmH - t)^4*(mmH - s12 - t)) - 
   (60*mmH^2*s12)/((mmH - t)^4*(mmH - s12 - t)) + 
   (60*mmH^3)/((mmH - t)^4*(mmH - s12 - t)*t) - 
   (60*mmH^2*s12)/((mmH - t)^4*(mmH - s12 - t)*t) - 
   (2160*mmH*t)/((mmH - t)^4*(mmH - s12 - t)) + 
   (180*mmH^2*t)/((mmH - t)^4*(mmH - s12 - t)) - 
   (240*mmH*s12*t)/((mmH - t)^4*(mmH - s12 - t)) + 
   (1200*t^2)/((mmH - t)^4*(mmH - s12 - t)) - 
   (180*mmH*t^2)/((mmH - t)^4*(mmH - s12 - t)) + 
   (60*s12*t^2)/(mmH*(mmH - t)^4*(mmH - s12 - t)) - 
   (60*t^3)/((mmH - t)^4*(mmH - s12 - t)) + 
   (60*t^3)/(mmH*(mmH - t)^4*(mmH - s12 - t)) + (12*(mmH - t)*(s12 + t))/
    (s12^2*t^2) - (6*(2 - mmH + t)*(s12 + t))/(s12^2*t^2) + 
   (12*(-mmH + s12)*(mmH - t))/(t^2*(-mmH + s12 + t)^2) + 
   (24*(-mmH + s12)*(2 - mmH + t))/(t^2*(-mmH + s12 + t)^2) + 
   (540*mmH^3)/(s12*(mmH - t)^4*(-mmH + s12 + t)) - 
   (1800*mmH^2*t)/(s12*(mmH - t)^4*(-mmH + s12 + t)) + 
   (180*mmH^3*t)/(s12*(mmH - t)^4*(-mmH + s12 + t)) - 
   (1260*s12*t)/((mmH - t)^4*(-mmH + s12 + t)) + 
   (1980*mmH*t^2)/(s12*(mmH - t)^4*(-mmH + s12 + t)) - 
   (360*mmH^2*t^2)/(s12*(mmH - t)^4*(-mmH + s12 + t)) + 
   (60*s12*t^2)/((mmH - t)^4*(-mmH + s12 + t)) - 
   (720*t^3)/(s12*(mmH - t)^4*(-mmH + s12 + t)) + 
   (180*mmH*t^3)/(s12*(mmH - t)^4*(-mmH + s12 + t)) + 
   (60*(mmH^3*(-9 + 3*s12 + t) - 3*s12*(s12^2*(-2 + t) + s12*(-4 + t)*t - 
        4*t^2) - mmH^2*(6*s12^2 + (-18 + t)*t + s12*(-24 + 11*t)) + 
      mmH*(3*s12^3 + 10*s12*(-3 + t)*t - 18*t^2 + s12^2*(-21 + 13*t))))/
    ((mmH - s12)^4*(mmH - s12 - t)*t) - 
   (15*(2*s12^4*(s12 - t)*t^4*(s12 + t)^3 + mmH^11*(s12^2 - t^2) + 
      mmH*s12^3*t^3*(-2*s12^5*(-21 + t) + s12^4*(86 - 5*t)*t + 
        2*s12^3*(11 - 6*t)*t^2 + s12^2*(2 - 7*t)*t^3 - 2*s12*(-13 + t)*t^4 + 
        6*t^5) + mmH^10*(-5*s12^3 + 5*s12*t^2 - s12^2*(2 + 5*t) + 
        t^2*(2 + 5*t)) + mmH^3*s12*t*(s12^5*(1088 - 13*t)*t^2 + 
        6*s12^4*(163 - 34*t)*t^3 + 3*s12^3*(22 - 21*t)*t^4 + 2*t^7 - 
        2*s12^7*(1 + t) - 2*s12*t^6*(24 + t) + 12*s12^2*t^5*(-10 + 3*t) + 
        8*s12^6*t*(26 + 7*t)) - mmH^2*s12^2*t^2*(s12^4*(476 - 61*t)*t^2 + 
        s12^3*(108 - 71*t)*t^3 + s12^2*(8 - 3*t)*t^4 - 6*t^6 + 
        4*s12*t^5*(5 + 2*t) + s12^5*t*(348 + 7*t) + s12^6*(30 + 8*t)) + 
      mmH^9*(10*s12^4 + 16*s12^2*t - 10*t^3*(1 + t) + s12^3*(10 + 19*t) - 
        s12*t^2*(28 + 31*t)) - 2*mmH^8*(5*s12^5 - 5*t^4*(2 + t) + 
        s12^3*t*(33 + 7*t) + 2*s12^4*(5 + 8*t) - 3*s12^2*t^2*(2 + 11*t) - 
        s12*t^3*(63 + 34*t)) + mmH^7*(5*s12^6 + 4*s12^3*(64 - 11*t)*t^2 - 
        5*t^5*(4 + t) + s12^4*t*(108 + 7*t) + 4*s12^5*(5 + 8*t) - 
        4*s12*t^4*(54 + 17*t) - 3*s12^2*t^3*(80 + 61*t)) + 
      2*mmH^4*s12^2*t^2*(s12*t^3*(179 + 3*t) + t^4*(121 + 10*t) - 
        s12^4*(291 + 47*t) + s12^3*t*(-857 + 59*t) + 
        s12^2*t^2*(-404 + 99*t)) + mmH^5*(30*s12^6*t - 2*t^7 + 
        s12^7*(2 + 5*t) - 20*s12^2*t^5*(27 + 5*t) - s12*t^6*(54 + 5*t) - 
        4*s12^4*t^3*(-338 + 35*t) + s12^5*t^2*(864 + 43*t) - 
        s12^3*t^4*(128 + 147*t)) + mmH^6*(-s12^7 + t^6*(10 + t) + 
        s12^5*t*(-86 + 5*t) + s12^4*t^2*(-702 + 7*t) - s12^6*(10 + 19*t) + 
        s12*t^5*(170 + 31*t) + s12^3*t^3*(-296 + 157*t) + 
        s12^2*t^4*(554 + 203*t))))/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t^2*
     (-mmH + s12 + t)^2) - 
   (12*(2*t*(-s12^3 + s12^2*(-2 + t) + t^2*(2 + 3*t)) + 
      mmH^2*(s12^2*(-1 + t) + 2*s12*(6 - 4*t + t^2) - t*(4 - 3*t + t^2)) + 
      mmH*(s12^3*(-1 + t) - s12^2*(6 - 3*t + t^2) - 2*t*(4 - 4*t + t^3) - 
        s12*(-8 + 18*t - 5*t^2 + t^3))))/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
     (-mmH + s12 + t)) + 
   (8*(-(mmH^4*(-1 + s12)) + mmH^3*(4 + s12 + s12^2 + 2*t - 2*s12*t) + 
      2*s12*(-16*s12^2 + s12^3 + 4*s12*(-2 + t)*t + t^2*(2 + t)) + 
      mmH^2*(-3*s12^3 + s12^2*(1 + 7*t) - 2*(-4 + t + 2*t^2) + 
        s12*(-22 - 3*t + 4*t^2)) + mmH*(s12^4 + s12^3*(11 + t) + 
        s12^2*(28 - 11*t - 4*t^2) + t*(-8 - 2*t + t^2) - 
        s12*(16 - 6*t + 4*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
     (-mmH + s12 + t)^2) - 
   (20*(-(mmH^4*(-1 + s12)) + mmH^3*(-1 + s12)*(5 + s12 - 2*t) + 
      s12*(-4*s12^3 + 2*(-1 + t)*t^2 + s12^2*(-8 + 3*t) + 
        2*s12*t*(-5 + 4*t)) + mmH^2*(s12^2*(-11 + 7*t) - 4*(1 - t + t^2) + 
        2*s12*(7 - 3*t + 2*t^2)) + mmH*(s12^4 - 2*s12^3*(-4 + t) + 
        t*(4 + t + t^2) - s12^2*(8 + 5*t + 4*t^2) - 
        s12*(-8 + 6*t + 4*t^2 + t^3))))/((mmH*(-1 + s12) - 2*s12)*s12^2*t*
     (-mmH + s12 + t)^2) - 
   (12*(mmH^4*(-1 + t) + mmH^3*(-4 + 2*s12*(-1 + t) - t - t^2) - 
      2*t*(s12^3 - 8*s12*t + (-16 + t)*t^2 + s12^2*(2 + 4*t)) + 
      mmH^2*(-8 - 4*s12^2*(-1 + t) + 22*t - t^2 + 3*t^3 + 
        s12*(2 + 3*t - 7*t^2)) + mmH*(s12^3*(-1 + t) + 
        s12^2*(2 + 4*t + 4*t^2) - s12*(-8 + 6*t - 11*t^2 + t^3) - 
        t*(-16 + 28*t + 11*t^2 + t^3))))/(s12*(mmH*(-1 + t) - 2*t)*t^2*
     (-mmH + s12 + t)^2) + (8*(mmH^3*(3*s12 - t)*(-1 + t) - 
      2*t*(-s12^3 + s12^2*(2 + t) + 2*t^2*(-3 + 2*t) + s12*t*(12 + 5*t)) - 
      mmH^2*(s12^2*(-1 + t) + 2*(-3 + t)*t + 3*s12*(2 + t + t^2)) + 
      mmH*(-(s12^3*(-1 + t)) + s12^2*(2 + t + t^2) + 
        t*(8 + 4*t - 7*t^2 + 3*t^3) + 2*s12*(-4 + 9*t + 2*t^2 + 3*t^3))))/
    (s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)) - 
   (20*(mmH^3*(3*s12 - t)*(-1 + t) + t*(2*s12^3 - 2*s12^2*(-1 + t) + t^3 - 
        s12*t*(6 + 7*t)) + mmH^2*(-(s12^2*(-1 + t)) + t^2 - 
        3*s12*(-2 + 2*t + t^2)) + mmH*(-(s12^3*(-1 + t)) - 
        t*(4 - 7*t + t^2) + s12^2*(-1 + t + t^2) + 
        s12*(4 - 12*t + 10*t^2 + 3*t^3))))/(s12^2*(mmH*(-1 + t) - 2*t)*t^2*
     (-mmH + s12 + t)) + 
   (12*(-2*mmH^4*(-1 + t) + mmH^3*(-1 + t)*(6 + 5*s12 + 4*t) - 
      2*mmH^2*(4 + 2*s12^2*(-1 + t) - 13*t + 7*t^2 + 4*s12*t^2 + t^3) - 
      2*t*(s12^3 + 5*t^3 + s12^2*(-2 + 4*t) + s12*t*(-4 + 5*t)) + 
      mmH*(s12^3*(-1 + t) + s12^2*(6 + 4*t^2) + 
        2*s12*(4 - 7*t + 6*t^2 + 2*t^3) + t*(16 - 28*t + 11*t^2 + 3*t^3))))/
    (s12*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2) + 
   (15*(4*mmH^11*(-1 + t) + mmH^10*(-8 - 35*s12*(-1 + t) + 6*t - 14*t^2) + 
      16*(-4 + s12)*s12^4*t*(s12^3 + 3*s12^2*t + 4*s12*t^2 + 2*t^3) + 
      4*mmH*s12^2*(48*t^6 + s12^6*(2 + t) + 4*s12^4*t*(24 - 18*t + t^2) - 
        16*s12^2*t^3*(-20 - 7*t + 2*t^2) - 4*s12*t^4*(-32 - 36*t + 3*t^2) - 
        8*s12^3*t^2*(-34 + 5*t + 3*t^2) + s12^5*(-8 - 20*t + 9*t^2)) - 
      2*mmH^2*s12*(144*t^6 + s12^7*(-3 + 6*t) + 16*s12*t^4*
         (24 + 45*t + t^2) + s12^6*(26 + 4*t + 26*t^2) + 
        4*s12^4*t*(100 - 91*t + 21*t^2 - 11*t^3) + 
        8*s12^2*t^3*(160 + 111*t + t^2 - 3*t^3) - 8*s12^3*t^2*
         (-150 + 2*t - t^2 + 8*t^3) + 2*s12^5*(-68 - 14*t + 41*t^2 + 
          8*t^3)) + mmH^9*(129*s12^2*(-1 + t) + s12*(23 - 16*t + 107*t^2) + 
        2*(22 + 11*t + t^2 + 10*t^3)) - mmH^6*(249*s12^5*(-1 + t) + 
        s12^4*(-430 + 498*t + 622*t^2) + 8*t^2*(-4 + 20*t + t^2 + 2*t^3) + 
        4*s12^3*(217 - 26*t + 325*t^2 + 96*t^3) + 
        4*s12*t*(-184 + 203*t - 76*t^2 + 88*t^3 + t^4) + 
        4*s12^2*(-348 + 667*t - 258*t^2 + 210*t^3 + 6*t^4)) - 
      mmH^8*(263*s12^3*(-1 + t) + s12^2*(-32 + 38*t + 348*t^2) + 
        2*s12*(128 + 49*t + 39*t^2 + 64*t^3) + 
        2*(-40 + 96*t - 13*t^2 + 10*t^3 + 7*t^4)) + 
      mmH^3*s12*(3*s12^7*(-1 + t) + s12^6*(-57 + 100*t + 11*t^2) + 
        16*t^4*(32 + 54*t + 17*t^2) + 4*s12^5*(44 - 15*t + 101*t^2 + t^3) - 
        16*s12*t^3*(-160 - 130*t - 63*t^2 + 7*t^3) - 
        12*s12^4*(80 - 50*t - 9*t^2 - 25*t^3 + 2*t^4) - 
        4*s12^2*t^2*(-640 - 48*t - 277*t^2 + 104*t^3 + 3*t^4) - 
        4*s12^3*t*(-120 + 202*t - 111*t^2 + 75*t^3 + 8*t^4)) + 
      mmH^7*(325*s12^4*(-1 + t) + s12^3*(-231 + 244*t + 613*t^2) + 
        4*s12^2*(158 + 27*t + 125*t^2 + 79*t^3) + 
        4*t*(-40 + 58*t - 15*t^2 + 8*t^3 + t^4) + 
        4*s12*(-128 + 281*t - 86*t^2 + 59*t^3 + 16*t^4)) + 
      mmH^5*(115*s12^6*(-1 + t) + 16*t^3*(16 + 6*t + t^2) + 
        s12^5*(-407 + 536*t + 357*t^2) + 2*s12^4*(370 - 157*t + 851*t^2 + 
          118*t^3) - 4*s12*t^2*(-48 - 76*t - 181*t^2 - 58*t^3 + t^4) - 
        4*s12^2*t*(304 - 226*t + 56*t^2 - 127*t^3 + 27*t^4) - 
        4*s12^3*(520 - 817*t + 312*t^2 - 322*t^3 + 28*t^4)) - 
      mmH^4*(29*s12^7*(-1 + t) + 128*t^4 + 2*s12^6*(-106 + 161*t + 52*t^2) + 
        8*s12*t^3*(160 + 107*t + 110*t^2 + 7*t^3) + 
        2*s12^5*(212 - 121*t + 589*t^2 + 32*t^3) - 
        8*s12^2*t^2*(-160 - 34*t - 217*t^2 + 9*t^3 + 5*t^4) - 
        4*s12^3*t*(160 - t - 78*t^2 + 6*t^3 + 35*t^4) - 
        2*s12^4*(920 - 1062*t + 277*t^2 - 466*t^3 + 55*t^4))))/
    (mmH*(mmH - s12)^4*s12*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2*
     (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))))*
  canMIPlanar[4, 3, {s12, t, mmH}] + 
 ((2*I)*(6*mmH^10*(-1 + s12)*s12*t*(s12^2 - 4*s12*t + t^2) + 
    4*s12*t^4*(s12 + t)^4*(3*s12^4 + 4*s12^2*t*(2 + t) + 4*s12*t^2*(2 + t) + 
      2*t^3*(4 + t) + s12^3*(8 + 6*t)) + 2*mmH*t^3*(s12 + t)^3*
     (26*s12^6 + 2*t^5*(4 + t) + s12^4*t*(-136 + 3*t - 38*t^2) + 
      s12^5*(-64 + 59*t - 3*t^2) - s12*t^4*(64 + 14*t + 9*t^2) - 
      s12^2*t^3*(128 + 82*t + 25*t^2) - s12^3*t^2*(128 + 190*t + 51*t^2)) + 
    mmH^9*(-3*s12^6 + s12^5*(3 - 25*t) + 5*t^5 + s12^4*t*(7 + 2*t) + 
      s12*t^3*(6 + 59*t - 5*t^2) + 2*s12^3*t*(3 + 35*t + 57*t^2) - 
      s12^2*t^2*(24 + 132*t + 59*t^2)) + 
    mmH^8*(7*s12^7 - 2*t^5*(11 + 16*t) + s12^6*(-3 + 53*t) + 
      2*s12^4*t*(3 - 31*t + 8*t^2) + s12*t^4*(-122 - 227*t + 32*t^2) - 
      s12^3*t^2*(180 + 224*t + 105*t^2) + s12^5*(6 + 7*t + 166*t^2) + 
      s12^2*t^3*(-64 + 301*t + 247*t^2)) - mmH^2*t^2*(s12 + t)^2*
     (s12^7*(12 + 82*t + t^2) + t^6*(64 + 20*t + 7*t^2) + 
      s12^6*(-192 + 86*t + 275*t^2 + 5*t^3) - 
      s12*t^5*(128 - 70*t + 74*t^2 + 7*t^3) - 
      2*s12^2*t^4*(272 + 99*t + 187*t^2 + 13*t^3) - 
      s12^5*t*(640 + 86*t + t^2 + 22*t^3) - 
      s12^3*t^3*(704 + 1882*t + 961*t^2 + 60*t^3) - 
      s12^4*t^2*(800 + 1482*t + 862*t^2 + 67*t^3)) - 
    mmH^7*(s12^8 + s12^7*(1 + 37*t) - 2*t^5*(-8 + 55*t + 46*t^2) + 
      s12^6*(28 + 43*t + 262*t^2) + 2*s12*t^4*(24 - 295*t - 243*t^2 + 
        46*t^3) + 2*s12^5*(-8 + 45*t + 166*t^2 + 323*t^3) + 
      s12^3*t^2*(-32 - 1228*t - 63*t^2 + 449*t^3) + 
      s12^4*t*(-48 - 134*t + 262*t^2 + 509*t^3) + 
      s12^2*t^3*(32 - 1008*t + 363*t^2 + 596*t^3)) - 
    mmH^3*t*(s12^9*(36 - 62*t - 20*t^2) - 2*t^8*(40 + 31*t + 21*t^2) + 
      s12^7*t*(736 + 860*t - 439*t^2 - 131*t^3) + 
      s12^8*(128 + 214*t - 408*t^2 - 113*t^3) + 
      2*s12*t^7*(-56 - 298*t + 3*t^2 + 21*t^3) + 
      s12^2*t^6*(256 - 1742*t + 977*t^2 + 244*t^3) + 
      s12^6*t^2*(1568 + 3562*t + 2249*t^2 + 314*t^3) + 
      2*s12^5*t^3*(840 + 4094*t + 3497*t^2 + 508*t^3) + 
      s12^3*t^5*(768 + 1072*t + 4269*t^2 + 709*t^3) + 
      s12^4*t^4*(1200 + 7588*t + 7992*t^2 + 1171*t^3)) + 
    mmH^6*(-3*s12^9 - s12^8*(5 + 13*t) + t^6*(64 - 224*t - 155*t^2) + 
      s12^7*(22 + 23*t + 75*t^2) + s12*t^5*(192 - 1348*t - 662*t^2 + 
        155*t^3) + s12^6*(-32 + 180*t + 539*t^2 + 694*t^3) + 
      2*s12^5*t*(-96 + 261*t + 1054*t^2 + 845*t^3) + 
      s12^2*t^4*(96 - 3314*t + 293*t^2 + 930*t^3) + 
      s12^3*t^3*(-256 - 3636*t + 1239*t^2 + 1555*t^3) + 
      s12^4*t^2*(-384 - 506*t + 2504*t^2 + 1897*t^3)) + 
    mmH^4*(-10*t^9*(15 + 11*t) - 2*s12^9*(-4 + 11*t + 8*t^2) + 
      s12^7*t*(224 + 564*t + 140*t^2 - 33*t^3) - 
      2*s12^8*(-16 - 47*t + 76*t^2 + 50*t^3) + 
      s12*t^7*(32 - 1348*t - 261*t^2 + 110*t^3) + 
      s12^2*t^6*(-96 - 4480*t + 887*t^2 + 641*t^3) + 
      4*s12^4*t^4*(-200 + 1094*t + 2585*t^2 + 673*t^3) + 
      s12^6*t^2*(352 + 2496*t + 3319*t^2 + 867*t^3) + 
      s12^3*t^5*(-608 - 2984*t + 5332*t^2 + 1739*t^3) + 
      s12^5*t^3*(-160 + 6024*t + 9095*t^2 + 2300*t^3)) + 
    mmH^5*(6*s12^9*(1 + 2*t) + 5*t^7*(-16 + 48*t + 33*t^2) + 
      s12^8*(-8 + 38*t + 56*t^2) + 2*s12^3*t^4*(360 + 2627*t - 1841*t^2 - 
        1120*t^3) + s12*t^6*(-240 + 1744*t + 575*t^2 - 165*t^3) - 
      2*s12^7*(8 + 68*t + 70*t^2 + 41*t^3) - 
      s12^2*t^5*(16 - 5282*t + 444*t^2 + 965*t^3) - 
      s12^6*t*(-80 + 802*t + 2020*t^2 + 1093*t^3) - 
      s12^5*t^2*(-560 + 2242*t + 6067*t^2 + 2673*t^3) - 
      s12^4*t^3*(-1040 + 416*t + 7155*t^2 + 3146*t^3)))*
   canMIPlanar[4, 3, {mmH - s12 - t, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   s12^2*(mmH - t)^4*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((2*I)*(4*mmH^14 - mmH^13*(4 + 30*s12 + 35*t) + 
    mmH^12*(-24 + 26*s12 + 96*s12^2 + 45*t + 247*s12*t + 129*t^2) - 
    8*s12^4*t^4*(6*s12*(-2 + t)*t^2 + 2*(-2 + t)*t^3 + s12^3*(-8 + 3*t) + 
      s12^2*t*(-16 + 7*t)) + 2*mmH*s12^3*t^2*(24*s12^6*(-4 + t) + 
      32*s12^5*t*(-9 + 2*t) - 4*t^5*(16 + 17*t) + 
      3*s12*t^4*(-104 - 48*t + t^2) + s12^2*t^3*(-560 - 80*t + 3*t^2) + 
      2*s12^3*t^2*(-232 - 43*t + 10*t^2) + 4*s12^4*t*(-32 - 70*t + 15*t^2)) - 
    mmH^11*(32 + 186*s12^3 - 160*t + 188*t^2 + 263*t^3 + s12^2*(98 + 734*t) + 
      4*s12*(-46 + 72*t + 213*t^2)) + mmH^2*s12^2*t*
     (24*t^6*(8 + 3*t) - 8*s12^7*(-36 + 8*t + 3*t^2) - 
      4*s12^6*t*(-576 + 122*t + 17*t^2) + 4*s12*t^5*(384 + 309*t + 35*t^2) + 
      4*s12^5*t*(96 + 1172*t - 211*t^2 - 17*t^3) + 
      s12^3*t^3*(4640 + 2828*t + 384*t^2 - t^3) + 
      s12^2*t^4*(3952 + 2572*t + 433*t^2 - t^3) - 
      4*s12^4*t^2*(-608 - 1020*t + 87*t^2 + 6*t^3)) + 
    mmH^3*s12*t*(8*t^6*(-16 + 5*t) + 16*s12^8*(-8 + 5*t) - 
      4*s12*t^5*(456 + 105*t + 22*t^2) + 8*s12^7*(-270 + 6*t + 49*t^2) - 
      4*s12^2*t^4*(1792 + 1140*t + 344*t^2 + 7*t^3) - 
      4*s12^4*t^2*(2320 + 3355*t + 501*t^2 + 8*t^3) - 
      s12^3*t^3*(11840 + 9332*t + 3172*t^2 + 93*t^3) + 
      2*s12^5*t*(-1504 - 8204*t + 501*t^2 + 168*t^3) + 
      2*s12^6*(-128 - 5232*t + 648*t^2 + 305*t^3)) + 
    mmH^4*(-8*s12^9*t + 56*s12^8*(17 - 10*t)*t - 8*(-4 + t)*t^7 + 
      4*s12*t^6*(264 - 81*t + 5*t^2) + 8*s12^6*t*(224 + 3167*t + 115*t^2 - 
        214*t^3) + s12^5*t^2*(9760 + 31432*t + 5094*t^2 - 139*t^3) + 
      2*s12^2*t^5*(3536 + 404*t + 393*t^2 + 7*t^3) + 
      2*s12^3*t^4*(8640 + 4688*t + 2800*t^2 + 141*t^3) - 
      8*s12^7*(-8 - 901*t - 187*t^2 + 221*t^3) + 
      s12^4*t^3*(19200 + 21388*t + 9451*t^2 + 627*t^3)) + 
    mmH^6*(4*s12^8 - 4*s12^7*(-37 + t) + s12^6*(336 + 6772*t - 1880*t^2) + 
      s12^5*(1120 + 15676*t + 14892*t^2 - 2031*t^3) + 
      t^5*(752 - 220*t + 53*t^2 + 3*t^3) + s12*t^4*(6688 - 2908*t + 920*t^2 + 
        127*t^3) + 2*s12^2*t^3*(8768 - 1378*t + 3335*t^2 + 481*t^3) + 
      3*s12^4*t*(2768 + 8988*t + 6709*t^2 + 655*t^3) + 
      2*s12^3*t^2*(9344 + 5946*t + 8968*t^2 + 1499*t^3)) + 
    mmH^5*(8*s12^8*(-2 + 5*t) - 6*t^6*(40 - 10*t + t^2) + 
      4*s12^7*(-20 - 818*t + 389*t^2) - 2*s12*t^5*(1808 - 616*t + 107*t^2 + 
        6*t^3) - 2*s12^2*t^4*(7312 - 32*t + 1522*t^2 + 95*t^3) - 
      4*s12^3*t^3*(5920 + 3173*t + 3154*t^2 + 310*t^3) + 
      2*s12^5*t*(-2608 - 17788*t - 5289*t^2 + 647*t^3) + 
      4*s12^6*(-104 - 3447*t - 1761*t^2 + 832*t^3) - 
      s12^4*t^2*(17392 + 32024*t + 16422*t^2 + 1557*t^3)) + 
    mmH^10*(248*s12^4 + 2*s12^3*(154 + 645*t) + 
      2*s12^2*(-246 + 577*t + 1135*t^2) + t*(240 - 460*t + 411*t^2 + 
        325*t^3) + s12*(224 - 1156*t + 1156*t^2 + 1617*t^3)) - 
    mmH^7*(38*s12^7 + s12^6*(478 + 368*t) + s12^5*(444 + 8880*t - 132*t^2) + 
      t^4*(1280 - 504*t + 200*t^2 + 29*t^3) + 
      4*s12*t^3*(1808 - 1144*t + 531*t^2 + 138*t^3) + 
      2*s12^2*t^2*(6128 - 2518*t + 4549*t^2 + 1265*t^3) + 
      s12^4*(1632 + 9316*t + 16992*t^2 + 2135*t^3) + 
      2*s12^3*t*(3968 + 3228*t + 8640*t^2 + 2271*t^3)) + 
    mmH^8*(128*s12^6 + s12^5*(750 + 1051*t) + s12^4*(4 + 7253*t + 2425*t^2) + 
      t^3*(1280 - 760*t + 419*t^2 + 115*t^3) + 
      s12*t^2*(4576 - 4764*t + 2902*t^2 + 1305*t^3) + 
      2*s12^2*t*(2320 - 2288*t + 3959*t^2 + 1977*t^3) + 
      2*s12^3*(704 + 412*t + 5448*t^2 + 2363*t^3)) - 
    mmH^9*(226*s12^5 + 3*s12^4*(212 + 493*t) + 
      4*s12^3*(-129 + 902*t + 825*t^2) + t^2*(752 - 748*t + 530*t^2 + 
        249*t^3) + 2*s12*t*(784 - 1560*t + 1199*t^2 + 925*t^3) + 
      s12^2*(736 - 2264*t + 4200*t^2 + 3842*t^3)))*
   canMIPlanar[4, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12^2*(mmH - t)^4*t*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((8*I)*(2 + t)*canMIPlanar[4, 4, {s12, t, mmH}])/(s12*(-mmH + s12 + t)^2) - 
 ((8*I)*(2 + t)*canMIPlanar[4, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)) + 
 ((8*I)*(2 + s12)*canMIPlanar[4, 4, {t, s12, mmH}])/(t*(-mmH + s12 + t)^2) - 
 ((2*I)*(-6*s12^6 - 2*s12^5*(3 + 14*t) - s12^4*t*(22 + 47*t) - 
    s12^3*t^2*(28 + 51*t) + s12*t^3*(12 - 2*t - 5*t^2) + 
    6*mmH^4*(s12^2 - 4*s12*t + t^2) + 3*t^4*(-1 + t + 2*t^2) - 
    s12^2*t^2*(3 + 17*t + 37*t^2) + mmH^3*(-11*s12^3 - 3*t^2*(1 + 8*t) + 
      s12^2*(-3 + 14*t) + s12*t*(12 + 73*t)) + 
    mmH^2*(s12^4 + s12^3*(2 + 7*t) + s12*t*(12 - 22*t - 79*t^2) + 
      s12^2*(-3 + 7*t - 73*t^2) + 3*t^2*(-1 + 3*t + 12*t^2)) + 
    mmH*(10*s12^5 + 4*s12^4*(1 + 7*t) + s12^3*t*(8 + 49*t) - 
      3*t^3*(-2 + 3*t + 8*t^2) + s12*t^2*(-24 + 12*t + 35*t^2) + 
      s12^2*t*(6 + 7*t + 90*t^2)))*canMIPlanar[5, 1, 
    {s12, mmH - s12 - t, mmH}])/(s12*(mmH - t)^2*t*(s12 + t)^3*
   (-mmH + s12 + t)) - (I*(6*mmH^7*s12*t*(s12^2 - 4*s12*t + t^2) + 
    2*s12*t^3*(s12 + t)^3*(2*s12^3 + 6*s12^2*t - s12*t^2 + t^3) + 
    mmH^6*(s12^5 + s12^4*(1 - 11*t) + 2*s12*(17 - 18*t)*t^3 + t^4 + 
      s12^3*t*(34 + 29*t) + s12^2*t^2*(-114 + 113*t)) + 
    mmH*t*(s12 + t)^2*(5*s12^7 + 16*s12^6*t + 15*s12^5*t^2 + 
      s12^4*(-30 + t)*t^2 - t^6 + s12^2*t^3*(-2 + 86*t - 11*t^2) + 
      s12*t^4*(-1 - 38*t + 4*t^2) - s12^3*t^2*(1 + 63*t + 18*t^2)) - 
    mmH^3*(3*s12^8 + 10*t^7 - s12^7*(2 + 17*t) - s12^6*t*(4 + 95*t) + 
      s12^5*t*(3 + 118*t - 137*t^2) + 6*s12*t^5*(1 + 56*t - 13*t^2) + 
      s12^4*t^2*(15 + 172*t + 86*t^2) + s12^2*t^4*(21 - 578*t + 92*t^2) + 
      3*s12^3*t^3*(9 - 224*t + 106*t^2)) + 
    mmH^2*(s12^9 - 17*s12^8*t + s12^6*(4 - 171*t)*t^2 + 5*t^8 - 
      s12^7*t*(6 + 91*t) + s12^5*t^2*(3 + 160*t - 117*t^2) + 
      2*s12*t^6*(2 + 87*t - 14*t^2) + s12^2*t^5*(15 - 186*t + 23*t^2) + 
      s12^4*t^3*(13 + 89*t + 85*t^2) + s12^3*t^4*(21 - 416*t + 155*t^2)) + 
    mmH^4*(4*s12^7 + 2*s12^6*(-1 + t) + 10*t^6 + 
      2*s12*t^4*(2 + 167*t - 56*t^2) + s12^5*(1 + 36*t - 30*t^2) + 
      s12^4*t*(7 + 184*t + 60*t^2) + s12^2*t^3*(13 - 768*t + 192*t^2) + 
      s12^3*t^2*(15 - 406*t + 356*t^2)) - 
    mmH^5*(3*s12^6 + 5*t^5 + s12^5*(1 + 2*t) + s12^4*(1 + 68*t + 2*t^2) + 
      3*s12^3*t*(1 - 11*t + 64*t^2) + s12^2*t^2*(3 - 477*t + 209*t^2) + 
      s12*(t^3 + 168*t^4 - 88*t^5)))*canMIPlanar[5, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*
   (-mmH + s12 + t)^2) - ((2*I)*(mmH - s12)*(-2 + s12 + t)*
   canMIPlanar[5, 3, {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) + 
 ((I/20)*(mmH^10*(-1 + s12)*(-1 + t)*(-17*t^2 + s12*t*(-84 + 17*t) + 
      s12^2*(-27 + 67*t)) + 160*s12^3*t^2*(4*s12^6 + s12*(-14 + t)*t^4 - 
      t^5 + 2*s12^5*(-9 + 11*t) + s12^2*t^2*(16 - 38*t + 13*t^2) + 
      s12^3*t*(24 - 76*t + 29*t^2) + s12^4*(8 - 61*t + 39*t^2)) - 
    8*mmH*s12^2*t*(2*s12*(1 - 21*t)*t^5 + 150*t^6 + 20*s12^7*(2 + 5*t) + 
      20*s12^6*(-3 + 6*t + 28*t^2) - s12^2*t^3*(-800 + 1280*t + 59*t^2 + 
        108*t^3) + s12^3*t^2*(1520 - 3560*t + 276*t^2 + 315*t^3) + 
      s12^4*t*(800 - 3668*t + 456*t^2 + 801*t^3) + 
      s12^5*(80 - 1460*t + 389*t^2 + 1091*t^3)) - 
    2*mmH^9*(10*s12^4*(-7 + t + 6*t^2) + 2*t^2*(-29 + 47*t + 13*t^2) - 
      s12*t*(415 - 318*t + t^2 + 52*t^3) + 2*s12^3*(197 - 258*t + 19*t^2 + 
        62*t^3) + s12^2*(-297 + 857*t - 321*t^2 - 217*t^3 + 26*t^4)) - 
    2*mmH^8*(t^2*(154 - 371*t - 221*t^2) + s12^5*(371 - 402*t + 31*t^2) - 
      s12^4*(946 - 1857*t + 1015*t^2 + 156*t^3) + 
      s12*t*(554 + 715*t - 915*t^2 + 298*t^3) + 
      s12^2*(480 + 661*t - 3321*t^2 + 2408*t^3 + 38*t^4) - 
      s12^3*(359 + 2183*t - 3192*t^2 + 995*t^3 + 115*t^4)) + 
    4*mmH^2*s12*(-140*t^7 + 20*s12^8*(-4 + 7*t + 4*t^2) + 
      2*s12*t^5*(-108 - 11*t + 457*t^2) + s12^2*t^4*(672 - 808*t + 784*t^2 - 
        435*t^3) + 20*s12^7*(12 - 6*t + 65*t^2 + 22*t^3) + 
      s12^3*t^3*(2808 - 1964*t - 2537*t^2 + 46*t^3 - 339*t^4) + 
      s12^4*t^2*(1720 - 2752*t - 8842*t^2 + 3621*t^3 + 165*t^4) + 
      s12^5*t*(-360 - 868*t - 7050*t^2 + 6289*t^3 + 661*t^4) + 
      s12^6*(-160 + 550*t - 1969*t^2 + 4240*t^3 + 999*t^4)) - 
    2*mmH^3*s12*(20*s12^8*(-6 + 7*t + t^2) - 12*t^5*(72 + 61*t + 30*t^2) + 
      20*s12^7*(-32 + 50*t + 69*t^2 + 4*t^3) + 
      s12*t^4*(-2800 + 50*t + 2141*t^2 + 1795*t^3) + 
      s12^2*t^3*(192 + 8808*t - 3894*t^2 + 922*t^3 - 1121*t^4) + 
      s12^6*(2180 - 2256*t + 5392*t^2 + 4419*t^3 + 285*t^4) + 
      s12^4*t*(-4840 + 18668*t - 31900*t^2 + 7445*t^3 + 4373*t^4 - 95*t^5) + 
      s12^5*(-2000 + 8986*t - 13169*t^2 + 8794*t^3 + 7565*t^4 + 79*t^5) - 
      s12^3*t^2*(712 - 16808*t + 25130*t^2 - 3384*t^3 + 847*t^4 + 314*t^5)) + 
    mmH^6*(s12^7*(-821 + 962*t - 141*t^2) + 
      s12^6*(-3553 + 3056*t + 2718*t^2 - 381*t^3) + 
      s12^5*(9334 - 9608*t + 3331*t^2 + 7162*t^3 - 267*t^4) + 
      t^3*(-1440 + 1140*t + 418*t^2 - 589*t^3 - 53*t^4) + 
      s12^4*(-2660 + 29684*t - 27890*t^2 + 3291*t^3 + 7164*t^4 - 263*t^5) + 
      2*s12*t^2*(904 - 1100*t + 2698*t^2 - 577*t^3 + 478*t^4 + 53*t^5) + 
      s12^3*(1520 - 11880*t + 35050*t^2 - 26422*t^3 - 1313*t^4 + 816*t^5 - 
        291*t^6) + s12^2*t*(4768 - 15248*t + 20118*t^2 - 11628*t^3 + 
        305*t^4 - 76*t^5 - 53*t^6)) + 
    2*mmH^7*(2*s12^6*(289 - 348*t + 59*t^2) + 
      s12^5*(41 + 1047*t - 1851*t^2 + 83*t^3) + 
      s12^4*(-3317 + 626*t + 4193*t^2 - 3537*t^3 - 57*t^4) + 
      t^2*(144 - 74*t - 875*t^2 + 25*t^3 + 44*t^4) + 
      s12^3*(1650 - 5684*t + 127*t^2 + 4656*t^3 - 1608*t^4 + 48*t^5) - 
      s12*t*(456 - 2178*t + 1868*t^2 + 41*t^3 - 42*t^4 + 88*t^5) + 
      s12^2*(-600 + 4406*t - 4640*t^2 + 368*t^3 + 2581*t^4 - 115*t^5 + 
        44*t^6)) + mmH^4*(40*s12^9*(-1 + t) - 8*t^5*(108 + 10*t + 49*t^2) - 
      20*s12^8*(74 - 84*t - 17*t^2 + t^3) + 
      4*s12*t^4*(-1616 + 424*t - 608*t^2 + 121*t^3) + 
      s12^7*(-1004 + 1038*t + 8669*t^2 + 870*t^3 - 13*t^4) + 
      s12^2*t^3*(-4928 + 12620*t - 4662*t^2 + 6727*t^3 + 1011*t^4) + 
      s12^6*(6900 - 2*t - 917*t^2 + 19956*t^3 + 2060*t^4 - 71*t^5) - 
      2*s12^3*t^2*(952 - 15612*t + 8554*t^2 + 569*t^3 + 938*t^4 + 505*t^5) + 
      s12^5*(-6960 + 29844*t - 15744*t^2 - 17656*t^3 + 24647*t^4 + 932*t^5 - 
        75*t^6) - s12^4*t*(9536 - 45308*t + 34980*t^2 + 17342*t^3 - 
        8433*t^4 + 1368*t^5 + 93*t^6)) + 
    2*mmH^5*(10*s12^8*(14 - 15*t + t^2) + s12^7*(1817 - 2023*t - 551*t^2 + 
        77*t^3) + t^4*(1008 - 302*t + 433*t^2 + 151*t^3) + 
      s12*t^3*(1920 - 1824*t + 326*t^2 - 179*t^3 - 282*t^4) + 
      s12^6*(-1984 + 3095*t - 6161*t^2 - 1594*t^3 + 108*t^4) + 
      s12^2*t^2*(-1688 - 1918*t - 2411*t^2 + 1427*t^3 - 1241*t^4 + 58*t^5) + 
      s12^5*(-1590 - 10767*t + 14474*t^2 - 10342*t^3 - 2733*t^4 + 119*t^5) + 
      s12^3*t*(-960 - 1050*t - 9076*t^2 + 13616*t^3 - 1520*t^4 + 795*t^5 + 
        73*t^6) + s12^4*(1640 - 5188*t - 13427*t^2 + 23404*t^3 - 8357*t^4 - 
        680*t^5 + 139*t^6)))*canMIPlanar[5, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((I/4)*(mmH^8*(31*s12 - 9*t)*(-1 + t)^2*(s12 + t)^2 - 
    16*t^2*(s12 + t)^2*(4*s12^6 + 4*t^5*(2 + t) + 2*s12^5*(7 + 3*t) + 
      s12^3*t*(8 + 8*t - t^2) + 4*s12^2*t^2*(-2 + t + t^2) + 
      s12^4*(8 + 21*t + t^2) + 4*s12*t^3*(-2 + 3*t + 2*t^2)) + 
    mmH^7*(-1 + t)*(s12 + t)^2*(s12^2*(77 - 81*t) + 
      s12*(172 - 99*t - 100*t^2) + t*(-40 + 32*t + 13*t^2)) + 
    4*mmH*t*(4*s12^8*(2 + 3*t) + 4*s12^7*(5 + 25*t + 11*t^2) + 
      s12^5*t*(112 + 554*t + 210*t^2 - t^3) + 
      2*s12^3*t^3*(16 + 155*t - 78*t^2 + 19*t^3) + 
      2*t^6*(-16 + 32*t + 22*t^2 + 23*t^3) - 2*s12^4*t^2*
       (-96 - 286*t + 9*t^2 + 26*t^3) + s12^6*(16 + 228*t + 241*t^2 + 
        55*t^3) + s12*t^5*(-144 + 180*t + 86*t^2 + 159*t^3) + 
      s12^2*t^4*(-176 + 200*t - 35*t^2 + 179*t^3)) - 
    2*mmH^2*(4*s12^8*(-4 + 5*t + t^2) + 4*s12^7*(-12 + 3*t + 33*t^2 + 
        5*t^3) + s12^4*t^2*(336 - 118*t + 2436*t^2 - 1345*t^3 - 85*t^4) + 
      s12^5*t*(56 - 92*t + 1551*t^2 - 311*t^3 - 17*t^4) + 
      2*s12^3*t^3*(128 + 59*t + 836*t^2 - 861*t^3 + 4*t^4) + 
      s12^6*(-32 - 110*t + 481*t^2 + 177*t^3 + 32*t^4) + 
      t^6*(-96 + 128*t - 118*t^2 + 203*t^3 + 57*t^4) + 
      s12*t^5*(-312 + 426*t - 359*t^2 + 273*t^3 + 189*t^4) + 
      s12^2*t^4*(-208 + 440*t + 93*t^2 - 683*t^3 + 192*t^4)) + 
    mmH^6*(s12^5*(53 - 118*t + 65*t^2) + s12^4*(412 - 571*t - 188*t^2 + 
        355*t^3) - 2*t^3*(-22 + 71*t - 74*t^2 + 21*t^3 + 2*t^4) + 
      2*s12*t^2*(110 - 33*t - 294*t^2 + 136*t^3 + 83*t^4) + 
      s12^2*t*(308 + 734*t - 2361*t^2 + 762*t^3 + 561*t^4) + 
      s12^3*(132 + 1038*t - 2185*t^2 + 346*t^3 + 681*t^4)) + 
    mmH^3*(8*s12^8*(-1 + t) + 4*s12^7*(-16 + 8*t + 13*t^2 + t^3) + 
      s12^6*(-300 + 130*t + 277*t^2 + 10*t^3 + 11*t^4) - 
      2*s12^3*t^2*(-264 + 2264*t - 5453*t^2 + 2413*t^3 + 1067*t^4) + 
      s12^5*(48 - 1676*t + 2354*t^2 + 149*t^3 - 583*t^4 - 2*t^5) + 
      t^5*(-176 + 628*t - 750*t^2 - 18*t^3 + 261*t^4 + 19*t^5) - 
      s12^4*t*(-448 + 4372*t - 7840*t^2 + 1764*t^3 + 1783*t^4 + 27*t^5) + 
      s12^2*t^3*(-272 - 652*t + 5624*t^2 - 4675*t^3 - 784*t^4 + 61*t^5) + 
      s12*t^4*(-576 + 1444*t - 96*t^2 - 1543*t^3 + 377*t^4 + 62*t^5)) + 
    mmH^4*(-4*s12^7*(-2 + t + t^2) + 4*s12^6*(25 - 32*t + 9*t^2) + 
      2*s12^2*t^3*(1596 - 3707*t + 579*t^2 + 1641*t^3 + 52*t^4) + 
      s12^5*(444 + 64*t - 1213*t^2 + 746*t^3 + 87*t^4) + 
      s12*t^3*(576 - 628*t - 1926*t^2 + 1625*t^3 + 694*t^4 - 67*t^5) + 
      t^4*(288 - 828*t + 346*t^2 + 495*t^3 - 130*t^4 - 43*t^5) + 
      2*s12^3*t*(-288 + 2752*t - 3759*t^2 - 988*t^3 + 2298*t^4 + 156*t^5) + 
      s12^4*(-288 + 2828*t - 2380*t^2 - 2921*t^3 + 2844*t^4 + 267*t^5)) - 
    mmH^5*(s12^6*(7 - 18*t + 11*t^2) + s12^5*(308 - 537*t + 103*t^2 + 
        150*t^3) + s12^4*(372 + 936*t - 2923*t^2 + 1217*t^3 + 514*t^4) + 
      2*t^3*(88 - 142*t - 79*t^2 + 161*t^3 + 6*t^4 - 12*t^5) + 
      2*s12*t^2*(88 + 228*t - 687*t^2 - 138*t^3 + 489*t^4 + 50*t^5) + 
      s12^2*t*(-176 + 2192*t - 2070*t^2 - 3350*t^3 + 2949*t^4 + 511*t^5) + 
      s12^3*(-176 + 1760*t - 34*t^2 - 5227*t^3 + 3047*t^4 + 762*t^5)))*
   canMIPlanar[5, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^2*
   (-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/2)*(mmH^9*s12*(s12^2*(-1 + t) + t*(-3 + 4*t) + s12*(1 + 2*t - 4*t^2)) + 
    32*s12^2*t^3*(2*s12^4*(-1 + t) + s12^3*t*(-6 + 5*t) + 
      t^3*(2 - 4*t + t^2) + s12*t^2*(6 - 13*t + 5*t^2) + 
      s12^2*t*(4 - 15*t + 8*t^2)) + mmH^8*(-2*s12^4*(-1 + t) + 
      9*(4 - 3*t)*t^2 + s12^3*(1 - 4*t + 5*t^2) + 
      s12*t*(47 - 72*t + 28*t^2) - s12^2*(1 + 27*t - 39*t^2 + t^3)) + 
    2*mmH*s12*t*(s12^4*t^2*(150 - 83*t - 59*t^2) - 8*t^5*(2 - 2*t + t^2) + 
      8*s12^6*(-4 + 3*t + t^2) - 4*s12^5*t*(8 - 13*t + 15*t^2) - 
      4*s12*t^4*(44 - 82*t + 20*t^2 + 3*t^3) - 
      4*s12^2*t^3*(88 - 203*t + 71*t^2 + 15*t^3) - 
      s12^3*t^2*(192 - 698*t + 345*t^2 + 88*t^3)) + 
    mmH^2*t*(-16*t^5*(2 - 3*t + t^2) - 16*s12^7*(-5 + 4*t + t^2) + 
      s12^5*t*(-60 - 200*t + 323*t^2 + 3*t^3) + 
      4*s12*t^4*(-14 - 7*t - 2*t^2 + 5*t^3) + 
      6*s12^6*(16 - 20*t + 11*t^2 + 9*t^3) + 2*s12^2*t^3*
       (188 - 461*t + 129*t^2 + 106*t^3 + 2*t^4) + 
      2*s12^3*t^2*(392 - 826*t + 211*t^2 + 297*t^3 + 8*t^4) + 
      s12^4*t*(384 - 1018*t + 36*t^2 + 723*t^3 + 8*t^4)) + 
    mmH^7*(s12^5*(-1 + t) + s12^4*(-5 - 10*t + 14*t^2) + 
      t^2*(-60 - 28*t + 97*t^2) + s12^3*(2 + 110*t - 169*t^2 + 20*t^3) - 
      2*s12*t*(23 + 84*t - 79*t^2 + 63*t^3) + 
      s12^2*(-2 - 136*t + 274*t^2 - 202*t^3 + 29*t^4)) - 
    mmH^6*(s12^5*(-3 - 7*t + 10*t^2) + 2*s12^3*t^2*(93 - 221*t + 41*t^2) + 
      s12^4*(1 + 55*t - 133*t^2 + 54*t^3) + 
      t^2*(120 - 224*t + 180*t^2 + 133*t^3) + 
      s12^2*t*(-296 + 21*t + 199*t^2 - 338*t^3 + 41*t^4) - 
      2*s12*t*(-60 + 280*t + t^2 + 30*t^3 + 87*t^4)) - 
    mmH^3*t*(-4*s12^7*(-8 + 7*t + t^2) - 4*t^4*(54 - 47*t + 24*t^2 + t^3) + 
      s12^6*(64 - 96*t + 63*t^2 + 5*t^3) + s12^5*(-20 - 162*t + 213*t^2 + 
        46*t^3 - 8*t^4) + 2*s12*t^3*(-328 + 243*t - 117*t^2 + 56*t^3 + 
        2*t^4) + s12^2*t^2*(-344 + 612*t - 257*t^2 + 753*t^3 + 38*t^4) + 
      s12^4*(128 + 66*t - 913*t^2 + 1067*t^3 + 25*t^4 - 8*t^5) + 
      s12^3*t*(224 + 336*t - 912*t^2 + 1335*t^3 + 37*t^4 - 2*t^5)) + 
    mmH^4*(-4*s12^7*(-1 + t)*t + 2*s12^6*t*(3 - 4*t + 3*t^2) - 
      4*t^4*(114 - 84*t + 68*t^2 + 7*t^3) + 
      s12^4*t*(194 - 655*t + 664*t^2 + 145*t^3 - 48*t^4) - 
      4*s12^5*(1 + 13*t - 9*t^2 - 16*t^3 + 6*t^4) + 
      s12*t^3*(-1136 + 1396*t - 573*t^2 + 312*t^3 + 30*t^4) + 
      s12^3*t*(-48 + 1276*t - 1646*t^2 + 1405*t^3 + 114*t^4 - 27*t^5) + 
      s12^2*t^2*(-728 + 2298*t - 1104*t^2 + 1238*t^3 + 123*t^4 - 2*t^5)) + 
    mmH^5*(-(s12^6*(-1 + t)*t) + s12^5*t*(1 - 27*t + 25*t^2) + 
      t^3*(392 - 360*t + 364*t^2 + 87*t^3) + 
      s12*t^2*(688 - 1428*t + 482*t^2 - 363*t^3 - 106*t^4) + 
      s12^3*t*(-496 + 718*t - 469*t^2 - 361*t^3 + 81*t^4) + 
      s12^4*(6 + 125*t - 84*t^2 - 253*t^3 + 82*t^4) + 
      s12^2*t*(296 - 1586*t + 875*t^2 - 722*t^3 - 266*t^4 + 19*t^5)))*
   canMIPlanar[5, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)*s12^2*(mmH - t)^2*(s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/8)*(mmH^4*(4*s12 - t) - 4*s12*t*(2 + t)*(-t + s12*(-1 + 2*t)) - 
    2*mmH^3*(6*s12^2 + s12*(-4 + 5*t) + t*(19 + 10*t)) - 
    mmH*(4*s12^4 + 4*t^2*(2 + t) + 4*s12^3*(-2 + 3*t) + 
      11*s12^2*t*(2 + 3*t) + s12*t*(16 + 30*t + 21*t^2)) + 
    mmH^2*(12*s12^3 + s12^2*(-16 + 23*t) + s12*t*(60 + 53*t) + 
      t*(8 + 42*t + 21*t^2)))*canMIPlanar[5, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*t) - 
 ((I/8)*(mmH^2*(4*s12^3 - s12^2*(-8 + t) - s12*t^2 - 4*t^2*(2 + t)) - 
    4*t*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) - 
    mmH*(4*s12^4 + 4*s12^3*(2 + t) - 12*t^3*(2 + t) + s12*t^2*(14 + 9*t) + 
      s12^2*t*(46 + 21*t)))*canMIPlanar[5, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - s12 - t)*t*(s12 + t)) + 
 ((I/8)*(mmH^4*(s12 - 4*t) + 4*s12*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    2*mmH^3*(10*s12^2 + 2*t*(-2 + 3*t) + s12*(19 + 5*t)) - 
    mmH^2*(21*s12^3 + 4*t^2*(-4 + 3*t) + s12^2*(42 + 53*t) + 
      s12*(8 + 60*t + 23*t^2)) + mmH*(4*(-2 + t)*t^3 + s12^3*(4 + 21*t) + 
      2*s12*t*(8 + 11*t + 6*t^2) + s12^2*(8 + 30*t + 33*t^2)))*
   canMIPlanar[5, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(mmH - s12 - t)^3*
   t) + ((2*I)*(6*mmH^7*t*(s12^2 - 4*s12*t + t^2) + 
    2*t^3*(s12 + t)^3*(2*s12^3 + 6*s12^2*t - s12*t^2 + t^3) - 
    mmH*t^2*(s12 + t)^2*(4*s12^5 - 3*(-12 + t)*t^4 + 14*s12^3*t*(1 + t) + 
      23*s12^2*t^2*(2 + t) + 4*s12^4*(-1 + 3*t) + 2*s12*t^3*(-46 + 7*t)) - 
    mmH^2*t*(8*s12^7 + s12^3*(44 - 129*t)*t^3 + s12^2*(514 - 187*t)*t^4 + 
      s12*(234 - 43*t)*t^5 + 8*s12^4*t^2*(-8 + 5*t) + 8*s12^6*(1 + 5*t) + 
      t^6*(-154 + 23*t) + 2*s12^5*t*(13 + 40*t)) - 
    2*mmH^4*(s12^6 + s12^2*(244 - 169*t)*t^3 + s12*(421 - 106*t)*t^4 + 
      2*s12^3*t^2*(-33 + 5*t) + 3*t^5*(-49 + 17*t) + s12^5*(1 + 17*t) + 
      s12^4*t*(-11 + 56*t)) + 2*mmH^3*t*(13*s12^6 + 2*s12^2*(199 - 84*t)*
       t^3 + s12*(331 - 61*t)*t^4 + 8*s12^4*t*(-4 + 11*t) - 
      2*s12^3*t^2*(14 + 15*t) + 2*t^5*(-74 + 17*t) + s12^5*(5 + 58*t)) + 
    mmH^5*(4*s12^5 + 2*s12^2*(31 - 85*t)*t^2 + 2*s12*(255 - 107*t)*t^3 + 
      2*s12^3*t*(-27 + 22*t) + s12^4*(2 + 29*t) + t^4*(-148 + 83*t)) + 
    mmH^6*(-2*s12^4 - 19*s12^3*t + 5*(6 - 7*t)*t^3 + s12^2*t*(30 + 23*t) + 
      s12*t^2*(-120 + 113*t)))*canMIPlanar[6, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH - s12)*(-2 + s12 + t)*canMIPlanar[6, 3, 
    {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(3*mmH^2 - 4*mmH*s12 + s12^2 - 6*mmH*t + 2*s12*t + 2*t^2)*
   canMIPlanar[6, 3, {s12, t, mmH}])/(t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(s12^2 + 2*mmH*(s12 - t) + t^2)*canMIPlanar[6, 3, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2) - 
 ((4*I)*(4*mmH^2 + 2*s12^2 + 3*s12*t + t*(2 + t) - mmH*(2 + 7*s12 + 5*t))*
   canMIPlanar[6, 3, {t, s12, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(mmH^3 - 13*s12^3 + 12*t^2 + 6*s12*t*(2 + 3*t) + 2*s12^2*(-3 + 5*t) - 
    mmH^2*(6 + 15*s12 + 14*t) + mmH*(27*s12^2 + 6*(-2 + t)*t + 
      4*s12*(3 + t)))*canMIPlanar[7, 1, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^3*(mmH - s12 - t)*t) + 
 ((2*I)*(mmH - s12)*(-1 + mmH - s12 - t)*canMIPlanar[7, 2, 
    {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(mmH^6*(s12^2 + s12*(-2 + t) - 6*t) - 6*s12^3*t^3*(s12 + t) - 
    mmH*s12^2*(s12^5 + s12^4*(-2 + t) - 54*s12^3*t - 2*s12^2*(-9 + t)*t^2 - 
      2*s12*(-74 + t)*t^3 + 78*t^4) + 
    mmH^5*(-5*s12^3 + 18*t^2 + s12^2*(10 + t) + 6*s12*t*(12 + t)) + 
    2*mmH^3*(-5*s12^5 + s12^2*(6 - 5*t)*t^2 + s12*(-50 + t)*t^3 + 3*t^4 + 
      3*s12^3*t*(55 + t) + 2*s12^4*(5 + 2*t)) + 
    2*mmH^4*(5*s12^4 - 9*t^3 - 3*s12*t^2*(7 + t) - 2*s12^3*(5 + 2*t) - 
      3*s12^2*t*(39 + 2*t)) + mmH^2*s12*(5*s12^5 - 216*s12^3*t + 66*t^4 - 
      s12^4*(10 + t) + 8*s12*t^3*(34 + t) + 2*s12^2*t^2*(15 + 7*t)))*
   canMIPlanar[7, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12*t^2*(-mmH + s12 + t)^2) + 
 (((8*I)/3)*(-6*t^3 - 3*t^4 + 6*t^2*(-mmH + s12 + t) - 
    15*t^3*(-mmH + s12 + t) + 3*(-3*mmH + 2*s12)*t^3*(-mmH + s12 + t) + 
    6*t*(-mmH + s12 + t)^2 + 4*(-mmH + s12 + t)^3 - 3*t*(-mmH + s12 + t)^3 - 
    2*(-mmH + s12 + t)^4 + 6*t^2*(-mmH + s12 + t)*(-3*mmH + 2*s12 + 3*t))*
   canMIPlanar[7, 4, {s12, t, mmH}])/(s12*(-2 - mmH + s12)*t^2*
   (-mmH + s12 + t)^3) + 
 (((8*I)/3)*(2*s12^4 + s12^3*(4 - 3*t) - 6*s12^2*t*(1 + t)^2 + 
    3*t^3*(2 + t) - 3*s12*t^2*(2 + t)*(-1 + mmH + 2*t))*
   canMIPlanar[7, 4, {mmH - s12 - t, t, mmH}])/(s12^3*t^2*(2 + s12 + t)*
   (-mmH + s12 + t)) + 
 (((8*I)/3)*(-6*s12^3 - 3*s12^4 + 6*s12^2*(-mmH + s12 + t) - 
    15*s12^3*(-mmH + s12 + t) - 3*s12^3*(3*mmH - 2*t)*(-mmH + s12 + t) + 
    6*s12*(-mmH + s12 + t)^2 + 4*(-mmH + s12 + t)^3 - 
    3*s12*(-mmH + s12 + t)^3 - 2*(-mmH + s12 + t)^4 + 
    6*s12^2*(-mmH + s12 + t)*(-3*mmH + 3*s12 + 2*t))*
   canMIPlanar[7, 4, {t, s12, mmH}])/(s12^2*t*(-2 - mmH + t)*
   (-mmH + s12 + t)^3) + ((2*I)*(6*mmH^10*s12*t*(s12^2 - 4*s12*t + t^2) + 
    2*s12^3*t^3*(s12 + t)^3*(4*s12^4 + 11*s12^3*t - 9*s12^2*t^2 - 4*s12*t^3 - 
      6*t^4) + mmH^9*(2*s12^5 - 2*t^4 + 21*s12^2*t^2*(4 + 5*t) - 
      s12^4*(2 + 23*t) - s12*t^3*(32 + 33*t) + s12^3*t*(-32 + 113*t)) + 
    mmH^6*(10*s12^8 + 20*t^7 - 2*s12^7*(16 + 29*t) + 
      s12^4*t^2*(138 - 3720*t - 3001*t^2) + s12^5*t*(66 - 576*t - 2041*t^2) + 
      s12^3*t^3*(138 - 3100*t - 1319*t^2) + s12^6*(12 + 48*t - 512*t^2) + 
      s12^2*t^4*(66 + 408*t + 19*t^2) + 2*s12*t^5*(6 + 232*t + 21*t^2)) + 
    mmH*s12^2*t*(s12 + t)^2*(10*s12^8 + 40*s12^7*t + 62*s12^6*t^2 - 36*t^7 + 
      2*s12*t^6*(-41 + 3*t) + s12^5*t^2*(-58 + 43*t) + 
      2*s12^2*t^4*(-1 - 16*t + 7*t^2) + 2*s12^4*t^2*(-1 - 34*t + 15*t^2) + 
      s12^3*t^3*(-4 + 220*t + 27*t^2)) + 
    mmH^8*(-8*s12^6 + 10*t^5 + s12^5*(4 + 19*t) + 
      s12^3*t*(6 - 316*t - 635*t^2) + s12^4*(2 + 146*t - 255*t^2) + 
      s12^2*t^2*(6 - 288*t - 173*t^2) + 2*s12*t^3*(1 + 90*t + 36*t^2)) + 
    mmH^2*s12^2*(2*s12^10 - 48*s12^9*t + 2*t^9*(101 + 3*t) - 
      6*s12^8*t*(2 + 51*t) - 3*s12^7*t^2*(14 + 247*t) + 
      s12^6*t^2*(6 + 10*t - 989*t^2) + s12^5*t^3*(32 - 370*t - 957*t^2) + 
      s12^4*t^4*(66 - 1390*t - 759*t^2) + 2*s12^2*t^6*(16 + 537*t - 39*t^2) + 
      2*s12*t^7*(3 + 467*t + 4*t^2) - 2*s12^3*t^5*(-33 + 319*t + 193*t^2)) + 
    mmH^4*(28*s12^10 + 2*t^9 + 2*s12*t^7*(1 + 38*t) - s12^9*(20 + 87*t) + 
      s12^6*t^2*(138 - 2370*t - 3383*t^2) + s12^7*t*(32 - 530*t - 2037*t^2) + 
      s12^8*(2 - 182*t - 787*t^2) + 2*s12^3*t^5*(69 + 371*t + 8*t^2) + 
      2*s12^2*t^6*(16 + 467*t + 40*t^2) - 2*s12^4*t^4*
       (-134 + 2102*t + 695*t^2) - 4*s12^5*t^3*(-67 + 1522*t + 845*t^2)) + 
    mmH^7*(8*s12^7 - 20*t^6 + s12^6*(8 + 26*t) - 
      2*s12*t^4*(4 + 203*t + 39*t^2) + s12^2*t^3*(-32 + 212*t + 115*t^2) + 
      s12^5*(-8 - 214*t + 391*t^2) + s12^3*t^2*(-48 + 1764*t + 1313*t^2) + 
      s12^4*t*(-32 + 512*t + 1493*t^2)) + 
    mmH^5*(-30*s12^9 - 10*t^8 + s12^8*(38 + 65*t) - 
      s12*t^6*(8 + 276*t + 9*t^2) - 2*s12^2*t^5*(33 + 485*t + 47*t^2) + 
      6*s12^3*t^4*(-32 + 322*t + 97*t^2) + s12^7*(-8 + 172*t + 669*t^2) + 
      4*s12^4*t^3*(-67 + 1636*t + 726*t^2) + 2*s12^5*t^2*
       (-96 + 1982*t + 1901*t^2) + s12^6*t*(-66 + 622*t + 2139*t^2)) + 
    mmH^3*s12*(-12*s12^10 - 6*t^9 + s12^9*(4 + 90*t) + s12^8*t*(74 + 651*t) - 
      6*s12^2*t^6*(8 + 293*t + 15*t^2) - 2*s12*t^7*(3 + 273*t + 17*t^2) + 
      2*s12^3*t^5*(-69 - 37*t + 162*t^2) + 4*s12^4*t^4*
       (-48 + 888*t + 383*t^2) + s12^7*t*(-6 + 246*t + 1559*t^2) + 
      s12^6*t^2*(-48 + 722*t + 2245*t^2) + 
      s12^5*t^3*(-138 + 2810*t + 2387*t^2)))*canMIPlanar[8, 2, 
    {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(mmH*(mmH - s12)^4*(s12 + t)*(7*s12^2 + 4*(-mmH + s12 + t)^2) - 
    2*(4*mmH^6*(s12 + t) - 3*s12^3*t^3*(s12 + t) - 
      mmH^5*(13*s12^2 + 25*s12*t + 8*t^2) + 
      mmH^3*s12*(2*s12^3 - 16*s12^2*t - 51*s12*t^2 - 3*t^3) + 
      mmH^4*(12*s12^3 + 42*s12^2*t + 27*s12*t^2 + 4*t^3) + 
      mmH*s12^2*(3*s12^4 + 9*s12^3*t - 21*s12^2*t^2 - 61*s12*t^3 - 30*t^4) + 
      mmH^2*s12*(-8*s12^4 - 14*s12^3*t + 53*s12^2*t^2 + 63*s12*t^3 - 3*t^4)))*
   canMIPlanar[8, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(-mmH + s12)^3*t^2*(-mmH + s12 + t)^2) - 
 ((8*I)*(2 + t)*canMIPlanar[8, 4, {s12, t, mmH}])/
  ((mmH - 2*s12)*(-mmH + s12 + t)^2) + 
 ((8*I)*(2 + t)*canMIPlanar[8, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(mmH - 2*(s12 + t))) - 
 ((8*I)*(2 + s12)*canMIPlanar[8, 4, {t, s12, mmH}])/
  ((mmH - 2*t)*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(-1 + s12)*(6*s12^5 + 8*s12^4*t + 6*s12^3*t^2 + 
    s12^2*(3 - 7*t)*t^2 - 6*t^4 - 2*s12*t^3*(3 + 4*t) + 
    mmH^4*(3 + 14*s12 + 5*t) - 2*mmH*(13*s12^4 + 18*s12^3*t - 
      s12^2*(-3 + t)*t + t^3*(-9 + 2*t) - 3*s12*t^2*(1 + 3*t)) - 
    2*mmH^3*(21*s12^2 + 7*t^2 + s12*(3 + 9*t)) + 
    mmH^2*(48*s12^3 - 6*s12*(-1 + t)*t + t^2*(-15 + 13*t) + 
      s12^2*(3 + 41*t)))*canMIPlanar[9, 1, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^3*s12*(mmH - t)^2*t*(-mmH + s12 + t)) - 
 (I*(mmH^9*(-1 + s12)*(s12 + t) + 2*s12^3*t^3*(-2*s12^4 - 5*s12^3*t + 
      5*s12*t^3 + 2*t^4) - mmH^8*(6*s12^3 - 5*t^2 + 8*s12^2*(-1 + 2*t) + 
      s12*(1 - 12*t + 6*t^2)) + mmH*s12^2*t*(-5*s12^7 - 19*s12^6*t - 
      24*s12^5*t^2 + 40*t^6 - 4*s12^4*t^2*(-4 + 3*t) + s12*t^5*(55 + 6*t) + 
      s12^3*t^2*(1 - 15*t + 2*t^2) + s12^2*t^3*(1 - 21*t + 10*t^2)) + 
    mmH^2*s12*(-s12^8 + 19*s12^7*t + 16*t^7 + s12*t^6*(-163 + 6*t) + 
      s12^6*t*(6 + 71*t) + s12^5*t^2*(28 + 83*t) + 
      s12^3*t^3*(-7 + 114*t - 33*t^2) - s12^2*t^4*(3 + 184*t + 16*t^2) + 
      s12^4*t^2*(-3 + 116*t + 20*t^2)) + 
    mmH^3*s12*(6*s12^7 - 83*t^6 - s12^6*(2 + 13*t) - 2*s12^5*t*(23 + 41*t) + 
      s12^4*t*(3 - 234*t - 68*t^2) + s12*t^4*(3 + 210*t - 28*t^2) + 
      s12^2*t^3*(15 + 38*t + 15*t^2) + s12^3*t^2*(15 - 406*t + 34*t^2)) + 
    mmH^7*(16*s12^4 - 10*t^3 + s12^3*(-24 + 61*t) + 
      s12*t*(4 - 57*t + 14*t^2) + s12^2*(4 - 90*t + 47*t^2)) - 
    mmH^4*(16*s12^7 - t^6 + 4*s12^6*(-3 + 11*t) + 
      s12^2*t^3*(13 - 14*t - 43*t^2) + s12*t^4*(1 - 180*t + 2*t^2) + 
      s12^5*(1 - 162*t + 25*t^2) + s12^3*t^2*(27 - 424*t + 30*t^2) + 
      s12^4*t*(13 - 546*t + 58*t^2)) - 
    mmH^6*(25*s12^5 - 10*t^4 + 3*s12^4*(-12 + 37*t) + 
      2*s12*t^2*(3 - 72*t + 8*t^2) + 3*s12^2*t*(5 - 87*t + 15*t^2) + 
      2*s12^3*(3 - 118*t + 64*t^2)) + 
    mmH^5*(25*s12^6 - 5*t^5 + s12^5*(-29 + 108*t) + 
      s12^2*t^2*(21 - 280*t - 8*t^2) + s12*t^3*(4 - 211*t + 9*t^2) + 
      s12^3*t*(21 - 549*t + 98*t^2) + s12^4*(4 - 279*t + 142*t^2)))*
   canMIPlanar[9, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(-mmH + s12 + t)^2) + 
 (I*(-4*(mmH - s12)^4*t*(-mmH + s12 + t)^2 - 2*(mmH - s12)^2*s12*
     (-mmH + s12 + t)^2*(2*mmH^2 + 2*s12^2 - s12*t + t^2 + 
      mmH*(-4*s12 + t)) - mmH*(mmH - s12)^4*(s12 + t)*
     (s12^2 - 2*(-mmH + s12 + t)^2) + 2*s12^3*(t^4 + 2*t^3*(-mmH + s12 + t) - 
      18*t^2*(-mmH + s12 + t)^2 + 2*t*(-mmH + s12 + t)^3 + 
      (-mmH + s12 + t)^4) + 2*s12^2*(t^5 + 2*t^4*(-mmH + s12 + t) - 
      23*t^3*(-mmH + s12 + t)^2 + 25*t^2*(-mmH + s12 + t)^3 - 
      6*t*(-mmH + s12 + t)^4 + (-mmH + s12 + t)^5))*
   canMIPlanar[9, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(-mmH + s12)^3*t^2*(-mmH + s12 + t)^2) - 
 ((I/20)*(mmH^13*(-1 + s12)*(-1 + t)*(t^2 - s12*t*(88 + t) + 
      s12^2*(-9 + 89*t)) - 320*s12^4*t^2*(s12 + t)^3*
     (8*s12^4 - 3*t^3 + s12^3*(-30 + 22*t) + s12*t*(16 - 16*t + 3*t^2) + 
      s12^2*(16 - 43*t + 13*t^2)) + 16*mmH*s12^3*t*
     (-1050*t^7 + 40*s12^8*(2 + 7*t) + 20*s12^7*(-9 + 27*t + 86*t^2) + 
      2*s12*t^5*(400 - 2463*t + 618*t^2) + 
      s12^2*t^4*(4480 - 11506*t + 3913*t^2 - 186*t^3) + 
      s12^3*t^3*(8800 - 19200*t + 5489*t^2 + 149*t^3) + 
      2*s12^4*t^2*(3760 - 11098*t + 2717*t^2 + 976*t^3) + 
      s12^6*(160 - 4220*t + 2033*t^2 + 3887*t^3) + 
      s12^5*t*(2560 - 14666*t + 4195*t^2 + 4064*t^3)) + 
    mmH^12*(s12^4*(92 + 496*t - 588*t^2) + t^2*(29 - 94*t + 37*t^2) + 
      s12^3*(-715 + 527*t + 351*t^2 - 323*t^3) - 
      2*s12*t*(-557 + 362*t + 68*t^2 + 37*t^3) + 
      s12^2*(605 - 2081*t + 894*t^2 + 553*t^3 + 37*t^4)) - 
    8*mmH^2*s12^2*(1920*t^8 + 40*s12^9*(-4 + 9*t + 9*t^2) - 
      4*s12*t^6*(-222 + 229*t + 1375*t^2) + 
      10*s12^8*(48 - 42*t + 469*t^2 + 249*t^3) + 
      s12^2*t^5*(10072 - 21080*t - 12926*t^2 + 4609*t^3) + 
      s12^4*t^3*(29856 - 67684*t - 29049*t^2 + 27067*t^3 - 1649*t^4) + 
      s12^3*t^4*(27880 - 51064*t - 18118*t^2 + 14860*t^3 - 1029*t^4) + 
      s12^5*t^2*(11520 - 51720*t - 34384*t^2 + 38963*t^3 + 874*t^4) + 
      s12^6*t*(40 - 17186*t - 21454*t^2 + 38203*t^3 + 5044*t^4) + 
      s12^7*(-320 + 70*t - 5473*t^2 + 19813*t^3 + 5680*t^4)) + 
    mmH^11*(5*s12^5*(-157 - 182*t + 339*t^2) - 
      4*t^2*(53 - 173*t + 20*t^2 + 29*t^3) + 
      s12^4*(2582 - 5401*t + 2135*t^2 + 2044*t^3) + 
      s12^3*(2203 + 7283*t - 9528*t^2 + 973*t^3 + 93*t^4) + 
      s12*t*(-3586 - 1079*t + 2720*t^2 + 301*t^3 + 232*t^4) - 
      s12^2*(2974 - 1674*t - 7379*t^2 + 6265*t^3 + 314*t^4 + 116*t^5)) + 
    4*mmH^3*s12*(-840*t^8 + 40*s12^10*(-10 + 14*t + 5*t^2) + 
      4*s12*t^6*(-268 + 3172*t + 1819*t^2) + 
      s12^2*t^5*(3560 + 25956*t - 18497*t^2 - 9995*t^3) + 
      10*s12^9*(-136 + 205*t + 780*t^2 + 175*t^3) + 
      s12^8*(5420 - 8672*t + 24531*t^2 + 35043*t^3 + 4018*t^4) + 
      s12^3*t^4*(30016 + 6662*t - 98621*t^2 - 1114*t^3 + 5230*t^4) + 
      s12^5*t^2*(6856 - 12660*t - 279362*t^2 + 100765*t^3 + 31094*t^4 - 
        3641*t^5) + s12^6*t*(-14400 + 7158*t - 200125*t^2 + 117700*t^3 + 
        59839*t^4 - 2090*t^5) + s12^4*t^3*(41600 - 16316*t - 210703*t^2 + 
        47897*t^3 + 14272*t^4 - 1671*t^5) + 
      s12^7*(-5040 + 15752*t - 64756*t^2 + 75191*t^3 + 67484*t^4 + 
        2348*t^5)) - 2*mmH^10*(5*s12^6*(-231 - 46*t + 277*t^2) + 
      s12^5*(213 - 5992*t + 5580*t^2 + 2679*t^3) + 
      t^2*(-222 + 679*t + 409*t^2 - 434*t^3 - 68*t^4) + 
      s12^4*(8998 - 383*t - 12641*t^2 + 8890*t^3 + 586*t^4) + 
      s12*t*(-682 - 6435*t + 3817*t^2 + 1461*t^3 + 574*t^4 + 136*t^5) - 
      s12^3*(2946 - 17570*t + 2958*t^2 + 13224*t^3 - 1546*t^4 + 369*t^5) - 
      s12^2*(940 + 10622*t - 14929*t^2 + 1557*t^3 + 3859*t^4 - 229*t^5 + 
        68*t^6)) - 2*mmH^4*s12*(40*s12^10*(-8 + 9*t + t^2) - 
      16*t^6*(134 + 423*t + 194*t^2) + 10*s12^9*(-534 + 564*t + 537*t^2 + 
        61*t^3) + 2*s12*t^5*(-7784 + 15038*t + 24681*t^2 + 5797*t^3) + 
      s12^2*t^4*(-16912 + 122130*t + 19363*t^2 - 46741*t^3 - 8202*t^4) + 
      s12^8*(-2548 - 5836*t + 59527*t^2 + 27013*t^3 + 1394*t^4) + 
      s12^7*(22800 - 22910*t + 15370*t^2 + 201352*t^3 + 51125*t^4 + 20*t^5) + 
      s12^3*t^3*(-15056 + 226904*t - 243148*t^2 - 110948*t^3 + 17333*t^4 + 
        861*t^5) + s12^5*t*(-87992 + 211328*t - 554154*t^2 - 64805*t^3 + 
        254652*t^4 + 985*t^5 - 2839*t^6) + 
      s12^6*(-30080 + 92358*t - 205715*t^2 - 11450*t^3 + 324133*t^4 + 
        32179*t^5 - 2494*t^6) - s12^4*t^2*(69480 - 284516*t + 585338*t^2 + 
        102272*t^3 - 112710*t^4 + 3524*t^5 + 1149*t^6)) + 
    mmH^9*(25*s12^7*(-145 + 34*t + 111*t^2) + 
      s12^6*(-11621 - 9506*t + 23710*t^2 + 7577*t^3) + 
      s12^5*(33970 - 34752*t - 13599*t^2 + 55492*t^3 + 3109*t^4) + 
      s12^4*(14808 + 98554*t - 105402*t^2 - 9981*t^3 + 26880*t^4 - 
        2377*t^5) - t^2*(288 + 100*t - 2694*t^2 + 1966*t^3 + 1221*t^4 + 
        67*t^5) + 2*s12*t*(2536 - 5700*t - 2757*t^2 + 6571*t^3 + 825*t^4 + 
        784*t^5 + 67*t^6) - s12^3*(12940 + 5310*t - 114812*t^2 + 93316*t^3 + 
        21593*t^4 - 1044*t^5 + 1061*t^6) + 
      s12^2*(5360 - 26048*t - 20498*t^2 + 58952*t^3 - 19162*t^4 + 1903*t^5 + 
        714*t^6 - 67*t^7)) - mmH^8*(8*s12^8*(-422 + 209*t + 213*t^2) + 
      s12^7*(-25273 + 3377*t + 28449*t^2 + 6247*t^3) + 
      s12^6*(16875 - 61023*t + 51402*t^2 + 84207*t^3 + 3979*t^4) + 
      s12^5*(62536 + 99542*t - 217861*t^2 + 124413*t^3 + 67009*t^4 - 
        4051*t^5) - t^3*(1632 - 580*t + 1394*t^2 + 3725*t^3 + 622*t^4 + 
        11*t^5) + s12^4*(-35680 + 152512*t + 71526*t^2 - 275697*t^3 + 
        53091*t^4 + 8707*t^5 - 3629*t^6) + 
      2*s12*t^2*(7208 - 11198*t + 6255*t^2 + 591*t^3 + 186*t^4 + 366*t^5 + 
        11*t^6) + s12^2*t*(32368 - 85332*t + 54186*t^2 + 37992*t^3 + 
        4787*t^4 + 9933*t^5 + 507*t^6 - 11*t^7) - 
      s12^3*(-16320 + 96676*t - 133426*t^2 - 60168*t^3 + 140427*t^4 + 
        4457*t^5 + 2835*t^6 + 617*t^7)) + 
    mmH^5*(80*s12^11*(-1 + t) - 16*t^6*(36 + 50*t + 13*t^2) + 
      10*s12^10*(-468 + 435*t + 160*t^2 + 9*t^3) - 
      4*s12*t^5*(4552 + 4792*t + 5775*t^2 + 949*t^3) + 
      s12^9*(-30604 + 19270*t + 47991*t^2 + 10004*t^3 + 199*t^4) + 
      2*s12^2*t^4*(-29168 + 17906*t + 60631*t^2 + 40365*t^3 + 4984*t^4) + 
      s12^8*(17052 - 74146*t + 198660*t^2 + 180457*t^3 + 17535*t^4 - 
        188*t^5) - s12^3*t^3*(76608 - 248828*t - 181010*t^2 + 73061*t^3 + 
        43412*t^4 + 3781*t^5) + s12^4*t^2*(-151424 + 489440*t - 142612*t^2 - 
        494292*t^3 + 9879*t^4 + 3073*t^5 - 1892*t^6) + 
      s12^7*(36980 + 94706*t - 273611*t^2 + 525177*t^3 + 285595*t^4 + 
        923*t^5 - 782*t^6) - s12^5*t*(200400 - 468620*t + 366028*t^2 + 
        892436*t^3 - 331945*t^4 - 46003*t^5 + 11489*t^6 + 291*t^7) - 
      s12^6*(84880 - 198184*t + 65606*t^2 + 767628*t^3 - 652113*t^4 - 
        176384*t^5 + 16489*t^6 + 776*t^7)) + 
    mmH^7*(s12^9*(-1887 + 1294*t + 593*t^2) + 
      s12^8*(-25936 + 12787*t + 20299*t^2 + 3010*t^3) - 
      2*t^4*(1488 + 558*t + 2293*t^2 + 957*t^3 + 48*t^4) + 
      s12^7*(-24865 - 40737*t + 113058*t^2 + 72425*t^3 + 2831*t^4) + 
      s12^6*(87994 - 8794*t - 133106*t^2 + 298530*t^3 + 79719*t^4 - 
        3531*t^5) + s12*t^3*(2880 - 17772*t - 1334*t^2 - 12579*t^3 - 
        996*t^4 + 61*t^5) + s12^5*(-44600 + 356030*t - 245130*t^2 - 
        236333*t^3 + 267673*t^4 + 15797*t^5 - 5401*t^6) + 
      2*s12^2*t^2*(21952 - 45318*t + 51451*t^2 + 21751*t^3 + 20303*t^4 + 
        3891*t^5 + 94*t^6) - s12^3*t*(-39808 + 159084*t - 325882*t^2 + 
        87882*t^3 + 77331*t^4 + 6959*t^5 + 2881*t^6 + 153*t^7) - 
      s12^4*(-1760 + 119528*t - 461084*t^2 + 342516*t^3 + 229251*t^4 - 
        60793*t^5 + 8757*t^6 + 1969*t^7)) + 
    mmH^6*(-10*s12^10*(-59 + 50*t + 9*t^2) + 
      4*t^5*(552 + 538*t + 569*t^2 + 63*t^3) - 
      2*s12^9*(-7446 + 5415*t + 4115*t^2 + 396*t^3) + 
      2*s12*t^4*(10192 + 7202*t + 13483*t^2 + 6007*t^3 + 366*t^4) - 
      2*s12^8*(-22241 + 822*t + 51421*t^2 + 18121*t^3 + 559*t^4) + 
      s12^7*(-61172 + 99288*t - 99851*t^2 - 317613*t^3 - 50857*t^4 + 
        1423*t^5) - s12^2*t^3*(-14592 - 18420*t + 98130*t^2 + 94425*t^3 + 
        35028*t^4 + 2285*t^5) + 2*s12^3*t^2*(6080 - 11546*t - 152867*t^2 + 
        42907*t^3 + 22372*t^4 + 5210*t^5 + 434*t^6) + 
      s12^6*(10760 - 326344*t + 472019*t^2 - 194513*t^3 - 400462*t^4 - 
        8791*t^5 + 3479*t^6) + s12^4*t*(67264 - 69456*t - 396044*t^2 + 
        647568*t^3 + 59395*t^4 - 19045*t^5 + 7625*t^6 + 433*t^7) + 
      s12^5*(51520 - 25500*t - 456482*t^2 + 925622*t^3 - 117355*t^4 - 
        187307*t^5 + 16981*t^6 + 2195*t^7)))*canMIPlanar[9, 3, 
    {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^3*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/4)*(3*mmH^9*(-1 + s12)*(-1 + t)^2*(s12 + t)^3*(3*s12 + 11*t) + 
    32*s12^4*t^2*(s12 + t)^3*(8*s12^3 + 2*s12^2*(13 + 7*t) + 
      t*(16 + 16*t + t^2) + s12*(16 + 39*t + 7*t^2)) - 
    8*mmH*s12*t*(s12 + t)^2*(8*s12^7*(2 + 5*t) + 2*t^7*(-10 + 19*t) + 
      4*s12^6*(11 + 58*t + 23*t^2) + s12*t^5*(20 - 194*t + 83*t^2) + 
      s12^4*t*(160 + 632*t + 203*t^2 - 100*t^3) + 
      s12^3*t^2*(160 + 232*t - 53*t^2 - 70*t^3) + 
      s12^5*(32 + 380*t + 453*t^2 + 15*t^3) + 
      s12^2*t^3*(32 + 136*t - 193*t^2 + 38*t^3)) - 
    mmH^8*(-1 + t)*(s12^6*(-21 + 29*t) + t^4*(64 - 50*t - 143*t^2) + 
      s12^5*(-173 - 109*t + 235*t^2) + s12*t^3*(412 - 277*t - 473*t^2 + 
        143*t^3) + 2*s12^3*t*(314 - 347*t - 281*t^2 + 435*t^3) + 
      s12^2*t^2*(516 - 448*t - 527*t^2 + 577*t^3) + 
      s12^4*(172 - 646*t - 165*t^2 + 642*t^3)) + 
    4*mmH^2*(8*s12^10*(-4 + 7*t + 4*t^2) - 2*t^9*(8 - 14*t + 19*t^2) + 
      s12^9*(-96 + 48*t + 526*t^2 + 98*t^3) + 
      s12^6*t^2*(280 + 172*t + 7156*t^2 - 2298*t^3 - 1121*t^4) + 
      s12^7*t*(-40 - 106*t + 4543*t^2 + 754*t^3 - 713*t^4) + 
      s12^5*t^3*(256 - 474*t + 7106*t^2 - 4992*t^3 - 633*t^4) + 
      s12^8*(-64 - 254*t + 1285*t^2 + 1394*t^3 - 87*t^4) + 
      s12*t^7*(16 + 68*t - 24*t^2 - 76*t^3 + 99*t^4) + 
      s12^4*t^4*(-336 + 276*t + 4297*t^2 - 5042*t^3 + 263*t^4) + 
      s12^2*t^6*(-136 + 694*t - 838*t^2 - 800*t^3 + 417*t^4) + 
      s12^3*t^5*(-488 + 1480*t + 223*t^2 - 2940*t^3 + 653*t^4)) - 
    2*mmH^3*(8*s12^10*(-6 + 7*t + t^2) - 2*s12^9*(120 - 75*t - 193*t^2 + 
        8*t^3) + s12^8*(-532 - 314*t + 1946*t^2 + 465*t^3 - 307*t^4) + 
      t^7*(32 - 256*t + 390*t^2 - 91*t^3 - 61*t^4) + 
      s12^6*t*(424 - 7246*t + 12570*t^2 + 4832*t^3 - 8045*t^4 - 1173*t^5) + 
      s12^7*(48 - 2882*t + 3049*t^2 + 5347*t^3 - 2279*t^4 - 916*t^5) + 
      s12^5*t^2*(248 - 10514*t + 20095*t^2 + 282*t^3 - 11732*t^4 - 580*t^5) + 
      s12*t^6*(24 - 326*t + 1243*t^2 - 522*t^3 + 18*t^4 + 84*t^5) + 
      s12^4*t^3*(-1392 - 7948*t + 21346*t^2 - 5129*t^3 - 9952*t^4 + 
        267*t^5) + s12^2*t^5*(-856 + 1478*t + 1776*t^2 - 4862*t^3 - 887*t^4 + 
        357*t^5) + s12^3*t^4*(-2112 + 370*t + 11621*t^2 - 8609*t^3 - 
        4817*t^4 + 580*t^5)) + mmH^7*(s12^7*(25 - 74*t + 49*t^2) + 
      s12^6*(429 - 436*t - 371*t^2 + 394*t^3) - 
      2*t^4*(50 - 117*t - 163*t^2 + 174*t^3 + 104*t^4) + 
      4*s12^5*(40 + 530*t - 873*t^2 - 8*t^3 + 301*t^4) + 
      2*s12*t^3*(-300 + 218*t + 1159*t^2 - 1008*t^3 - 233*t^4 + 104*t^5) + 
      2*s12^4*(-102 + 69*t + 1997*t^2 - 3289*t^3 + 284*t^4 + 1017*t^5) + 
      s12^2*t^2*(-528 - 908*t + 4731*t^2 - 4694*t^3 + 467*t^4 + 1060*t^5) + 
      s12^3*t*(-808 - 556*t + 7058*t^2 - 8301*t^3 + 740*t^4 + 2027*t^5)) + 
    mmH^4*(16*s12^10*(-1 + t) + s12^9*(-244 + 274*t + 36*t^2 - 18*t^3) + 
      s12^8*(-824 + 148*t + 1553*t^2 - 578*t^3 - 127*t^4) + 
      t^6*(336 - 1332*t + 1142*t^2 + 750*t^3 - 169*t^4 - 23*t^5) - 
      s12^7*(988 + 4122*t - 7641*t^2 - 924*t^3 + 3416*t^4 + 325*t^5) + 
      s12^5*t*(1712 - 13072*t + 838*t^2 + 42279*t^3 - 25524*t^4 - 9624*t^5 - 
        169*t^6) + s12*t^5*(464 - 3128*t + 2662*t^2 + 3141*t^3 - 1114*t^4 + 
        124*t^5 + 23*t^6) + s12^4*t^2*(80 - 13276*t + 5094*t^2 + 44398*t^3 - 
        32616*t^4 - 7379*t^5 + 91*t^6) + s12^2*t^4*(-1168 + 160*t + 
        2396*t^2 + 2354*t^3 - 10238*t^4 - 385*t^5 + 99*t^6) + 
      s12^3*t^3*(-2176 - 4044*t + 9990*t^2 + 21359*t^3 - 25800*t^4 - 
        3216*t^5 + 169*t^6) - s12^6*(-752 + 6784*t + 4200*t^2 - 26526*t^3 + 
        9754*t^4 + 7747*t^5 + 383*t^6)) + 
    mmH^5*(6*s12^9*(7 - 10*t + 3*t^2) + 2*s12^8*(128 - 150*t - 57*t^2 + 
        87*t^3) + s12^7*(1224 - 2895*t^2 + 1384*t^3 + 651*t^4) + 
      t^5*(-480 + 1284*t - 30*t^2 - 1439*t^3 - 364*t^4 + 25*t^5) + 
      s12^2*t^4*(-2084 + 8136*t - 11065*t^2 + 4506*t^3 + 4561*t^4 + 32*t^5) + 
      s12^6*(116 + 8072*t - 9729*t^2 - 5810*t^3 + 6985*t^4 + 1212*t^5) + 
      s12*t^4*(-896 + 2464*t + 2720*t^2 - 5830*t^3 - 951*t^4 + 500*t^5 - 
        25*t^6) + s12^3*t^2*(576 - 2968*t + 17680*t^2 - 32250*t^3 + 
        5707*t^4 + 12214*t^5 + 369*t^6) + s12^4*t*(-32 - 1892*t + 22966*t^2 - 
        38279*t^3 + 488*t^4 + 16735*t^5 + 902*t^6) + 
      s12^5*(-192 + 808*t + 15216*t^2 - 27360*t^3 - 3383*t^4 + 14154*t^5 + 
        1307*t^6)) - mmH^6*(s12^8*(39 - 86*t + 47*t^2) + 
      s12^7*(355 - 432*t - 250*t^2 + 375*t^3) + 
      s12^6*(1084 + 1314*t - 4735*t^2 + 1303*t^3 + 1194*t^4) - 
      2*t^4*(104 - 150*t - 371*t^2 + 240*t^3 + 393*t^4 + 48*t^5) + 
      s12^2*t^3*(-2792 + 5108*t + 182*t^2 - 6703*t^3 + 4691*t^4 + 722*t^5) + 
      2*s12^5*(-198 + 2704*t - 873*t^2 - 5761*t^3 + 3000*t^4 + 1058*t^5) + 
      4*s12*t^3*(-104 - 85*t + 952*t^2 - 183*t^3 - 917*t^4 + 108*t^5 + 
        24*t^6) + s12^3*t*(416 - 4144*t + 10280*t^2 - 1709*t^3 - 15770*t^4 + 
        9698*t^5 + 1821*t^6) + s12^4*(208 - 2388*t + 8242*t^2 - 1392*t^3 - 
        17191*t^4 + 10068*t^5 + 2445*t^6)))*canMIPlanar[9, 3, 
    {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^3*(-mmH + s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((I/2)*(mmH^12*s12*(s12^2*(-1 + t) + t*(-7 + 8*t) + s12*(1 + 6*t - 8*t^2)) - 
    64*s12^2*t^4*(s12 + t)^3*(2*s12^2*(-1 + t) + t*(4 - 7*t + 2*t^2) + 
      s12*(4 - 9*t + 5*t^2)) + mmH^11*(-3*s12^4*(-1 + t) + 2*(25 - 4*t)*t^2 + 
      s12*t*(94 - 71*t - 52*t^2) + s12^3*(3 - 23*t + 23*t^2) + 
      2*s12^2*(-2 - 27*t + 7*t^2 + 30*t^3)) - 
    4*mmH*s12*t^2*(-8*t^6*(4 - 5*t + 2*t^2) + 8*s12^7*(36 - 43*t + 7*t^2) + 
      8*s12^6*t*(156 - 136*t + 9*t^2) - 8*s12*t^5*(68 - 116*t + 25*t^2 + 
        5*t^3) - 8*s12^2*t^4*(204 - 382*t + 103*t^2 + 30*t^3) - 
      s12^5*t*(192 - 2518*t + 1477*t^2 + 113*t^3) - 
      s12^4*t^2*(1024 - 3764*t + 1548*t^2 + 441*t^3) - 
      s12^3*t^3*(1952 - 4374*t + 1455*t^2 + 512*t^3)) + 
    mmH^10*(3*s12^5*(-1 + t) + s12^4*(-14 + 15*t - 4*t^2) + 
      t^2*(-262 - 178*t + 59*t^2) + s12^3*(2 + 287*t - 173*t^2 - 190*t^3) + 
      s12*t*(-301 - 342*t + 510*t^2 + 130*t^3) + 
      s12^2*(1 - 137*t + 598*t^2 - 278*t^3 - 189*t^4)) - 
    2*mmH^2*t*(-32*t^7*(2 - 3*t + t^2) + 4*s12*t^6*(10 - 43*t - 10*t^2 + 
        14*t^3) - 8*s12^8*(-24 + 112*t - 109*t^2 + 21*t^3) - 
      2*s12^7*t*(864 + 512*t - 1369*t^2 + 165*t^3) + 
      2*s12^6*t*(192 - 3956*t + 184*t^2 + 2055*t^3 - 90*t^4) + 
      2*s12^2*t^5*(1400 - 2647*t + 86*t^2 + 407*t^3 + 16*t^4) + 
      2*s12^3*t^4*(3756 - 7187*t + 428*t^2 + 1734*t^3 + 117*t^4) + 
      s12^5*t^2*(3072 - 14656*t + 555*t^2 + 5451*t^3 + 302*t^4) + 
      s12^4*t^3*(7504 - 17996*t + 773*t^2 + 6106*t^3 + 522*t^4)) + 
    mmH^3*t*(-8*t^6*(134 - 157*t + 50*t^2 + 6*t^3) - 
      24*s12^8*(-28 + 44*t - 23*t^2 + 7*t^3) + 
      2*s12*t^5*(-1468 + 946*t - 1001*t^2 + 247*t^3 + 28*t^4) - 
      4*s12^7*(-352 + 1376*t - 883*t^2 - 350*t^3 + 95*t^4) + 
      s12^6*(256 - 3072*t - 16276*t^2 + 14828*t^3 + 2051*t^4 - 347*t^5) + 
      2*s12^2*t^4*(1764 - 4785*t - 3814*t^2 + 2973*t^3 + 403*t^4 + 4*t^5) + 
      s12^5*t*(4096 - 16600*t - 26358*t^2 + 23363*t^3 + 4469*t^4 + 17*t^5) + 
      2*s12^3*t^3*(7544 - 12188*t - 9689*t^2 + 9903*t^3 + 1903*t^4 + 
        50*t^5) + s12^4*t^2*(13536 - 26602*t - 29994*t^2 + 28517*t^3 + 
        6781*t^4 + 244*t^5)) + mmH^9*(-(s12^6*(-1 + t)) + 
      s12^5*(15 + 24*t - 38*t^2) + t^2*(152 + 1252*t + 19*t^2 - 183*t^3) + 
      s12^4*(14 - 312*t + 303*t^2 + 104*t^3) + 
      s12*t*(62 + 2573*t - 147*t^2 - 1186*t^3 - 142*t^4) + 
      s12^3*(-6 - 598*t - 1155*t^2 + 1688*t^3 + 564*t^4) + 
      s12^2*(6 + 1221*t - 1157*t^2 - 1682*t^3 + 1099*t^4 + 325*t^5)) + 
    mmH^8*(s12^6*(-5 - 43*t + 48*t^2) + s12^5*(-18 - 81*t - 150*t^2 + 
        172*t^3) + s12^4*(13 + 1173*t + 416*t^2 - 2325*t^3 - 329*t^4) + 
      2*t^2*(268 - 492*t - 1153*t^2 + 435*t^3 + 155*t^4) + 
      s12*t*(536 - 1846*t - 7116*t^2 + 2631*t^3 + 1190*t^4 + 20*t^5) - 
      s12^2*t*(906 + 5155*t - 7359*t^2 - 764*t^3 + 2216*t^4 + 330*t^5) - 
      s12^3*(4 + 1078*t - 5745*t^2 + 367*t^3 + 5020*t^4 + 860*t^5)) + 
    mmH^6*(12*s12^8*(-1 + t)*t + s12^7*t*(-356 + 193*t + 151*t^2) + 
      t^4*(5584 - 5008*t + 54*t^2 + 1982*t^3 + 183*t^4) + 
      s12^6*(4 - 1406*t + 486*t^2 - 88*t^3 + 445*t^4) - 
      s12*t^3*(-12176 + 16648*t + 439*t^2 - 5020*t^3 + 798*t^4 + 118*t^5) + 
      s12^5*(24 - 148*t + 3417*t^2 - 5655*t^3 - 2068*t^4 + 299*t^5) - 
      s12^4*t*(2008 - 6196*t - 13566*t^2 + 18375*t^3 + 6973*t^4 + 362*t^5) + 
      s12^3*t*(1056 - 12728*t + 16060*t^2 + 17525*t^3 - 21509*t^4 - 
        6581*t^5 - 358*t^6) + s12^2*t^2*(7648 - 22864*t + 7795*t^2 + 
        9863*t^3 - 8770*t^4 - 1842*t^5 - 65*t^6)) - 
    mmH^4*t*(-4*s12^8*(-108 + 84*t + 17*t^2 + 7*t^3) + 
      s12^7*(2304 - 3156*t + 1968*t^2 - 491*t^3 - 69*t^4) - 
      2*t^5*(1772 - 1740*t + 521*t^2 + 179*t^3 + 4*t^4) + 
      s12^6*(1712 - 6572*t + 998*t^2 + 7233*t^3 - 843*t^4 - 71*t^5) + 
      s12*t^4*(-10728 + 9354*t - 6040*t^2 + 365*t^3 + 343*t^4 + 8*t^5) + 
      s12^2*t^3*(-6720 + 9938*t - 21775*t^2 + 9265*t^3 + 3601*t^4 + 
        142*t^5) + s12^5*(1024 + 1528*t - 29730*t^2 + 13237*t^3 + 13160*t^4 + 
        207*t^5 - 14*t^6) + s12^3*t^2*(5040 + 7200*t - 47866*t^2 + 
        24028*t^3 + 12991*t^4 + 881*t^5 + 9*t^6) + 
      s12^4*t*(5600 + 2352*t - 54097*t^2 + 24647*t^3 + 19131*t^4 + 1557*t^5 + 
        25*t^6)) + mmH^7*(-33*s12^7*(-1 + t)*t + 
      s12^6*(6 + 403*t - 115*t^2 - 257*t^3) - 
      2*t^3*(1352 - 1452*t - 900*t^2 + 954*t^3 + 155*t^4) - 
      2*s12^5*(6 + 37*t - 139*t^2 - 566*t^3 + 166*t^4) + 
      s12*t^2*(-4328 + 8380*t + 7766*t^2 - 5446*t^3 - 167*t^4 + 112*t^5) + 
      s12^4*(-18 - 414*t - 6495*t^2 + 4872*t^3 + 5787*t^4 + 473*t^5) + 
      s12^3*t*(2252 + 226*t - 16881*t^2 + 9497*t^3 + 7609*t^4 + 739*t^5) + 
      2*s12^2*t*(-812 + 3909*t + 2707*t^2 - 7055*t^3 + 2088*t^4 + 1308*t^5 + 
        99*t^6)) + mmH^5*(-40*s12^8*t*(-3 + 2*t + t^2) - 
      s12^7*t*(-1380 + 888*t + 145*t^2 + 187*t^3) - 
      t^5*(6016 - 5352*t + 1244*t^2 + 1145*t^3 + 59*t^4) + 
      s12^5*t*(1288 - 6438*t - 4505*t^2 + 14738*t^3 + 1255*t^4 - 118*t^5) + 
      s12*t^4*(-16224 + 17330*t - 6665*t^2 - 1827*t^3 + 816*t^4 + 50*t^5) - 
      s12^6*(8 - 2352*t + 3318*t^2 - 3746*t^3 + 251*t^4 + 306*t^5) + 
      s12^2*t^3*(-12592 + 28130*t - 23751*t^2 + 2973*t^3 + 7826*t^4 + 
        735*t^5 + 9*t^6) + s12^3*t^2*(-1584 + 23612*t - 44570*t^2 + 
        4405*t^3 + 22897*t^4 + 3282*t^5 + 90*t^6) + 
      s12^4*t*(800 + 8900*t - 32508*t^2 - 1964*t^3 + 26807*t^4 + 4503*t^5 + 
        146*t^6)))*canMIPlanar[9, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*(mmH - t)^3*
   (s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) - 
 ((I/8)*(16*mmH^6 - 16*mmH^5*(-2 + 5*s12 + 4*t) + 
    4*s12*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(160*s12^2 + 4*s12*(-32 + 63*t) + t*(-96 + 97*t)) - 
    2*mmH^3*(80*s12^3 + t^2*(-103 + 4*t) + 6*s12^2*(-16 + 31*t) + 
      s12*t*(-144 + 137*t)) + mmH*(-16*s12^5 + s12^4*(32 - 60*t) + 
      16*s12^3*(6 - 5*t)*t + 4*t^3*(2 + t) + 9*s12^2*t^2*(22 + t) + 
      s12*t^2*(16 + 134*t + 41*t^2)) + mmH^2*(80*s12^4 - s12*t^2*(404 + t) + 
      4*s12^3*(-32 + 61*t) + s12^2*t*(-288 + 257*t) - 
      t^2*(8 + 146*t + 41*t^2)))*canMIPlanar[9, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*t^2) + 
 ((I/8)*(-4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) - 
    mmH^2*t*(-4*s12^3 + 5*s12^2*t + 4*t^2*(2 + t) + s12*t*(8 + 5*t)) - 
    mmH*(16*s12^5 + 32*s12^3*t - 12*t^4*(2 + t) + 4*s12^4*(8 + 5*t) + 
      s12*t^3*(78 + 41*t) + s12^2*t^2*(102 + 49*t)))*
   canMIPlanar[9, 4, {mmH - s12 - t, t, mmH}])/(mmH*s12^3*(mmH - s12 - t)*t^2*
   (s12 + t)) - ((I/8)*(16*mmH^6 - 16*mmH^5*(-2 + 4*s12 + 5*t) + 
    4*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(97*s12^2 + 32*t*(-4 + 5*t) + 12*s12*(-8 + 21*t)) - 
    2*mmH^3*(4*s12^3 + 16*t^2*(-6 + 5*t) + 6*s12*t*(-24 + 31*t) + 
      s12^2*(-103 + 137*t)) - mmH^2*(41*s12^4 + 16*(8 - 5*t)*t^3 + 
      s12^3*(146 + t) - 4*s12*t^2*(-72 + 61*t) + 
      s12^2*(8 + 404*t - 257*t^2)) + mmH*(12*s12*(8 - 5*t)*t^3 - 
      16*(-2 + t)*t^4 + s12^4*(4 + 41*t) + 2*s12^2*t*(8 + 99*t - 40*t^2) + 
      s12^3*(8 + 134*t + 9*t^2)))*canMIPlanar[9, 4, {t, s12, mmH}])/
  (mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*t) - 
 (I*(3*mmH^9*(-1 + s12)*(s12 + t) + 6*s12^3*t^3*(2*s12^4 + 5*s12^3*t - 
      5*s12*t^3 - 2*t^4) + mmH^8*(-14*s12^3 + 15*t^2 - 2*s12^2*(-6 + 7*t) + 
      s12*(1 + 28*t - 12*t^2)) + mmH^2*s12*(s12^8 - 3*s12^7*t + 
      3*s12*(169 - 6*t)*t^6 - 48*t^7 - s12^6*t*(22 + 87*t) - 
      s12^5*t^2*(108 + 221*t) + s12^4*t^2*(3 - 312*t - 176*t^2) + 
      s12^3*t^3*(7 - 206*t + 9*t^2) + 3*s12^2*t^4*(1 + 216*t + 10*t^2)) + 
    mmH*s12^2*t*(5*s12^7 + 27*s12^6*t - 120*t^6 - 9*s12*t^5*(19 + 2*t) + 
      8*s12^5*t*(1 + 6*t) + 2*s12^4*t^2*(-20 + 23*t) + 
      s12^3*t^2*(-1 + 31*t + 14*t^2) - s12^2*t^3*(1 - 41*t + 24*t^2)) + 
    mmH^6*(-15*s12^5 + 30*t^4 + s12^4*(4 + 39*t) - 
      6*s12*t^2*(-1 + 16*t + 2*t^2) - 6*s12^3*(-1 + 56*t + 21*t^2) - 
      3*s12^2*t*(-5 + 75*t + 63*t^2)) + 
    mmH^7*(24*s12^4 - 30*t^3 + s12^3*(-16 + 19*t) + 
      s12*t*(-4 - 43*t + 18*t^2) + s12^2*(-4 + 46*t + 65*t^2)) + 
    mmH^3*s12*(-6*s12^7 + s12^6*(2 - 63*t) + 231*t^6 + 
      6*s12^5*t*(21 + 20*t) + 3*s12*t^4*(-1 - 262*t + 34*t^2) + 
      3*s12^2*t^3*(-5 - 166*t + 35*t^2) + 3*s12^3*t^2*(-5 + 302*t + 82*t^2) + 
      3*s12^4*t*(-1 + 210*t + 136*t^2)) + 
    mmH^5*(-5*s12^6 + s12^5*(9 - 148*t) - 15*t^5 + 
      s12*t^3*(-4 + 359*t + 3*t^2) + s12^4*(-4 + 519*t + 132*t^2) + 
      s12^2*t^2*(-21 + 132*t + 290*t^2) + s12^3*t*(-21 + 957*t + 362*t^2)) + 
    mmH^4*(12*s12^7 + 3*t^6 + 2*s12^6*(-4 + 81*t) + 
      s12^4*t*(13 - 1234*t - 426*t^2) + s12^3*t^2*(27 - 572*t - 358*t^2) + 
      s12^2*t^3*(13 + 434*t - 239*t^2) + s12^5*(1 - 358*t - 119*t^2) + 
      s12*(t^4 - 428*t^5)))*canMIPlanar[10, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(-mmH + s12 + t)^2) - 
 ((3*I)*(-4*(mmH - s12)^4*t*(-mmH + s12 + t)^2 - 2*(mmH - s12)^2*s12*
     (-mmH + s12 + t)^2*(2*mmH^2 + 2*s12^2 - s12*t + t^2 + 
      mmH*(-4*s12 + t)) - mmH*(mmH - s12)^4*(s12 + t)*
     (s12^2 - 2*(-mmH + s12 + t)^2) + 2*s12^3*(t^4 + 2*t^3*(-mmH + s12 + t) - 
      18*t^2*(-mmH + s12 + t)^2 + 2*t*(-mmH + s12 + t)^3 + 
      (-mmH + s12 + t)^4) + 2*s12^2*(t^5 + 2*t^4*(-mmH + s12 + t) - 
      23*t^3*(-mmH + s12 + t)^2 + 25*t^2*(-mmH + s12 + t)^3 - 
      6*t*(-mmH + s12 + t)^4 + (-mmH + s12 + t)^5))*
   canMIPlanar[10, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(-mmH + s12)^3*t^2*(-mmH + s12 + t)^2) + 
 ((I/60)*(3*mmH^14*(-1 + s12)*(-1 + t)*(9*t^2 - 9*s12*t*(8 + t) + 
      s12^2*(-1 + 81*t)) + 960*s12^5*t^2*(s12 + t)^3*
     (8*s12^4 - 3*t^3 + s12^3*(-30 + 22*t) + s12*t*(16 - 16*t + 3*t^2) + 
      s12^2*(16 - 43*t + 13*t^2)) - 16*mmH*s12^4*t*
     (-8130*t^7 + 120*s12^8*(2 + 7*t) + 20*s12^7*(-27 + 103*t + 260*t^2) + 
      6*s12*t^5*(560 - 5657*t + 1392*t^2) + 
      s12^2*t^4*(17280 - 65782*t + 24411*t^2 - 222*t^3) + 
      s12^3*t^3*(32160 - 88200*t + 30563*t^2 + 1623*t^3) + 
      2*s12^4*t^2*(13200 - 43936*t + 13579*t^2 + 3592*t^3) + 
      s12^6*(480 - 14780*t + 9211*t^2 + 11589*t^3) + 
      s12^5*t*(8640 - 53882*t + 20045*t^2 + 12568*t^3)) + 
    mmH^13*(s12^4*(601 + 1078*t - 1679*t^2) + t^2*(-97 - 298*t + 439*t^2) + 
      s12*t*(3278 - 2055*t + 355*t^2 - 878*t^3) + 
      s12^3*(-2542 + 2287*t + 389*t^2 - 614*t^3) + 
      s12^2*(1935 - 6571*t + 3376*t^2 + 557*t^3 + 439*t^4)) + 
    8*mmH^2*s12^3*(10980*t^8 + 120*s12^9*(-4 + 9*t + 9*t^2) - 
      12*s12*t^6*(-638 + 1468*t + 3673*t^2) + 
      10*s12^8*(144 - 82*t + 1559*t^2 + 767*t^3) + 
      s12^2*t^5*(57544 - 157284*t - 108100*t^2 + 34879*t^3) + 
      s12^3*t^4*(134200 - 329688*t - 126380*t^2 + 105826*t^3 - 1783*t^4) + 
      s12^4*t^3*(129312 - 384692*t - 117007*t^2 + 149897*t^3 - 443*t^4) + 
      s12^5*t^2*(46400 - 263844*t - 93918*t^2 + 162857*t^3 + 7918*t^4) + 
      s12^6*t*(440 - 82862*t - 52516*t^2 + 141219*t^3 + 16988*t^4) + 
      s12^7*(-960 - 1830*t - 13171*t^2 + 70511*t^3 + 17000*t^4)) + 
    mmH^12*(s12^5*(-4159 - 1162*t + 5321*t^2) - 
      4*t^2*(11 - 691*t + 640*t^2 + 283*t^3) + 
      s12^4*(10019 - 20256*t + 10208*t^2 + 4589*t^3) + 
      s12^3*(6466 + 26828*t - 35034*t^2 + 9900*t^3 - 3288*t^4) + 
      2*s12*t*(-5451 - 1678*t + 2069*t^2 + 804*t^3 + 1132*t^4) + 
      s12^2*(-9658 + 3960*t + 23421*t^2 - 20483*t^3 + 4240*t^4 - 1132*t^5)) - 
    4*mmH^3*s12^2*(17640*t^8 + 120*s12^10*(-10 + 14*t + 5*t^2) + 
      12*s12*t^6*(304 + 14106*t + 3181*t^2) + 
      s12^2*t^5*(76168 + 257292*t - 181183*t^2 - 106259*t^3) + 
      10*s12^9*(-496 + 799*t + 2544*t^2 + 561*t^3) + 
      s12^8*(18500 - 30864*t + 103117*t^2 + 120821*t^3 + 12366*t^4) + 
      s12^3*t^4*(243632 - 51982*t - 697539*t^2 - 117398*t^3 + 53564*t^4) + 
      s12^5*t^2*(43352 - 360460*t - 1245950*t^2 + 489017*t^3 + 226574*t^4 - 
        4467*t^5) + s12^4*t^3*(253504 - 402988*t - 1157627*t^2 + 163877*t^3 + 
        159898*t^4 - 3117*t^5) + s12^6*t*(-57360 - 100058*t - 789891*t^2 + 
        580582*t^3 + 260309*t^4 + 1650*t^5) + 
      s12^7*(-18320 + 38444*t - 234594*t^2 + 349219*t^3 + 241028*t^4 + 
        10356*t^5)) + 2*mmH^4*s12*(-20400*t^8 + 120*s12^11*(-8 + 9*t + t^2) + 
      24*s12*t^6*(-344 + 2774*t + 3479*t^2) + 
      10*s12^10*(-1810 + 1944*t + 1755*t^2 + 211*t^3) + 
      4*s12^2*t^5*(-704 + 169379*t + 166844*t^2 + 14647*t^3) + 
      s12^3*t^4*(113360 + 1221738*t + 586067*t^2 - 592323*t^3 - 155754*t^4) + 
      s12^9*(-17676 - 6432*t + 225989*t^2 + 93091*t^3 + 4638*t^4) + 
      s12^8*(91160 - 138618*t + 208464*t^2 + 809026*t^3 + 184627*t^4 + 
        2620*t^5) + s12^4*t^3*(28688 + 1120304*t - 1192318*t^2 - 
        1144358*t^3 - 104441*t^4 + 36293*t^5) + 
      s12^6*t*(-455144 + 679988*t - 2928068*t^2 + 181865*t^3 + 1197270*t^4 + 
        131895*t^5 - 4413*t^6) + s12^5*t^2*(-399176 + 959892*t - 
        3264234*t^2 - 565634*t^3 + 487686*t^4 + 99758*t^5 - 2223*t^6) + 
      s12^7*(-135200 + 329394*t - 1019809*t^2 + 340724*t^3 + 1402087*t^4 + 
        172305*t^5 - 2218*t^6)) + 
    mmH^11*(-15*s12^6*(-827 + 142*t + 685*t^2) - 
      s12^5*(2896 - 45635*t + 46845*t^2 + 14854*t^3) + 
      2*t^2*(154 - 3213*t + 1957*t^2 + 4358*t^3 + 516*t^4) + 
      s12^4*(-66693 - 6479*t + 102070*t^2 - 82331*t^3 + 12925*t^4) + 
      2*s12*t*(1134 + 20487*t - 9001*t^2 + 2633*t^3 - 3732*t^4 - 1032*t^5) + 
      s12^3*(27222 - 124818*t + 19419*t^2 + 73331*t^3 - 22206*t^4 + 
        11218*t^5) + s12^2*(4840 + 78970*t - 98793*t^2 + 32278*t^3 - 
        2181*t^4 - 12470*t^5 + 1032*t^6)) + 
    mmH^8*(3*s12^9*(-5287 + 3014*t + 2273*t^2) + 
      s12^8*(-169963 + 79428*t + 133276*t^2 + 26139*t^3) + 
      2*t^4*(-496 - 6586*t - 18071*t^2 - 4159*t^3 + 64*t^4) + 
      2*s12^7*(-45165 - 107800*t + 261230*t^2 + 210932*t^3 + 8015*t^4) + 
      s12^6*(396710 + 299756*t - 988349*t^2 + 1442701*t^3 + 282616*t^4 - 
        44474*t^5) - 2*s12*t^3*(-23248 + 25772*t + 119228*t^2 + 120664*t^3 + 
        19043*t^4 + 765*t^5) + 2*s12^2*t^2*(119800 - 187212*t - 15818*t^2 + 
        43554*t^3 + 219843*t^4 + 45859*t^5 + 1315*t^6) - 
      2*s12^5*(144900 - 795677*t + 377254*t^2 + 369445*t^3 - 530234*t^4 + 
        158676*t^5 + 30625*t^6) + s12^4*(61920 - 777828*t + 1759450*t^2 - 
        807956*t^3 + 252534*t^4 + 47472*t^5 - 315464*t^6 - 25742*t^7) + 
      2*s12^3*t*(127016 - 426976*t + 423918*t^2 + 6045*t^3 + 438336*t^4 + 
        116109*t^5 - 9809*t^6 - 614*t^7)) - 
    mmH^5*s12*(240*s12^11*(-1 + t) - 48*t^6*(176 + 3584*t + 1489*t^2) + 
      10*s12^10*(-1556 + 1433*t + 544*t^2 + 35*t^3) + 
      8*s12*t^5*(-12296 - 10719*t + 55631*t^2 + 20608*t^3) + 
      s12^9*(-124668 + 90290*t + 175937*t^2 + 35768*t^3 + 773*t^4) + 
      4*s12^2*t^4*(-53760 + 266326*t + 694039*t^2 + 277764*t^3 + 11637*t^4) + 
      s12^3*t^3*(-564640 + 2444452*t + 3048318*t^2 + 179921*t^3 - 
        1061582*t^4 - 148473*t^5) + s12^8*(6812 - 243646*t + 968518*t^2 + 
        689121*t^3 + 68521*t^4 + 164*t^5) + 
      s12^7*(186460 + 96882*t - 621637*t^2 + 2657547*t^3 + 1204615*t^4 + 
        41521*t^5 - 1034*t^6) + s12^4*t^2*(-1419888 + 3267384*t - 
        1220776*t^2 - 1623212*t^3 - 1343887*t^4 - 183805*t^5 + 9110*t^6) + 
      s12^6*(-502320 + 1001340*t - 1331332*t^2 - 2378136*t^3 + 3551513*t^4 + 
        878874*t^5 + 12841*t^6 - 1352*t^7) + 
      s12^5*t*(-1482688 + 2624132*t - 3705392*t^2 - 2801482*t^3 + 
        1237883*t^4 + 215511*t^5 + 16571*t^6 - 577*t^7)) + 
    mmH^10*(5*s12^7*(-4225 + 1562*t + 2663*t^2) + 
      5*s12^6*(-10517 - 6782*t + 20682*t^2 + 5689*t^3) + 
      s12^5*(153082 - 121466*t - 83227*t^2 + 242744*t^3 - 19533*t^4) + 
      s12^4*(29132 + 427578*t - 423946*t^2 + 64457*t^3 + 66404*t^4 - 
        47825*t^5) - t^2*(96 - 4340*t - 978*t^2 + 24522*t^3 + 8567*t^4 + 
        289*t^5) + s12^3*(-42540 - 82558*t + 454450*t^2 - 346570*t^3 + 
        66883*t^4 + 3834*t^5 - 12559*t^6) + 
      2*s12*t*(9592 - 14374*t - 8426*t^2 - 5020*t^3 - 12243*t^4 + 3172*t^5 + 
        289*t^6) + s12^2*(19280 - 80604*t - 99016*t^2 + 137382*t^3 - 
        61200*t^4 + 95057*t^5 + 14782*t^6 - 289*t^7)) + 
    mmH^6*(48*t^6*(-4 - 130*t + 3*t^2) + 10*s12^11*(-193 + 158*t + 35*t^2) + 
      s12^10*(-57964 + 43700*t + 30130*t^2 + 3094*t^3) - 
      8*s12*t^5*(4264 + 32235*t + 36044*t^2 + 5782*t^3) + 
      s12^9*(-243002 + 87958*t + 444331*t^2 + 137122*t^3 + 5399*t^4) + 
      4*s12^2*t^4*(-34720 - 75496*t + 56778*t^2 + 137353*t^3 + 21263*t^4) + 
      s12^8*(159808 - 471358*t + 974477*t^2 + 1404650*t^3 + 224064*t^4 + 
        63*t^5) + 4*s12^3*t^3*(-66480 + 65174*t + 515955*t^2 + 607167*t^3 + 
        117408*t^4 + 662*t^5) + s12^4*t^2*(-768768 + 1068764*t + 
        2162534*t^2 + 1828578*t^3 - 606075*t^4 - 594369*t^5 - 41560*t^6) + 
      s12^7*(-23740 + 1251790*t - 2087410*t^2 + 2168750*t^3 + 1901819*t^4 + 
        82598*t^5 - 4407*t^6) + s12^6*(-482800 + 454348*t + 1275732*t^2 - 
        4249230*t^3 + 2224676*t^4 + 461857*t^5 - 70970*t^6 - 1977*t^7) - 
      2*s12^5*t*(545304 - 657146*t - 367376*t^2 + 912654*t^3 + 56375*t^4 + 
        433892*t^5 + 46759*t^6 + 14*t^7)) - 
    mmH^9*(s12^8*(-22667 + 10894*t + 11773*t^2) + 
      s12^7*(-135938 + 27197*t + 143253*t^2 + 34368*t^3) + 
      s12^6*(114575 - 254925*t + 169561*t^2 + 397873*t^3 - 4264*t^4) + 
      s12^5*(222208 + 614992*t - 1053541*t^2 + 666864*t^3 + 147043*t^4 - 
        74236*t^5) + t^3*(-544 + 3660*t - 29638*t^2 - 26495*t^3 - 2554*t^4 + 
        23*t^5) + s12^4*(-154980 + 470374*t + 448286*t^2 - 860351*t^3 + 
        432446*t^4 - 171203*t^5 - 52710*t^6) - 
      s12*t^2*(-61456 + 47712*t + 19172*t^2 + 145088*t^3 + 42203*t^4 + 
        525*t^5 + 46*t^6) + s12^3*(77200 - 401068*t + 361936*t^2 + 
        156360*t^3 - 147943*t^4 + 275082*t^5 - 23027*t^6 - 6228*t^7) + 
      s12^2*t*(139200 - 294324*t + 68464*t^2 - 50902*t^3 + 188679*t^4 + 
        145007*t^5 + 9307*t^6 + 23*t^7)) + 
    mmH^7*(s12^10*(7159 - 4838*t - 2321*t^2) + 
      4*t^5*(184 + 4606*t + 2963*t^2 - 59*t^3) - 
      s12^9*(-126356 + 77979*t + 81683*t^2 + 12054*t^3) + 
      s12^8*(259849 + 38751*t - 641340*t^2 - 300489*t^3 - 15463*t^4) + 
      4*s12*t^4*(5360 + 39240*t + 105736*t^2 + 42654*t^3 + 3309*t^4) + 
      s12^7*(-354842 + 269134*t - 46875*t^2 - 1772741*t^3 - 347952*t^4 + 
        8078*t^5) - 2*s12^2*t^3*(31328 - 154752*t - 90374*t^2 + 283521*t^3 + 
        161992*t^4 + 11471*t^5) + 2*s12^3*t^2*(-52864 + 267844*t - 
        450746*t^2 - 813188*t^3 - 572417*t^4 - 33627*t^5 + 2460*t^6) + 
      s12^6*(262880 - 2097218*t + 2200623*t^2 - 518340*t^3 - 1711765*t^4 + 
        106204*t^5 + 23440*t^6) + 2*s12^4*t*(79456 + 296458*t - 988161*t^2 + 
        3575*t^3 - 418359*t^4 + 341999*t^5 + 95231*t^6 + 2511*t^7) + 
      2*s12^5*(90640 + 251538*t - 1357301*t^2 + 1473903*t^3 - 497764*t^4 + 
        129650*t^5 + 186143*t^6 + 8054*t^7)))*canMIPlanar[10, 3, 
    {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((I/12)*(144*mmH^10*(-1 + s12)*s12*(-1 + t)^2*t*(s12^2 - 4*s12*t + t^2) - 
    96*s12^4*t^2*(s12 + t)^4*(8*s12^3 + 2*s12^2*(13 + 7*t) + 
      t*(16 + 16*t + t^2) + s12*(16 + 39*t + 7*t^2)) + 
    8*mmH*s12*t*(s12 + t)^3*(24*s12^7*(2 + 5*t) + 2*t^7*(-6 + 41*t) + 
      4*s12^6*(33 + 176*t + 67*t^2) + s12*t^5*(12 - 806*t + 73*t^2) + 
      s12^3*t^2*(480 + 136*t + 681*t^2 - 658*t^3) + 
      s12^4*t*(480 + 1880*t + 873*t^2 - 524*t^3) + 
      s12^2*t^3*(96 + 712*t - 179*t^2 - 294*t^3) + 
      s12^5*(96 + 1076*t + 1463*t^2 - 3*t^3)) - 
    mmH^9*(-1 + t)*(75*s12^6*(-1 + t) - 259*(-1 + t)*t^5 + 
      s12^4*t*(175 + 595*t - 338*t^2) + s12^5*(75 - 970*t + 895*t^2) + 
      2*s12^3*t*(216 + 839*t - 1838*t^2 - 297*t^3) + 
      s12*t^3*(432 + 823*t - 1946*t^2 + 259*t^3) + 
      s12^2*t^2*(-1728 + 2142*t + 59*t^2 + 1687*t^3)) - 
    4*mmH^2*(s12 + t)^2*(24*s12^9*(-4 + 7*t + 4*t^2) - 
      2*t^8*(56 - 34*t + 41*t^2) + 2*s12^8*(-144 + 124*t + 717*t^2 + 
        83*t^3) + s12^5*t^2*(960 - 1448*t + 14910*t^2 - 7120*t^3 - 
        3635*t^4) + s12^3*t^4*(-1264 + 3986*t + 11315*t^2 - 11886*t^3 - 
        771*t^4) + s12^7*(-192 - 602*t + 3759*t^2 + 2908*t^3 - 651*t^4) + 
      2*s12^2*t^5*(-228 + 1059*t - 1707*t^2 - 2663*t^3 + 141*t^4) + 
      s12*t^6*(112 + 108*t + 436*t^2 - 274*t^3 + 185*t^4) - 
      2*s12^6*t*(-100 + 434*t - 5983*t^2 + 391*t^3 + 1248*t^4) - 
      2*s12^4*t^3*(64 + 4395*t - 10728*t^2 + 5724*t^3 + 1364*t^4)) + 
    mmH^8*(s12^7*(223 - 470*t + 247*t^2) + t^5*(-576 + 950*t + 727*t^2 - 
        1101*t^3) + s12^6*(631 + 1039*t - 3902*t^2 + 2232*t^3) + 
      s12^4*t*(-3568 + 1300*t + 13889*t^2 - 15453*t^3 + 4120*t^4) + 
      s12^5*(-676 + 5613*t - 6243*t^2 - 3037*t^3 + 4343*t^4) + 
      s12*t^3*(-288 - 3364*t + 8233*t^2 + 739*t^3 - 6709*t^4 + 1101*t^5) + 
      s12^2*t^2*(1152 - 4528*t - 1425*t^2 + 6393*t^3 - 6568*t^4 + 6416*t^5) + 
      s12^3*t*(-288 - 2904*t + 6618*t^2 + 11777*t^3 - 23720*t^4 + 
        7077*t^5)) + mmH^7*(-3*s12^8*(89 - 202*t + 113*t^2) + 
      s12^7*(-1879 + 1057*t + 3671*t^2 - 2897*t^3) + 
      s12^6*(-496 - 13967*t + 22072*t^2 + 2073*t^3 - 9610*t^4) + 
      2*t^5*(246 - 439*t - 1489*t^2 + 1138*t^3 + 864*t^4) + 
      s12^4*t*(4156 + 12870*t - 67268*t^2 + 41373*t^3 + 30732*t^4 - 
        21527*t^5) + s12^3*t^2*(2376 + 14376*t - 67591*t^2 + 65481*t^3 + 
        12747*t^4 - 21085*t^5) + s12^2*t^3*(2392 + 16648*t - 35451*t^2 + 
        23682*t^3 - 5587*t^4 - 10796*t^5) - 
      2*s12*t^4*(-1994 + 2709*t + 9854*t^2 - 9850*t^3 - 3299*t^4 + 864*t^5) - 
      2*s12^5*(-338 + 1207*t + 6603*t^2 - 12249*t^3 - 3268*t^4 + 8281*t^5)) + 
    2*mmH^3*(24*s12^11*(-6 + 7*t + t^2) + s12^10*(-736 + 362*t + 1326*t^2 - 
        64*t^3) + s12^9*(-1596 - 1982*t + 7232*t^2 + 2161*t^3 - 1265*t^4) + 
      t^8*(224 - 1184*t + 1250*t^2 + 191*t^3 - 103*t^4) + 
      s12^6*t^2*(4064 - 72272*t + 105883*t^2 + 57878*t^3 - 95939*t^4 - 
        12307*t^5) + s12^7*t*(2760 - 37888*t + 53801*t^2 + 46345*t^3 - 
        46324*t^4 - 10003*t^5) + s12^8*(400 - 11954*t + 8141*t^2 + 
        28143*t^3 - 9362*t^4 - 4957*t^5) + s12*t^7*(744 - 4034*t + 8243*t^2 + 
        977*t^3 - 1057*t^4 + 124*t^5) + s12^2*t^6*(-2240 + 2352*t + 
        10977*t^2 - 22712*t^3 - 13679*t^4 + 347*t^5) - 
      s12^3*t^5*(10760 - 5816*t - 71999*t^2 + 48253*t^3 + 54112*t^4 + 
        557*t^5) - s12^4*t^4*(13200 + 48894*t - 164741*t^2 + 2054*t^3 + 
        105299*t^4 + 4235*t^5) - s12^5*t^3*(3496 + 94250*t - 158195*t^2 - 
        55651*t^3 + 123892*t^4 + 9539*t^5)) + 
    mmH^4*(-48*s12^11*(-1 + t) + 2*s12^10*(390 - 443*t - 54*t^2 + 35*t^3) + 
      s12^9*(2728 + 32*t - 6425*t^2 + 2490*t^3 + 547*t^4) + 
      t^7*(-1648 + 5500*t - 3682*t^2 - 4858*t^3 - 645*t^4 + 21*t^5) + 
      s12^8*(2932 + 19910*t - 31911*t^2 - 9351*t^3 + 17566*t^4 + 1804*t^5) + 
      s12*t^6*(-4192 + 22116*t - 15300*t^2 - 33081*t^3 + 2585*t^4 + 
        1153*t^5 - 21*t^6) + s12^2*t^5*(2112 + 7848*t - 278*t^2 - 32933*t^3 + 
        69960*t^4 + 13407*t^5 - 14*t^6) + s12^3*t^4*(14256 + 8420*t - 
        34262*t^2 - 184179*t^3 + 200418*t^4 + 50611*t^5 + 364*t^6) + 
      s12^4*t^3*(9744 + 77560*t + 25068*t^2 - 476551*t^3 + 251696*t^4 + 
        98185*t^5 + 1492*t^6) + s12^5*t^2*(-6912 + 92644*t + 99372*t^2 - 
        479999*t^3 + 203988*t^4 + 118033*t^5 + 3050*t^6) + 
      s12^7*(-3152 + 28660*t + 35766*t^2 - 144757*t^3 + 35594*t^4 + 
        52977*t^5 + 3356*t^6) + s12^6*t*(-10208 + 64912*t + 47286*t^2 - 
        296511*t^3 + 125434*t^4 + 96145*t^5 + 3944*t^6)) - 
    mmH^5*(2*s12^10*(71 - 106*t + 35*t^2) + 
      2*s12^9*(544 - 691*t - 221*t^2 + 392*t^3) + 
      s12^8*(4424 + 2224*t - 15457*t^2 + 6482*t^3 + 3595*t^4) - 
      t^6*(1952 - 5196*t - 1078*t^2 + 6957*t^3 + 4084*t^4 + 261*t^5) + 
      s12^7*(220 + 38880*t - 40563*t^2 - 44339*t^3 + 40995*t^4 + 9205*t^5) + 
      s12*t^5*(-5408 + 17868*t + 19254*t^2 - 46527*t^3 - 18313*t^4 + 
        3831*t^5 + 261*t^6) + s12^2*t^4*(-2944 - 9708*t + 59944*t^2 - 
        63533*t^3 + 20169*t^4 + 41583*t^5 + 2421*t^6) + 
      s12^3*t^3*(3264 - 31796*t + 134392*t^2 - 221641*t^3 + 6111*t^4 + 
        117925*t^5 + 8339*t^6) + s12^6*(-832 + 4660*t + 80376*t^2 - 
        129779*t^3 - 62059*t^4 + 101625*t^5 + 15477*t^6) + 
      s12^4*t^2*(2656 - 31412*t + 249042*t^2 - 311139*t^3 - 114631*t^4 + 
        167519*t^5 + 15525*t^6) + s12^5*t*(-928 - 17556*t + 178146*t^2 - 
        201541*t^3 - 117997*t^4 + 154427*t^5 + 18499*t^6)) + 
    mmH^6*(3*s12^9*(71 - 150*t + 79*t^2) + s12^8*(1769 - 2027*t - 1728*t^2 + 
        2130*t^3) + s12^7*(3956 + 10463*t - 27213*t^2 + 5015*t^3 + 
        8499*t^4) - 2*t^5*(376 - 562*t - 1993*t^2 + 520*t^3 + 2859*t^4 + 
        584*t^5) + s12^6*(-1348 + 28324*t - 7200*t^2 - 69971*t^3 + 
        31941*t^4 + 18986*t^5) + 2*s12*t^4*(-1128 - 172*t + 14401*t^2 - 
        3290*t^3 - 18001*t^4 + 240*t^5 + 584*t^6) + 
      s12^2*t^3*(-1504 - 17012*t + 24716*t^2 + 20878*t^3 - 46809*t^4 + 
        37721*t^5 + 8358*t^6) + s12^3*t^2*(1504 - 26888*t + 53748*t^2 + 
        26251*t^3 - 157787*t^4 + 75311*t^5 + 21965*t^6) + 
      s12^5*(752 - 9728*t + 30950*t^2 + 34266*t^3 - 131243*t^4 + 50156*t^5 + 
        28563*t^6) + s12^4*t*(2256 - 28364*t + 67342*t^2 + 82825*t^3 - 
        227507*t^4 + 63746*t^5 + 30958*t^6)))*canMIPlanar[10, 3, 
    {mmH - s12 - t, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2*
   (s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((I/6)*(3*mmH^13*s12*(s12^2*(-1 + t) + t*(-7 + 8*t) + 
      s12*(1 + 6*t - 8*t^2)) + 192*s12^2*t^5*(s12 + t)^3*
     (2*s12^2*(-1 + t) + t*(4 - 7*t + 2*t^2) + s12*(4 - 9*t + 5*t^2)) + 
    mmH^12*(-9*s12^4*(-1 + t) + 2*(95 - 16*t)*t^2 + 
      s12^3*(9 - 58*t + 58*t^2) - 2*s12*t*(-161 + 128*t + 82*t^2) + 
      s12^2*(-12 - 181*t + 56*t^2 + 196*t^3)) + 
    4*mmH*s12*t^3*(-24*t^6*(4 - 5*t + 2*t^2) + 
      24*s12^7*(100 - 107*t + 7*t^2) + 8*s12^6*t*(1248 - 992*t + 23*t^2) - 
      8*s12*t^5*(228 - 402*t + 86*t^2 + 15*t^3) - 
      8*s12^2*t^4*(708 - 1344*t + 383*t^2 + 91*t^3) - 
      s12^5*t*(768 - 17426*t + 9479*t^2 + 331*t^3) - 
      s12^4*t^2*(3840 - 19180*t + 7204*t^2 + 1299*t^3) - 
      s12^3*t^3*(7008 - 16994*t + 5517*t^2 + 1560*t^3)) + 
    mmH^11*(9*s12^5*(-1 + t) + s12^4*(-42 - 92*t + 125*t^2) + 
      t^2*(-954 - 892*t + 241*t^2) + s12^3*(6 + 980*t - 810*t^2 - 535*t^3) + 
      s12*t*(-1071 - 1516*t + 2111*t^2 + 466*t^3) + 
      s12^2*(3 - 567*t + 2372*t^2 - 1140*t^3 - 707*t^4)) + 
    2*mmH^2*t^2*(-96*t^7*(2 - 3*t + t^2) - 24*s12^8*(16 + 298*t - 335*t^2 + 
        21*t^3) + 4*s12*t^6*(46 - 229*t - 8*t^2 + 42*t^3) - 
      2*s12^7*t*(10944 + 4928*t - 12619*t^2 + 455*t^3) + 
      2*s12^2*t^5*(5544 - 11333*t + 762*t^2 + 1329*t^3 + 48*t^4) - 
      2*s12^6*t*(-1152 + 36062*t + 585*t^2 - 14920*t^3 + 278*t^4) + 
      2*s12^3*t^4*(15748 - 31793*t + 4084*t^2 + 6022*t^3 + 367*t^4) + 
      s12^5*t^2*(15360 - 102968*t + 2449*t^2 + 23759*t^3 + 890*t^4) + 
      s12^4*t^3*(33840 - 94360*t + 7529*t^2 + 21478*t^3 + 1678*t^4)) - 
    mmH^3*t*(-8*t^7*(482 - 551*t + 172*t^2 + 18*t^3) - 
      24*s12^8*(-176 + 44*t + 474*t^2 - 363*t^3 + 21*t^4) + 
      2*s12*t^6*(-5660 + 1594*t - 3379*t^2 + 881*t^3 + 84*t^4) - 
      4*s12^7*t*(-3072 + 15840*t - 6212*t^2 - 6747*t^3 + 269*t^4) + 
      s12^6*t*(3072 - 49776*t - 150236*t^2 + 102472*t^3 + 28201*t^4 - 
        1049*t^5) + 2*s12^2*t^5*(9756 - 30741*t - 11982*t^2 + 11249*t^3 + 
        1305*t^4 + 12*t^5) + s12^5*t^2*(30720 - 165000*t - 184896*t^2 + 
        120387*t^3 + 21035*t^4 + 91*t^5) + 2*s12^3*t^4*
       (40944 - 75654*t - 30339*t^2 + 41185*t^3 + 6639*t^4 + 170*t^5) + 
      s12^4*t^3*(82560 - 199110*t - 142368*t^2 + 121691*t^3 + 23915*t^4 + 
        884*t^5)) + mmH^10*(-3*s12^6*(-1 + t) + 
      s12^5*(45 + 497*t - 539*t^2) + t^2*(472 + 5534*t + 1039*t^2 - 
        798*t^3) - 2*s12^4*(-21 + 83*t - 792*t^2 + 354*t^3) + 
      s12*t*(202 + 10598*t + 553*t^2 - 5960*t^3 - 672*t^4) + 
      s12^3*(-18 - 2440*t - 3606*t^2 + 7631*t^3 + 1894*t^4) + 
      s12^2*(18 + 4660*t - 4188*t^2 - 8352*t^3 + 4923*t^4 + 1470*t^5)) + 
    mmH^9*(3*s12^6*(-5 - 236*t + 241*t^2) + 
      s12^5*(-54 - 3904*t - 274*t^2 + 3422*t^3) + 
      s12^4*(39 + 2389*t - 5328*t^2 - 7972*t^3 + 981*t^4) + 
      t^2*(1928 - 3568*t - 13162*t^2 + 2009*t^3 + 1519*t^4) + 
      s12*t*(1928 - 6732*t - 35891*t^2 + 10270*t^3 + 8264*t^4 + 406*t^5) - 
      s12^2*t*(3264 + 22552*t - 33972*t^2 - 8498*t^3 + 11089*t^4 + 
        1925*t^5) - s12^3*(12 + 2672*t - 21333*t^2 + 5956*t^3 + 23556*t^4 + 
        3720*t^5)) + mmH^7*(132*s12^8*(-1 + t)*t + 
      4*s12^7*t*(-1211 + 592*t + 586*t^2) + 
      t^4*(29344 - 25016*t - 8158*t^2 + 11270*t^3 + 1407*t^4) + 
      s12^6*(12 - 23836*t - 7359*t^2 + 19417*t^3 + 4410*t^4) - 
      s12*t^3*(-60840 + 84796*t + 29983*t^2 - 37134*t^3 + 1109*t^4 + 
        546*t^5) - s12^4*t*(4242 + 1034*t + 889*t^2 + 83125*t^3 + 31088*t^4 + 
        2105*t^5) + s12^5*(72 - 15032*t - 41583*t^2 - 17279*t^3 + 10056*t^4 + 
        3061*t^5) + s12^3*t*(4960 - 45452*t + 41486*t^2 + 87794*t^3 - 
        104002*t^4 - 41802*t^5 - 3363*t^6) + 
      s12^2*t^2*(36456 - 103294*t + 5415*t^2 + 79991*t^3 - 42694*t^4 - 
        13686*t^5 - 861*t^6)) + 
    mmH^4*t*(-12*s12^8*(-616 + 124*t + 634*t^2 - 149*t^3 + 7*t^4) - 
      2*t^6*(7724 - 7304*t + 2099*t^2 + 597*t^3 + 12*t^4) + 
      s12^7*(16512 + 20608*t - 46168*t^2 + 15800*t^3 + 5123*t^4 - 199*t^5) + 
      s12*t^5*(-51360 + 32154*t - 26806*t^2 + 2177*t^3 + 1141*t^4 + 24*t^5) + 
      s12^2*t^4*(-30888 + 14800*t - 89913*t^2 + 45649*t^3 + 13141*t^4 + 
        474*t^5) + s12^6*(768 + 43408*t - 66304*t^2 - 19594*t^3 + 63972*t^4 + 
        3374*t^5 - 213*t^6) + s12^5*t*(15360 + 12512*t - 222120*t^2 + 
        61560*t^3 + 73367*t^4 + 2296*t^5 - 26*t^6) + 
      s12^3*t^3*(43232 - 5320*t - 213604*t^2 + 127990*t^3 + 51655*t^4 + 
        3247*t^5 + 35*t^6) + s12^4*t^2*(52800 - 20462*t - 309553*t^2 + 
        126604*t^3 + 79904*t^4 + 5843*t^5 + 107*t^6)) - 
    mmH^5*t*(12*s12^8*(396 - 134*t - 269*t^2 + 7*t^3) + 
      4*s12^7*(7072 + 2380*t - 7478*t^2 - 53*t^3 + 32*t^4) - 
      t^5*(32840 - 27552*t + 6306*t^2 + 4381*t^3 + 193*t^4) + 
      s12^6*(21496 + 68076*t - 33680*t^2 + 601*t^3 + 8254*t^4 - 363*t^5) + 
      s12*t^4*(-100248 + 82820*t - 43435*t^2 - 5954*t^3 + 3205*t^4 + 
        158*t^5) + s12^2*t^3*(-87504 + 143244*t - 132290*t^2 + 38994*t^3 + 
        34433*t^4 + 2703*t^5 + 35*t^6) - 2*s12^5*(-1536 - 25504*t + 
        6092*t^2 + 7982*t^3 - 37359*t^4 - 5437*t^5 + 106*t^6) + 
      s12^3*t^2*(-7040 + 145876*t - 262172*t^2 + 76339*t^3 + 106784*t^4 + 
        13137*t^5 + 369*t^6) + s12^4*t*(16128 + 85852*t - 211175*t^2 + 
        30737*t^3 + 129854*t^4 + 19308*t^5 + 633*t^6)) + 
    mmH^6*(-60*s12^8*t*(-22 + 13*t + 9*t^2) - 
      2*s12^7*t*(-8902 + 846*t + 6643*t^2 + 483*t^3) - 
      t^5*(40560 - 32600*t + 2326*t^2 + 9093*t^3 + 686*t^4) + 
      s12^5*t*(10320 + 58458*t + 32826*t^2 + 26907*t^3 + 6113*t^4 - 
        611*t^5) + s12*t^4*(-105168 + 110942*t - 21534*t^2 - 24397*t^3 + 
        4274*t^4 + 424*t^5) - s12^6*(24 - 36676*t - 41176*t^2 + 28892*t^3 + 
        13289*t^4 + 1101*t^5) + s12^2*t^3*(-82992 + 177942*t - 88886*t^2 - 
        18902*t^3 + 51764*t^4 + 7835*t^5 + 262*t^6) + 
      2*s12^4*t*(816 + 21498*t - 20232*t^2 - 3727*t^3 + 61537*t^4 + 
        16254*t^5 + 870*t^6) + s12^3*t^2*(-16752 + 129084*t - 156130*t^2 - 
        32704*t^3 + 132562*t^4 + 29477*t^5 + 1520*t^6)) + 
    mmH^8*(-475*s12^7*(-1 + t)*t + s12^6*(18 + 6816*t - 2168*t^2 - 
        4179*t^3) + s12^5*(-36 + 11080*t + 14261*t^2 - 7714*t^3 - 5528*t^4) - 
      2*t^3*(5788 - 6144*t - 7887*t^2 + 3927*t^3 + 910*t^4) + 
      s12*t^2*(-17792 + 35590*t + 54750*t^2 - 29071*t^3 - 5071*t^4 + 
        196*t^5) + s12^4*(-54 - 1665*t - 4404*t^2 + 36096*t^3 + 19400*t^4 + 
        502*t^5) + s12^3*t*(6192 + 1896*t - 64446*t^2 + 46952*t^3 + 
        39351*t^4 + 4477*t^5) + s12^2*t*(-6216 + 29372*t + 34339*t^2 - 
        79287*t^3 + 12300*t^4 + 15336*t^5 + 1624*t^6)))*
   canMIPlanar[10, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*(mmH - t)^4*(s12*(-1 + t) - t)*
   t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 ((I/8)*(48*mmH^6 - 16*mmH^5*(-6 + 15*s12 + 14*t) + 
    4*s12*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(480*s12^2 + 11*t*(-32 + 35*t) + 4*s12*(-96 + 223*t)) - 
    2*mmH^3*(240*s12^3 + 5*t^2*(-91 + 4*t) + 18*s12^2*(-16 + 37*t) + 
      s12*t*(-528 + 569*t)) + mmH*(-48*s12^5 + s12^4*(96 - 220*t) + 
      16*s12^3*(22 - 23*t)*t + s12^2*(902 - 23*t)*t^2 + 4*t^3*(2 + t) + 
      s12*t^2*(16 + 582*t + 137*t^2)) + 
    mmH^2*(240*s12^4 + 3*s12*t^2*(-604 + 21*t) + 4*s12^3*(-96 + 221*t) + 
      s12^2*t*(-1056 + 1121*t) - t^2*(8 + 594*t + 137*t^2)))*
   canMIPlanar[10, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*
   t^2) + ((I/8)*(4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + 
      s12*t*(-1 + 4*t)) + mmH^2*t*(-4*s12^3 + 5*s12^2*t + 4*t^2*(2 + t) + 
      s12*t*(8 + 5*t)) + mmH*(48*s12^5 - 32*s12^3*(-1 + t)*t + 
      20*t^4*(2 + t) + 4*s12^4*(24 + 5*t) + s12^2*t^2*(422 + 241*t) + 
      s12*t^3*(526 + 265*t)))*canMIPlanar[10, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - s12 - t)*t^2*(s12 + t)) + 
 ((I/8)*(48*mmH^6 - 16*mmH^5*(-6 + 14*s12 + 15*t) + 
    4*s12^2*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    mmH^4*(385*s12^2 + 96*t*(-4 + 5*t) + 4*s12*(-88 + 223*t)) - 
    2*mmH^3*(20*s12^3 + 48*t^2*(-6 + 5*t) + 6*s12*t*(-88 + 111*t) + 
      s12^2*(-455 + 569*t)) - mmH^2*(137*s12^4 + 4*s12*(264 - 221*t)*t^2 + 
      48*(8 - 5*t)*t^3 - 9*s12^3*(-66 + 7*t) + 
      s12^2*(8 + 1812*t - 1121*t^2)) + 
    mmH*(-48*(-2 + t)*t^4 - 44*s12*t^3*(-8 + 5*t) + s12^4*(4 + 137*t) + 
      2*s12^2*t*(8 + 451*t - 184*t^2) + s12^3*(8 + 582*t - 23*t^2)))*
   canMIPlanar[10, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*
   t) - ((2*I)*(2*mmH^10*(-1 + s12)*(s12 + t) + 
    2*s12^4*t^3*(-2*s12^4 - 5*s12^3*t + 5*s12*t^3 + 2*t^4) + 
    mmH^7*(2*s12^5 + 20*t^4 - 2*s12^4*(20 + 139*t) + 
      s12^3*(20 + 74*t - 271*t^2) + s12^2*t*(44 + 170*t - 103*t^2) + 
      2*s12*t^2*(9 + 54*t - 13*t^2)) + mmH^9*(-10*s12^3 + s12^2*(6 - 25*t) + 
      10*t^2 + s12*(2 + 18*t - 11*t^2)) - 
    mmH^6*(40*s12^6 + 10*t^5 - 2*s12^5*(35 + 232*t) + 
      s12^4*(20 + 50*t - 578*t^2) + s12^3*t*(90 + 308*t - 263*t^2) + 
      s12^2*t^2*(84 + 316*t - 49*t^2) + 2*s12*t^3*(20 + 61*t - 7*t^2)) + 
    mmH^3*s12*(14*s12^8 + 2*t^6*(19 + 4*t) - 11*s12^6*t*(2 + 45*t) - 
      4*s12^7*(1 + 58*t) + s12^5*t*(6 + 160*t - 305*t^2) + 
      2*s12^4*t^2*(27 + 198*t - 59*t^2) + 2*s12^3*t^3*(49 + 72*t - 34*t^2) + 
      2*s12^2*t^4*(9 + 44*t + 3*t^2) + 2*s12*t^5*(6 + 65*t + 3*t^2)) + 
    mmH^5*(58*s12^7 + 2*t^6 - s12^6*(58 + 543*t) + 
      s12^5*(10 - 6*t - 829*t^2) + 2*s12^4*t*(43 + 196*t - 221*t^2) + 
      s12^3*t^2*(156 + 466*t - 101*t^2) + s12*t^4*(70 + 90*t - 3*t^2) + 
      2*s12^2*t^3*(46 + 191*t + 7*t^2)) - 
    mmH*s12^2*t*(10*s12^8 + 26*s12^7*t + 4*t^6 + 6*s12^2*t^5*(8 + t) + 
      s12^5*t^2*(-46 + 3*t) + 2*s12*t^5*(5 + 6*t) + 2*s12^6*t*(-2 + 11*t) + 
      2*s12^4*t^2*(-1 - 29*t + t^2) + s12^3*t^3*(-8 + 22*t + 11*t^2)) - 
    mmH^4*s12*(40*s12^7 + 8*t^5*(9 + 5*t) - s12^6*(24 + 439*t) + 
      s12^5*(2 - 36*t - 801*t^2) + 2*s12^4*t*(19 + 165*t - 232*t^2) + 
      2*s12^3*t^2*(69 + 240*t - 85*t^2) - 2*s12^2*t^3*(-59 - 165*t + t^2) + 
      2*s12*t^4*(29 + 148*t + 11*t^2)) + 
    mmH^2*s12*(-2*s12^9 + 72*s12^8*t + 8*s12*(1 - 3*t)*t^6 - 8*t^7 + 
      6*s12^2*t^5*(4 + 3*t) + 2*s12^7*t*(2 + 87*t) + 
      s12^6*t^2*(-38 + 121*t) + 2*s12^3*t^4*(-13 + 39*t + 15*t^2) + 
      2*s12^4*t^3*(-17 - 59*t + 20*t^2) + s12^5*t^2*(-6 - 196*t + 29*t^2)) + 
    mmH^8*(16*s12^4 - 20*t^3 + s12^3*(4 + 111*t) + 
      4*s12*t*(-2 - 15*t + 6*t^2) + s12^2*(-10 - 52*t + 79*t^2)))*
   canMIPlanar[15, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12^2*(mmH - t)^3*t^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH^6*(s12 + t) + s12^3*(2*s12^4 + 2*s12^3*t + s12^2*(-2 + t)*t + 
      10*t^3 + s12*t^2*(14 + t)) - mmH^5*(6*s12^2 + t*(2 + t) + 
      s12*(2 + 7*t)) - mmH^3*s12*(24*s12^3 + 4*t^2 + 12*s12^2*(1 + 3*t) + 
      s12*t*(13 + 12*t)) - mmH*s12^2*(10*s12^4 + s12^2*(-5 + t)*t + 
      2*s12*(17 - 2*t)*t^2 + 14*t^3 + s12^3*(2 + 15*t)) + 
    mmH^4*(16*s12^3 + 2*t^2 + 5*s12*t*(2 + t) + s12^2*(8 + 21*t)) + 
    mmH^2*s12*(21*s12^4 - 2*t^3 + s12*t^2*(22 + t) + 2*s12^2*t*(1 + 4*t) + 
      s12^3*(8 + 34*t)))*canMIPlanar[15, 3, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^4*s12^2*t^2*(-mmH + s12 + t)) + 
 ((I/5)*(mmH^14*(-1 + s12)*(-1 + t)*(-13*t^2 + s12^2*(-83 + 3*t) + 
      s12*t*(-16 + 13*t)) - 320*s12^5*t^2*(s12 + t)^3*
     (8*s12^4 - t^3 + s12^3*(-30 + 22*t) + s12*t*(16 - 12*t + t^2) + 
      s12^2*(16 - 41*t + 11*t^2)) + 16*mmH*s12^4*t*
     (870*t^7 + 40*s12^8*(2 + 7*t) + 2*s12*t^5*(560 + 1381*t - 416*t^2) + 
      20*s12^7*(-9 + 39*t + 82*t^2) - s12^2*t^4*(-5760 + 238*t + 2171*t^2 + 
        38*t^3) + s12^3*t^3*(10720 - 12920*t - 363*t^2 + 317*t^3) + 
      2*s12^4*t^2*(4400 - 11474*t + 2251*t^2 + 988*t^3) + 
      s12^6*(160 - 4880*t + 3369*t^2 + 3611*t^3) + 
      s12^5*t*(2880 - 16858*t + 6195*t^2 + 3872*t^3)) + 
    mmH^13*(t^2*(63 - 38*t - 61*t^2) + s12^4*(-759 + 758*t + t^2) + 
      s12^3*(298 - 753*t + 749*t^2 - 134*t^3) + 
      s12*t*(-122 + 85*t - 105*t^2 + 122*t^3) + 
      s12^2*(295 + 269*t - 884*t^2 + 277*t^3 - 61*t^4)) - 
    8*mmH^2*s12^3*(60*t^8 + 40*s12^9*(-4 + 9*t + 9*t^2) + 
      4*s12*t^6*(646 + 1524*t + 1129*t^2) + 
      s12^2*t^5*(19256 + 9764*t + 10160*t^2 - 4319*t^3) + 
      10*s12^8*(48 - 18*t + 549*t^2 + 217*t^3) + 
      s12^3*t^4*(46280 - 26272*t + 6680*t^2 - 11246*t^3 - 257*t^4) + 
      s12^4*t^3*(46688 - 83148*t - 2893*t^2 + 943*t^3 - 117*t^4) + 
      s12^5*t^2*(18240 - 80236*t - 10062*t^2 + 31283*t^3 + 2322*t^4) + 
      s12^7*(-320 - 330*t - 3129*t^2 + 23309*t^3 + 4800*t^4) + 
      s12^6*t*(840 - 27818*t - 9264*t^2 + 41421*t^3 + 5172*t^4)) + 
    mmH^12*(-79*s12^5*(-39 + 38*t + t^2) + 4*t^2*(-21 - 14*t + 100*t^2 + 
        22*t^3) + s12^4*(1619 + 1384*t - 4952*t^2 + 429*t^3) - 
      2*s12*t*(-509 + 308*t - 109*t^2 + 126*t^3 + 88*t^4) + 
      2*s12^3*(-1647 + 814*t + 1283*t^2 - 1090*t^3 + 276*t^4) + 
      s12^2*(702 - 2640*t + 2281*t^2 + 1497*t^3 - 700*t^4 + 88*t^5)) + 
    4*mmH^3*s12^2*(-200*t^8 + 40*s12^10*(-10 + 14*t + 5*t^2) - 
      4*s12*t^6*(-368 + 18*t + 83*t^2) + 10*s12^9*(-184 + 333*t + 860*t^2 + 
        127*t^3) + s12^2*t^5*(26232 + 12848*t + 30223*t^2 + 10259*t^3) + 
      s12^3*t^4*(92368 - 9818*t + 52759*t^2 + 6738*t^3 - 9284*t^4) + 
      s12^8*(6700 - 9536*t + 39223*t^2 + 36319*t^3 + 2834*t^4) - 
      s12^4*t^3*(-117696 + 118012*t + 32193*t^2 - 11783*t^3 + 26598*t^4 + 
        443*t^5) - s12^5*t^2*(-49448 + 162940*t + 161710*t^2 - 105163*t^3 + 
        7654*t^4 + 853*t^5) + s12^6*t*(-5360 - 61482*t - 165449*t^2 + 
        181598*t^3 + 46471*t^4 + 910*t^5) + 
      s12^7*(-4720 + 12916*t - 66366*t^2 + 128521*t^3 + 64412*t^4 + 
        3084*t^5)) + mmH^11*(15*s12^6*(-485 + 466*t + 19*t^2) + 
      s12^5*(-13296 + 3615*t + 16475*t^2 - 474*t^3) + 
      s12^4*(11787 - 17759*t + 9650*t^2 + 10249*t^3 - 1555*t^4) - 
      2*t^2*(-34 - 147*t + 483*t^2 + 352*t^3 + 14*t^4) + 
      s12^3*(-698 + 19082*t - 24321*t^2 + 1051*t^3 + 1494*t^4 - 762*t^5) + 
      2*s12*t*(-306 - 1093*t + 1089*t^2 - 137*t^3 + 388*t^4 + 28*t^5) + 
      s12^2*(-1640 - 4430*t + 9727*t^2 - 10582*t^3 + 1459*t^4 + 690*t^5 - 
        28*t^6)) - 2*mmH^4*s12*(-720*t^8 + 40*s12^11*(-8 + 9*t + t^2) + 
      8*s12*t^6*(-248 - 262*t + 113*t^2) + 
      10*s12^10*(-662 + 796*t + 537*t^2 + 29*t^3) - 
      4*s12^2*t^5*(-704 - 2461*t + 444*t^2 + 627*t^3) + 
      s12^9*(-6724 + 3312*t + 80391*t^2 + 22949*t^3 + 662*t^4) + 
      s12^3*t^4*(65840 + 56142*t + 30013*t^2 + 67043*t^3 + 12754*t^4) + 
      s12^4*t^3*(123632 + 40456*t - 132222*t^2 + 132838*t^3 - 22739*t^4 - 
        10113*t^5) + s12^8*(38600 - 56622*t + 121816*t^2 + 254754*t^3 + 
        41113*t^4 + 740*t^5) + s12^6*t*(-57496 + 21612*t - 704572*t^2 + 
        393875*t^3 + 173470*t^4 - 19975*t^5 - 787*t^6) + 
      s12^7*(-28640 + 96286*t - 341771*t^2 + 334176*t^3 + 350853*t^4 + 
        25835*t^5 - 142*t^6) - s12^5*t^2*(-33736 + 35652*t + 569766*t^2 - 
        236694*t^3 + 35106*t^4 + 31758*t^5 + 317*t^6)) + 
    mmH^9*(s12^8*(-11013 + 10546*t + 467*t^2) + 
      s12^7*(-69142 + 48323*t + 42707*t^2 + 1072*t^3) + 
      s12^6*(-15015 - 84215*t + 188619*t^2 + 58827*t^3 - 1836*t^4) + 
      s12^5*(59792 - 18912*t - 68519*t^2 + 187096*t^3 + 21977*t^4 - 
        3804*t^5) + t^3*(544 + 420*t - 2922*t^2 - 1305*t^3 + 154*t^4 + 
        17*t^5) + s12*t^2*(6384 - 7328*t + 4572*t^2 + 828*t^3 + 483*t^4 - 
        335*t^5 - 34*t^6) - s12^4*(36300 - 114566*t + 79146*t^2 + 
        102409*t^3 - 55234*t^4 + 1497*t^5 + 550*t^6) + 
      s12^3*(11120 - 65612*t + 95084*t^2 - 59940*t^3 - 46377*t^4 + 3678*t^5 - 
        2593*t^6 + 8*t^7) + s12^2*t*(16960 - 35076*t + 41056*t^2 - 2298*t^3 + 
        5641*t^4 + 3913*t^5 + 173*t^6 + 17*t^7)) - 
    mmH^10*(5*s12^7*(-2199 + 2102*t + 97*t^2) + 
      5*s12^6*(-8035 + 4414*t + 6598*t^2 + 47*t^3) + 
      s12^5*(14478 - 56194*t + 71487*t^2 + 30956*t^3 - 2247*t^4) + 
      s12^4*(13948 + 36262*t - 74094*t^2 + 43043*t^3 + 5716*t^4 - 1755*t^5) + 
      t^2*(96 + 540*t - 858*t^2 - 2178*t^3 - 313*t^4 + 29*t^5) + 
      s12^3*(-12340 + 15098*t + 15710*t^2 - 57610*t^3 + 8837*t^4 - 1794*t^5 - 
        361*t^6) + 2*s12*t*(1288 - 1946*t + 366*t^2 + 1010*t^3 + 403*t^4 + 
        178*t^5 - 29*t^6) + s12^2*(2480 - 14356*t + 7116*t^2 + 7278*t^3 - 
        9680*t^4 + 4983*t^5 + 318*t^6 + 29*t^7)) - 
    mmH^8*(9*s12^9*(-811 + 782*t + 29*t^2) + 
      s12^8*(-74997 + 60452*t + 36444*t^2 + 1061*t^3) + 
      s12^7*(-74710 - 52380*t + 283380*t^2 + 69356*t^3 - 550*t^4) + 
      2*t^4*(496 - 494*t - 1169*t^2 + 79*t^3 + 56*t^4) + 
      s12^6*(113490 - 174076*t + 121869*t^2 + 404519*t^3 + 41924*t^4 - 
        5406*t^5) - 2*s12*t^3*(-1072 + 2788*t - 928*t^2 + 616*t^3 + 497*t^4 + 
        115*t^5) + s12^5*(-46200 + 254306*t - 348852*t^2 + 83750*t^3 + 
        210232*t^4 - 3628*t^5 - 3870*t^6) + 2*s12^2*t^2*
       (8840 - 12188*t + 27848*t^2 + 3346*t^3 + 6277*t^4 + 771*t^5 + 
        45*t^6) + 2*s12^3*t*(14424 - 37364*t + 80202*t^2 - 56485*t^3 - 
        7766*t^4 - 3399*t^5 - 451*t^6 + 14*t^7) + 
      2*s12^4*(6160 - 57186*t + 123295*t^2 - 180892*t^3 - 23717*t^4 + 
        17104*t^5 + 762*t^6 + 81*t^7)) + 
    mmH^5*s12*(80*s12^11*(-1 + t) - 16*t^6*(112 + 288*t + 133*t^2) + 
      10*s12^10*(-580 + 611*t + 120*t^2 + t^3) + 
      8*s12*t^5*(-3064 + 359*t + 609*t^2 + 442*t^3) + 
      s12^9*(-47572 + 45390*t + 56263*t^2 + 5472*t^3 + 27*t^4) - 
      4*s12^2*t^4*(11520 - 28734*t + 1599*t^2 + 3244*t^3 + 1137*t^4) + 
      s12^8*(5268 - 79674*t + 394642*t^2 + 176919*t^3 + 10199*t^4 + 36*t^5) + 
      s12^3*t^3*(-29280 + 349828*t - 214558*t^2 + 98899*t^3 + 81902*t^4 + 
        8773*t^5) + s12^4*t^2*(-109712 + 443736*t - 949064*t^2 + 136112*t^3 + 
        121627*t^4 - 48355*t^5 - 5550*t^6) + 
      s12^7*(114260 - 114242*t + 58277*t^2 + 986973*t^3 + 238425*t^4 + 
        3479*t^5 - 126*t^6) + s12^6*(-90320 + 286980*t - 820388*t^2 + 
        208496*t^3 + 1074607*t^4 + 75826*t^5 - 16201*t^6 - 228*t^7) - 
      s12^5*t*(194112 - 359108*t + 1437688*t^2 - 189402*t^3 - 467317*t^4 + 
        99631*t^5 + 18751*t^6 + 83*t^7)) + 
    mmH^7*(79*s12^10*(-39 + 38*t + t^2) + 4*t^5*(184 - 354*t - 77*t^2 + 
        61*t^3) + s12^9*(-52444 + 46961*t + 20117*t^2 + 486*t^3) - 
      4*s12*t^4*(1680 + 880*t + 1144*t^2 + 726*t^3 + 171*t^4) + 
      s12^8*(-113591 + 20651*t + 266240*t^2 + 50471*t^3 + 337*t^4) + 
      s12^7*(117878 - 289566*t + 425105*t^2 + 506679*t^3 + 44208*t^4 - 
        3102*t^5) + 2*s12^2*t^3*(-10848 + 8412*t + 17994*t^2 + 9009*t^3 + 
        3608*t^4 + 219*t^5) + s12^6*(240 + 251322*t - 554397*t^2 + 
        631700*t^3 + 392135*t^4 - 14216*t^5 - 5720*t^6) - 
      2*s12^3*t^2*(9344 - 34844*t - 51114*t^2 + 34128*t^3 + 6967*t^4 + 
        3037*t^5 + 40*t^6) + 2*s12^4*t*(-12704 + 16058*t + 42579*t^2 - 
        223885*t^3 + 15031*t^4 + 15069*t^5 + 2081*t^6 + 41*t^7) - 
      2*s12^5*(10480 + 16642*t - 72649*t^2 + 366517*t^3 - 148346*t^4 - 
        53580*t^5 + 10227*t^6 + 1186*t^7)) - 
    mmH^6*(10*s12^11*(-75 + 74*t + t^2) + 16*t^6*(12 - 30*t + 11*t^2) + 
      2*s12^10*(-11518 + 11250*t + 3375*t^2 + 53*t^3) - 
      8*s12*t^5*(856 + 645*t + 736*t^2 + 178*t^3) + 
      s12^9*(-95518 + 60842*t + 157689*t^2 + 22198*t^3 + 261*t^4) + 
      4*s12^2*t^4*(-11360 + 6276*t + 3392*t^2 + 3167*t^3 + 467*t^4) + 
      s12^8*(62872 - 230202*t + 552223*t^2 + 384770*t^3 + 28336*t^4 - 
        383*t^5) - 4*s12^3*t^3*(20560 - 46526*t - 4135*t^2 + 5757*t^3 + 
        3528*t^4 + 372*t^5) + s12^7*(80860 + 56650*t - 359130*t^2 + 
        1098130*t^3 + 396981*t^4 - 7778*t^5 - 2193*t^6) + 
      s12^4*t^2*(-114432 + 363556*t - 250514*t^2 - 183478*t^3 + 89355*t^4 + 
        27169*t^5 + 1480*t^6) - 2*s12^5*t*(72296 - 149874*t + 305836*t^2 + 
        244616*t^3 - 159105*t^4 + 4488*t^5 + 8941*t^6 + 306*t^7) - 
      s12^6*(74000 - 175052*t + 382952*t^2 + 542350*t^3 - 900304*t^4 - 
        108403*t^5 + 41350*t^6 + 2183*t^7)))*canMIPlanar[15, 3, 
    {s12, t, mmH}])/((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) + 
 (I*(12*mmH^10*(-1 + s12)*s12*(-1 + t)^2*t*(s12^2 + 12*s12*t + t^2) - 
    32*s12^4*t^2*(s12 + t)^4*(8*s12^3 + 2*s12^2*(13 + 7*t) + 
      t*(16 + 16*t - t^2) + s12*(16 + 41*t + 5*t^2)) + 
    8*mmH*s12*t*(s12 + t)^3*(2*(2 - 7*t)*t^7 + 8*s12^7*(2 + 5*t) + 
      s12*t^5*(-4 + 34*t - 65*t^2) + 4*s12^6*(11 + 54*t + 27*t^2) + 
      s12^3*t^2*(160 + 380*t - 53*t^2 - 58*t^3) + 
      s12^4*t*(160 + 528*t + 271*t^2 + 4*t^3) + 
      s12^5*(32 + 368*t + 409*t^2 + 87*t^3) - 
      s12^2*t^3*(-32 + 16*t + 85*t^2 + 94*t^3)) + 
    mmH^9*(-1 + t)*(3*s12^6*(-1 + t) - 7*(-1 + t)*t^5 + 
      s12^4*t*(19 + 547*t - 602*t^2) + s12^5*(3 + 38*t - 41*t^2) + 
      s12^2*t^2*(-432 + 190*t + 687*t^2 - 49*t^3) + 
      s12*t^3*(-36 + 23*t + 42*t^2 + 7*t^3) - 
      2*s12^3*t*(18 - 95*t - 92*t^2 + 367*t^3)) - 
    4*mmH^2*(s12 + t)^2*(8*s12^9*(-4 + 7*t + 4*t^2) + 
      2*t^8*(-8 + 2*t + 7*t^2) + 2*s12^8*(-48 + 32*t + 219*t^2 + 57*t^3) - 
      2*s12^4*t^4*(-557 - 500*t + 852*t^2 + 216*t^3) + 
      s12^5*t^2*(64 + 632*t + 2710*t^2 - 604*t^3 - 177*t^4) + 
      s12*t^6*(16 - 36*t + 56*t^2 - 6*t^3 - 45*t^4) + 
      2*s12^6*t*(-36 + 168*t + 1047*t^2 + 347*t^3 + 14*t^4) - 
      2*s12^2*t^5*(28 + 31*t - 273*t^2 + 131*t^3 + 123*t^4) + 
      s12^7*(-64 - 134*t + 969*t^2 + 912*t^3 + 135*t^4) - 
      s12^3*t^4*(144 + 82*t - 5*t^2 + 1178*t^3 + 481*t^4)) - 
    mmH^8*(-5*t^6*(-2 + t + t^2) + s12^7*(15 - 22*t + 7*t^2) + 
      s12^6*(-25 + 7*t + 58*t^2 - 40*t^3) + 
      s12^4*t*(76 - 2232*t + 3593*t^2 + 843*t^3 - 2304*t^4) + 
      s12^5*(12 - 247*t - 379*t^2 + 1539*t^3 - 925*t^4) + 
      s12^3*t*(24 + 604*t - 2226*t^2 + 3201*t^3 - 292*t^4 - 1575*t^5) + 
      s12^2*t^2*(288 + 348*t - 3089*t^2 + 1397*t^3 + 1464*t^4 - 144*t^5) + 
      s12*t^3*(24 + 48*t - 223*t^2 - 5*t^3 + 175*t^4 + 5*t^5)) + 
    2*mmH^3*(8*s12^11*(-6 + 7*t + t^2) + s12^10*(-208 + 6*t + 458*t^2 + 
        40*t^3) + t^8*(32 - 112*t + 30*t^2 + 101*t^3 + 31*t^4) + 
      s12^9*(-404 - 554*t + 1164*t^2 + 1343*t^3 + 69*t^4) + 
      s12*t^7*(152 - 438*t + 153*t^2 + 675*t^3 - 87*t^4 - 48*t^5) + 
      s12^8*(-144 - 1790*t + 591*t^2 + 3945*t^3 + 1738*t^4 + 17*t^5) - 
      s12^7*t*(584 + 4152*t - 5407*t^2 - 6955*t^3 + 712*t^4 + 221*t^5) - 
      s12^2*t^6*(64 + 1256*t - 2231*t^2 - 2344*t^3 + 1533*t^4 + 351*t^5) - 
      s12^6*t^2*(1248 + 5608*t - 15541*t^2 - 3330*t^3 + 7137*t^4 + 785*t^5) - 
      s12^3*t^5*(1144 + 2048*t - 4209*t^2 + 415*t^3 + 6076*t^4 + 1043*t^5) - 
      s12^5*t^3*(2008 + 2766*t - 18833*t^2 + 7355*t^3 + 12940*t^4 + 
        1485*t^5) - s12^4*t^4*(2160 + 1042*t - 9863*t^2 + 8750*t^3 + 
        11973*t^4 + 1641*t^5)) + mmH^7*(3*s12^8*(9 - 10*t + t^2) - 
      s12^7*(1 - 55*t + 55*t^2 + 15*t^3) + s12^6*(-72 - 253*t + 196*t^2 + 
        727*t^3 - 622*t^4) + 2*t^5*(18 - 33*t + 13*t^2 - 24*t^3 + 22*t^4) + 
      s12^2*t^3*(800 - 2684*t - 2981*t^2 + 5294*t^3 + 1767*t^4 - 396*t^5) + 
      2*s12*t^4*(82 - 137*t - 204*t^2 + 114*t^3 + 247*t^4 - 22*t^5) - 
      2*s12^5*(-14 + 143*t + 1829*t^2 - 3917*t^3 + 672*t^4 + 1311*t^5) - 
      s12^3*t^2*(-752 + 1184*t + 1621*t^2 - 6651*t^3 + 4135*t^4 + 2095*t^5) - 
      s12^4*t*(-108 + 1922*t + 80*t^2 - 12299*t^3 + 7548*t^4 + 3761*t^5)) + 
    mmH^4*(-16*s12^11*(-1 + t) + 2*s12^10*(90 - 57*t - 58*t^2 + t^3) + 
      s12^9*(424 + 472*t - 879*t^2 - 282*t^3 + 13*t^4) - 
      t^7*(144 - 340*t + 70*t^2 + 238*t^3 + 231*t^4 + 17*t^5) + 
      s12^8*(444 + 1866*t - 545*t^2 - 1921*t^3 - 158*t^4 + 36*t^5) + 
      s12*t^6*(-416 + 1084*t + 396*t^2 - 2067*t^3 - 1001*t^4 + 239*t^5 + 
        17*t^6) + s12^7*(-176 + 2076*t + 5426*t^2 - 8003*t^3 - 746*t^4 + 
        1567*t^5 + 92*t^6) + s12^2*t^5*(-64 + 3408*t - 378*t^2 - 11627*t^3 - 
        596*t^4 + 2129*t^5 + 122*t^6) + s12^6*t*(-544 + 6680*t + 2394*t^2 - 
        26065*t^3 + 13050*t^4 + 6375*t^5 + 252*t^6) + 
      s12^3*t^4*(848 + 4124*t - 834*t^2 - 11229*t^3 + 12414*t^4 + 6925*t^5 + 
        356*t^6) + s12^5*t^2*(-256 + 8108*t - 16020*t^2 - 24805*t^3 + 
        35780*t^4 + 11695*t^5 + 482*t^6) + 
      s12^4*t^3*(752 + 3560*t - 14420*t^2 - 7337*t^3 + 35396*t^4 + 
        11915*t^5 + 548*t^6)) - mmH^5*(2*s12^10*(13 - 14*t + t^2) + 
      2*s12^9*(16 + 47*t - 63*t^2 + 8*t^3) + 
      s12^8*(208 + 88*t + 133*t^2 - 138*t^3 + 57*t^4) - 
      t^6*(96 - 228*t - 42*t^2 + 79*t^3 + 280*t^4 + 67*t^5) + 
      s12^7*(-28 + 1464*t + 99*t^2 - 1649*t^3 + 1041*t^4 + 267*t^5) + 
      s12*t^5*(-224 + 508*t + 1066*t^2 - 761*t^3 - 2091*t^4 - 11*t^5 + 
        67*t^6) + s12^2*t^4*(-128 + 1588*t + 5516*t^2 - 9863*t^3 - 7249*t^4 + 
        1777*t^5 + 451*t^6) + s12^6*(-192 - 204*t + 8348*t^2 - 11425*t^3 - 
        3645*t^4 + 7887*t^5 + 931*t^6) + s12^3*t^3*(-192 - 284*t + 7608*t^2 - 
        13263*t^3 + 4037*t^4 + 9503*t^5 + 1293*t^6) + 
      s12^5*t*(-608 + 1148*t + 7750*t^2 - 34331*t^3 + 11257*t^4 + 18745*t^5 + 
        1813*t^6) + s12^4*t^2*(-608 - 268*t + 414*t^2 - 26945*t^3 + 
        22663*t^4 + 19721*t^5 + 2015*t^6)) + 
    mmH^6*(s12^9*(-5 + 2*t + 3*t^2) + s12^8*(-73 + 71*t + 32*t^2 + 18*t^3) + 
      s12^7*(156 - 135*t + 25*t^2 + 13*t^3 + 197*t^4) + 
      2*t^5*(-8 + 6*t + 67*t^2 + 2*t^3 - 41*t^4 - 46*t^5) + 
      s12^6*(-76 + 904*t + 1896*t^2 - 6093*t^3 + 2475*t^4 + 1258*t^5) + 
      2*s12*t^4*(-24 - 56*t + 437*t^2 + 206*t^3 - 667*t^4 - 248*t^5 + 
        46*t^6) + s12^2*t^3*(-32 - 388*t + 6312*t^2 - 2450*t^3 - 8631*t^4 - 
        521*t^5 + 618*t^6) + s12^3*t^2*(32 - 1880*t + 6236*t^2 - 5771*t^3 - 
        3921*t^4 + 7889*t^5 + 2047*t^6) + s12^5*(16 - 440*t + 6318*t^2 - 
        7778*t^3 - 13037*t^4 + 12840*t^5 + 3069*t^6) + 
      s12^4*t*(48 - 780*t + 5274*t^2 - 17209*t^3 - 3537*t^4 + 18354*t^5 + 
        3514*t^6)))*canMIPlanar[15, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*
   (mmH - t)*t^2*(s12 + t)^4*(-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - 
    t^2)) + ((2*I)*(mmH^13*(-1 + s12)*(s12^2*(-1 + t) - s12*t - 8*t^2) + 
    64*s12^2*t^5*(s12 + t)^3*(2*s12^2*(-1 + t) + t*(4 - 7*t + 2*t^2) + 
      s12*(4 - 9*t + 5*t^2)) + mmH^12*(-3*s12^4*(-1 + t) - 
      2*t^2*(13 + 37*t) + s12^3*(3 + 10*t - 10*t^2) + 
      18*s12*t*(1 - t + 4*t^2) + s12^2*(-4 - 19*t + 70*t^2 + 2*t^3)) + 
    4*mmH*s12*t^3*(-8*t^6*(4 - 5*t + 2*t^2) + 8*s12^7*(-28 + 25*t + 3*t^2) + 
      8*s12^6*t*(-96 + 62*t + 3*t^2) - 8*s12*t^5*(76 - 128*t + 31*t^2 + 
        5*t^3) - 4*s12^2*t^4*(472 - 878*t + 261*t^2 + 56*t^3) - 
      s12^5*t*(256 + 282*t + 45*t^2 + 169*t^3) - 
      s12^4*t^2*(1280 - 2428*t + 1376*t^2 + 453*t^3) - 
      s12^3*t^3*(2336 - 4694*t + 1847*t^2 + 468*t^3)) + 
    mmH^11*(3*s12^5*(-1 + t) + s12^4*(-14 - 24*t + 35*t^2) + 
      t^2*(-82 + 294*t + 303*t^2) + s12*t*(-121 + 94*t + 15*t^2 - 290*t^3) + 
      s12^3*(2 + 36*t - 180*t^2 + 29*t^3) + 
      s12^2*(1 + 55*t - 64*t^2 - 490*t^3 - 13*t^4)) + 
    2*mmH^2*t^2*(-32*t^7*(2 - 3*t + t^2) - 8*s12^8*(-40 - 74*t + 105*t^2 + 
        9*t^3) + 4*s12*t^6*(50 - 47*t + 2*t^2 + 14*t^3) - 
      2*s12^7*t*(-1344 - 544*t + 1155*t^2 + 81*t^3) + 
      2*s12^6*t*(384 + 1910*t + 957*t^2 - 274*t^3 + 12*t^4) + 
      2*s12^2*t^5*(2136 - 3543*t + 436*t^2 + 463*t^3 + 16*t^4) + 
      2*s12^3*t^4*(5628 - 10327*t + 1748*t^2 + 1890*t^3 + 93*t^4) + 
      s12^5*t^2*(5120 - 6600*t + 4719*t^2 + 4501*t^3 + 350*t^4) + 
      s12^4*t^3*(11600 - 21888*t + 5979*t^2 + 6474*t^3 + 390*t^4)) + 
    mmH^10*(-(s12^6*(-1 + t)) + s12^5*(15 + 31*t - 45*t^2) + 
      t^2*(176 + 458*t - 1369*t^2 - 720*t^3) + 
      2*s12^4*(7 + 19*t + 82*t^2 - 50*t^3) + 
      s12^3*(-6 - 416*t + 478*t^2 + 1079*t^3 - 24*t^4) + 
      s12*t*(86 + 894*t - 1279*t^2 + 364*t^3 + 684*t^4) + 
      s12^2*(6 + 320*t - 900*t^2 + 1424*t^3 + 1661*t^4 + 36*t^5)) - 
    mmH^3*t*(-8*t^7*(126 - 189*t + 62*t^2 + 6*t^3) - 
      8*s12^8*(-16 - 108*t - 50*t^2 + 165*t^3 + 9*t^4) + 
      2*s12*t^6*(-420 + 1022*t - 937*t^2 + 351*t^3 + 28*t^4) - 
      4*s12^7*t*(-640 - 1920*t + 852*t^2 + 1015*t^3 + 47*t^4) + 
      s12^6*t*(1024 + 7152*t + 15052*t^2 - 1920*t^3 - 2669*t^4 - 107*t^5) + 
      2*s12^2*t^5*(7204 - 11847*t - 2280*t^2 + 4167*t^3 + 427*t^4 + 4*t^5) + 
      2*s12^3*t^4*(17552 - 31970*t - 2733*t^2 + 13385*t^3 + 1727*t^4 + 
        26*t^5) + s12^5*t^2*(10240 - 10456*t + 13264*t^2 + 20301*t^3 + 
        3289*t^4 + 77*t^5) + s12^4*t^3*(30080 - 54882*t + 2772*t^2 + 
        37465*t^3 + 5825*t^4 + 112*t^5)) + 
    mmH^9*(s12^6*(-5 - 24*t + 29*t^2) + 2*s12^5*(-9 - 80*t + 6*t^2 + 
        54*t^3) + s12^4*(13 + 623*t - 990*t^2 - 922*t^3 + 153*t^4) + 
      t^2*(248 - 1400*t - 922*t^2 + 3543*t^3 + 1093*t^4) - 
      s12^3*(4 - 272*t - 2627*t^2 + 4884*t^3 + 3364*t^4 + 36*t^5) - 
      s12^2*t*(552 + 668*t - 3788*t^2 + 6664*t^3 + 3343*t^4 + 55*t^5) - 
      s12*t*(-248 + 1524*t + 2065*t^2 - 4666*t^3 + 1676*t^4 + 1038*t^5)) + 
    mmH^4*t*(-4*s12^8*(-56 - 76*t + 14*t^2 + 115*t^3 + 3*t^4) - 
      2*t^6*(1684 - 2600*t + 829*t^2 + 219*t^3 + 4*t^4) + 
      s12^7*(384 + 3712*t + 3160*t^2 - 4440*t^3 - 1547*t^4 - 33*t^5) + 
      s12*t^5*(-5984 + 11350*t - 7962*t^2 + 1523*t^3 + 471*t^4 + 8*t^5) + 
      s12^2*t^4*(11304 - 16920*t - 24739*t^2 + 19465*t^3 + 4477*t^4 + 
        118*t^5) + s12^6*(256 + 2320*t + 12816*t^2 + 7042*t^3 - 6520*t^4 - 
        1452*t^5 - 25*t^6) + s12^5*t*(5120 - 6016*t + 7048*t^2 + 31104*t^3 + 
        6521*t^4 + 102*t^5 - 2*t^6) + s12^3*t^3*(30496 - 54392*t - 
        39140*t^2 + 52330*t^3 + 13751*t^4 + 501*t^5 + t^6) + 
      s12^4*t^2*(21440 - 39610*t - 21659*t^2 + 61702*t^3 + 18200*t^4 + 
        833*t^5 + 3*t^6)) - 
    mmH^5*t*(-4*s12^8*(-36 + 10*t + 11*t^2 + 15*t^3) - 
      4*s12^7*(-176 - 388*t - 6*t^2 + 439*t^3 + 54*t^4) - 
      t^5*(6200 - 10216*t + 3042*t^2 + 1759*t^3 + 75*t^4) + 
      s12^6*(232 + 3700*t + 8104*t^2 - 2237*t^3 - 3442*t^4 - 237*t^5) + 
      s12*t^4*(-12264 + 24220*t - 15329*t^2 + 462*t^3 + 1719*t^4 + 74*t^5) + 
      s12^2*t^3*(1232 + 4716*t - 46410*t^2 + 25038*t^3 + 12649*t^4 + 
        661*t^5 + t^6) + s12^3*t^2*(14208 - 21156*t - 66564*t^2 + 58861*t^3 + 
        31024*t^4 + 2071*t^5 + 11*t^6) + s12^4*t*(7936 - 14572*t - 
        39301*t^2 + 57619*t^3 + 32904*t^4 + 2458*t^5 + 17*t^6) - 
      2*s12^5*(-512 + 864*t + 2092*t^2 - 12918*t^3 - 5237*t^4 + 330*t^5 + 
        35*t^6)) + mmH^6*(-4*s12^8*t*(-10 + 9*t + t^2) - 
      2*s12^7*t*(-234 + 2*t + 93*t^2 + 117*t^3) - 
      t^5*(6800 - 12560*t + 3138*t^2 + 4069*t^3 + 308*t^4) + 
      s12^6*(-8 + 380*t + 2416*t^2 + 1348*t^3 - 2143*t^4 - 539*t^5) + 
      s12*t^4*(-12848 + 28546*t - 15742*t^2 - 3985*t^3 + 3550*t^4 + 
        300*t^5) - s12^5*t*(144 + 4250*t - 8342*t^2 - 10361*t^3 + 869*t^4 + 
        333*t^5) + 2*s12^4*t*(592 - 714*t - 14760*t^2 + 12601*t^3 + 
        17759*t^4 + 2140*t^5) + s12^2*t^3*(-4304 + 18274*t - 45462*t^2 + 
        15818*t^3 + 21616*t^4 + 1985*t^5 + 8*t^6) + 
      s12^3*t^2*(2928 + 1476*t - 56726*t^2 + 34600*t^3 + 42682*t^4 + 
        4849*t^5 + 46*t^6)) + mmH^8*(-13*s12^7*(-1 + t)*t + 
      s12^6*(6 + 196*t - 134*t^2 - 51*t^3) + 
      s12^5*(-12 - 152*t + 907*t^2 + 152*t^3 - 292*t^4) - 
      2*t^3*(804 - 2456*t - 217*t^2 + 2849*t^3 + 549*t^4) + 
      s12^3*t*(880 - 5136*t - 4706*t^2 + 18106*t^3 + 6169*t^4 + 99*t^5) - 
      s12^4*(18 + 1355*t + 2490*t^2 - 6784*t^3 - 2848*t^4 + 156*t^5) + 
      s12*t^2*(-2176 + 7850*t + 154*t^2 - 8549*t^3 + 3585*t^4 + 1048*t^5) + 
      s12^2*t*(-568 + 4524*t - 4583*t^2 - 5975*t^3 + 16054*t^4 + 4310*t^5 + 
        50*t^6)) + mmH^7*(4*s12^8*(-1 + t)*t + 
      4*s12^7*t*(-33 + 28*t + 4*t^2) + s12^6*(4 - 452*t - 357*t^2 + 251*t^3 + 
        350*t^4) + t^4*(4448 - 9912*t + 1434*t^2 + 5956*t^3 + 729*t^4) + 
      s12*t^3*(7384 - 19828*t + 7687*t^2 + 8564*t^3 - 4517*t^4 - 702*t^5) + 
      s12^4*t*(-294 + 10094*t - 1091*t^2 - 21587*t^3 - 4612*t^4 + 85*t^5) + 
      s12^5*(24 + 984*t - 473*t^2 - 4533*t^3 - 8*t^4 + 491*t^5) - 
      s12^2*t^2*(-2840 + 13786*t - 23281*t^2 + 567*t^3 + 23386*t^4 + 
        3640*t^5 + 27*t^6) - s12^3*t*(96 + 3876*t - 25186*t^2 + 5470*t^3 + 
        36066*t^4 + 6940*t^5 + 95*t^6)))*canMIPlanar[15, 3, {t, s12, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)*s12^2*(mmH - t)^4*
   (s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2*(mmH^2 + 2*(s12 + t) - 
    mmH*(3 + s12 + t))) + 
 ((I/2)*(mmH^4*(4*s12 - t) - 4*s12*t*(2 + t)*(-t + s12*(-1 + 2*t)) - 
    2*mmH^3*(6*s12^2 + 7*s12*t - t*(25 + 12*t)) + 
    mmH^2*(12*s12^3 + 31*s12^2*t - s12*t*(108 + 31*t) + 
      t*(8 - 46*t - 23*t^2)) + mmH*(-4*s12^4 - 16*s12^3*t - 4*t^2*(2 + t) + 
      s12^2*t*(58 + 7*t) + s12*t*(-16 + 58*t + 23*t^2)))*
   canMIPlanar[15, 4, {s12, t, mmH}])/(mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*
   t) + ((I/2)*(-4*t*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) + 
    mmH^2*(4*s12^3 - 5*s12^2*t - 4*t^2*(2 + t) - s12*t*(8 + 5*t)) + 
    mmH*(-4*s12^4 + 12*t^3*(2 + t) + s12^2*t*(58 + 31*t) + 
      s12*t^2*(82 + 39*t)))*canMIPlanar[15, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - s12 - t)*t*(s12 + t)) - 
 ((I/2)*(mmH^4*(s12 - 4*t) - 2*mmH^3*(12*s12^2 + s12*(25 - 7*t) - 6*t^2) + 
    4*s12*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    mmH^2*(23*s12^3 - 12*t^3 + s12^2*(46 + 31*t) + 
      s12*(-8 + 108*t - 31*t^2)) + mmH*(s12^3*(4 - 23*t) + 4*t^4 + 
      s12^2*(8 - 58*t - 7*t^2) + 2*s12*t*(8 - 29*t + 8*t^2)))*
   canMIPlanar[15, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(mmH - s12 - t)^3*
   t) - ((2*I)*(-2*s12*t^3*(s12 + t)^4*(2*s12^3 + 6*s12^2*t - s12*t^2 + 
      t^3) + 6*mmH^7*s12*t*(s12^3 + s12*(8 - 3*t)*t + (-2 + t)*t^2 - 
      s12^2*(2 + 3*t)) + mmH^6*(2*s12^6 + 2*t^5 - s12^5*(2 + 3*t) + 
      4*s12^4*t*(5 + 9*t) + s12*t^3*(-6 + 76*t - 33*t^2) + 
      2*s12^2*t^2*(12 - 113*t + 45*t^2) + 2*s12^3*t*(-3 - 31*t + 82*t^2)) - 
    mmH*t*(s12 + t)^2*(10*s12^8 + 54*s12^7*t + 2*t^7 - s12*t^6*(2 + t) + 
      28*s12^5*t^2*(-1 + 5*t) + 4*s12^6*t*(-1 + 30*t) + 
      s12^2*t^4*(8 + 8*t + 19*t^2) + s12^3*t^3*(-6 - 2*t + 63*t^2) + 
      s12^4*t^2*(-2 - 38*t + 107*t^2)) + 
    2*mmH^3*(3*s12^9 - 10*t^8 - 2*s12^7*t*(9 + 2*t) + 2*s12^8*(-1 + 5*t) + 
      s12^5*t^2*(18 - 118*t - 287*t^2) + s12^2*t^5*(-63 + 14*t - 87*t^2) + 
      s12^6*t*(3 - 56*t - 84*t^2) + 4*s12*t^6*(3 - 22*t + 6*t^2) - 
      5*s12^4*t^3*(-6 + 12*t + 101*t^2) - 2*s12^3*t^4*
       (21 - 55*t + 201*t^2)) - 2*mmH^4*(2*s12^8 - 10*t^7 + 
      s12^7*(-4 + 5*t) + s12^5*t*(8 - 57*t - 122*t^2) + 
      s12^2*t^4*(-79 + 141*t - 115*t^2) + s12^6*(1 - 19*t - 9*t^2) + 
      s12*t^5*(18 - 127*t + 41*t^2) - 2*s12^4*t^2*(-12 + 7*t + 193*t^2) - 
      2*s12^3*t^3*(13 - 125*t + 216*t^2)) - 
    mmH^5*(2*s12^7 + 10*t^6 + s12^6*(2 + 11*t) + 
      s12*t^4*(-24 + 194*t - 73*t^2) + s12^5*(-2 + 14*t + 53*t^2) + 
      2*s12^4*t*(-7 + 13*t + 155*t^2) + s12^2*t^3*(98 - 394*t + 191*t^2) + 
      2*s12^3*t^2*(1 - 174*t + 265*t^2)) + 
    mmH^2*(-2*s12^10 + 8*s12^9*t + 10*t^9 + 2*s12^8*t*(2 + 51*t) + 
      2*s12^7*t^2*(10 + 167*t) + s12*t^7*(-6 + 56*t - 13*t^2) + 
      10*s12^2*t^6*(5 + 5*t + 8*t^2) + 6*s12^6*t^2*(-1 + 8*t + 101*t^2) + 
      2*s12^3*t^5*(25 + 17*t + 212*t^2) + 2*s12^4*t^4*
       (-16 + 56*t + 379*t^2) + s12^5*t^3*(-32 + 114*t + 791*t^2)))*
   canMIPlanar[17, 2, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(mmH - t)^3*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 ((2*I)*(6*s12*(2*s12 - t)*t^2*(s12 + t)^4 + 
    6*mmH^5*s12*t*(s12^2 - 4*s12*t + t^2) - mmH^2*(s12 + t)^2*
     (5*s12^5 + 25*s12^4*t + 12*s12^2*(-15 + t)*t^2 + 27*s12*t^3*(4 + t) + 
      3*t^4*(4 + t) + 4*s12^3*t*(15 + 2*t)) + mmH*(s12 + t)^3*
     (3*s12^5 + 2*s12^2*(-46 + t)*t^2 + 6*t^4 + 3*s12*t^3*(20 + t) + 
      2*s12^3*t*(13 + 2*t) + s12^4*(-2 + 8*t)) - 
    mmH^4*(s12^5 + 23*s12^4*t + 2*s12^3*(3 - 19*t)*t + 3*t^5 - 
      6*s12^2*t^2*(4 + 5*t) + 3*s12*t^3*(2 + 11*t)) + 
    mmH^3*(3*s12^6 + 6*t^5*(1 + t) - 4*s12^3*t^2*(19 + 6*t) + 
      2*s12^4*t*(23 + 6*t) + 3*s12*t^4*(22 + 19*t) + s12^5*(2 + 35*t) + 
      s12^2*t^3*(-60 + 47*t)))*canMIPlanar[17, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*t^2*(s12 + t)^4*(-mmH + s12 + t)^2) + 
 (I*(mmH^13*(-1 + s12)*(-1 + t)*(s12*(-20 + t)*t - t^2 + 
      s12^2*(-11 + 19*t)) - 32*s12^3*t^5*(4*s12^6 + s12*(-17 + t)*t^4 - t^5 + 
      s12^5*(-27 + 31*t) + 8*s12^2*t^2*(2 - 7*t + 2*t^2) + 
      4*s12^3*t*(6 - 28*t + 11*t^2) + s12^4*(8 - 91*t + 60*t^2)) + 
    8*mmH*s12^2*t^4*(30*t^6 + 4*s12^7*(14 + 5*t) - 2*s12*t^5*(16 + 9*t) + 
      2*s12^6*(-3 - 4*t + 93*t^2) - s12^2*t^3*(-160 + 526*t + 21*t^2 + 
        12*t^3) + s12^3*t^2*(496 - 1240*t + 138*t^2 + 95*t^3) + 
      s12^4*t*(448 - 1336*t + 140*t^2 + 283*t^3) + 
      s12^5*(112 - 502*t + 5*t^2 + 385*t^3)) - 
    mmH^12*(t^2*(-12 + 11*t + 13*t^2) + 4*s12^4*(3 - 19*t + 16*t^2) - 
      2*s12*t*(63 - 7*t - 63*t^2 + 13*t^3) + 
      s12^3*(100 - 35*t - 174*t^2 + 125*t^3) + 
      s12^2*(-90 + 205*t + 118*t^2 - 262*t^3 + 13*t^4)) - 
    4*mmH^2*s12*t^3*(-28*t^7 + 4*s12^8*(32 + 37*t + 4*t^2) + 
      2*s12*t^5*(-12 + 89*t + 77*t^2) - s12^2*t^4*(-160 + 190*t + 146*t^2 + 
        83*t^3) + 2*s12^7*(-174 + 620*t + 59*t^2 + 101*t^3) + 
      s12^3*t^3*(1528 - 1724*t - 1253*t^2 + 16*t^3 - 43*t^4) + 
      s12^4*t^2*(2584 - 3188*t - 2374*t^2 + 1315*t^3 + 93*t^4) + 
      s12^5*t*(1496 - 2676*t - 1620*t^2 + 2015*t^3 + 327*t^4) + 
      s12^6*(256 - 1252*t + 763*t^2 + 990*t^3 + 453*t^4)) + 
    mmH^11*(s12^5*(-54 - 28*t + 82*t^2) + t^2*(-36 + 26*t + 105*t^2 + 
        45*t^3) + s12^4*(308 - 502*t - 86*t^2 + 384*t^3) - 
      2*s12*t*(74 + 300*t - 279*t^2 - 108*t^3 + 45*t^4) + 
      s12^3*(94 + 1018*t - 1109*t^2 - 284*t^3 + 353*t^4) + 
      s12^2*(-144 - 456*t + 1665*t^2 - 656*t^3 - 674*t^4 + 45*t^5)) + 
    2*mmH^3*s12*t^2*(-12*t^6*(8 + 21*t + 6*t^2) + 
      4*s12^8*(16 + 96*t + 31*t^2 + t^3) + s12*t^5*(-512 + 466*t + 1093*t^2 + 
        275*t^3) + s12^2*t^4*(1024 + 1176*t - 1318*t^2 - 554*t^3 - 161*t^4) + 
      s12^7*(-504 + 984*t + 3614*t^2 - 40*t^3 + 94*t^4) + 
      s12^4*t^2*(5416 - 2788*t - 11132*t^2 + 3377*t^3 + 1873*t^4 + 29*t^5) - 
      s12^3*t^3*(-5256 - 796*t + 8266*t^2 + 146*t^3 + 143*t^4 + 42*t^5) + 
      s12^5*t*(1728 - 6066*t - 1357*t^2 + 4610*t^3 + 2923*t^4 + 157*t^5) + 
      s12^6*(128 - 3836*t + 4572*t^2 + 4628*t^3 + 1273*t^4 + 231*t^5)) - 
    mmH^4*t*(-8*t^7*(12 - 4*t + 5*t^2) + 32*s12^9*(-4 + 11*t + 11*t^2 + 
        t^3) + 4*s12*t^6*(-352 - 172*t - 194*t^2 + 5*t^3) + 
      s12^2*t^5*(-3328 + 1400*t + 2584*t^2 + 2205*t^3 + 163*t^4) + 
      4*s12^8*(132 - 424*t + 1413*t^2 + 855*t^3 - 44*t^4 + 4*t^5) - 
      2*s12^3*t^4*(-840 - 5324*t + 2716*t^2 + 1428*t^3 + 558*t^4 + 65*t^5) + 
      s12^4*t^3*(6064 + 16588*t - 27140*t^2 - 4308*t^3 + 1297*t^4 - 248*t^5 - 
        13*t^6) + s12^5*t^2*(1408 + 6028*t - 33080*t^2 + 6742*t^3 + 
        9351*t^4 + 926*t^5 - t^6) + s12^6*t*(-1216 - 4568*t - 13540*t^2 + 
        23595*t^3 + 8434*t^4 + 1518*t^5 + 25*t^6) + 
      s12^7*(-256 - 1160*t - 5196*t^2 + 24030*t^3 + 4391*t^4 + 540*t^5 + 
        43*t^6)) - mmH^10*(4*s12^6*(-33 + 20*t + 13*t^2) + 
      s12^5*(94 - 744*t + 466*t^2 + 456*t^3) + 
      t^2*(-32 - 112*t + 364*t^2 + 295*t^3 + 65*t^4) + 
      2*s12^4*(509 + 440*t - 1647*t^2 + 646*t^3 + 484*t^4) - 
      2*s12*t*(-72 + 516*t + 216*t^2 - 811*t^3 - 5*t^4 + 65*t^5) + 
      s12^3*(-516 + 1970*t + 2506*t^2 - 5053*t^3 + 204*t^4 + 535*t^5) + 
      s12^2*(176 - 1644*t + 520*t^2 + 3737*t^3 - 3158*t^4 - 840*t^5 + 
        65*t^6)) + mmH^6*(-16*s12^9*(-3 + 2*t + 2*t^2) + 
      t^6*(1120 - 624*t + 44*t^2 + 115*t^3 + 5*t^4) - 
      4*s12^8*(-56 - 119*t + 301*t^2 + 125*t^3 + 9*t^4) + 
      2*s12^7*(-404 + 520*t + 702*t^2 - 4621*t^3 - 1416*t^4 + 3*t^5) - 
      2*s12*t^5*(-1976 + 632*t - 364*t^2 - 223*t^3 + 93*t^4 + 5*t^5) + 
      s12^2*t^4*(1648 - 4044*t - 1720*t^2 + 1279*t^3 - 1004*t^4 + 4*t^5 + 
        5*t^6) + 2*s12^4*t^2*(3168 - 13712*t + 9593*t^2 + 16768*t^3 - 
        5026*t^4 - 1274*t^5 + 7*t^6) - 2*s12^6*(-336 + 3292*t - 3946*t^2 - 
        603*t^3 + 12286*t^4 + 2268*t^5 + 63*t^6) + 
      s12^3*t^3*(1120 - 16276*t + 1098*t^2 + 18766*t^3 + 1171*t^4 + 472*t^5 + 
        67*t^6) - 2*s12^5*t*(-2352 + 9436*t - 9226*t^2 - 9091*t^3 + 
        12311*t^4 + 2913*t^5 + 111*t^6)) + 
    mmH^5*(16*s12^9*(-4 - 2*t + 13*t^2 + 3*t^3) - 
      2*t^7*(256 - 114*t + 73*t^2 + 15*t^3) + 
      2*s12*t^6*(-1792 + 132*t - 806*t^2 - 13*t^3 + 26*t^4) + 
      4*s12^8*(48 - 188*t + 217*t^2 + 778*t^3 + 149*t^4 - 8*t^5) + 
      s12^2*t^5*(-4496 + 3756*t + 158*t^2 + 2879*t^3 + 705*t^4 - 4*t^5) + 
      s12^4*t^3*(-3424 + 30140*t - 35894*t^2 - 12876*t^3 + 5211*t^4 + 
        328*t^5 - 51*t^6) - 2*s12^3*t^4*(360 - 9498*t + 4222*t^2 + 3529*t^3 + 
        785*t^4 + 236*t^5 + 9*t^6) + s12^7*(-128 + 2984*t - 7836*t^2 + 
        11004*t^3 + 13935*t^4 + 502*t^5 + 35*t^6) + 
      s12^5*t^2*(-6176 + 20920*t - 42834*t^2 + 3618*t^3 + 16825*t^4 + 
        2872*t^5 + 59*t^6) + s12^6*t*(-2176 + 8064*t - 23632*t^2 + 
        23203*t^3 + 18724*t^4 + 2034*t^5 + 123*t^6)) + 
    mmH^7*(8*s12^9*(-1 + t) + 8*s12^8*(-33 + 15*t + 29*t^2 + 2*t^3) + 
      t^5*(-1280 + 820*t + 558*t^2 - 109*t^3 - 17*t^4) + 
      2*s12^7*(-46 - 890*t + 1282*t^2 + 901*t^3 + 109*t^4) + 
      2*s12*t^4*(-704 - 26*t + 1250*t^2 - 375*t^3 + 72*t^4 + 17*t^5) + 
      2*s12^6*(594 + 1161*t - 4083*t^2 + 5661*t^3 + 3331*t^4 + 183*t^5) + 
      s12^3*t^2*(480 + 1952*t + 17506*t^2 - 28386*t^3 - 3713*t^4 + 596*t^5 - 
        57*t^6) + s12^2*t^3*(2272 - 2860*t + 10622*t^2 - 6725*t^3 - 654*t^4 + 
        22*t^5 - 17*t^6) + 2*s12^4*t*(-1496 + 4920*t + 6822*t^2 - 21520*t^3 + 
        3137*t^4 + 3137*t^5 + 125*t^6) + 2*s12^5*(-536 + 2928*t + 4082*t^2 - 
        12545*t^3 + 8253*t^4 + 4821*t^5 + 264*t^6)) + 
    mmH^9*(s12^7*(-117 + 98*t + 19*t^2) + s12^6*(-449 - 316*t + 862*t^2 + 
        271*t^3) + t^3*(-256 + 12*t + 970*t^2 + 355*t^3 + 35*t^4) + 
      s12^5*(1558 - 1298*t - 2119*t^2 + 3344*t^3 + 1075*t^4) - 
      2*s12*t^2*(-352 + 1252*t - 968*t^2 - 855*t^3 + 153*t^4 + 35*t^5) + 
      s12^4*(-452 + 7462*t - 4084*t^2 - 6873*t^3 + 4984*t^4 + 1217*t^5) + 
      s12^2*t*(1200 - 6068*t + 6602*t^2 + 1754*t^3 - 5325*t^4 - 488*t^5 + 
        35*t^6) + s12^3*(240 - 3316*t + 10656*t^2 - 2658*t^3 - 10057*t^4 + 
        1358*t^5 + 439*t^6)) - mmH^8*(4*s12^8*(-12 + 11*t + t^2) + 
      s12^7*(-562 + 99*t + 644*t^2 + 91*t^3) + 
      t^4*(-800 + 480*t + 1140*t^2 + 129*t^3 - 9*t^4) + 
      s12^6*(792 - 2721*t + 1538*t^2 + 3378*t^3 + 629*t^4) + 
      2*s12*t^3*(368 - 1188*t + 2071*t^2 + 131*t^3 - 97*t^4 + 9*t^5) + 
      s12^5*(492 + 7900*t - 11186*t^2 + 2239*t^3 + 8526*t^4 + 1067*t^5) - 
      s12^2*t^2*(-2848 + 8656*t - 13762*t^2 + 4756*t^3 + 4007*t^4 + 78*t^5 + 
        9*t^6) + s12^3*t*(848 - 5888*t + 22176*t^2 - 18844*t^3 - 9385*t^4 + 
        1740*t^5 + 143*t^6) + s12^4*(-464 - 92*t + 19592*t^2 - 23612*t^3 - 
        3999*t^4 + 7900*t^5 + 795*t^6)))*canMIPlanar[17, 3, {s12, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH*(-1 + s12) - 2*s12)*(mmH - s12)^2*s12^2*
   (mmH*(-1 + t) - 2*t)*(mmH - t)^4*(s12*(-1 + t) - t)*t^2*
   (-mmH + s12 + t)^2) + (I*(mmH^11*(19*s12 - 5*t)*(-1 + t)^2*(s12 + t)^2 + 
    16*t^5*(s12 + t)^2*(4*s12^6 + 4*t^5*(2 + t) + s12^5*(17 + 3*t) + 
      s12^4*(8 + 24*t - 5*t^2) - 4*s12^3*t*(-2 - 2*t + t^2) + 
      4*s12^2*t^2*(-2 + t + t^2) + 4*s12*t^3*(-2 + 3*t + 2*t^2)) + 
    mmH^10*(-1 + t)*(s12 + t)^2*(s12^2*(41 - 45*t) + 
      s12*(108 + 2*t - 125*t^2) + t*(-24 + 5*t + 20*t^2)) - 
    4*mmH*t^4*(4*s12^8*(14 + 3*t) + 2*s12^7*(57 + 183*t + 10*t^2) + 
      s12^5*t*(400 + 964*t + 1006*t^2 - 137*t^3) + 
      2*s12^4*t^2*(192 + 457*t + 286*t^2 - 63*t^3) + 
      s12^6*(112 + 538*t + 869*t^2 - 41*t^3) + 
      4*t^6*(-8 + 40*t + 24*t^2 + 9*t^3) + 2*s12^3*t^3*
       (-80 + 337*t + 94*t^2 + 11*t^3) + s12*t^5*(-240 + 512*t + 272*t^2 + 
        127*t^3) + s12^2*t^4*(-464 + 652*t + 239*t^2 + 151*t^3)) + 
    2*mmH^2*t^3*(4*s12^8*(32 + 23*t + t^2) + 
      s12^7*(372 + 862*t + 548*t^2 - 10*t^3) + 
      s12^5*t*(1272 + 3388*t + 4045*t^2 + 1081*t^3 - 185*t^4) + 
      s12^4*t^2*(1808 + 3290*t + 3792*t^2 - 181*t^3 - 173*t^4) + 
      s12^6*(256 + 1854*t + 2457*t^2 + 1213*t^3 - 88*t^4) + 
      2*s12^3*t^3*(32 + 1291*t + 757*t^2 - 390*t^3 - 7*t^4) + 
      t^6*(-288 + 664*t + 346*t^2 + 373*t^3 + 41*t^4) + 
      s12*t^5*(-1336 + 2046*t + 663*t^2 + 907*t^3 + 137*t^4) + 
      s12^2*t^4*(-1776 + 2516*t + 361*t^2 + 259*t^3 + 144*t^4)) + 
    mmH^9*(s12^5*(25 - 62*t + 37*t^2) + s12^4*(244 - 216*t - 366*t^2 + 
        346*t^3) + t^3*(28 - 154*t + 187*t^2 - 29*t^3 - 28*t^4) + 
      s12*t^2*(140 + 158*t - 620*t^2 - 7*t^3 + 333*t^4) + 
      s12^3*(84 + 950*t - 1501*t^2 - 483*t^3 + 962*t^4) + 
      s12^2*t*(196 + 1050*t - 2131*t^2 - 125*t^3 + 1014*t^4)) - 
    mmH^3*t^2*(32*s12^8*(2 + 8*t + t^2) + 4*s12^7*(74 + 337*t + 325*t^2 + 
        50*t^3 - 2*t^4) + s12^5*t*(1856 + 6052*t + 9560*t^2 + 2623*t^3 - 
        85*t^4 - 70*t^5) + s12^4*t^2*(4384 + 3976*t + 15444*t^2 - 3084*t^3 - 
        1281*t^4 - 65*t^5) + s12^6*(128 + 2952*t + 4608*t^2 + 2895*t^3 + 
        382*t^4 - 37*t^5) - 2*s12^3*t^3*(-1000 - 1098*t - 6795*t^2 + 
        4630*t^3 + 722*t^4 + 6*t^5) + t^6*(-1072 + 1756*t - 38*t^2 + 
        1364*t^3 + 429*t^4 + 13*t^5) + s12^2*t^4*(-3440 + 4708*t + 4502*t^2 - 
        5635*t^3 + 110*t^4 + 41*t^5) + s12*t^5*(-3856 + 5168*t + 338*t^2 + 
        1133*t^3 + 1001*t^4 + 42*t^5)) + 
    mmH^4*t*(16*s12^8*(-4 + 9*t + 3*t^2) + 4*s12^7*(-54 + 95*t + 276*t^2 + 
        39*t^3) + s12^5*t*(544 - 568*t + 11720*t^2 + 674*t^3 - 1381*t^4 - 
        145*t^5) + s12^6*(-128 - 128*t + 3712*t^2 + 2089*t^3 + 66*t^4 - 
        27*t^5) + s12^2*t^4*(-1808 - 868*t + 18028*t^2 - 14465*t^3 - 
        3884*t^4 + 9*t^5) + t^6*(-1200 + 2272*t - 1576*t^2 + 703*t^3 + 
        869*t^4 + 68*t^5) - 2*s12^3*t^3*(-1496 + 4674*t - 16626*t^2 + 
        7769*t^3 + 3850*t^4 + 133*t^5) + s12*t^5*(-3536 + 4972*t + 1488*t^2 - 
        3384*t^3 + 733*t^4 + 155*t^5) - s12^4*t^2*(-3136 + 6500*t - 
        25940*t^2 + 5775*t^3 + 5291*t^4 + 306*t^5)) + 
    mmH^6*(8*s12^8*(-1 + t) - 8*s12^7*(10 - 3*t - 12*t^2 + 2*t^3) - 
      2*s12^6*(134 + 113*t - 340*t^2 - 46*t^3 + 95*t^4) + 
      s12^3*t^2*(1632 - 17092*t + 21200*t^2 + 13048*t^3 - 16977*t^4 - 
        2903*t^5) + s12^4*t*(672 - 9148*t + 7840*t^2 + 10715*t^3 - 8810*t^4 - 
        2141*t^5) + s12^2*t^3*(256 - 11424*t + 22238*t^2 + 3654*t^3 - 
        14495*t^4 - 1885*t^5) + t^5*(-928 + 2320*t - 596*t^2 - 1721*t^3 + 
        305*t^4 + 140*t^5) - s12*t^4*(1616 - 524*t - 6950*t^2 + 2786*t^3 + 
        4035*t^4 + 291*t^5) - 2*s12^5*(8 + 1104*t - 497*t^2 - 1869*t^3 + 
        928*t^4 + 433*t^5)) + mmH^5*(-16*s12^8*(-2 + t + 2*t^2) + 
      4*s12^7*(24 + 51*t - 113*t^2 - 45*t^3 + 7*t^4) + 
      s12^5*t^2*(4264 - 7364*t - 2977*t^2 + 3020*t^3 + 541*t^4) + 
      t^6*(1120 - 2828*t + 1882*t^2 + 969*t^3 - 815*t^4 - 140*t^5) + 
      s12*t^5*(2592 - 3244*t - 5562*t^2 + 6100*t^3 + 1787*t^4 - 117*t^5) + 
      2*s12^6*(32 + 504*t - 520*t^2 - 857*t^3 + 80*t^4 + 81*t^5) + 
      4*s12^4*t^2*(-400 + 3378*t - 5804*t^2 - 607*t^3 + 2551*t^4 + 287*t^5) + 
      s12^2*t^4*(416 + 8868*t - 29078*t^2 + 11045*t^3 + 11379*t^4 + 
        618*t^5) + s12^3*t^3*(-2592 + 19828*t - 39370*t^2 + 4609*t^3 + 
        16237*t^4 + 1336*t^5)) - mmH^8*(s12^6*(11 - 26*t + 15*t^2) + 
      s12^5*(180 - 218*t - 167*t^2 + 229*t^3) + 
      s12^4*(244 + 1292*t - 2615*t^2 + 71*t^3 + 1132*t^4) - 
      t^3*(-112 + 96*t + 432*t^2 - 531*t^3 + 39*t^4 + 28*t^5) + 
      s12*t^2*(112 + 692*t - 696*t^2 - 1812*t^3 + 1101*t^4 + 675*t^5) + 
      2*s12^3*(-56 + 682*t + 1138*t^2 - 3753*t^3 + 897*t^4 + 1168*t^5) + 
      s12^2*t*(-112 + 1972*t + 804*t^2 - 7559*t^3 + 2850*t^4 + 2121*t^5)) + 
    mmH^7*(4*s12^7*(4 - 5*t + t^2) + s12^6*(92 - 67*t - 98*t^2 + 81*t^3) + 
      s12^5*(332 + 620*t - 1645*t^2 + 277*t^3 + 616*t^4) - 
      t^4*(-496 + 948*t + 422*t^2 - 1189*t^3 + 17*t^4 + 70*t^5) + 
      s12*t^3*(656 + 976*t - 3826*t^2 - 1352*t^3 + 3271*t^4 + 713*t^5) + 
      2*s12^2*t^2*(-168 + 3454*t - 3445*t^2 - 5693*t^3 + 4769*t^4 + 
        1324*t^5) + s12^4*(-160 + 2584*t + 1040*t^2 - 8240*t^3 + 3337*t^4 + 
        2065*t^5) + s12^3*t*(-656 + 7172*t - 2526*t^2 - 15779*t^3 + 
        9040*t^4 + 3391*t^5)))*canMIPlanar[17, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*s12^2*(mmH*(-1 + t) - 2*t)*(mmH - t)^4*t^2*(s12 + t)^2*
   (-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - t^2)) - 
 ((2*I)*(mmH^12*(-1 + s12)*(s12^2*(-1 + t) + s12*(7 - 8*t)*t + 4*t^2) - 
    16*s12^5*t^3*(4*s12^4*(-1 + t) + s12^3*t*(-15 + 13*t) + 
      t^3*(4 - 11*t + 2*t^2) + s12*t^2*(12 - 35*t + 13*t^2) + 
      s12^2*t*(8 - 39*t + 22*t^2)) - mmH^11*(5*s12^4*(-1 + t) + 
      (-32 + t)*t^2 + s12^3*(2 + 40*t - 47*t^2) + 
      s12*t*(-43 + 24*t + 24*t^2) + s12^2*(1 + 47*t^2 - 25*t^3)) + 
    2*mmH*s12^4*t*(-8*s12^6*(-4 + 3*t + t^2) + 8*s12^5*t*(4 - 5*t + 6*t^2) + 
      4*t^5*(28 - 15*t + 14*t^2) + s12^4*t^2*(-198 + 95*t + 107*t^2) + 
      4*s12*t^4*(116 - 153*t + 33*t^2 + 3*t^3) + 
      4*s12^2*t^3*(136 - 310*t + 87*t^2 + 25*t^3) + 
      s12^3*t^2*(192 - 838*t + 349*t^2 + 176*t^3)) + 
    mmH^10*(10*s12^5*(-1 + t) + s12^4*(-5 + 104*t - 109*t^2) + 
      13*t^2*(-4 - 4*t + 3*t^2) + s12^3*(5 + 170*t - 143*t^3) - 
      s12*t*(38 + 256*t - 135*t^2 + 10*t^3) + 
      s12^2*(-2 - 225*t + 356*t^2 + 8*t^3 - 29*t^4)) + 
    mmH^2*s12^3*t*(16*s12^7*(-5 + 4*t + t^2) - 8*t^5*(32 - 45*t + 16*t^2) + 
      s12^6*(-288 + 216*t + 14*t^2 - 38*t^3) - 
      4*s12*t^4*(402 - 467*t + 295*t^2 + 23*t^3) - 
      s12^5*t*(468 - 684*t + 519*t^2 + 67*t^3) + 
      s12^4*t*(-384 + 558*t + 486*t^2 - 1021*t^3 - 112*t^4) - 
      2*s12^2*t^3*(1484 - 2029*t + 943*t^2 + 114*t^3 + 2*t^4) - 
      2*s12^3*t^2*(1000 - 1680*t + 558*t^2 + 407*t^3 + 30*t^4)) + 
    mmH^9*(-10*s12^6*(-1 + t) + s12^5*(20 - 127*t + 117*t^2) - 
      t^2*(88 - 216*t + 76*t^2 + 75*t^3) + s12^4*(-10 - 537*t + 227*t^2 + 
        333*t^3) + s12^2*t*(322 + 463*t - 794*t^2 + 238*t^3 + 17*t^4) + 
      s12*t*(-88 + 588*t + 194*t^2 - 183*t^3 + 58*t^4) + 
      s12^3*(6 + 313*t - 1200*t^2 + 494*t^3 + 157*t^4)) + 
    mmH^8*(5*s12^7*(-1 + t) + s12^6*(-25 + 66*t - 46*t^2) + 
      s12^4*t*(94 + 1820*t - 1609*t^2 - 361*t^3) + 
      s12^5*(10 + 631*t - 372*t^2 - 348*t^3) + 
      t^3*(296 - 384*t + 236*t^2 + 61*t^3) + 
      s12^3*t*(-986 + 725*t + 1313*t^2 - 1199*t^3 - 86*t^4) + 
      2*s12*t^2*(380 - 894*t + 319*t^2 + 44*t^3 - 27*t^4) + 
      s12^2*t*(464 - 2478*t + 861*t^2 + 131*t^3 - 422*t^4 - 7*t^5)) + 
    mmH^4*s12*(4*s12^9*(-1 + t)*t + 8*t^6*(8 - 15*t + 4*t^2) + 
      2*s12^8*t*(-59 + 52*t + 5*t^2) + 4*s12*t^5*(68 + 132*t + 59*t^2 - 
        18*t^3) + s12^7*(4 - 688*t + 572*t^2 - 21*t^3 - 15*t^4) - 
      4*s12^2*t^4*(92 - 937*t + 96*t^2 + 270*t^3 + 6*t^4) - 
      s12^6*t*(1014 + 55*t - 247*t^2 + 399*t^3 + 22*t^4) - 
      s12^3*t^3*(1944 - 3920*t + 2016*t^2 + 4663*t^3 + 252*t^4) + 
      2*s12^4*t^2*(-884 - 636*t + 371*t^2 - 3003*t^3 - 137*t^4 + 4*t^5) - 
      s12^5*t*(400 + 3182*t - 2305*t^2 + 2925*t^3 + 424*t^4 + 7*t^5)) + 
    mmH^3*s12^2*t*(-4*s12^8*(-8 + 7*t + t^2) + 8*t^5*(8 - 25*t + 4*t^2) + 
      s12^7*(328 - 280*t - 15*t^2 + 3*t^3) + 
      4*s12*t^4*(248 - 578*t + 167*t^2 + 32*t^3) + 
      s12^3*t^2*(3640 - 4388*t + 3411*t^2 + 2023*t^3 + 2*t^4) + 
      4*s12^2*t^3*(798 - 1408*t + 856*t^2 + 289*t^3 + 4*t^4) + 
      s12^6*(652 - 314*t - 139*t^2 + 210*t^3 + 6*t^4) + 
      s12^4*t*(1504 + 286*t - 566*t^2 + 2204*t^3 + 165*t^4 + 6*t^5) + 
      s12^5*(128 + 1718*t - 1657*t^2 + 992*t^3 + 294*t^4 + 12*t^5)) + 
    mmH^5*(-13*s12^9*(-1 + t)*t + s12^8*t*(227 - 199*t - 13*t^2) - 
      16*t^6*(2 - 3*t + t^2) + 4*s12*t^5*(-144 + 160*t - 69*t^2 + 2*t^3) + 
      4*s12^2*t^4*(-500 + 202*t - 405*t^2 + 101*t^3 + 4*t^4) + 
      s12^6*t*(1298 - 685*t + 1026*t^2 + 1038*t^3 + 9*t^4) + 
      s12^7*(-18 + 783*t - 516*t^2 + 132*t^3 + 19*t^4) + 
      2*s12^3*t^3*(-1032 + 474*t - 1568*t^2 + 1671*t^3 + 116*t^4) + 
      s12^5*t*(232 + 4200*t - 5196*t^2 + 6641*t^3 + 1350*t^4 - 4*t^5) + 
      s12^4*t^2*(-376 + 3672*t - 5082*t^2 + 8307*t^3 + 1042*t^4 + 16*t^5)) + 
    mmH^7*(-(s12^8*(-1 + t)) + s12^7*(14 + 2*t - 15*t^2) - 
      4*t^4*(90 - 94*t + 53*t^2 + 6*t^3) + s12^6*(-5 - 202*t + 151*t^2 + 
        139*t^3) + s12*t^3*(-1704 + 2364*t - 1261*t^2 + 3*t^3 + 22*t^4) + 
      2*s12^4*t*(776 - 1544*t + 6*t^2 + 1341*t^3 + 100*t^4) + 
      s12^5*(-20 - 371*t - 1276*t^2 + 1981*t^3 + 317*t^4) + 
      s12^2*t^2*(-2192 + 5262*t - 3258*t^2 + 950*t^3 + 313*t^4 + 2*t^5) + 
      s12^3*t*(-848 + 4838*t - 4789*t^2 + 1870*t^3 + 1306*t^4 + 32*t^5)) + 
    mmH^6*(s12^8*(-3 - 20*t + 23*t^2) + 4*t^5*(46 - 51*t + 22*t^2 + t^3) + 
      s12^7*(1 - 196*t + 152*t^2 + t^3) + s12^6*(30 - 197*t + 488*t^2 - 
        962*t^3 - 91*t^4) - 2*s12*t^4*(-772 + 823*t - 443*t^2 + 10*t^3 + 
        2*t^4) - 8*s12^2*t^3*(-424 + 530*t - 439*t^2 + 122*t^3 + 14*t^4) - 
      s12^5*t*(1562 - 3010*t + 1797*t^2 + 2546*t^3 + 100*t^4) - 
      s12^3*t^2*(-2544 + 6602*t - 6726*t^2 + 4541*t^3 + 768*t^4 + 8*t^5) - 
      s12^4*t*(-512 + 5228*t - 7730*t^2 + 5998*t^3 + 2215*t^4 + 74*t^5)))*
   canMIPlanar[17, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*(mmH - t)^2*
   (s12*(-1 + t) - t)*t^2*(-mmH + s12 + t)^2) - 
 ((I/2)*(mmH^4*(4*s12 - t) - 4*s12*t*(2 + t)*(-t + s12*(-1 + 2*t)) - 
    2*mmH^3*(6*s12^2 + t*(3 + 2*t) + s12*(-4 + 5*t)) - 
    mmH*(4*s12^4 + 4*t^2*(2 + t) + 4*s12^3*(-2 + 3*t) + 
      s12^2*t*(-10 + 17*t) + s12*t*(16 - 2*t + 5*t^2)) + 
    mmH^2*(12*s12^3 + s12*t*(-4 + 21*t) + s12^2*(-16 + 23*t) + 
      t*(8 + 10*t + 5*t^2)))*canMIPlanar[17, 4, {s12, t, mmH}])/
  (mmH*(mmH - s12)*s12*(mmH - s12 - t)^3*t) - 
 ((I/2)*(mmH^2*(4*s12^3 - s12^2*(-8 + t) - s12*t^2 - 4*t^2*(2 + t)) - 
    4*t*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) + 
    mmH*(-4*s12^4 - 4*s12^3*(2 + t) + 12*t^3*(2 + t) - s12^2*t*(14 + 5*t) + 
      s12*t^2*(18 + 7*t)))*canMIPlanar[17, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - s12 - t)*t*(s12 + t)) + 
 ((I/2)*(mmH^4*(s12 - 4*t) + 4*s12*(2 + s12)*t*(-t + s12*(-1 + 2*t)) + 
    2*mmH^3*(2*s12^2 + 2*t*(-2 + 3*t) + s12*(3 + 5*t)) + 
    mmH*(4*(-2 + t)*t^3 + s12^3*(4 + 5*t) + 2*s12*t*(8 - 5*t + 6*t^2) + 
      s12^2*(8 - 2*t + 17*t^2)) - mmH^2*(5*s12^3 + 4*t^2*(-4 + 3*t) + 
      s12^2*(10 + 21*t) + s12*(8 - 4*t + 23*t^2)))*
   canMIPlanar[17, 4, {t, s12, mmH}])/(mmH*s12*(mmH - t)*(mmH - s12 - t)^3*
   t) + ((2*I)*(3*s12^6 + t^5 + s12^5*(-3 + 13*t) + 
    s12^4*t*(-3 + 12*mmH + 50*t) + s12*t^3*(-6 + 12*mmH*(-1 + t) + 17*t - 
      7*t^2) + s12^2*t^2*(24 + mmH*(48 - 36*t) - 38*t + 19*t^2) + 
    6*s12^3*t*(-1 - 9*t + 11*t^2 - 2*mmH*(1 + 3*t)))*
   canMIPlanar[19, 2, {s12, mmH - s12 - t, mmH}])/(s12^2*t^2*(s12 + t)^4) + 
 (((2*I)/3)*(mmH^6 + mmH^5*(3 + 13*s12 - 6*t) + (-3 + t)*t^5 + 
    108*s12^4*(1 + t)^2 - mmH^4*(90*s12^2 + 29*s12*t - 15*(-1 + t)*t) + 
    18*s12^2*t^2*(7 + 16*t + 9*t^2) + 24*s12^3*t*(9 + 19*t + 10*t^2) + 
    s12*t^3*(18 + 36*t + 23*t^2) + 2*mmH^3*(96*s12^3 + 5*(3 - 2*t)*t^2 + 
      18*s12^2*(-1 + 3*t) - s12*(9 + 18*t + 7*t^2)) + 
    mmH^2*(-108*s12^4 + 15*(-2 + t)*t^3 - 24*s12^3*(-1 + 6*t) + 
      18*s12^2*(7 + 20*t + 12*t^2) + 2*s12*t*(27 + 54*t + 43*t^2)) - 
    mmH*(3*t^4*(-5 + 2*t) + 36*s12^2*t*(7 + 17*t + 11*t^2) + 
      24*s12^3*(9 + 20*t + 12*t^2) + s12*t^2*(54 + 108*t + 79*t^2)))*
   canMIPlanar[19, 2, {s12, t, mmH}])/(s12^2*(mmH - t)^4*
   (-mmH + s12 + t)^2) + 
 ((2*I)*(3*mmH^6 + 3*t^5*(1 + t) + 12*s12^4*(1 + t)^2 - 
    mmH^5*(3 + 5*s12 + 18*t) - 6*s12^2*t^2*(-1 + t^2) + 
    8*s12^3*t*(3 + 5*t + 2*t^2) - s12*t^3*(6 + 12*t + 7*t^2) + 
    mmH^4*(-18*s12^2 + 13*s12*t + 15*t*(1 + 3*t)) + 
    2*mmH^3*(16*s12^3 - 15*t^2*(1 + 2*t) + 6*s12^2*(1 + 5*t) + 
      s12*(3 + 6*t - t^2)) - mmH^2*(12*s12^4 - 15*t^3*(2 + 3*t) + 
      8*s12^3*(1 + 6*t) + 2*s12*t*(9 + 18*t + 11*t^2) + 
      6*s12^2*(-1 + 4*t + 12*t^2)) + mmH*(-8*s12^3*(3 + 4*t) - 
      3*t^4*(5 + 6*t) + 12*s12^2*t*(-1 + t + 3*t^2) + 
      s12*t^2*(18 + 36*t + 23*t^2)))*canMIPlanar[19, 2, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH - t)^4*(-mmH + s12 + t)^2) + 
 ((24*I)*(mmH^2 - (1 + s12)^2)*(mmH^2 + s12^2 + 2*s12*t + 2*t^2 - 
    2*mmH*(s12 + t))*canMIPlanar[19, 2, {t, s12, mmH}])/
  ((mmH - s12)^4*(mmH - s12 - t)*t) - 
 (((4*I)/3)*(-15*s12*(2*s12 - t)*t^2*(s12 + t)^3 + 
    9*mmH^4*s12*t*(s12^2 - 4*s12*t + t^2) - mmH*(s12 + t)^2*
     (4*s12^5 + 13*s12^2*(-18 + t)*t^2 + 14*t^4 + 8*s12^4*(1 + 2*t) + 
      s12*t^3*(143 + 7*t) + s12^3*t*(95 + 18*t)) - 
    mmH^3*(4*s12^5 + 38*s12^4*t + s12^3*(9 - 5*t)*t + 7*t^5 + 
      s12^2*t^2*(-36 + 7*t) + s12*t^3*(9 + 53*t)) + 
    mmH^2*(8*s12^6 + 7*t^5*(2 + t) + 29*s12^3*t^2*(-5 + 3*t) + 
      s12^5*(8 + 53*t) + s12*t^4*(151 + 58*t) + s12^4*t*(121 + 85*t) + 
      s12^2*t^3*(-121 + 98*t)))*canMIPlanar[19, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*s12^2*(mmH - s12 - t)*t^2*(s12 + t)^4) + 
 (((4*I)/3)*(7*mmH^7*t - 15*s12*t^3*(s12 + t)^2*(3*s12 + t) - 
    7*mmH^6*t*(2 + s12 + 5*t) + mmH*t^2*(9*s12^4*(-35 + t) + 14*t^4 + 
      3*s12^2*t^2*(-68 + 5*t) + 3*s12^3*t*(-172 + 7*t) + s12*t^3*(3 + 7*t)) + 
    2*mmH^5*(35*t^2*(1 + t) + 3*s12^2*(3 + t) + s12*t*(-24 + 13*t)) + 
    mmH^2*t*(s12*(129 - 26*t)*t^3 - 7*t^4*(10 + t) + 9*s12^4*(31 + 4*t) + 
      3*s12^2*t^2*(327 + 4*t) + 3*s12^3*t*(398 + 17*t)) + 
    mmH^3*(9*s12^4*(3 + t) + 35*t^4*(4 + t) - 3*s12^3*t*(176 + 19*t) - 
      3*s12^2*t^2*(344 + 21*t) + s12*t^3*(-255 + 43*t)) - 
    mmH^4*(70*t^3*(2 + t) + 15*s12^3*(3 + t) - 6*s12^2*t*(52 + 5*t) + 
      s12*t^2*(-186 + 43*t)))*canMIPlanar[19, 3, {s12, t, mmH}])/
  (mmH*s12^2*(mmH - t)^4*t*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(-15*s12^3*t^3*(s12 + t) + 
    mmH*t^2*(3*s12^4*(-35 + t) + 3*s12^3*(-68 + t)*t - 27*s12^2*t^2 + 
      s12*(81 - 4*t)*t^3 - 4*(-2 + t)*t^4) + 
    mmH^5*(s12*(108 - 11*t)*t - 20*(-2 + t)*t^2 + 9*s12^2*(3 + t)) - 
    mmH^4*(-13*s12*(-27 + t)*t^2 - 40*(-2 + t)*t^3 + 9*s12^3*(3 + t) + 
      9*s12^2*t*(7 + 2*t)) + mmH^6*(4*(-2 + t)*t + s12*(-9 + 4*t)) + 
    mmH^3*(s12*(495 - 13*t)*t^3 - 40*(-2 + t)*t^4 + 9*s12^2*t^2*(2 + t) + 
      3*s12^4*(3 + t) - 3*s12^3*t*(48 + 5*t)) + 
    mmH^2*t*(45*s12^2*t^2 + 20*(-2 + t)*t^4 + 3*s12^4*(31 + 4*t) + 
      3*s12^3*t*(130 + 7*t) + s12*t^3*(-324 + 11*t)))*
   canMIPlanar[19, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^2*(mmH - t)^4*t*(-mmH + s12 + t)^2) - 
 ((8*I)*(mmH^4*(3*s12^2 - s12*(-21 + t) - 3*t) - 5*s12^3*t*(s12 + t) + 
    mmH*s12^2*(s12^2*(-24 + t) + s12*(-30 + t)*t - 35*t^2) + 
    mmH^3*(-6*s12^3 + s12*(-28 + t)*t + 3*t^2 - 3*s12^2*(22 + t)) + 
    mmH^2*s12*(3*s12^3 + 31*t^2 + 3*s12^2*(23 + t) + 2*s12*t*(33 + 2*t)))*
   canMIPlanar[19, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - s12 - t)*
   t) + (((4*I)/3)*(-9*s12*(2*s12 - t)*t^2*(s12 + t)^3 + 
    9*mmH^4*s12*t*(s12^2 - 4*s12*t + t^2) - mmH*(s12 + t)^2*
     (2*s12^5 + 10*t^4 + s12^2*t^2*(-246 + 5*t) + s12*t^3*(121 + 5*t) + 
      s12^3*t*(79 + 6*t) + s12^4*(4 + 8*t)) - 
    mmH^3*(2*s12^5 + 28*s12^4*t + s12^3*(9 - 25*t)*t + 5*t^5 - 
      s12^2*t^2*(36 + 13*t) + s12*t^3*(9 + 43*t)) + 
    mmH^2*(4*s12^6 + 5*t^5*(2 + t) + s12^3*t^2*(-185 + 27*t) + 
      s12^5*(4 + 31*t) + s12^4*t*(101 + 35*t) + s12*t^4*(131 + 44*t) + 
      s12^2*t^3*(-161 + 58*t)))*canMIPlanar[20, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*s12^2*(mmH - s12 - t)*t^2*(s12 + t)^4) - 
 (((4*I)/3)*(5*mmH^7*t - 9*s12*t^3*(s12 + t)^2*(3*s12 + t) - 
    5*mmH^6*t*(2 + s12 + 5*t) + mmH*t^2*(9*s12^4*(-39 + t) + 10*t^4 + 
      3*s12^2*t^2*(-108 + 5*t) + s12*t^3*(-27 + 5*t) + 
      3*s12^3*t*(-214 + 7*t)) + 2*mmH^5*(25*t^2*(1 + t) + 3*s12^2*(3 + t) + 
      s12*t*(-27 + 8*t)) + mmH^2*t*(s12*(189 - 16*t)*t^3 - 5*t^4*(10 + t) + 
      9*s12^4*(33 + 4*t) + 3*s12^2*t^2*(387 + 4*t) + 
      3*s12^3*t*(440 + 17*t)) + mmH^3*(9*s12^4*(3 + t) + 25*t^4*(4 + t) - 
      57*s12^3*t*(10 + t) - 9*s12^2*t^2*(128 + 7*t) + 
      s12*t^3*(-315 + 23*t)) - mmH^4*(50*t^3*(2 + t) + 15*s12^3*(3 + t) - 
      6*s12^2*t*(57 + 5*t) + s12*t^2*(-216 + 23*t)))*
   canMIPlanar[20, 3, {s12, t, mmH}])/(mmH*s12^2*(mmH - t)^4*t*
   (-mmH + s12 + t)^2) - 
 (((4*I)/3)*(-9*s12^3*t^3*(s12 + t) + mmH*t^2*(3*s12^4*(-39 + t) + 
      3*s12^3*(-74 + t)*t - 27*s12^2*t^2 + s12*(81 - 2*t)*t^3 - 
      2*(-2 + t)*t^4) + mmH^5*(-(s12*(-108 + t)*t) - 10*(-2 + t)*t^2 + 
      9*s12^2*(3 + t)) + mmH^6*(2*(-2 + t)*t + s12*(-9 + 2*t)) + 
    mmH^2*t*(45*s12^2*t^2 + s12*(-324 + t)*t^3 + 10*(-2 + t)*t^4 + 
      3*s12^4*(33 + 4*t) + 3*s12^3*t*(136 + 7*t)) - 
    mmH^4*(-20*(-2 + t)*t^3 + 9*s12^3*(3 + t) + 9*s12^2*t*(7 + 2*t) + 
      s12*t^2*(351 + 7*t)) + mmH^3*(-20*(-2 + t)*t^4 + 9*s12^2*t^2*(2 + t) + 
      3*s12^4*(3 + t) - 15*s12^3*t*(10 + t) + s12*t^3*(495 + 7*t)))*
   canMIPlanar[20, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^2*(mmH - t)^4*t*(-mmH + s12 + t)^2) + 
 ((8*I)*(mmH^4*(3*s12^2 - s12*(-21 + t) - 3*t) - 3*s12^3*t*(s12 + t) + 
    mmH*s12^2*(s12^2*(-24 + t) + s12*(-36 + t)*t - 39*t^2) + 
    mmH^3*(-6*s12^3 + s12*(-30 + t)*t + 3*t^2 - 3*s12^2*(22 + t)) + 
    mmH^2*s12*(3*s12^3 + 33*t^2 + 4*s12*t*(18 + t) + 3*s12^2*(23 + t)))*
   canMIPlanar[20, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*s12*(mmH - s12 - t)*
   t) + (((4*I)/3)*(((mmH - s12)^5*(-3 + mmH + s12 + t))/2 - 
    9*t*(-mmH + s12 + t)*(t^2 - 4*t*(-mmH + s12 + t) + (-mmH + s12 + t)^2) + 
    3*(t^2 - 4*t*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
     (t^3 - t*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3 - 
      t*(-mmH + s12 + t)*(6*s12 + t)) + (-mmH + s12)*
     (t^5 - 15*t^4*(-mmH + s12 + t) + 41*t^3*(-mmH + s12 + t)^2 - 
      19*t^2*(-mmH + s12 + t)^3 - 12*t*(-mmH + s12 + t)^4 + 
      4*(-mmH + s12 + t)^5 + s12*(t^4 - 22*t^3*(-mmH + s12 + t) + 
        78*t^2*(-mmH + s12 + t)^2 - 22*t*(-mmH + s12 + t)^3 + 
        (-mmH + s12 + t)^4)))*canMIPlanar[21, 2, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^4*t^2*(-mmH + s12 + t)^2) - 
 (((2*I)/3)*(mmH - s12)*(-2 + s12 + t)*canMIPlanar[21, 3, 
    {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) - 
 (((2*I)/15)*(-12*mmH^11*(-1 + s12)*(-1 + t)*(s12 + t) + 
    8*s12^4*t*(-20*s12^6 + 240*t^5 + s12^5*(20 + 21*t) + 
      12*s12*t^4*(64 + 21*t) + 4*s12^2*t^3*(205 + 198*t) + 
      s12^4*t*(-12 + 367*t) + 2*s12^3*t^2*(130 + 433*t)) - 
    2*mmH^10*(2*s12^3*(-1 + t) + s12^2*(92 - 7*t - 67*t^2) + 
      2*t*(-17 + 25*t + 8*t^2) + s12*(-78 + 15*t + 29*t^2 - 16*t^3)) + 
    mmH^9*(301*s12^4*(-1 + t) + s12^3*(1159 - 436*t - 285*t^2) + 
      4*t*(-40 + 97*t + 63*t^2) + s12*(-280 - 836*t + 814*t^2 + 60*t^3) - 
      s12^2*(274 - 655*t + 713*t^2 + 304*t^3)) + 
    4*mmH*s12^3*(720*t^6 + 5*s12^7*(-4 + 13*t) + 
      s12^6*(160 + 278*t - 14*t^2) - 12*s12*t^4*(8 - 28*t + 197*t^2) + 
      s12^4*t*(240 + 1072*t - 4445*t^2 - 2576*t^3) + 
      s12^5*(-40 + 228*t + 214*t^2 - 1015*t^3) - 
      4*s12^2*t^3*(32 + 363*t + 2257*t^2 + 194*t^3) - 
      2*s12^3*t^2*(-144 + 126*t + 5547*t^2 + 1208*t^3)) - 
    2*mmH^2*s12^2*(-1440*t^6 + 5*s12^8*(-9 + 14*t) + 
      s12^7*(-67 + 1014*t + 35*t^2) + 24*s12*t^4*(-32 - 48*t + 177*t^2) + 
      s12^6*(2030 + 2081*t + 1000*t^2 - 929*t^3) - 
      4*s12^2*t^3*(392 + 546*t + 835*t^2 + 1511*t^3) + 
      s12^5*(-520 + 3948*t + 5075*t^2 - 11656*t^3 - 2554*t^4) - 
      4*s12^3*t^2*(-536 - 428*t + 5562*t^2 + 5933*t^3 + 199*t^4) - 
      2*s12^4*t*(-1416 - 4116*t + 5648*t^2 + 14739*t^3 + 1228*t^4)) + 
    mmH^7*(1715*s12^6*(-1 + t) + 10*s12^5*(176 + 120*t + 139*t^2) + 
      s12^4*(8011 + 3144*t - 3150*t^2 - 1741*t^3) + 
      4*s12*t^2*(27 + 1157*t + 271*t^2 + 76*t^3 + 7*t^4) - 
      4*t^2*(224 - 182*t - 39*t^2 + 78*t^3 + 7*t^4) - 
      s12^3*(3090 - 2975*t + 3110*t^2 + 5237*t^3 + 620*t^4) + 
      4*s12^2*(140 - 1557*t + 1702*t^2 - 305*t^3 - 234*t^4 + 20*t^5)) + 
    mmH^8*(-1050*s12^5*(-1 + t) + s12^4*(-2391 + 662*t - 193*t^2) + 
      s12^3*(-1819 - 2035*t + 3237*t^2 + 785*t^3) + 
      4*t*(48 - 66*t - 223*t^2 + 5*t^3 + 12*t^4) + 
      s12^2*(1630 + 1527*t - 1326*t^2 + 1763*t^3 + 154*t^4) - 
      2*s12*(80 - 954*t + 968*t^2 + 752*t^3 + 87*t^4 + 24*t^5)) - 
    2*mmH^6*(784*s12^7*(-1 + t) + s12^6*(-446 + 2337*t + 974*t^2) + 
      s12^5*(7010 + 2296*t + 1751*t^2 - 1677*t^3) - 
      4*t^3*(136 - 38*t + 59*t^2 + 19*t^3) + 
      2*s12*t^2*(-976 + 632*t + 743*t^2 + 186*t^3 + 39*t^4) - 
      2*s12^4*(40 - 3536*t + 1324*t^2 + 2234*t^3 + 985*t^4) + 
      2*s12^2*t*(936 + 776*t + 1670*t^2 - 886*t^3 + 96*t^4 + 13*t^5) - 
      s12^3*(-120 + 3192*t - 5119*t^2 + 5336*t^3 + 196*t^4 + 80*t^5)) + 
    mmH^3*s12*(25*s12^9*(-1 + t) + 960*t^6 + 
      2*s12^8*(-337 + 584*t + 14*t^2) - 48*s12*t^4*(48 + 152*t + 67*t^2) + 
      s12^7*(1379 + 6046*t + 1488*t^2 - 281*t^3) + 
      16*s12^2*t^3*(-464 - 787*t + 740*t^2 + 403*t^3) + 
      s12^6*(10470 + 10811*t + 10966*t^2 - 10937*t^3 - 844*t^4) - 
      8*s12^3*t^2*(-592 - 203*t + 331*t^2 + 2601*t^3 + 747*t^4) - 
      4*s12^4*t*(-3456 - 6707*t + 1677*t^2 + 17590*t^3 + 5868*t^4 + 68*t^5) - 
      4*s12^5*(660 - 4767*t - 6016*t^2 + 9241*t^3 + 7226*t^4 + 208*t^5)) + 
    mmH^5*(819*s12^8*(-1 + t) - 192*t^4*(2 + t^2) + 
      s12^7*(-2601 + 5916*t + 1231*t^2) + s12^6*(13124 + 7651*t + 8683*t^2 - 
        3578*t^3) + 16*s12*t^3*(-304 + 168*t + 109*t^2 + 23*t^3) + 
      s12^5*(8100 + 22210*t + 7370*t^2 - 16542*t^3 - 7480*t^4) + 
      4*s12^2*t^2*(-1376 + 1816*t - 1599*t^2 - 532*t^3 + 61*t^4) - 
      4*s12^3*t*(-3024 - 3330*t + 1459*t^2 - 415*t^3 - 824*t^4 + 3*t^5) - 
      4*s12^4*(400 - 1434*t - 3215*t^2 + 3502*t^3 + 3812*t^4 + 840*t^5)) + 
    mmH^4*s12*(-226*s12^8*(-1 + t) + s12^7*(1961 - 3734*t - 345*t^2) - 
      48*t^4*(-32 + 52*t + 17*t^2) + 16*s12*t^3*(536 + 183*t + 565*t^2 + 
        38*t^3) + s12^6*(-6611 - 9059*t - 5927*t^2 + 1733*t^3) - 
      4*s12^2*t^2*(-224 + 1184*t - 1923*t^2 + 3452*t^3 + 359*t^4) + 
      s12^5*(-13570 - 19401*t - 17854*t^2 + 20131*t^3 + 4850*t^4) + 
      4*s12^3*t*(-4416 - 6154*t + 1935*t^2 + 3670*t^3 + 3824*t^4 + 257*t^5) + 
      2*s12^4*(1600 - 9942*t - 11410*t^2 + 11760*t^3 + 19881*t^4 + 
        2000*t^5)))*canMIPlanar[21, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + mmH*(3 + s12 + t))) + 
 (((2*I)/3)*(144*mmH^5*(-1 + s12)*s12^2*(-1 + t)*t^2 - 
    4*s12*t*(s12 + t)^2*(4*s12^5 + 2*s12^3*(8 - 17*t)*t + 
      4*s12^2*(17 - 9*t)*t^2 + 7*t^5 + 2*s12*t^3*(4 + 9*t) + 
      s12^4*(4 + 17*t)) + mmH^4*(15*s12^6*(-1 + t) - 7*(-1 + t)*t^5 + 
      s12^4*t*(43 + 151*t - 194*t^2) + s12*t^4*(19 - 26*t + 7*t^2) + 
      s12^5*(15 - 58*t + 43*t^2) - 2*s12^3*t^2*(-119 + 158*t + 105*t^2) + 
      s12^2*t^2*(-144 + 222*t + 191*t^2 + 19*t^3)) - 
    mmH^3*(10*s12^7*(-1 + t) + t^5*(-14 + 7*t - 9*t^2) + 
      s12^6*(-28 + 15*t + 37*t^2) + s12^4*t*(26 + 435*t - 903*t^2 - 38*t^3) + 
      2*s12^3*t^2*(74 - 27*t - 489*t^2 + 2*t^3) + 
      s12*t^4*(-46 + 33*t - 20*t^2 + 9*t^3) + 
      s12^5*(10 - 107*t + 128*t^2 + 9*t^3) + 
      s12^2*t^3*(100 + 610*t + 17*t^2 + 33*t^3)) + 
    2*mmH*(s12^8*(-4 + 9*t) + s12^7*t*(-46 + 53*t) + t^6*(8 - 4*t - 7*t^2) + 
      s12^3*t^4*(8 + 266*t + 11*t^2) + s12^4*t^2*(-40 + 140*t + 571*t^2 - 
        177*t^3) + s12^5*t*(-32 + 12*t + 248*t^2 - 173*t^3) + 
      s12^6*(-8 + 24*t - 75*t^2 + 11*t^3) + 
      s12*t^5*(32 - 52*t - 52*t^2 + 13*t^3) + 
      s12^2*t^4*(40 - 192*t - 69*t^2 + 61*t^3)) + 
    mmH^2*(-5*s12^8*(-1 + t) + s12^7*(-27 + 73*t - 28*t^2) + 
      s12^6*(2 - 84*t + 175*t^2 - 7*t^3) + 2*t^5*(8 + t - 9*t^2 + 3*t^3) + 
      s12^2*t^3*(32 + 254*t + 140*t^2 + 141*t^3 - 29*t^4) + 
      s12*t^4*(48 + 8*t - 43*t^2 + 67*t^3 - 6*t^4) - 
      s12^3*t^2*(32 + 80*t + 1041*t^2 + 173*t^3 + 4*t^4) + 
      s12^5*(-16 + 8*t + 71*t^2 - 127*t^3 + 86*t^4) + 
      s12^4*t*(-48 + 254*t - 1078*t^2 - 487*t^3 + 89*t^4)))*
   canMIPlanar[21, 3, {mmH - s12 - t, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*(s12 + t)^4*
   (-mmH + s12 + t)) - 
 (((2*I)/3)*(mmH^9*(-8 + 2*s12^2 + s12*(2 - 19*t) + 19*t) - 
    8*s12*t^2*(-3*s12*(-1 + t)*t^4 + (3 - 2*t)*t^5 + 6*s12^5*(4 + 5*t) + 
      2*s12^2*t^3*(11 + 15*t) + 5*s12^3*t^2*(14 + 19*t) + 
      2*s12^4*t*(36 + 47*t)) + mmH^8*(8 - 12*s12^3 - 5*t - 119*t^2 + 
      5*s12^2*(-2 + 9*t) + s12*(32 + 20*t + 119*t^2)) + 
    2*mmH*(2*s12^3*t^5*(337 + 55*t) + 4*s12^5*t^3*(520 + 93*t) + 
      2*t^6*(4 - t + 2*t^2) + 24*s12^6*t*(-4 + 23*t + 5*t^2) - 
      s12^2*t^5*(64 + 215*t + 17*t^2) + 2*s12^4*t^3*(104 + 1182*t + 
        185*t^2) + s12*t^5*(16 + 56*t - 73*t^2 - 9*t^3)) + 
    mmH^7*(32 + 38*s12^4 - 44*t + 192*t^2 + 315*t^3 + 6*s12^3*(14 + t) - 
      2*s12^2*(58 + 70*t + 133*t^2) - s12*(52 + 118*t + 212*t^2 + 315*t^3)) - 
    mmH^2*(8*s12^5*t^2*(420 + 462*t + 23*t^2) + 
      12*s12^6*(16 - 4*t + 80*t^2 + 5*t^3) + 
      t^5*(112 - 24*t + 87*t^2 + 5*t^3) - s12^2*t^4*(756 + 2096*t + 432*t^2 + 
        11*t^3) + 2*s12^3*t^3*(-352 + 696*t + 620*t^2 + 25*t^3) + 
      4*s12^4*t^2*(-36 + 1649*t + 1067*t^2 + 45*t^3) + 
      s12*t^4*(192 + 172*t - 480*t^2 - 172*t^3 - 5*t^4)) + 
    mmH^3*(12*s12^6*(20 + 8*t + 19*t^2) + t^4*(320 - 68*t + 360*t^2 + 
        49*t^3) + 16*s12^5*(36 + 44*t + 207*t^2 + 55*t^3) - 
      2*s12^2*t^3*(704 + 2160*t + 856*t^2 + 55*t^3) + 
      2*s12^3*t^2*(-320 - 404*t + 966*t^2 + 151*t^3) + 
      2*s12^4*t*(280 + 1526*t + 3204*t^2 + 511*t^3) - 
      s12*t^3*(-448 + 4*t + 770*t^2 + 620*t^3 + 49*t^4)) - 
    mmH^4*(12*s12^6*(8 + 3*t) + 16*s12^5*(47 + 42*t + 51*t^2) + 
      16*s12^3*t*(-21 - 80*t + 58*t^2 + 36*t^3) + 
      t^3*(480 - 120*t + 767*t^2 + 189*t^3) - 
      s12^2*t^2*(1472 + 4296*t + 3054*t^2 + 383*t^3) + 
      4*s12^4*(104 + 309*t + 854*t^2 + 398*t^3) - 
      s12*t^2*(-512 + 336*t + 672*t^2 + 1148*t^3 + 189*t^4)) + 
    mmH^5*(12*s12^6 + 8*s12^5*(39 + 20*t) + s12^4*(668 + 836*t + 876*t^2) + 
      5*t^2*(80 - 28*t + 184*t^2 + 77*t^3) + 
      4*s12^3*(-56 - 39*t + t^2 + 107*t^3) - 
      2*s12^2*t*(480 + 1063*t + 1345*t^2 + 325*t^3) - 
      s12*t*(-288 + 440*t + 374*t^2 + 1200*t^3 + 385*t^4)) + 
    mmH^6*(-40*s12^5 - 4*s12^4*(75 + 41*t) - 2*s12^3*(16 + 36*t + 49*t^2) - 
      t*(176 - 104*t + 613*t^2 + 455*t^3) + 
      s12^2*(292 + 576*t + 1100*t^2 + 585*t^3) + 
      s12*(-64 + 244*t + 208*t^2 + 708*t^3 + 455*t^4)))*
   canMIPlanar[21, 3, {t, s12, mmH}])/((mmH*(-1 + s12) - 2*s12)*s12^2*
   (mmH - t)^4*t*(-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) - (((4*I)/3)*(-2 - mmH + s12 + t)*
   canMIPlanar[21, 4, {s12, t, mmH}])/(s12*t^2) - 
 (((4*I)/3)*(2 + s12)*canMIPlanar[21, 4, {mmH - s12 - t, t, mmH}])/
  (t^2*(-mmH + s12 + t)) - (((4*I)/3)*(-2 - mmH + s12 + t)*
   canMIPlanar[21, 4, {t, s12, mmH}])/(s12^2*t) + 
 (((4*I)/3)*(mmH^6*(4*s12^2 + 4*s12*(-2 + t) - 3*t) - 3*s12^3*t^3*(s12 + t) + 
    mmH^5*(-20*s12^3 + s12^2*(40 - 29*t) + 3*s12*(8 - 3*t)*t + 9*t^2) + 
    mmH*s12^2*(-4*s12^5 - 4*s12^4*(-2 + t) + 3*s12^3*t - 3*s12*(-2 + t)*t^3 + 
      9*t^4 - 3*s12^2*t^2*(3 + t)) + mmH^2*s12*(20*s12^5 - 24*s12^3*t - 
      12*s12*(-2 + t)*t^3 + 9*t^4 - 3*s12^2*t^2*(-9 + 7*t) + 
      s12^4*(-40 + 29*t)) + mmH^4*(40*s12^4 + 9*s12*(-1 + t)*t^2 - 9*t^3 + 
      3*s12^2*t*(-19 + 6*t) + s12^3*(-80 + 67*t)) - 
    mmH^3*(40*s12^5 - 3*t^4 + 3*s12*t^3*(6 + t) + 3*s12^3*t*(-19 + 3*t) - 
      3*s12^2*t^2*(-6 + 5*t) + s12^4*(-80 + 67*t)))*
   canMIPlanar[22, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*(mmH - s12)^4*s12*t^2*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(6*t^3 + 3*t^4 - 30*t^2*(-mmH + s12 + t) - 
    15*t^3*(-mmH + s12 + t) - 6*t*(-mmH + s12 + t)^2 - 4*(-mmH + s12 + t)^3 + 
    3*t*(-mmH + s12 + t)^3 + 2*(-mmH + s12 + t)^4)*
   canMIPlanar[22, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^3) + 
 (((4*I)/3)*(2*s12^4 + s12^3*(4 - 3*t) - 6*s12^2*t + 15*s12*t^2*(2 + t) + 
    3*t^3*(2 + t))*canMIPlanar[22, 4, {mmH - s12 - t, t, mmH}])/
  (s12^3*t^2*(-mmH + s12 + t)) + 
 (((4*I)/3)*(6*s12^3 + 3*s12^4 - 30*s12^2*(-mmH + s12 + t) - 
    15*s12^3*(-mmH + s12 + t) - 6*s12*(-mmH + s12 + t)^2 - 
    4*(-mmH + s12 + t)^3 + 3*s12*(-mmH + s12 + t)^3 + 2*(-mmH + s12 + t)^4)*
   canMIPlanar[22, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^3) + 
 ((4*I)*(mmH^2*(s12^3 + 2*s12^2*(-1 + t) + s12*(-2 + t)*t - 2*t^2) + 
    2*t^2*(2*s12^2 + s12*t - t^2) - mmH*(s12^4 + 2*s12^3*(-1 + t) + 
      s12^2*(-2 + t)*t + 2*s12*t^2 - 4*t^3))*canMIPlanar[24, 3, 
    {s12, mmH - s12 - t, mmH}])/(mmH*s12*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH - s12)*canMIPlanar[24, 4, {s12, mmH - s12 - t, mmH}])/
  (t^2*(-mmH + s12 + t)^2) - 
 (I*(4*mmH^4*s12 + mmH^3*(-8*s12^2 - 12*s12*t + t^2) - 
    4*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) + 
    mmH^2*(4*s12^3 + 12*s12^2*t + 2*t^2*(3 + 2*t) + s12*t*(-8 + 11*t)) - 
    mmH*t*(4*s12^2*(-2 + t) + 5*s12*(-2 + t)*t + t*(8 + 10*t + 5*t^2)))*
   canMIPlanar[24, 4, {s12, t, mmH}])/(mmH*s12*(mmH - s12 - t)^3*t^2) - 
 (I*(4*mmH^3*s12*(s12 - t) - mmH*t*(4*s12^2*(-2 + t) + 3*s12*(-2 + t)*t + 
      12*t^2*(2 + t)) + 4*t^2*(2 + t)*(2*t^2 + s12*(-1 + 2*t)) + 
    mmH^2*(-4*s12^3 + 4*t^2*(2 + t) + s12*t*(-8 + 9*t)))*
   canMIPlanar[24, 4, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^3*(mmH - s12 - t)*t^2) - 
 (I*(4*mmH^4*t + mmH^3*(s12^2 - 12*s12*t + 4*(1 - 2*t)*t) - 
    4*s12^2*(2 + s12)*(-t + s12*(-1 + 2*t)) + 
    mmH^2*(4*s12^3 + 12*s12*(-1 + t)*t + 4*(-2 + t)*t^2 + s12^2*(6 + 11*t)) - 
    mmH*(5*s12^4 - 12*s12*t^2 - 4*t^3 + 5*s12^3*(2 + t) + 
      2*s12^2*(4 - 5*t + 2*t^2)))*canMIPlanar[24, 4, {t, s12, mmH}])/
  (mmH*s12^2*(mmH - s12 - t)^3*t) - 
 ((8*I)*(((-mmH + s12)*(s12 + t))/2 + (-(s12*t^3) + mmH^3*(s12 + t) - 
      mmH^2*(2*s12^2 + 3*s12*t + t^2) + mmH*s12*(s12^2 + 2*s12*t + 2*t^2))/
     (mmH*(mmH - s12)*(mmH - s12 - t)))*canMIPlanar[26, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12^2*t^2) + 
 ((4*I)*(s12 + t)*canMIPlanar[26, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^2*t^2) + (I*((4*(mmH - t))/(-mmH + s12 + t)^2 - 
    (s12*(4*mmH^6 - 4*mmH^5*(-2 + 3*s12 + 4*t) + 
       2*mmH^3*(4*s12^3 - 6*s12^2*t + s12*(12 - 19*t)*t + (17 - 6*t)*t^2) - 
       4*s12*t^2*(2 + t)*(-t + s12*(-1 + 2*t)) + 
       mmH^4*(8*s12^2 + 4*s12*(-4 + 9*t) + t*(-24 + 23*t)) + 
       mmH^2*(-12*s12^4 + s12*(-44 + t)*t^2 - 4*s12^3*(-4 + 5*t) + 
         s12^2*t*(24 + 7*t) + t^2*(8 - 14*t + t^2)) + 
       mmH*(4*s12^5 + 8*s12^3*(-3 + t)*t - 4*t^3*(2 + t) + 
         4*s12^4*(-2 + 3*t) + s12^2*t^2*(10 + 11*t) + 
         s12*t^2*(-16 + 26*t + 15*t^2))))/(mmH*(mmH - s12)*(mmH - s12 - t)^3*
      t^2))*canMIPlanar[26, 4, {s12, t, mmH}])/s12^2 + 
 (I*((4*s12*(mmH - t))/(-mmH + s12 + t)^2 + 
    (4*t^2*(2 + t)*(2*t^3 + s12^2*(-1 + 2*t) + s12*t*(-1 + 4*t)) + 
      mmH^2*(-8*s12^4 + 5*s12^2*t^2 + 4*t^3*(2 + t) - 4*s12^3*(4 + t) + 
        s12*t^2*(24 + 13*t)) + mmH*(4*s12^5 + 8*s12^3*t + 8*s12^4*(1 + t) - 
        12*t^4*(2 + t) - s12^2*t^2*(34 + 19*t) - s12*t^3*(58 + 27*t)))/
     (mmH*(mmH - s12 - t)*t^2*(s12 + t)))*canMIPlanar[26, 4, 
    {mmH - s12 - t, t, mmH}])/s12^3 - 
 (I*(4*mmH^6 - 4*mmH^5*(-2 + 4*s12 + 3*t) - 4*s12^2*(2 + s12)*t*
     (-t + s12*(-1 + 2*t)) + mmH^4*(23*s12^2 + 8*(-2 + t)*t + 
      12*s12*(-2 + 3*t)) - 2*mmH^3*(6*s12^3 + 6*s12*(-2 + t)*t - 4*t^3 + 
      s12^2*(-17 + 19*t)) + mmH^2*(s12^4 + s12^3*(-14 + t) + 
      4*(4 - 3*t)*t^3 - 4*s12*t^2*(-6 + 5*t) + s12^2*(8 - 44*t + 7*t^2)) + 
    mmH*(12*s12*(-2 + t)*t^3 + 4*(-2 + t)*t^4 + s12^4*(-4 + 15*t) + 
      2*s12^2*t*(-8 + 5*t + 4*t^2) + s12^3*(-8 + 26*t + 11*t^2)))*
   canMIPlanar[26, 4, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)*(mmH - s12 - t)^3*
   t) + ((4*I)*(s12^5 - s12^4*t + s12*(12*mmH - 11*t)*t^3 - t^5 + 
    2*s12^2*t^2*(-24*mmH + 7*t) + 2*s12^3*t*(6*mmH + 11*t))*
   canMIPlanar[27, 4, {s12, mmH - s12 - t, mmH}])/(s12^2*t^2*(s12 + t)^4) - 
 ((4*I)*(mmH^5 - mmH^4*(6*s12 + 5*t) + 2*mmH^3*(18*s12^2 + 6*s12*t + 5*t^2) - 
    2*mmH^2*(34*s12^3 + 12*s12^2*t + 5*t^3) + 
    t*(36*s12^4 + 76*s12^3*t + 48*s12^2*t^2 + 6*s12*t^3 - t^4) + 
    mmH*(36*s12^4 - 8*s12^3*t - 60*s12^2*t^2 - 12*s12*t^3 + 5*t^4))*
   canMIPlanar[27, 4, {s12, t, mmH}])/(s12^2*(mmH - t)^4*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(s12^2 - 4*s12*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
   (mmH^3 - mmH^2*(8*s12 + 3*t) + t*(6*s12^2 + 4*s12*t - t^2) + 
    mmH*(6*s12^2 + 4*s12*t + 3*t^2))*canMIPlanar[27, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(mmH - t)^4*(-mmH + s12 + t)^2) + 
 ((48*I)*(mmH + s12)*(mmH^2 + s12^2 + 2*s12*t + 2*t^2 - 2*mmH*(s12 + t))*
   canMIPlanar[27, 4, {t, s12, mmH}])/((mmH - s12)^4*(mmH - s12 - t)*t) - 
 ((4*I)*(3*mmH^3*t*(s12^2 - 4*s12*t + t^2) + 
    (s12 + t)^2*(s12^4 + 6*t^3 + 4*s12^2*t*(3 + 2*t) + s12^3*(2 + 4*t) + 
      s12*t^2*(-14 + 5*t)) + mmH^2*(s12^4 - s12^3*t - 3*t^3*(1 + 2*t) + 
      3*s12*t^2*(4 + 7*t) + s12^2*t*(-3 + 25*t)) - 
    mmH*(2*s12^5 - 3*(-1 + t)*t^4 + s12^4*(2 + 8*t) + s12*t^3*(-3 + 14*t) + 
      s12^3*t*(13 + 30*t) + s12^2*t^2*(5 + 41*t)))*
   canMIPlanar[28, 3, {s12, mmH - s12 - t, mmH}])/
  (s12*t^2*(s12 + t)^4*(-mmH + s12 + t)) - 
 ((4*I)*(mmH^4*(2*s12*(-2 + t) - 3*(-3 + t)*t) + 
    mmH^2*(3*s12^3*(-2 + t) + s12^2*(74 - 19*t)*t - 21*s12*(-6 + t)*t^2 - 
      9*(-5 + t)*t^3) + t^2*(6*t^3 + 3*s12^3*(10 + t) + s12*t^2*(32 + 5*t) + 
      s12^2*t*(58 + 7*t)) + mmH^3*(-5*s12^2*(-2 + t) + 3*t^2*(-11 + 3*t) + 
      s12*t*(-41 + 10*t)) + mmH*t*(3*(-9 + t)*t^3 + 6*s12^3*(-7 + 2*t) + 
      s12*t^2*(-113 + 4*t) + s12^2*t*(-142 + 17*t)))*
   canMIPlanar[28, 3, {s12, t, mmH}])/(s12*(mmH - t)^4*t*
   (-mmH + s12 + t)^2) - 
 ((4*I)*(mmH^4*(-2 + t)*(s12 + t) + mmH^3*(-2*s12^2*(-2 + t) + 
      3*s12*(5 - 2*t)*t - 4*(-2 + t)*t^2) + 
    t^2*(12*s12^2*t - 6*s12*t^2 + (-2 + t)*t^3 + s12^3*(10 + t)) + 
    mmH*t*(s12*(23 - 4*t)*t^2 - 4*(-2 + t)*t^3 + 2*s12^2*t*(-13 + 2*t) + 
      2*s12^3*(-7 + 2*t)) + mmH^2*(s12^3*(-2 + t) - 2*s12^2*(-5 + t)*t + 
      6*(-2 + t)*t^3 + 3*s12*t^2*(-10 + 3*t)))*
   canMIPlanar[28, 3, {mmH - s12 - t, t, mmH}])/
  (s12^2*(mmH - t)^4*t*(-mmH + s12 + t)) - 
 ((8*I)*(mmH*s12*(3*s12^3 + 3*s12^2*(-7 + t) + 4*s12*(-6 + t)*t - 14*t^2) + 
    mmH^3*(3*s12^2 + 2*t - s12*(9 + t)) + 
    s12^2*(10*t^2 + s12^2*(6 + t) + s12*t*(10 + t)) + 
    mmH^2*(-6*s12^3 - 3*s12^2*(-8 + t) - 2*t^2 + s12*t*(12 + t)))*
   canMIPlanar[28, 3, {t, s12, mmH}])/((mmH - s12)^4*s12*t*
   (-mmH + s12 + t)) + ((4*I)*(2*s12*(2*s12 - t)*t^2*(s12 + t)^2 + 
    mmH^3*(s12 + t)^4 + mmH*(s12^6 + 2*t^5 + 10*s12^4*t*(2 + t) + 
      s12*t^4*(24 + t) + s12^2*t^3*(-14 + 5*t) + 2*s12^3*t^2*(-9 + 5*t) + 
      s12^5*(2 + 5*t)) - mmH^2*(2*s12^5 + t^4*(2 + t) + 
      2*s12*t^3*(10 + 3*t) + 4*s12^3*t*(5 + 4*t) + 2*s12^2*t^2*(-18 + 7*t) + 
      s12^4*(2 + 9*t)))*canMIPlanar[29, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12^2*(mmH - s12 - t)*t^2*(s12 + t)^3) + 
 ((4*I)*(mmH^6*t + 2*s12*t^2*(s12 + t)^2*(3*s12 + t) - 
    mmH^5*t*(2 + s12 + 4*t) + mmH*t*(60*s12^4 + 106*s12^3*t + 50*s12^2*t^2 - 
      s12*(-4 + t)*t^3 - 2*t^4) + mmH^2*(6*s12^4 - 110*s12^3*t - 
      126*s12^2*t^2 + 4*s12*(-6 + t)*t^3 + t^4*(8 + t)) - 
    2*mmH^3*(5*s12^3 - 31*s12^2*t + 2*t^3*(3 + t) + s12*t^2*(-14 + 3*t)) + 
    2*mmH^4*(2*s12^2 + s12*t*(-5 + 2*t) + t^2*(4 + 3*t)))*
   canMIPlanar[29, 3, {s12, t, mmH}])/(mmH*s12^2*(mmH - t)^3*t*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(mmH*(mmH - t)^4*t*(s12 + t) - 
    2*(s12^4*t*(s12 + t) + 2*s12^3*t*(s12 + t)*(-mmH + s12 + t) - 
      (s12 + t)*(-mmH + s12 + t)^5 - 3*s12^2*t*(-mmH + s12 + t)^2*
       (7*s12 + 6*t) + (-mmH + s12 + t)^4*(2*s12^2 + t^2) + 
      s12*(-mmH + s12 + t)^3*(-s12^2 + 19*s12*t + 2*t^2)))*
   canMIPlanar[29, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*s12^2*(mmH - t)^3*t*(-mmH + s12 + t)^2) - 
 ((16*I)*(mmH^3*(6*s12 - t) + s12^2*t*(s12 + t) + 
    mmH^2*(-12*s12^2 - 9*s12*t + t^2) + mmH*s12*(6*s12^2 + 9*s12*t + 10*t^2))*
   canMIPlanar[29, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - s12 - t)*
   t) - ((4*I)*(t^2 - 4*t*(-mmH + s12 + t) + (-mmH + s12 + t)^2)*
   (t^3 + 5*t*(-mmH + s12 + t)^2 + (-mmH + s12 + t)^3 - 
    t*(-mmH + s12 + t)*(12*s12 + 7*t))*canMIPlanar[31, 4, 
    {s12, mmH - s12 - t, mmH}])/((mmH - s12)^4*t^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(2*mmH^6*s12 + mmH^5*s12*(3 - 10*s12 - 4*t) + 
    mmH*s12*(-2*s12^5 + s12^4*(15 - 4*t) + 52*t^4 + 20*s12^3*t*(1 + t) + 
      8*s12*t^3*(9 + t) + 8*s12^2*t^2*(4 + 3*t)) - 
    2*mmH^3*s12*(10*s12^3 + 2*s12*(-11 + t)*t + 4*(-7 + t)*t^2 + 
      3*s12^2*(-5 + 4*t)) - s12^2*(3*s12^4 - 20*t^4 + 4*s12*t^3*(-9 + 2*t) + 
      2*s12^3*t*(1 + 4*t) + 2*s12^2*t^2*(-8 + 7*t)) + 
    2*mmH^2*s12*(5*s12^4 - 54*t^3 - 6*s12^2*t*(4 + t) - 2*s12*t^2*(27 + t) + 
      s12^3*(-15 + 8*t)) + mmH^4*(20*s12^3 + 2*t^2*(2 + t) + 
      2*s12*t*(-7 + 2*t) + s12^2*(-15 + 16*t)))*
   canMIPlanar[31, 4, {s12, t, mmH}])/((mmH - s12)^4*s12*t^2*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(-2*mmH^2*(s12^5 + 3*s12^4*t + 3*s12*(-2 + t)*t^3 + t^5 + 
      8*s12^2*t^2*(3 + t) + 2*s12^3*t*(-3 + 4*t)) + 
    (s12 + t)^2*(3*s12^4 + 2*s12^3*(5 - 4*t)*t + 2*s12*(5 - 2*t)*t^3 + t^4 - 
      2*t^5 - 2*s12^2*t^2*(2 + 5*t)) + mmH*(2*s12^6 + t^5*(-5 + 2*t) + 
      6*s12^2*t^3*(3 + 5*t) + 5*s12^4*t*(-5 + 6*t) + s12*t^4*(-35 + 8*t) + 
      s12^5*(-3 + 8*t) + 2*s12^3*t^2*(13 + 24*t)))*
   canMIPlanar[31, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2*(s12 + t)^4*(-mmH + s12 + t)) + 
 ((8*I)*(mmH^6*t + mmH^5*(2 - 2*s12 - 5*t)*t - 
    mmH^2*t*(-8*s12*(-3 + t)*t^2 - 5*(-4 + t)*t^3 + 6*s12^2*t*(8 + t) + 
      2*s12^3*(32 + t)) + mmH^4*(s12^3 + 10*(-1 + t)*t^2 + 2*s12^2*(1 + t) + 
      4*s12*t*(-1 + 2*t)) - 2*mmH^3*t*(2*s12^3 + s12^2*(-14 + t) + 
      5*(-2 + t)*t^2 + 2*s12*t*(-4 + 3*t)) + 
    mmH*t*(-2*s12*(-8 + t)*t^3 - (-10 + t)*t^4 + 4*s12^4*(8 + t) + 
      4*s12^3*t*(8 + 3*t) + 2*s12^2*t^2*(2 + 5*t)) - 
    t^2*(4*s12^4*(-4 + t) + 4*s12*t^3 + 2*t^4 + 2*s12^2*t^2*(-7 + 2*t) + 
      s12^3*t*(-32 + 7*t)))*canMIPlanar[31, 4, {t, s12, mmH}])/
  (s12^2*(mmH - t)^4*t*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH^4*(-2 + s12)*(s12 + t) + mmH^3*(-4*s12^3 + s12^2*(8 - 6*t) + 
      s12*(15 - 2*t)*t + 4*t^2) + s12^2*(-2*s12^3 + s12^4 - 6*s12^2*t + 
      10*t^3 + s12*t^2*(12 + t)) + mmH^2*(6*s12^4 - 2*t^3 + 
      s12*t^2*(10 + t) - 2*s12^2*t*(15 + t) + 3*s12^3*(-4 + 3*t)) + 
    mmH*s12*(-4*s12^4 - 4*s12^3*(-2 + t) - 14*t^3 + 2*s12*t^2*(-13 + 2*t) + 
      s12^2*t*(23 + 4*t)))*canMIPlanar[32, 3, {s12, mmH - s12 - t, mmH}])/
  ((mmH - s12)^4*s12*t^2*(-mmH + s12 + t)) + 
 (((2*I)/5)*(mmH^11*(-1 + s12)*(-1 + t)*(23*s12 + 3*t) - 
    8*s12^4*t*(15*s12^6 + 4*s12^3*(130 - 49*t)*t^2 + 
      s12^2*(1070 - 237*t)*t^3 + 2*s12*(466 - 41*t)*t^4 + 300*t^5 + 
      18*s12^4*t*(4 + t) + 2*s12^5*(-5 + 37*t)) + 
    4*mmH*s12^3*(60*t^6 + 5*s12^7*(-3 + 8*t) + s12^5*t*(-322 + 1199*t) + 
      s12^6*(-30 + 163*t + 191*t^2) + 2*s12*t^4*(12 + 1048*t + 343*t^2) + 
      s12^4*t*(-120 + 72*t + 2125*t^2 - 616*t^3) + 
      2*s12^3*t^2*(-76 + 1434*t + 1123*t^2 - 353*t^3) + 
      s12^2*t^3*(32 + 4478*t + 1792*t^2 - 241*t^3)) + 
    mmH^10*(-169*s12^3*(-1 + t) + s12^2*(-24 + 89*t - 101*t^2) + 
      t*(-17 + 25*t + 8*t^2) + s12*(-99 + 45*t + 82*t^2 - 8*t^3)) + 
    mmH^9*(541*s12^4*(-1 + t) + t*(40 - 97*t - 63*t^2) + 
      s12^3*(-501 + 179*t + 580*t^2) + s12*(50 + 269*t - 491*t^2 - 70*t^3) + 
      s12^2*(456 - 495*t + 92*t^2 + 131*t^3)) - 
    2*mmH^2*s12^2*(-600*t^6 + 5*s12^8*(-5 + 7*t) + 
      24*s12*t^4*(8 - 53*t + 2*t^2) + s12^7*(-307 + 574*t + 160*t^2) + 
      s12^6*(-370 + 321*t + 2865*t^2 - 54*t^3) + 
      s12^2*t^3*(392 + 3366*t + 5035*t^2 + 211*t^3) + 
      s12^5*(40 - 2712*t + 6590*t^2 + 2644*t^3 - 644*t^4) - 
      4*s12^3*t^2*(274 - 1003*t - 3223*t^2 + 93*t^3 + 59*t^4) - 
      s12^4*t*(1208 + 2548*t - 13739*t^2 + 103*t^3 + 701*t^4)) - 
    mmH^8*(985*s12^5*(-1 + t) + s12^4*(-2274 + 1583*t + 1503*t^2) + 
      s12^3*(419 - 1765*t + 2543*t^2 + 525*t^3) + 
      s12^2*(290 + 823*t - 1599*t^2 + 407*t^3 - 19*t^4) + 
      t*(48 - 66*t - 223*t^2 + 5*t^3 + 12*t^4) - 
      s12*(40 - 432*t + 909*t^2 + 561*t^3 - 14*t^4 + 12*t^5)) + 
    mmH^6*(-803*s12^7*(-1 + t) + s12^6*(5582 - 5379*t - 1883*t^2) + 
      s12^5*(5285 + 553*t - 14482*t^2 - 746*t^3) - 
      2*t^3*(136 - 38*t + 59*t^2 + 19*t^3) + 
      4*s12*t^2*(-284 + 233*t - 193*t^2 - 146*t^3 + t^4) + 
      2*s12^3*t*(-1103 + 2531*t - 2294*t^2 + 126*t^3 + 250*t^4) + 
      s12^4*(-80 + 6271*t - 11659*t^2 - 8574*t^3 + 710*t^4) + 
      2*s12^2*t*(328 + 283*t + 2085*t^2 + 262*t^3 + 263*t^4 + 24*t^5)) + 
    mmH^3*s12*(10*s12^9*(-1 + t) + 240*t^6 + s12^8*(-464 + 583*t + 43*t^2) - 
      8*s12*t^4*(-72 + 322*t + 157*t^2) + s12^7*(-2546 + 3446*t + 2348*t^2 - 
        36*t^3) - 4*s12^2*t^3*(-464 + 1143*t + 670*t^2 + 183*t^3) + 
      s12^3*t^2*(-2464 - 1746*t + 14927*t^2 + 782*t^3 - 431*t^4) + 
      s12^6*(-1860 - 2919*t + 17646*t^2 + 913*t^3 - 224*t^4) + 
      s12^5*(360 - 10112*t + 15979*t^2 + 20406*t^3 - 2709*t^4 - 232*t^5) - 
      s12^4*t*(4976 + 10652*t - 31697*t^2 - 8790*t^3 + 2392*t^4 + 77*t^5)) + 
    mmH^7*(1115*s12^6*(-1 + t) + 5*s12^5*(-935 + 795*t + 434*t^2) + 
      s12^4*(-1594 - 2631*t + 8755*t^2 + 914*t^3) + 
      s12^3*(560 - 545*t + 530*t^2 + 3493*t^3 - 250*t^4) + 
      t^2*(224 - 182*t - 39*t^2 + 78*t^3 + 7*t^4) + 
      s12*t*(80 - 492*t - 1357*t^2 + 294*t^3 + 24*t^4 - 7*t^5) - 
      s12^2*(120 - 1722*t + 2987*t^2 + 1130*t^3 + 41*t^4 + 120*t^5)) + 
    mmH^4*s12*(-91*s12^8*(-1 + t) + s12^7*(1846 - 2129*t - 305*t^2) - 
      32*t^4*(12 + 28*t + 13*t^2) + s12^6*(5659 - 5239*t - 7577*t^2 + 
        63*t^3) + 4*s12*t^3*(-536 + 397*t + 585*t^2 + 152*t^3) + 
      4*s12^2*t^2*(24 + 851*t + 703*t^2 + 733*t^3 + 166*t^4) + 
      s12^5*(2350 + 9459*t - 28799*t^2 - 5199*t^3 + 715*t^4) + 
      s12^3*t*(5296 + 7524*t - 12595*t^2 - 7545*t^3 + 2556*t^4 + 128*t^5) + 
      s12^4*(-600 + 8806*t - 7215*t^2 - 30245*t^3 + 1742*t^4 + 580*t^5)) + 
    mmH^5*(359*s12^8*(-1 + t) + 48*t^4*(2 + t^2) + 
      s12^7*(-4111 + 4361*t + 996*t^2) + 4*s12*t^3*(304 + 117*t + 366*t^2 + 
        42*t^3) + s12^6*(-7296 + 3541*t + 13648*t^2 + 207*t^3) + 
      s12^5*(-1350 - 11585*t + 26115*t^2 + 9728*t^3 - 970*t^4) - 
      4*s12^2*t^2*(-424 + 424*t + 484*t^2 + 282*t^3 + 59*t^4) - 
      4*s12^3*t*(736 + 455*t + 754*t^2 - 65*t^3 + 526*t^4 + 38*t^5) - 
      s12^4*(-400 + 2034*t + 2675*t^2 - 20347*t^3 + 518*t^4 + 740*t^5)))*
   canMIPlanar[32, 3, {s12, t, mmH}])/((mmH*(-1 + s12) - 2*s12)*(mmH - s12)^4*
   s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((2*I)*(6*mmH^4*(-1 + s12)*s12*t*(s12^2 + 4*s12*t + t^2) - 
    2*s12*(s12 + t)^2*(3*s12^5 + s12^3*(26 - 15*t)*t - 3*t^5 - 
      2*s12*t^3*(-9 + 5*t) + s12^4*(2 + 6*t) - s12^2*t^2*(18 + 25*t)) + 
    mmH^3*(s12^6 + t^5 - s12^5*(1 + 7*t) - s12^4*t*(11 + 56*t) + 
      s12^2*t^2*(24 + 46*t - 17*t^2) + s12*t^3*(6 + 17*t - t^2) - 
      2*s12^3*t*(-3 + 8*t + 32*t^2)) + mmH^2*(s12^7 + 7*s12^6*(-1 + t) - 
      2*t^5*(5 + 2*t) + s12*t^4*(-32 - 19*t + 4*t^2) + 
      s12^2*t^3*(-94 - 33*t + 25*t^2) + 4*s12^4*t*(9 + 29*t + 25*t^2) + 
      s12^5*(6 - 15*t + 50*t^2) + s12^3*t^2*(-18 + 106*t + 77*t^2)) + 
    mmH*(2*s12^8 + 9*s12^7*t + s12^6*(-4 + 7*t - 2*t^2) + 
      t^5*(-8 + 4*t + 3*t^2) + s12^5*(8 + 4*t - 84*t^2 - 47*t^3) + 
      s12*t^4*(-24 + 20*t + 6*t^2 - 3*t^3) - 
      s12^2*t^3*(16 - 96*t + t^2 + 16*t^3) - 
      s12^3*t^2*(-16 + 8*t + 106*t^2 + 47*t^3) - 
      s12^4*t*(-24 + 80*t + 193*t^2 + 72*t^3)))*
   canMIPlanar[32, 3, {mmH - s12 - t, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*t^2*(s12 + t)^4*(-mmH + s12 + t)) + 
 ((4*I)*(2*mmH^8 - mmH^7*(7 + 7*s12 + 13*t) + 
    t*(s12^5*(80 - 12*t) + 16*s12^4*(15 - 2*t)*t + s12^3*(244 - 23*t)*t^2 + 
      3*t^6 + s12^2*t^3*(90 + 7*t) + s12*t^4*(6 + 13*t)) + 
    mmH^6*(-1 + 7*s12^2 + 43*t + 36*t^2 + s12*(23 + 39*t)) + 
    mmH^5*(4 + s12^3 + 7*t - 113*t^2 - 55*t^3 - s12^2*(14 + 27*t) + 
      s12*(4 - 123*t - 90*t^2)) - mmH^4*(5*s12^4 + 6*s12^3*(4 + 3*t) + 
      s12^2*(26 - 103*t - 38*t^2) + s12*(8 + 16*t - 275*t^2 - 110*t^3) + 
      t*(16 + 18*t - 165*t^2 - 50*t^3)) + 
    mmH*(s12^2*t^3*(-292 - 82*t + t^2) + 2*s12^5*(8 - 12*t + 3*t^2) + 
      s12^3*t^2*(-524 - 43*t + 15*t^2) + s12^4*t*(-232 - 42*t + 17*t^2) - 
      t^4*(-4 - 3*t + 23*t^2 + t^3) - s12*t^3*(-8 + 14*t + 83*t^2 + 4*t^3)) + 
    mmH^3*(2*s12^5 + s12^4*(34 + 27*t) - 2*s12^2*t*(30 + 116*t + 11*t^2) + 
      s12^3*(60 - 41*t + 48*t^2) + t^2*(24 + 22*t - 145*t^2 - 27*t^3) - 
      3*s12*t*(-8 - 6*t + 110*t^2 + 25*t^3)) + 
    mmH^2*(-4*s12^5*(3 + 2*t) + s12^3*t*(220 + 131*t - 46*t^2) + 
      s12^4*(-56 + 40*t - 39*t^2) + s12^2*t^2*(288 + 218*t + 3*t^2) + 
      t^3*(-16 - 13*t + 77*t^2 + 8*t^3) + s12*t^2*(-24 + 2*t + 225*t^2 + 
        27*t^3)))*canMIPlanar[32, 3, {t, s12, mmH}])/
  (s12^2*t*(-mmH + t)^3*(-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) + ((4*I)*(2 + t)*canMIPlanar[32, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^2) - 
 ((4*I)*(2 + t)*canMIPlanar[32, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)) + 
 ((4*I)*(2 + s12)*canMIPlanar[32, 4, {t, s12, mmH}])/(t*(-mmH + s12 + t)^2) + 
 ((2*I)*(2*mmH*s12*t^4 - mmH*(mmH - s12)^4*s12*(s12 + t) + 
    6*mmH*s12*t^3*(-mmH + s12 + t) - 2*s12^2*t^3*(-mmH + s12 + t) - 
    36*mmH*s12*t^2*(-mmH + s12 + t)^2 - 2*(mmH - s12)^2*t*
     (-mmH + s12 + t)^3 + 2*mmH*s12*t*(-mmH + s12 + t)^3 + 
    2*s12^2*t*(-mmH + s12 + t)^3 + 2*mmH*s12*(-mmH + s12 + t)^4)*
   canMIPlanar[33, 3, {s12, mmH - s12 - t, mmH}])/
  (mmH*s12*(-mmH + s12)^3*t^2*(-mmH + s12 + t)^2) + 
 (((2*I)/5)*(80*s12^4*t^2*(s12 + t)^4 - mmH^11*(-1 + s12)*(-1 + t)*
     (23*s12 + 3*t) - 8*mmH*s12^3*t*(15*s12^6 + s12^3*(585 - 46*t)*t^2 + 
      s12^2*(1105 - 137*t)*t^3 + s12*(932 - 57*t)*t^4 + 295*t^5 + 
      s12^5*(-5 + 94*t) + s12^4*t*(112 + 113*t)) + 
    mmH^10*(151*s12^3*(-1 + t) + t*(17 - 25*t - 8*t^2) + 
      s12^2*(6 - 68*t + 98*t^2) + s12*(99 - 48*t - 79*t^2 + 8*t^3)) - 
    mmH^9*(420*s12^4*(-1 + t) + t*(40 - 97*t - 63*t^2) + 
      4*s12^3*(-128 + 63*t + 123*t^2) + s12*(50 + 252*t - 466*t^2 - 62*t^3) + 
      s12^2*(382 - 472*t + 161*t^2 + 123*t^3)) + 
    4*mmH^2*s12^2*(-440*t^6 + 5*s12^7*(-3 + 8*t) + 
      s12^5*t*(-262 + 1276*t + 165*t^2) + s12^6*(-40 + 158*t + 221*t^2) + 
      2*s12*t^4*(12 + 246*t + 365*t^2) + 2*s12^4*t*(-60 + 14*t + 1237*t^2 - 
        173*t^3) + 2*s12^2*t^3*(16 + 1229*t + 1003*t^2 - 98*t^3) - 
      2*s12^3*t^2*(76 - 904*t - 1334*t^2 + 263*t^3)) - 
    2*mmH^3*s12*(140*t^6 + 5*s12^8*(-5 + 7*t) + 
      s12^7*(-307 + 539*t + 180*t^2) - 4*s12*t^4*(-36 + 524*t + 253*t^2) + 
      s12^6*(-410 + 215*t + 2933*t^2 + 71*t^3) + 
      s12^2*t^3*(328 - 1275*t + 1623*t^2 + 368*t^3) + 
      s12^4*t*(-968 - 2359*t + 10001*t^2 + 1044*t^3 - 561*t^4) + 
      s12^5*(40 - 1933*t + 5308*t^2 + 3439*t^3 - 434*t^4) + 
      s12^3*t^2*(-792 + t + 7896*t^2 + 280*t^3 - 201*t^4)) + 
    mmH^8*(640*s12^5*(-1 + t) + 4*s12^4*(-473 + 359*t + 274*t^2) + 
      s12^3*(102 - 1298*t + 2347*t^2 + 407*t^3) + 
      s12^2*(270 + 506*t - 1163*t^2 + 464*t^3 - 19*t^4) + 
      t*(48 - 66*t - 223*t^2 + 5*t^3 + 12*t^4) - 
      2*s12*(20 - 196*t + 406*t^2 + 249*t^3 - 7*t^4 + 6*t^5)) + 
    mmH^6*(303*s12^7*(-1 + t) + s12^6*(-2974 + 2980*t + 894*t^2) + 
      2*t^3*(136 - 38*t + 59*t^2 + 19*t^3) + 
      s12^5*(-4129 + 1140*t + 8999*t^2 + 354*t^3) + 
      s12^4*(-260 - 4715*t + 10176*t^2 + 5780*t^3 - 549*t^4) + 
      s12*t^2*(912 - 780*t + 841*t^2 + 526*t^3 - 11*t^4) + 
      s12^3*(80 + 776*t - 3227*t^2 + 4780*t^3 + 3*t^4 - 372*t^5) - 
      s12^2*t*(688 + 100*t + 2816*t^2 + 973*t^3 + 578*t^4 + 41*t^5)) + 
    mmH^4*s12*(10*s12^8*(-1 + t) + s12^7*(-444 + 548*t + 48*t^2) + 
      8*t^4*(36 + 122*t + 51*t^2) - s12^6*(2292 - 2758*t - 2413*t^2 + t^3) - 
      2*s12*t^3*(-600 + 1156*t + 2283*t^2 + 449*t^3) + 
      s12^2*t^2*(-880 - 2828*t + 415*t^2 + 242*t^3 - 269*t^4) - 
      2*s12^5*(805 + 1272*t - 7330*t^2 - 858*t^3 + 82*t^4) + 
      s12^4*(280 - 5416*t + 8003*t^2 + 16538*t^3 - 1541*t^4 - 192*t^5) - 
      s12^3*t*(3040 + 6034*t - 12015*t^2 - 6452*t^3 + 1730*t^4 + 67*t^5)) + 
    mmH^7*(-575*s12^6*(-1 + t) + s12^5*(3183 - 2844*t - 1319*t^2) + 
      s12^4*(1806 + 1103*t - 6663*t^2 - 562*t^3) + 
      t^2*(-224 + 182*t + 39*t^2 - 78*t^3 - 7*t^4) + 
      s12^3*(-400 + 1066*t - 1423*t^2 - 2974*t^3 + 221*t^4) + 
      s12*t*(-32 + 426*t + 1144*t^2 - 299*t^3 - 12*t^4 + 7*t^5) + 
      s12^2*(80 - 1230*t + 2175*t^2 + 612*t^3 + 75*t^4 + 108*t^5)) + 
    mmH^5*(-86*s12^8*(-1 + t) - 48*t^4*(2 + t^2) - 
      2*s12^7*(-791 + 878*t + 161*t^2) - 2*s12*t^3*(472 + 277*t + 713*t^2 + 
        70*t^3) - s12^6*(-4242 + 3206*t + 6499*t^2 + 83*t^3) + 
      s12^2*t^2*(-784 + 556*t + 3097*t^2 + 1974*t^3 + 245*t^4) + 
      s12^5*(1390 + 5840*t - 17709*t^2 - 4898*t^3 + 511*t^4) + 
      s12^3*t*(2256 + 1760*t + 890*t^2 - 1713*t^3 + 1186*t^4 + 101*t^5) + 
      s12^4*(-320 + 2660*t + 28*t^2 - 15277*t^3 + 581*t^4 + 468*t^5)))*
   canMIPlanar[33, 3, {s12, t, mmH}])/(mmH*(mmH*(-1 + s12) - 2*s12)*
   (mmH - s12)^3*s12^2*(mmH*(-1 + t) - 2*t)*t^2*(-mmH + s12 + t)^2*
   (mmH^2 + 2*(s12 + t) - mmH*(3 + s12 + t))) - 
 ((4*I)*(-2*s12^4*t*(s12 + t)^2 + mmH*s12*(-3*s12^6 - 7*s12^5*t + 
      33*s12^3*t^3 + 2*(-1 + t)*t^5 + 2*s12*t^4*(-13 + 4*t) + 
      s12^4*t*(-17 + 10*t) + s12^2*t^3*(-7 + 25*t)) + 
    mmH^3*(s12^6 + 8*s12^3*t*(1 + t)^2 - t^4*(4 + t) + s12^5*(-2 + 3*t) + 
      3*s12^2*t^2*(-10 - 4*t + t^2) + s12*t^3*(-4 - 2*t + t^2) + 
      s12^4*(2 - 11*t + 8*t^2)) + mmH^2*(s12^7 + s12^6*(-2 + 3*t) + 
      s12^2*t^3*(51 + 12*t - 4*t^2) + t^4*(-4 + t + t^2) - 
      s12^5*(3 + 2*t + 4*t^2) + s12^4*(4 + 8*t - 23*t^2 - 15*t^3) - 
      s12*t^3*(8 - 6*t - 2*t^2 + t^3) - s12^3*t*(-8 + 15*t + 12*t^2 + 
        12*t^3)))*canMIPlanar[33, 3, {mmH - s12 - t, t, mmH}])/
  (mmH*(mmH*(-1 + s12) - 2*s12)*s12^2*(mmH - s12 - t)*t^2*(s12 + t)^3) - 
 ((4*I)*(2*mmH^8 - mmH^7*(7 + 7*s12 + 13*t) + 
    t*(s12^5*(80 - 12*t) + 16*s12^4*(15 - 2*t)*t + s12^3*(244 - 23*t)*t^2 + 
      3*t^6 + s12^2*t^3*(90 + 7*t) + s12*t^4*(6 + 13*t)) + 
    mmH^6*(-1 + 7*s12^2 + 43*t + 36*t^2 + s12*(23 + 39*t)) + 
    mmH^5*(4 + s12^3 + 7*t - 113*t^2 - 55*t^3 - s12^2*(14 + 27*t) + 
      s12*(4 - 123*t - 90*t^2)) - mmH^4*(5*s12^4 + 6*s12^3*(4 + 3*t) + 
      s12^2*(26 - 103*t - 38*t^2) + s12*(8 + 16*t - 275*t^2 - 110*t^3) + 
      t*(16 + 18*t - 165*t^2 - 50*t^3)) + 
    mmH*(s12^2*t^3*(-292 - 82*t + t^2) + 2*s12^5*(8 - 12*t + 3*t^2) + 
      s12^3*t^2*(-524 - 43*t + 15*t^2) + s12^4*t*(-232 - 42*t + 17*t^2) - 
      t^4*(-4 - 3*t + 23*t^2 + t^3) - s12*t^3*(-8 + 14*t + 83*t^2 + 4*t^3)) + 
    mmH^3*(2*s12^5 + s12^4*(34 + 27*t) - 2*s12^2*t*(30 + 116*t + 11*t^2) + 
      s12^3*(60 - 41*t + 48*t^2) + t^2*(24 + 22*t - 145*t^2 - 27*t^3) - 
      3*s12*t*(-8 - 6*t + 110*t^2 + 25*t^3)) + 
    mmH^2*(-4*s12^5*(3 + 2*t) + s12^3*t*(220 + 131*t - 46*t^2) + 
      s12^4*(-56 + 40*t - 39*t^2) + s12^2*t^2*(288 + 218*t + 3*t^2) + 
      t^3*(-16 - 13*t + 77*t^2 + 8*t^3) + s12*t^2*(-24 + 2*t + 225*t^2 + 
        27*t^3)))*canMIPlanar[33, 3, {t, s12, mmH}])/
  (s12^2*t*(-mmH + t)^3*(-mmH + s12 + t)^2*(-mmH^2 - 2*(s12 + t) + 
    mmH*(3 + s12 + t))) - ((4*I)*(2 + t)*canMIPlanar[33, 4, {s12, t, mmH}])/
  (s12*(-mmH + s12 + t)^2) + 
 ((4*I)*(2 + t)*canMIPlanar[33, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)) - 
 ((4*I)*(2 + s12)*canMIPlanar[33, 4, {t, s12, mmH}])/(t*(-mmH + s12 + t)^2) - 
 ((4*I)*(((-mmH + s12)*(s12 + t))/s12^2 + ((-mmH + s12)*(s12 + t))/
     (-mmH + s12 + t)^2 + (2*(-(s12^7*(-mmH + s12)) + 
       (mmH - s12)*s12^6*(4*mmH - 4*s12 - 3*t) - (mmH - s12)*s12^5*
        (7*mmH - 7*s12 - 3*t)*(-mmH + s12 + t) - (-mmH + s12)*t*
        (-mmH + s12 + t)^6 + (mmH - s12)*s12^2*(-mmH + s12 + t)^4*
        (4*mmH - 4*s12 + 3*t) - (mmH - s12)*s12*(-mmH + s12 + t)^5*
        (mmH - s12 + 3*t) - s12^3*(-mmH + s12 + t)^3*
        (14*t^2 - 19*t*(-mmH + s12 + t) + 7*(-mmH + s12 + t)^2) + 
       s12^4*(-mmH + s12 + t)^2*(7*t^2 - 19*t*(-mmH + s12 + t) + 
         8*(-mmH + s12 + t)^2) + (mmH - t)^2*(s12^4*(-mmH + s12) - 
         3*s12^3*(-mmH + s12)*(-mmH + s12 + t) + s12^2*(-3*mmH + 3*s12 - 5*t)*
          (-mmH + s12 + t)^2 - s12*(-mmH + s12 - 2*t)*(-mmH + s12 + t)^3 - 
         t*(-mmH + s12 + t)^4)))/(s12^2*(mmH - t)^4*(-mmH + s12 + t)^2))*
   canMIPlanar[35, 3, {s12, mmH - s12 - t, mmH}])/t^2 + 
 (((2*I)/5)*(mmH^7*(-1 + s12)*(-1 + t)*(s12 + t)^3*
     (-3*t^2 + s12*t*(-46 + 3*t) + s12^2*(-103 + 43*t)) + 
    320*s12^2*t*(s12 + t)^5*(3*s12^3 - 2*(-2 + t)*t + s12^2*(-8 + 5*t) + 
      2*s12*(2 - 4*t + t^2)) - 8*mmH*s12*(s12 + t)^2*
     (30*s12^7*(-2 + 5*t) - 2*t^5*(40 - 36*t + t^2) + 
      10*s12^6*(16 - 19*t + 69*t^2) + s12*t^4*(-80 + 222*t - 101*t^2 + 
        2*t^3) + s12^2*t^3*(160 - 70*t - 293*t^2 + 27*t^3) + 
      2*s12^3*t^2*(80 - 399*t - 184*t^2 + 173*t^3) + 
      s12^4*t*(-80 - 698*t - 325*t^2 + 1032*t^3) + 
      s12^5*(-80 + 40*t - 281*t^2 + 1231*t^3)) - 
    mmH^6*(t^5*(-14 + 5*t + 25*t^2) + s12^7*(304 - 338*t + 34*t^2) + 
      s12*t^4*(-192 + 91*t + 199*t^2 - 50*t^3) + 
      s12^6*(218 + 697*t - 1280*t^2 + 245*t^3) + 
      s12^2*t^3*(-808 + 674*t + 643*t^2 - 382*t^3 + 25*t^4) + 
      2*s12^3*t^2*(-706 + 912*t + 425*t^2 - 616*t^3 + 89*t^4) + 
      s12^4*t*(-1098 + 2163*t + 451*t^2 - 2082*t^3 + 518*t^4) + 
      s12^5*(-316 + 1145*t + 483*t^2 - 2124*t^3 + 556*t^4)) + 
    4*mmH^2*(30*s12^10*(-3 + 4*t) + 2*t^7*(12 - 10*t + t^2) + 
      10*s12^9*(-25 + 37*t + 78*t^2) + s12*t^6*(-136 + 138*t + 130*t^2 - 
        3*t^3) + s12^8*(700 - 2217*t + 3838*t^2 + 2079*t^3) + 
      s12^4*t^3*(-1384 + 4264*t - 7887*t^2 + 3367*t^3 - 321*t^4) + 
      s12^3*t^4*(-1416 + 3072*t - 2393*t^2 + 554*t^3 - 112*t^4) + 
      s12^2*t^5*(-784 + 1220*t - 75*t^2 + 3*t^3 + t^4) + 
      2*s12^5*t^2*(-476 + 2385*t - 6734*t^2 + 4680*t^3 + 119*t^4) + 
      s12^6*t*(-480 + 4604*t - 13423*t^2 + 13550*t^3 + 1865*t^4) + 
      s12^7*(-120 + 2788*t - 7619*t^2 + 10387*t^3 + 2838*t^4)) - 
    2*mmH^3*(30*s12^10*(-1 + t) + 10*s12^9*(-71 + 79*t + 19*t^2) - 
      t^6*(-64 + 58*t + 67*t^2 + t^3) + s12^8*(168 - 2444*t + 5171*t^2 + 
        435*t^3) + s12*t^5*(-32 + 144*t + 87*t^2 + 151*t^3 + 5*t^4) + 
      s12^7*(560 - 1003*t - 2064*t^2 + 12440*t^3 + 324*t^4) + 
      s12^5*t*(192 + 4608*t - 13645*t^2 + 5589*t^3 + 8310*t^4 - 937*t^5) + 
      s12^4*t^2*(-368 + 6422*t - 12819*t^2 + 3777*t^3 + 2362*t^4 - 648*t^5) + 
      s12^6*(120 + 2220*t - 6743*t^2 + 2399*t^3 + 14473*t^4 - 393*t^5) + 
      s12^3*t^3*(-992 + 5360*t - 5511*t^2 + 1162*t^3 + 507*t^4 - 157*t^5) + 
      s12^2*t^4*(-648 + 2088*t - 611*t^2 + 317*t^3 + 76*t^4 - 4*t^5)) + 
    mmH^5*(s12^8*(411 - 402*t - 9*t^2) + t^5*(-32 + 32*t + 103*t^2 + 
        25*t^3) + s12^7*(1055 + 145*t - 1792*t^2 + 52*t^3) + 
      s12*t^4*(92 - 566*t + 789*t^2 - 49*t^3 - 50*t^4) + 
      s12^6*(-686 + 4771*t - 3690*t^2 - 2774*t^3 + 391*t^4) + 
      s12^2*t^3*(928 - 3302*t + 4309*t^2 - 982*t^3 - 230*t^4 + 25*t^5) + 
      s12^3*t^2*(1912 - 6716*t + 10929*t^2 - 4541*t^3 - 460*t^4 + 176*t^5) + 
      s12^4*t*(1568 - 6676*t + 14073*t^2 - 9044*t^3 - 466*t^4 + 577*t^5) + 
      s12^5*(460 - 3350*t + 10523*t^2 - 8835*t^3 - 1690*t^4 + 756*t^5)) + 
    mmH^4*(270*s12^9*(-1 + t) + s12^8*(-1794 + 1067*t + 1590*t^2 - 23*t^3) + 
      s12^7*(1226 - 7863*t + 8967*t^2 + 3312*t^3 - 130*t^4) - 
      t^5*(-32 + 4*t + 188*t^2 + 97*t^3 + 3*t^4) + 
      s12^6*(-860 + 4614*t - 15091*t^2 + 20046*t^3 + 2242*t^4 - 317*t^5) + 
      s12*t^4*(208 + 136*t - 154*t^2 - 263*t^3 + 193*t^4 + 6*t^5) + 
      s12^5*(80 - 2976*t + 6586*t^2 - 17547*t^3 + 21747*t^4 - 1116*t^5 - 
        384*t^6) + s12^4*t*(352 - 3620*t + 4624*t^2 - 14027*t^3 + 13382*t^4 - 
        1854*t^5 - 225*t^6) + s12^3*t^2*(608 - 1608*t + 2038*t^2 - 7535*t^3 + 
        5363*t^4 - 536*t^5 - 54*t^6) + s12^2*t^3*(512 + 36*t + 646*t^2 - 
        2199*t^3 + 1268*t^4 - 42*t^5 - 3*t^6)))*
   canMIPlanar[35, 3, {s12, t, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*(s12*(-1 + t) - t)*t^2*
   (s12 + t)^3*(-mmH + s12 + t)^2) + 
 ((2*I)*(mmH^10*(11*s12 - 5*t)*(-1 + t)^2 + 32*s12^5*(2 + s12)*t*
     (3*s12^3 + t^3 + s12*t*(2 + 5*t) + s12^2*(2 + 7*t)) - 
    mmH^9*(-1 + t)*(s12^2*(-64 + 58*t) + t*(16 - 9*t - 16*t^2) + 
      s12*(-52 + 57*t + 10*t^2)) - 4*mmH*s12^2*(2*s12*(1 - 7*t)*t^6 - 4*t^8 + 
      6*s12^7*(-2 + 3*t) + s12^2*t^4*(50 - 8*t - 7*t^2) + 
      2*s12^6*(-16 + 63*t + 22*t^2) + s12^3*t^2*(128 + 304*t + 7*t^2 + 
        9*t^3) + s12^4*t*(144 + 546*t + 164*t^2 + 11*t^3) + 
      s12^5*(-16 + 280*t + 285*t^2 + 31*t^3)) + 
    mmH^8*(s12^3*(161 - 286*t + 125*t^2) + s12^2*(298 - 533*t + 117*t^2 + 
        106*t^3) + s12*(36 - 50*t - 93*t^2 + 140*t^3 - 29*t^4) + 
      t*(12 - 40*t + 71*t^2 - 23*t^3 - 24*t^4)) + 
    2*mmH^2*s12^2*(6*s12^7*(-1 + t) - 4*t^6*(-5 + 16*t + 2*t^2) + 
      2*s12^6*(-61 + 80*t + 8*t^2) + s12*t^4*(64 + 40*t - 93*t^2 - 25*t^3) + 
      s12^5*(-316 + 543*t + 365*t^2 + 8*t^3) + 
      s12^2*t^2*(408 + 820*t - 37*t^2 + 45*t^3 - 11*t^4) + 
      s12^4*(-184 + 1052*t + 1087*t^2 + 241*t^3 + 7*t^4) + 
      s12^3*t*(512 + 1896*t + 409*t^2 + 116*t^3 + 15*t^4)) - 
    mmH^3*s12*(54*s12^7*(-1 + t) + 24*(3 - 5*t)*t^6 - 
      3*s12^6*(154 - 163*t - 48*t^2 + t^3) + 
      s12^5*(-1204 + 1166*t + 1041*t^2 + 125*t^3) - 
      2*s12*t^4*(88 - 212*t + 187*t^2 + 57*t^3 + 2*t^4) + 
      s12^2*t^2*(704 + 648*t + 60*t^2 + 112*t^3 - 167*t^4 - 11*t^5) + 
      s12^3*t*(944 + 3444*t - 166*t^2 + 633*t^3 + 83*t^4 - 4*t^5) + 
      s12^4*(-880 + 2544*t + 1478*t^2 + 745*t^3 + 171*t^4 + 6*t^5)) + 
    mmH^4*(-40*(-1 + t)*t^6 + 3*s12^7*(-27 + 26*t + t^2) + 
      s12^6*(-278 + 49*t + 285*t^2 + 4*t^3) - 
      2*s12*t^4*(128 - 236*t + 139*t^2 + 51*t^3) + 
      s12^5*(-1020 + 538*t + 179*t^2 + 472*t^3 + 27*t^4) + 
      s12^2*t^2*(416 - 536*t + 424*t^2 + 144*t^3 - 357*t^4 - 25*t^5) + 
      2*s12^3*t*(288 + 832*t - 630*t^2 + 526*t^3 + 3*t^4 - 18*t^5) + 
      s12^4*(-1120 + 2588*t - 872*t^2 + 601*t^3 + 560*t^4 + 15*t^5)) - 
    mmH^7*(2*s12^4*(109 - 179*t + 70*t^2) + 
      s12^3*(706 - 1213*t + 214*t^2 + 221*t^3) + 
      s12^2*(188 - 98*t - 753*t^2 + 571*t^3 + 36*t^4) + 
      s12*(-48 + 256*t - 422*t^2 + 231*t^3 + 62*t^4 - 75*t^5) - 
      t*(-48 + 76*t + 14*t^2 - 105*t^3 + 67*t^4 + 20*t^5)) + 
    mmH^6*(5*s12^5*(29 - 46*t + 17*t^2) + s12^4*(832 - 1495*t + 308*t^2 + 
        199*t^3) + 2*s12^3*(136 - 91*t - 772*t^2 + 510*t^3 + 61*t^4) + 
      s12^2*(-304 + 1088*t - 1470*t^2 + 310*t^3 + 453*t^4 - 75*t^5) + 
      t^2*(48 - 176*t + 130*t^2 + 42*t^3 - 81*t^4 - 7*t^5) - 
      2*s12*t*(-96 + 88*t + 163*t^2 - 258*t^3 + 102*t^4 + 34*t^5)) + 
    mmH^5*(s12^6*(4 + 22*t - 26*t^2) + 2*t^4*(44 - 80*t + 31*t^2 + 17*t^3) - 
      s12^5*(360 - 903*t + 347*t^2 + 76*t^3) + 
      s12^4*(200 + 68*t + 1217*t^2 - 945*t^3 - 100*t^4) + 
      s12^3*(800 - 2128*t + 2180*t^2 - 364*t^3 - 771*t^4 + 15*t^5) + 
      s12*t^2*(-192 + 616*t - 424*t^2 - 128*t^3 + 293*t^4 + 21*t^5) + 
      2*s12^2*t*(-176 - 120*t + 542*t^2 - 509*t^3 + 92*t^4 + 40*t^5)))*
   canMIPlanar[35, 3, {mmH - s12 - t, t, mmH}])/
  ((-2 + mmH)*mmH*(mmH - s12)^3*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2*(s12 + mmH*(-1 + t) - s12*t - t^2)) + 
 ((4*I)*(2*mmH^6*(-1 + s12)*(2*s12*(-1 + t) - 5*t)*(s12 + t)^4 - 
    16*s12*(s12 + t)^6*(2*s12^2*(-1 + t) + t*(4 - 8*t + 3*t^2) + 
      s12*(4 - 8*t + 5*t^2)) - mmH^5*(9*s12^7*(-1 + t) + 29*t^5*(1 + t) + 
      s12*t^4*(127 + 92*t - 31*t^2) + s12^6*(-4 - 68*t + 48*t^2) + 
      2*s12^2*t^3*(109 + 39*t - 77*t^2 + t^3) + 
      s12^3*t^2*(182 - 42*t - 319*t^2 + 21*t^3) + 
      s12^4*t*(73 - 87*t - 328*t^2 + 64*t^3) + 
      s12^5*(11 - 34*t - 203*t^2 + 72*t^3)) - 2*mmH*(s12 + t)^2*
     (2*s12^7*(-1 + t) + s12^6*(48 - 55*t - 25*t^2) + 
      4*t^5*(4 - 8*t + 3*t^2) + 2*s12*t^4*(8 + 5*t + 3*t^2 - 9*t^3) - 
      4*s12^2*t^3*(24 - 95*t + 33*t^2 + 25*t^3) - 
      s12^5*(48 - 318*t + 239*t^2 + 150*t^3) - 
      s12^3*t^2*(224 - 824*t + 361*t^2 + 228*t^3) - 
      s12^4*t*(176 - 756*t + 421*t^2 + 261*t^3)) + 
    mmH^4*(6*s12^8*(-1 + t) + 3*s12^7*(-9 - 11*t + 14*t^2) + 
      2*t^5*(-25 + 38*t + 20*t^2) + s12*t^4*(-226 + 424*t + 95*t^2 - 
        38*t^3) + s12^6*(64 - 266*t - 109*t^2 + 74*t^3) - 
      s12^2*t^3*(404 - 1000*t + 168*t^2 + 223*t^3 + 2*t^4) - 
      s12^3*t^2*(356 - 1260*t + 867*t^2 + 515*t^3 + 2*t^4) + 
      2*s12^4*t*(-77 + 462*t - 597*t^2 - 283*t^3 + 13*t^4) + 
      s12^5*(-26 + 380*t - 813*t^2 - 366*t^3 + 64*t^4)) + 
    mmH^2*(16*s12^9*(-1 + t) + s12^8*(50 - 177*t + 87*t^2) + 
      2*t^6*(20 - 99*t + 47*t^2 + 3*t^3) + s12^7*(112 + 244*t - 885*t^2 + 
        144*t^3) + s12^4*t^2*(-280 + 1506*t + 2248*t^2 - 4423*t^3 - 
        209*t^4) - 2*s12*t^5*(-76 + 431*t - 299*t^2 + 52*t^3 + 3*t^4) - 
      2*s12^2*t^4*(-80 + 614*t - 810*t^2 + 435*t^3 + 22*t^4) + 
      s12^6*(-48 + 720*t + 676*t^2 - 2584*t^3 + 46*t^4) - 
      2*s12^5*t*(100 - 829*t - 711*t^2 + 2179*t^3 + 69*t^4) - 
      s12^3*t^3*(80 + 108*t - 2424*t^2 + 2685*t^3 + 136*t^4)) - 
    mmH^3*(3*s12^9*(-1 + t) + s12^8*(-22 - 4*t + 20*t^2) + 
      t^5*(8 - 184*t + 117*t^2 + 27*t^3) + 
      s12^7*(92 - 300*t + 13*t^2 + 45*t^3) + 
      s12^2*t^3*(80 - 1532*t + 2062*t^2 - 661*t^3 - 189*t^4) + 
      s12*t^4*(40 - 840*t + 753*t^2 - 13*t^3 - 27*t^4) + 
      s12^6*(4 + 592*t - 1275*t^2 - 167*t^3 + 50*t^4) + 
      s12^3*t^2*(80 - 1392*t + 3146*t^2 - 2190*t^3 - 529*t^4 + t^5) + 
      s12^4*t*(40 - 624*t + 2989*t^2 - 3301*t^3 - 728*t^4 + 10*t^5) + 
      s12^5*(8 - 104*t + 1769*t^2 - 2777*t^3 - 542*t^4 + 31*t^5)))*
   canMIPlanar[35, 3, {t, s12, mmH}])/((-2 + mmH)*mmH*
   (mmH*(-1 + s12) - 2*s12)*s12^2*(s12*(-1 + t) - t)*t*(s12 + t)^4*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(s12^(-1) + t/s12^2 + (mmH - s12)/(-mmH + s12 + t)^2)*
   canMIPlanar[35, 4, {s12, mmH - s12 - t, mmH}])/t^2 - 
 ((4*I)*(2*mmH^2*s12^2 + s12^4 + 2*s12^3*(-1 + t) + 4*s12^2*t^2 + t^3 - 
    2*s12*t^2*(2 + t) - mmH*(3*s12^3 + t^2 + s12^2*(-2 + 4*t)))*
   canMIPlanar[35, 4, {s12, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(s12^4 + mmH^3*(s12 - t) + 2*s12^3*(1 + t) + 2*s12^2*t*(3 + 2*t) + 
    2*s12*t^2*(5 + 4*t) + t^3*(7 + 5*t) + 
    mmH^2*(2*s12 - s12^2 + t*(2 + 5*t)) - 
    mmH*(s12^3 + 9*t^2*(1 + t) + s12^2*(4 + t) + s12*t*(8 + 7*t)))*
   canMIPlanar[35, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(-2*s12^3 + 4*s12^2*(-1 + t) + 2*s12*t*(-2*mmH + t) + 
    t*(2*mmH^2 - 3*mmH*(-1 + t) + (-3 + t)*t))*
   canMIPlanar[35, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 ((2*I)*(mmH - t + s12*(-mmH + s12 + t))*(-(s12^4*(-mmH + s12)) + 
    4*s12^3*(-mmH + s12)*(-mmH + s12 + t) + s12*(mmH - t)^2*
     (-mmH + s12 + t) - 4*s12^2*(-mmH + s12 - 2*t)*(-mmH + s12 + t)^2 + 
    s12*(-mmH + s12 - 3*t)*(-mmH + s12 + t)^3 + t*(-mmH + s12 + t)^4)*
   canMIPlanar[36, 2, {s12, mmH - s12 - t, mmH}])/
  (s12^2*(mmH - t)^3*t^2*(-mmH + s12 + t)^2) + 
 (I*(s12 - t)*(2 + t)*canMIPlanar[36, 4, {s12, t, mmH}])/
  (s12*t*(-mmH + s12 + t)^2) + (I*(2 + t)*(-mmH + s12 + 2*t)*
   canMIPlanar[36, 4, {mmH - s12 - t, t, mmH}])/(s12^2*t*(-mmH + s12 + t)) + 
 (I*(2 + s12)*(-s12 + t)*canMIPlanar[36, 4, {t, s12, mmH}])/
  (s12*t*(-mmH + s12 + t)^2) + 
 ((2*I)*(-1 + s12)*(s12 + t)*canMIPlanar[37, 2, {s12, mmH - s12 - t, mmH}])/
  (s12^2*t^2) + (((2*I)/3)*(mmH - t)*(-3 - mmH + 5*s12 + t)*
   canMIPlanar[37, 2, {s12, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) - 
 ((2*I)*(mmH - t)*(1 - mmH + s12 + t)*canMIPlanar[37, 2, 
    {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) - 
 (((2*I)/3)*(2 - mmH + s12)*(s12 + t)*canMIPlanar[37, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12^2*t^2) - 
 (((2*I)/3)*(2 - mmH + s12)*(mmH - t)*canMIPlanar[37, 3, {s12, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + (((2*I)/3)*(mmH - t)*(-2 + s12 + t)*
   canMIPlanar[37, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) - 
 (((8*I)/3)*(mmH - t)*(-mmH + 2*s12 + t)*canMIPlanar[38, 2, {s12, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + (((8*I)/3)*(2 - mmH + s12)*(s12 + t)*
   canMIPlanar[38, 3, {s12, mmH - s12 - t, mmH}])/(s12^2*t^2) + 
 (((8*I)/3)*(2 - mmH + s12)*(mmH - t)*canMIPlanar[38, 3, {s12, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + (((8*I)/3)*(-mmH + t)*(-2 + s12 + t)*
   canMIPlanar[38, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 ((2*I)*(mmH - s12)*(-1 + mmH - s12 - t)*canMIPlanar[39, 2, 
    {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) + 
 (((2*I)/3)*(mmH - s12)*(-2 + s12 + t)*canMIPlanar[39, 3, 
    {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) + 
 (((2*I)/5)*(3*mmH^5*(-1 + s12)*(-1 + t)*(s12 + t) - 
    4*s12*t^2*(14*s12^3 + 4*s12^2*(-2 + t) + s12*(18 - 25*t)*t - 
      12*(-1 + t)*t^2) + mmH^4*(-9*s12^3*(-1 + t) + s12^2*(17 - 13*t^2) + 
      t*(-8 + 19*t + 5*t^2) - 5*s12*(4 - t + t^3)) + 
    mmH^3*(6*s12^4*(-1 + t) + 2*s12^3*(-36 + 23*t + 7*t^2) + 
      s12*t*(76 - 49*t + 16*t^2 - 5*t^3) + t*(16 - 54*t - 23*t^2 + 5*t^3) + 
      s12^2*(20 - 70*t + 69*t^2 + 11*t^3)) + 
    2*mmH*(12*t^3*(2 + t^2) + s12^3*t*(-52 + 60*t + 5*t^2) + 
      2*s12^4*(-20 + 9*t + 11*t^2) + s12*t^2*(8 + 2*t + 20*t^2 - 19*t^3) - 
      2*s12^2*t*(40 + 9*t - 37*t^2 + 20*t^3)) - 
    mmH^2*(4*s12^4*(-13 + 9*t + 2*t^2) + s12^2*t*(20 + 27*t + 78*t^2 - 
        15*t^3) + s12^3*(-80 - 38*t + 99*t^2 + t^3) + 
      t^2*(64 - 62*t + 23*t^2 + 7*t^3) - s12*t*(48 + 68*t - 15*t^2 + 12*t^3 + 
        7*t^4)))*canMIPlanar[39, 3, {s12, t, mmH}])/
  ((mmH*(-1 + s12) - 2*s12)*s12^2*(mmH*(-1 + t) - 2*t)*t^2*
   (-mmH + s12 + t)^2) + 
 (((4*I)/3)*(-t^3 + (-mmH + s12 + t)^3 - 2*(t^2 + (-mmH + s12 + t)^2))*
   canMIPlanar[39, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) + 
 (((4*I)/3)*(2*s12^2 + s12^3 + t^2*(2 + t))*canMIPlanar[39, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) + 
 (((4*I)/3)*(-s12^3 + (-mmH + s12 + t)^3 - 2*(s12^2 + (-mmH + s12 + t)^2))*
   canMIPlanar[39, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) - 
 (((8*I)/3)*(mmH - s12)*(-2 + s12 + t)*canMIPlanar[40, 3, 
    {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(-4*t^3 + (-mmH + s12 + t)^3 - 2*(4*t^2 + (-mmH + s12 + t)^2))*
   canMIPlanar[40, 4, {s12, t, mmH}])/(s12*t^2*(-mmH + s12 + t)^2) - 
 (((4*I)/3)*(2*s12^2 + s12^3 + 4*t^2*(2 + t))*canMIPlanar[40, 4, 
    {mmH - s12 - t, t, mmH}])/(s12^2*t^2*(-mmH + s12 + t)) - 
 (((4*I)/3)*(-4*s12^3 + (-mmH + s12 + t)^3 - 
    2*(4*s12^2 + (-mmH + s12 + t)^2))*canMIPlanar[40, 4, {t, s12, mmH}])/
  (s12^2*t*(-mmH + s12 + t)^2) + 
 ((4*I)*(-2 + mmH - s12)*(s12 + t)*canMIPlanar[42, 3, 
    {s12, mmH - s12 - t, mmH}])/(s12^2*t^2) + 
 ((4*I)*(mmH - t)*(-2 + s12 + t)*canMIPlanar[42, 3, {s12, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + ((4*I)*(mmH - t)*(-2 + s12 + t)*
   canMIPlanar[42, 3, {mmH - s12 - t, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(s12 + t)*canMIPlanar[42, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^2*t^2) + ((4*I)*(mmH - t)*canMIPlanar[42, 4, {s12, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH - t)*canMIPlanar[42, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + ((4*I)*(mmH - t)*(-mmH + 2*s12 + t)*
   canMIPlanar[43, 3, {s12, t, mmH}])/(s12^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(s12 + t)*canMIPlanar[43, 4, {s12, mmH - s12 - t, mmH}])/
  (s12^2*t^2) + ((4*I)*(mmH - t)*canMIPlanar[43, 4, {s12, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH - t)*canMIPlanar[43, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*(-mmH + s12 + t)^2) + ((4*I)*(mmH - s12)*(-2 + s12 + t)*
   canMIPlanar[45, 3, {s12, mmH - s12 - t, mmH}])/(t^2*(-mmH + s12 + t)^2) + 
 ((4*I)*(mmH - s12)*canMIPlanar[45, 4, {s12, mmH - s12 - t, mmH}])/
  (t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(mmH^3*(2*s12 - t) + t^2*(s12^2 - 4*t + s12*t) + 
    mmH*(s12^3 + 2*s12^2*(-1 + t) - 2*s12*t - (-8 + t)*t^2) + 
    mmH^2*(-3*s12^2 + s12*(2 - 3*t) + t*(-2 + 3*t)))*
   canMIPlanar[45, 4, {s12, t, mmH}])/(s12*(mmH - t)*t^2*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(mmH^3*(-s12 + t) - t^2*(s12^2 - 4*t + s12*t) + 
    mmH^2*(s12*(-2 + t) + (2 - 3*t)*t) + 
    mmH*(s12^3 + (-8 + t)*t^2 + s12^2*(2 + t) + s12*t*(2 + t)))*
   canMIPlanar[45, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2*(-mmH + t)*(-mmH + s12 + t)) + 
 ((4*I)*(mmH^3*(s12 - 2*t) - s12*(s12^2*(-4 + t) + t^2 + s12*t^2) + 
    mmH*(-8*s12^2 + s12^3 + s12*(3 - 2*t)*t - (-3 + t)*t^2) + 
    mmH^2*(-3*s12^2 + 3*(-1 + t)*t + s12*(2 + 3*t)))*
   canMIPlanar[45, 4, {t, s12, mmH}])/((mmH - s12)*s12^2*t*
   (-mmH + s12 + t)^2) + 
 ((4*I)*(mmH - s12)*canMIPlanar[46, 4, {s12, mmH - s12 - t, mmH}])/
  (t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(2*mmH^2*s12 + s12^3 + mmH*s12*(2 - 3*s12 - 4*t) + 2*s12^2*(-1 + t) + 
    2*s12*(-2 + t)*t + t^2*(2 + t))*canMIPlanar[46, 4, {s12, t, mmH}])/
  (s12*t^2*(-mmH + s12 + t)^2) - 
 ((4*I)*(s12^3 - 4*t^2 + s12*t^2 + s12^2*(2 + t) + mmH^2*(-s12 + t) - 
    2*mmH*(s12 + (-1 + t)*t))*canMIPlanar[46, 4, {mmH - s12 - t, t, mmH}])/
  (s12^2*t^2*(-mmH + s12 + t)) - 
 ((4*I)*(s12^3 + 2*s12^2*(1 + t) + 2*s12*t*(-2 - 2*mmH + t) + 
    t*(2*mmH^2 - 3*mmH*(-1 + t) + (-3 + t)*t))*
   canMIPlanar[46, 4, {t, s12, mmH}])/(s12^2*t*(-mmH + s12 + t)^2) + 
 (I/2)*((4*(mmH^6*(33*s12^2 + 70*s12*t + 33*t^2) + 
      mmH^5*(-103*s12^3 + s12^2*(16 - 181*t) + s12*(32 - 181*t)*t + 
        (16 - 103*t)*t^2) - s12*t*(-4*t^5 + 2*s12*t^4*(-3 + 5*t) + 
        2*s12^5*(-2 + 5*t) + 2*s12^3*t^2*(5 + 19*t) + s12^4*t*(-6 + 31*t) + 
        s12^2*t^3*(10 + 31*t)) + mmH^3*(-69*s12^5 + s12^4*(60 - 37*t) + 
        s12*(132 - 37*t)*t^3 + 3*(20 - 23*t)*t^4 + 2*s12^3*t*(66 + 73*t) + 
        2*s12^2*t^2*(72 + 73*t)) + mmH*(8*t^6 + 2*s12*t^5*(2 + 9*t) + 
        2*s12^6*(4 + 9*t) + 5*s12^4*t^2*(4 + 33*t) + 
        3*s12^3*t^3*(16 + 55*t) + s12^5*t*(4 + 93*t) + 
        s12^2*t^4*(20 + 93*t)) + mmH^4*(123*s12^4 + 6*s12^2*t*(-17 + 18*t) + 
        3*s12*t^2*(-34 + 57*t) + t^3*(-50 + 123*t) + s12^3*(-50 + 171*t)) + 
      mmH^2*(16*s12^6 + 2*t^5*(-17 + 8*t) - 12*s12^3*t^2*(8 + 25*t) - 
        s12^5*(34 + 41*t) - s12*t^4*(70 + 41*t) - 3*s12^2*t^3*(32 + 71*t) - 
        s12^4*t*(70 + 213*t)))*canMINP[14, 1, {s12, t, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)*t*(s12 + t)) + 
   (4*(16*mmH^7*(s12^2 + 4*s12*t + t^2) - mmH^6*(65*s12^3 + 311*s12^2*t + 
        311*s12*t^2 + 65*t^3) + mmH^4*(-43*s12^5 + s12^4*(50 - 326*t) + 
        s12^3*(152 - 1015*t)*t + s12^2*(204 - 1015*t)*t^2 + 
        2*s12*(76 - 163*t)*t^3 + (50 - 43*t)*t^4) - 
      s12*t*(4*t^6 + 2*s12*t^5*(5 + 3*t) + s12^6*(4 + 6*t) + 
        s12^2*t^4*(-4 + 7*t) + s12^5*t*(10 + 7*t) + s12^3*t^3*(-20 + 11*t) + 
        s12^4*t^2*(-4 + 11*t)) - mmH*(2*s12^4*(34 - 75*t)*t^3 + 
        2*s12^3*(34 - 15*t)*t^4 + 8*t^7 + 6*s12*t^6*(2 + 3*t) - 
        6*s12^5*t^2*(-4 + 5*t) + 2*s12^7*(4 + 9*t) + s12^6*t*(12 + 47*t) + 
        s12^2*t^5*(24 + 47*t)) + mmH^2*(s12^4*(166 - 335*t)*t^2 + 
        s12^3*(192 - 335*t)*t^3 + 34*t^6 + 2*s12^5*t*(52 + 31*t) + 
        2*s12^2*t^4*(83 + 31*t) + s12^6*(34 + 73*t) + s12*t^5*(104 + 73*t)) + 
      mmH^3*(5*s12^6 + 10*s12^5*(-6 + t) + 5*(-12 + t)*t^5 + 
        2*s12*t^4*(-96 + 5*t) + 3*s12^2*t^3*(-92 + 129*t) + 
        3*s12^4*t*(-64 + 129*t) + 4*s12^3*t^2*(-69 + 215*t)) + 
      mmH^5*(87*s12^4 + t^3*(-16 + 87*t) + 4*s12*t^2*(-12 + 127*t) + 
        4*s12^3*(-4 + 127*t) + 2*s12^2*t*(-24 + 469*t)))*
     canMINP[14, 1, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12*
     (mmH - t)^3*(mmH - s12 - t)*t*(s12 + t)^2) - 
   (2*(6*mmH^9*(s12^4 - s12^3*t + 12*s12^2*t^2 - 5*s12*t^3 - t^4) - 
      2*mmH^8*(24*s12^5 + 16*s12^4*t - 18*t^5 + 12*s12^2*t^2*(1 + 6*t) - 
        3*s12*t^3*(1 + 39*t) + s12^3*t*(-3 + 169*t)) + 
      s12^2*t^2*(s12 + t)^2*(16*s12^7 - 4*(-2 + t)*t^6 + 4*s12^6*(-9 + 8*t) + 
        2*s12*t^5*(12 + 23*t) + 2*s12^5*t*(-49 + 25*t) + 
        3*s12^4*t^2*(-24 + 47*t) + 2*s12^3*t^3*(-6 + 125*t) + 
        s12^2*t^4*(26 + 189*t)) + mmH*s12*t*(32*s12^10 + 
        2*s12^6*(127 - 924*t)*t^3 + 3*s12^5*(110 - 999*t)*t^4 + 
        s12^4*(56 - 2259*t)*t^5 - 8*(-2 + t)*t^9 + 8*s12^8*t*(-25 + 27*t) + 
        4*s12^9*(-18 + 37*t) + 2*s12*t^8*(20 + 61*t) - 
        4*s12^3*t^6*(28 + 109*t) - 3*s12^7*t^2*(26 + 123*t) + 
        s12^2*t^7*(-18 + 335*t)) + mmH^7*(156*s12^6 + 370*s12^5*t + 
        s12^2*(46 - 635*t)*t^3 - 84*t^6 - s12*t^4*(32 + 737*t) + 
        s12^4*t*(-46 + 911*t) + s12^3*t^2*(32 + 1039*t)) + 
      2*mmH^6*(-132*s12^7 - 565*s12^6*t + s12^5*(109 - 1154*t)*t + 
        s12^4*(221 - 1584*t)*t^2 + 3*s12^3*(26 - 27*t)*t^3 + 48*t^7 + 
        17*s12*t^5*(1 + 35*t) + s12^2*t^4*(37 + 1311*t)) + 
      mmH^4*(-120*s12^9 - 1542*s12^8*t + 2*s12^7*(455 - 2322*t)*t + 
        3*s12^6*(1218 - 2279*t)*t^2 + 2*s12^5*(2558 - 3375*t)*t^3 + 
        2*s12^4*(1327 - 1264*t)*t^4 + 12*t^9 + 4*s12*t^7*(-44 + 133*t) + 
        6*s12^3*t^5*(11 + 333*t) + s12^2*t^6*(-500 + 1947*t)) + 
      mmH^2*s12*t*(-248*s12^9 + s12^8*(370 - 1194*t) + 4*t^8*(-20 + 11*t) + 
        10*s12^6*t^2*(246 + 17*t) - 12*s12^2*t^6*(36 + 113*t) - 
        s12^3*t^5*(254 + 313*t) - s12*t^7*(306 + 421*t) - 
        3*s12^7*t*(-500 + 581*t) + 2*s12^4*t^4*(249 + 1180*t) + 
        s12^5*t^3*(1912 + 2737*t)) + mmH^3*s12*(24*s12^9 + 824*s12^8*t + 
        (170 - 167*t)*t^8 + 4*s12*t^7*(164 + 7*t) + 
        10*s12^3*t^5*(-68 + 115*t) + s12^2*t^6*(778 + 721*t) + 
        2*s12^4*t^4*(-1977 + 863*t) + 2*s12^6*t^2*(-1685 + 2208*t) + 
        s12^5*t^3*(-5558 + 3039*t) + s12^7*t*(-794 + 3171*t)) + 
      mmH^5*(246*s12^8 + 1732*s12^7*t + s12^2*(6 - 3587*t)*t^5 + 
        2*s12*(31 - 529*t)*t^6 - 54*t^8 + 2*s12^6*t*(-296 + 2083*t) - 
        s12^3*t^4*(628 + 2269*t) + s12^4*t^3*(-1978 + 4145*t) + 
        s12^5*t^2*(-1998 + 6187*t)))*canMINP[14, 2, {s12, t, mmH}])/
    (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*
     (-mmH + s12 + t)^2) - 
   (2*(6*mmH^9*(s12^4 + 7*s12^3*t - 20*s12^2*t^2 + 3*s12*t^3 - t^4) + 
      mmH^8*(-48*s12^5 - 327*s12^4*t + 301*s12^3*t^2 + 489*s12^2*t^3 - 
        43*s12*t^4 + 48*t^5) + 2*mmH^7*(78*s12^6 + 539*s12^5*t + 
        326*s12^4*t^2 - 844*s12^3*t^3 - 438*s12^2*t^4 - 77*s12*t^5 - 
        78*t^6) - 2*s12^2*t^2*(s12 + t)^3*(8*s12^6 - 2*s12^5*(-3 + t) + 
        s12^4*(17 - 3*t)*t + s12^3*(5 - 7*t)*t^2 - 2*t^5 + 
        3*s12^2*t^3*(-5 + 7*t) + s12*t^4*(-11 + 10*t)) - 
      mmH*s12*t*(s12 + t)^2*(32*s12^8 - 8*t^7 - 8*s12^7*(-3 + 17*t) + 
        8*s12*t^6*(3 + 20*t) + 2*s12^4*t^3*(-27 + 35*t) - 
        8*s12^6*t*(1 + 68*t) + 3*s12^3*t^4*(70 + 73*t) + 
        2*s12^2*t^5*(91 + 180*t) - s12^5*t^2*(146 + 605*t)) + 
      mmH^2*s12*t*(104*s12^9 + s12^8*(110 - 626*t) + 3*s12^7*(104 - 1445*t)*
         t + 2*s12^6*(114 - 4001*t)*t^2 + s12^5*(200 - 4471*t)*t^3 + 
        2*t^8*(-13 + 36*t) + 15*s12^2*t^6*(44 + 259*t) + 
        2*s12*t^7*(36 + 563*t) + 2*s12^3*t^5*(620 + 2911*t) + 
        s12^4*t^4*(852 + 2917*t)) + mmH^6*(-264*s12^7 - 1948*s12^6*t + 
        s12^5*(8 - 3619*t)*t + 264*t^7 + 4*s12*t^5*(6 + 197*t) + 
        s12^4*t^2*(48 + 485*t) + s12^2*t^4*(80 + 1409*t) + 
        s12^3*t^3*(96 + 3305*t)) + mmH^3*(24*s12^10 + 136*s12^9*t + 
        2*s12*(3 - 232*t)*t^8 - 24*t^10 + 2*s12^5*t^4*(-619 + 126*t) + 
        10*s12^7*t^2*(-63 + 1028*t) + s12^8*t*(-194 + 2825*t) - 
        3*s12^4*t^5*(506 + 2987*t) - s12^2*t^7*(270 + 3107*t) + 
        3*s12^6*t^3*(-310 + 3913*t) - 2*s12^3*t^6*(525 + 3944*t)) + 
      mmH^5*(246*s12^8 + 2008*s12^7*t - 246*t^8 + 10*s12^5*t^2*
         (-27 + 557*t) - 2*s12*t^6*(35 + 676*t) - 2*s12^4*t^3*
         (254 + 1361*t) - 2*s12^3*t^4*(262 + 2443*t) - 
        s12^2*t^5*(294 + 2881*t) + s12^6*t*(-62 + 6403*t)) + 
      mmH^4*(-120*s12^9 - 1061*s12^8*t + 2*s12^7*(81 - 2936*t)*t + 
        s12^6*(592 - 11559*t)*t^2 + 2*s12^5*(523 - 2531*t)*t^3 + 120*t^9 + 
        8*s12^2*t^6*(52 + 515*t) + s12*t^7*(58 + 1135*t) + 
        2*s12^4*t^4*(632 + 3045*t) + s12^3*t^5*(1006 + 7629*t)))*
     canMINP[14, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*
     (mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
   (4*(3*mmH^9*(s12^4 + 3*s12^3*t - 4*s12^2*t^2 - s12*t^3 - t^4) + 
      mmH^8*(-18*s12^5 - 77*s12^4*t + 24*t^5 - s12^3*t*(3 + 10*t) + 
        3*s12^2*t^2*(4 + 31*t) + s12*t^3*(-3 + 50*t)) - 
      s12^2*t^2*(s12 + t)^2*(2*t^6*(-7 + 3*t) + s12*t^5*(-41 + 10*t) + 
        s12^2*t^4*(-41 + 17*t) + s12^6*(4 + 46*t) + s12^3*t^3*(-16 + 93*t) + 
        s12^5*t*(14 + 155*t) + s12^4*t^2*(14 + 195*t)) - 
      mmH^6*(48*s12^7 + 427*s12^6*t + 2*s12^3*(15 - 493*t)*t^3 + 
        s12^2*(157 - 1168*t)*t^4 + s12*(85 - 614*t)*t^5 - 132*t^7 + 
        5*s12^5*t*(5 + 202*t) + s12^4*t^2*(37 + 385*t)) + 
      mmH^7*(42*s12^6 + 258*s12^5*t + 10*s12*(2 - 25*t)*t^4 - 78*t^6 - 
        2*s12^3*t^2*(10 + 77*t) + s12^4*t*(19 + 339*t) - 
        s12^2*t^3*(19 + 395*t)) + mmH^2*s12*t*(s12^6*(204 - 83*t)*t^2 + 
        3*t^8*(-47 + 34*t) + 3*s12*t^7*(-181 + 173*t) + 
        3*s12^2*t^6*(-258 + 239*t) + 3*s12^7*t*(46 + 335*t) + 
        s12^8*(38 + 381*t) - 4*s12^5*t^3*(-65 + 643*t) - 
        s12^3*t^5*(369 + 664*t) - 3*s12^4*t^4*(-59 + 937*t)) + 
      mmH^5*(27*s12^8 + 368*s12^7*t + 2*s12^3*(320 - 1237*t)*t^4 + 
        3*s12^2*(242 - 681*t)*t^5 + s12*(222 - 863*t)*t^6 - 123*t^8 + 
        3*s12^5*t^2*(-4 + 325*t) - 3*s12^4*t^3*(-49 + 349*t) + 
        s12^6*t*(-23 + 1138*t)) - mmH^3*t*(-25*s12^9 + s12^5*(114 - 763*t)*
         t^3 + 12*t^9 + 39*s12^4*t^4*(-27 + 4*t) + 2*s12*t^7*(-149 + 184*t) + 
        s12^8*(80 + 469*t) + s12^6*t^2*(458 + 495*t) + 
        s12^7*t*(310 + 1279*t) + s12^2*t^6*(-1217 + 1408*t) + 
        s12^3*t^5*(-1858 + 1699*t)) - mmH*s12*t*(s12^5*(123 - 2369*t)*t^4 + 
        2*s12^4*(161 - 646*t)*t^5 + s12^3*(243 - 203*t)*t^6 + 
        4*t^9*(-7 + 3*t) + 6*s12^2*t^7*(3 + 19*t) + 2*s12*t^8*(-36 + 31*t) - 
        12*s12^7*t^2*(2 + 45*t) + s12^9*(8 + 86*t) + s12^8*t*(16 + 153*t) - 
        s12^6*t^3*(50 + 1951*t)) + mmH^4*(-6*s12^9 - 156*s12^8*t + 
        s12^7*(82 - 271*t)*t + s12^6*(249 - 53*t)*t^2 + 60*t^9 + 
        s12^5*t^3*(157 + 688*t) + s12*t^7*(-339 + 730*t) + 
        2*s12^2*t^6*(-661 + 1073*t) + s12^4*t^4*(-695 + 1959*t) + 
        s12^3*t^5*(-1722 + 2761*t)))*canMINP[14, 2, {t, s12, mmH}])/
    (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*
     (-mmH + s12 + t)^2) - 
   (4*(2*mmH^3 + 8*s12^2 - s12^3 + mmH^2*(2 - 8*s12 - 5*t) - 2*t^3 + 
      s12*t*(16 + 3*t) + mmH*(7*s12^2 + t*(-4 + 3*t) + s12*(-10 + 17*t)))*
     canMINP[14, 3, {s12, t, mmH}])/(mmH*s12*t^2*(-mmH + s12 + t)^2) + 
   (4*(-s12^3 + 3*mmH^2*(s12 - 3*t) + 4*t^2*(2 + t) - s12^2*(8 + 3*t) + 
      mmH*(-4*s12^2 + t*(-6 + 7*t) + s12*(6 + 9*t)))*
     canMINP[14, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH - s12 - t)*
     t^2) - (4*(2*mmH^3 - 2*s12^3 + mmH^2*(2 - 5*s12 - 8*t) + 16*s12*t + 
      3*s12^2*t - (-8 + t)*t^2 + mmH*(3*s12^2 + t*(-10 + 7*t) + 
        s12*(-4 + 17*t)))*canMINP[14, 3, {t, s12, mmH}])/
    (mmH*s12^2*t*(-mmH + s12 + t)^2) - 
   (8*(mmH^7*(5*s12^2 + 10*s12*t + 3*t^2) - 
      s12^2*t*(4*s12^6 + 34*s12^4*(-1 + t)*t + 10*t^6 + 4*s12^5*(-3 + 4*t) + 
        2*s12^2*t^3*(-5 + 18*t) + s12*t^4*(-2 + 25*t) + 
        s12^3*t^2*(-30 + 43*t)) + mmH^4*s12*(27*s12^4 - 2*s12^3*(63 + 4*t) + 
        2*s12*t^2*(-115 + 32*t) + 2*t^3*(-23 + 36*t) - 
        s12^2*t*(310 + 43*t)) - mmH^6*(15*s12^3 + 4*t^2*(1 + 2*t) + 
        3*s12*t*(4 + 13*t) + s12^2*(8 + 46*t)) - 
      mmH*s12*(8*s12^7 + 8*s12^6*(-3 + t) + 2*s12^4*(17 - 93*t)*t^2 + 
        s12^3*(62 - 185*t)*t^3 + 10*s12^2*(3 - 4*t)*t^4 + 26*t^7 - 
        2*s12^5*t*(14 + 33*t) + s12*t^5*(6 + 49*t)) + 
      mmH^5*(9*s12^4 + 6*t^3*(1 + t) + 2*s12*t^2*(31 + 16*t) + 
        s12^3*(50 + 44*t) + s12^2*t*(106 + 67*t)) + 
      mmH^2*s12*(36*s12^6 - 33*s12^2*t^4 + 3*t^5*(2 + 37*t) + 
        6*s12*t^4*(5 + 38*t) - 8*s12^3*t^2*(19 + 40*t) + s12^5*(-98 + 46*t) - 
        2*s12^4*t*(113 + 80*t)) - mmH^3*(54*s12^6 + t^5*(2 + t) - 
        4*s12^3*t^2*(81 + 11*t) + 10*s12*t^4*(1 + 16*t) + 
        2*s12^5*(-79 + 17*t) - 2*s12^4*t*(201 + 79*t) + 
        s12^2*t^3*(-72 + 259*t)))*canMINP[15, 2, {s12, t, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)*t*(s12 + t)^2) - 
   (8*(6*mmH^7*(s12^2 - 4*s12*t + t^2) + mmH^6*(-23*s12^3 + 39*s12^2*t + 
        65*s12*t^2 - 33*t^3) + 2*mmH^5*(17*s12^4 + 24*s12^3*t - 
        60*s12^2*t^2 + 7*s12*t^3 + 38*t^4) - 
      2*mmH^3*(13*s12^6 + 2*s12^4*(19 - 37*t)*t + 2*s12^3*(33 - 47*t)*t^2 + 
        2*s12^2*(35 - 82*t)*t^3 + 11*s12*(4 - 13*t)*t^4 + 3*(4 - 9*t)*t^5 + 
        s12^5*(10 + 3*t)) - 2*mmH*(4*s12^8 + s12^6*(8 - 5*t)*t - 
        67*s12^5*t^3 + s12^4*(4 - 105*t)*t^3 + 2*s12^3*(17 - 49*t)*t^4 + 
        3*s12^2*(14 - 19*t)*t^5 + 2*t^7 + 4*s12^7*(1 + 3*t) - 
        2*s12*t^6*(-9 + 5*t)) - s12*t*(s12 + t)^2*(4*s12^5 + 13*s12^2*t^3 - 
        2*t^4*(2 + t) + 2*s12^3*t*(5 + 7*t) + s12^4*(4 + 8*t) + 
        s12*t^3*(-10 + 11*t)) + mmH^4*(-11*s12^5 + s12^4*(6 - 103*t) + 
        s12^3*(28 - 51*t)*t + s12^2*(48 - 19*t)*t^2 + 10*(1 - 9*t)*t^4 - 
        6*s12*t^3*(-6 + 37*t)) + mmH^2*(28*s12^7 + 4*s12^5*(17 - 11*t)*t + 
        2*s12^4*(51 - 125*t)*t^2 + s12^3*(136 - 337*t)*t^3 + 
        s12^2*(146 - 341*t)*t^4 + 3*s12*(28 - 47*t)*t^5 + (18 - 13*t)*t^6 + 
        s12^6*(22 + 74*t)))*canMINP[15, 2, {mmH - s12 - t, t, mmH}])/
    (mmH*(mmH - s12)^2*s12*(mmH - t)^3*(mmH - s12 - t)*t*(s12 + t)^3) - 
   (16*(2*mmH^7*(s12^3 + 5*s12^2*t + 2*s12*t^2 + t^3) - 
      mmH*t*(16*s12^8 + 32*s12^7*t + s12^6*(9 - 50*t)*t + 
        2*s12^5*(21 - 103*t)*t^2 + 2*s12^4*(40 - 117*t)*t^3 + 
        10*s12^3*(7 - 13*t)*t^4 + s12^2*(15 - 26*t)*t^5 + 
        8*s12*(-2 + t)*t^6 + 4*(-2 + t)*t^7) + 
      mmH^2*t*(64*s12^7 + 48*s12^5*t + 3*s12^4*(29 - 100*t)*t^2 + 
        s12^3*(31 - 288*t)*t^3 + 11*s12*t^5*(-9 + 4*t) - 
        12*s12^2*t^4*(7 + 5*t) + 2*t^6*(-16 + 9*t) + 9*s12^6*(1 + 18*t)) - 
      mmH^4*(2*s12^6 + 2*s12*(68 - 3*t)*t^4 + (41 - 14*t)*t^5 + 
        2*s12^4*t*(2 + 3*t) - s12^5*(3 + 16*t) + s12^2*t^3*(159 + 32*t) + 
        s12^3*t^2*(71 + 48*t)) - mmH^6*(6*s12^4 + 3*s12*t^2*(3 + 8*t) + 
        t^3*(3 + 8*t) + s12^3*(3 + 40*t) + s12^2*t*(9 + 50*t)) + 
      mmH^5*(6*s12^5 + 60*s12^2*t^2*(1 + t) + 6*s12*t^3*(9 + 4*t) + 
        t^4*(17 + 6*t) + s12^4*(3 + 48*t) + 2*s12^3*t*(13 + 51*t)) - 
      s12*t^2*(8*s12^7 + 32*s12^6*t + 2*(-2 + t)*t^6 + 2*s12*t^5*(-8 + 5*t) + 
        3*s12^2*t^4*(-9 + 8*t) + 5*s12^3*t^3*(-5 + 8*t) + 
        s12^4*t^2*(-13 + 56*t) + s12^5*t*(-3 + 56*t)) - 
      mmH^3*(s12^4*t^2*(31 + 2*t) + 2*s12*t^5*(-85 + 22*t) + 
        t^6*(-51 + 28*t) - s12^2*t^4*(191 + 80*t) + s12^6*(3 + 82*t) - 
        2*s12^3*t^3*(30 + 83*t) + 2*s12^5*t*(11 + 86*t)))*
     canMINP[15, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - t)^3*
     (mmH - s12 - t)*t*(s12 + t)^3) - 
   (8*(4*mmH^3*s12 - s12*(s12^3 + 2*s12*(-4 + t)*t + (-8 + t)*t^2 + 
        s12^2*(-4 + 3*t)) - mmH^2*(8*s12^2 + t^2 + 2*s12*(-2 + 5*t)) + 
      mmH*(5*s12^3 + t^3 + s12*t*(-8 + 11*t) + s12^2*(-8 + 13*t)))*
     canMINP[15, 3, {s12, t, mmH}])/(mmH*s12^2*t^2*(-mmH + s12 + t)^2) - 
   (8*(-s12^4 + s12^2*(-4 + t)*t + 2*s12*(-2 + t)*t^2 + (-4 + t)*t^3 - 
      s12^3*(4 + t) + mmH^3*(s12 + t) + mmH^2*(s12^2 - 5*s12*t + 2*t^2) + 
      mmH*(-s12^3 - 2*s12*t^2 - 4*(-1 + t)*t^2 + s12^2*(4 + t)))*
     canMINP[15, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*t^2*(-mmH + s12 + t)^2) - 
   (8*(4*mmH^3 + mmH^2*(4 - 10*s12 - 7*t) - 
      (-4 + t)*(2*s12^2 + 2*s12*t + t^2) + 2*mmH*(5*s12^2 + 2*(-2 + t)*t + 
        s12*(-4 + 6*t)))*canMINP[15, 3, {t, s12, mmH}])/
    (mmH*s12^2*t*(-mmH + s12 + t)^2) + 
   (16*(2 + t)*canMINP[15, 4, {s12, t, mmH}])/((-4 + mmH)*s12*
     (-mmH + s12 + t)^2) + 
   (16*(2 + t)*canMINP[15, 4, {mmH - s12 - t, t, mmH}])/
    ((4 - mmH)*s12^2*(-mmH + s12 + t)) + 
   (16*(2 + s12)*canMINP[15, 4, {t, s12, mmH}])/
    ((-4 + mmH)*t*(-mmH + s12 + t)^2) - 
   ((mmH^9*(4*s12^4 + 5*s12^3*t + 54*s12^2*t^2 + s12*t^3 + 2*t^4) - 
      s12^2*t^2*(s12 + t)^2*(2*s12^7 - 3*s12^6*t + 2*s12^5*(1 - 14*t)*t - 
        51*s12^4*t^3 - 10*t^6 + s12*t^5*(-33 + 4*t) - s12^2*t^4*(41 + 14*t) - 
        2*s12^3*t^3*(7 + 24*t)) - mmH^8*(29*s12^5 + 73*s12^4*t + 7*t^5 - 
        s12*t^3*(3 + 4*t) + 2*s12^2*t^2*(6 + 137*t) + s12^3*t*(-3 + 335*t)) + 
      mmH^7*(88*s12^6 + 329*s12^5*t + 8*t^6 - s12*t^4*(8 + 51*t) + 
        7*s12^4*t*(-1 + 145*t) + 8*s12^3*t^2*(7 + 183*t) + 
        s12^2*t^3*(55 + 469*t)) - mmH*s12*t*(4*s12^10 - 51*s12^9*t + 
        2*s12*(-22 + t)*t^8 - 20*t^9 + s12^2*t^7*(72 + 59*t) + 
        s12^6*t^3*(28 + 83*t) + 3*s12^3*t^6*(107 + 115*t) - 
        2*s12^8*t*(2 + 123*t) - s12^7*t^2*(12 + 301*t) + 
        2*s12^4*t^5*(183 + 350*t) + s12^5*t^4*(177 + 605*t)) - 
      mmH^2*s12*t*(14*s12^9 + 10*s12^2*(30 - 59*t)*t^6 + 
        s12*(327 - 71*t)*t^7 + 97*t^8 + s12^8*(2 + 385*t) + 
        3*s12^6*t^2*(-6 + 653*t) - s12^4*t^4*(189 + 874*t) + 
        s12^5*t^3*(-118 + 957*t) + s12^7*t*(12 + 1379*t) - 
        s12^3*t^5*(47 + 1393*t)) + mmH^3*s12*(12*s12^9 + 186*s12^8*t + 
        3435*s12^6*t^3 + s12^3*(759 - 877*t)*t^5 + 3*s12^2*(316 - 475*t)*
         t^6 + 3*s12*(229 - 129*t)*t^7 + (192 - 19*t)*t^8 + 
        2*s12^7*t*(2 + 635*t) + 6*s12^5*t^3*(3 + 779*t) + 
        s12^4*t^4*(328 + 2569*t)) + mmH^5*(128*s12^8 + 864*s12^7*t + 
        2*s12^2*(207 - 251*t)*t^5 + s12*(100 - 163*t)*t^6 - 2*t^8 + 
        5*s12^4*t^3*(125 + 1036*t) + s12^3*t^4*(824 + 1411*t) + 
        2*s12^5*t^2*(57 + 2573*t) + s12^6*t*(-1 + 2616*t)) - 
      mmH^6*(142*s12^7 + 719*s12^6*t + 2*t^7 - 3*s12*t^5*(-5 + 46*t) + 
        15*s12^3*t^3*(22 + 161*t) + s12^2*t^4*(163 + 165*t) + 
        s12^5*t*(-5 + 1973*t) + s12^4*t^2*(123 + 3524*t)) - 
      mmH^4*(61*s12^9 + 574*s12^8*t + 6*s12^3*(197 - 128*t)*t^5 + 
        4*s12^2*(177 - 184*t)*t^6 + 15*s12*(13 - 6*t)*t^7 - t^9 + 
        3*s12^5*t^3*(133 + 2094*t) + s12^7*t*(2 + 2311*t) + 
        s12^4*t^4*(1097 + 2827*t) + s12^6*t^2*(27 + 5114*t)))*
     canMINP[47, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
     (s12 + t)^3*(-mmH + s12 + t)^2) - 
   ((3*mmH^9*(s12^4 + s12^3*t + 4*s12^2*t^2 - 3*s12*t^3 - t^4) + 
      mmH^8*(-23*s12^5 - 57*s12^4*t + s12^3*(3 - 95*t)*t + 
        3*s12^2*(-4 + t)*t^2 + 24*t^5 + s12*t^3*(3 + 94*t)) + 
      mmH*s12*t*(4*s12^10 + 105*s12^9*t + s12^5*(23 - 854*t)*t^4 + 
        s12^4*(54 - 1115*t)*t^5 + s12^3*(19 - 846*t)*t^6 + 
        2*s12^2*(6 - 187*t)*t^7 + 4*s12*(3 - 19*t)*t^8 + 4*t^9 - 
        s12^6*t^3*(36 + 169*t) + 2*s12^8*t*(-2 + 177*t) + 
        s12^7*t^2*(-24 + 371*t)) + mmH^7*(74*s12^6 + 283*s12^5*t + 
        s12^2*(39 - 412*t)*t^3 - 78*t^6 - 6*s12*t^4*(2 + 65*t) + 
        s12^3*t^2*(36 + 197*t) + s12^4*t*(-15 + 452*t)) + 
      mmH^6*(-126*s12^7 - 681*s12^6*t + s12^5*(29 - 1357*t)*t + 132*t^7 + 
        55*s12^2*t^4*(-1 + 30*t) + s12^3*t^3*(-174 + 677*t) + 
        s12*t^5*(13 + 842*t) - s12^4*t^2*(23 + 1047*t)) + 
      mmH^5*(119*s12^8 + 916*s12^7*t + 2*s12^3*(170 - 1759*t)*t^4 + 
        s12^2*(90 - 3169*t)*t^5 + s12*(12 - 1027*t)*t^6 - 123*t^8 + 
        3*s12^4*t^3*(83 + 45*t) + s12^6*t*(-29 + 2638*t) + 
        s12^5*t^2*(-42 + 3175*t)) + mmH^2*s12*t*(-58*s12^9 + 
        s12^8*(2 - 755*t) + 2*s12^7*(12 - 1243*t)*t + s12^6*(78 - 3229*t)*
         t^2 + 2*s12^5*(1 - 308*t)*t^3 + 3*t^8*(-7 + 12*t) + 
        12*s12^2*t^6*(-13 + 210*t) + s12*t^7*(-87 + 613*t) + 
        s12^4*t^4*(-207 + 3376*t) + s12^3*t^5*(-225 + 4501*t)) + 
      mmH^3*(12*s12^10 + 294*s12^9*t + s12^5*(264 - 1207*t)*t^4 + 
        s12^4*(499 - 7153*t)*t^5 + s12^2*(179 - 2031*t)*t^7 + 
        2*s12*(22 - 127*t)*t^8 - 12*t^10 - 8*s12^3*t^6*(-44 + 749*t) + 
        s12^8*t*(-8 + 2147*t) + s12^6*t^3*(-74 + 5393*t) + 
        s12^7*t^2*(-64 + 5533*t)) - mmH^4*(59*s12^9 + 704*s12^8*t + 
        s12^4*(517 - 3961*t)*t^4 + 2*s12^3*(211 - 3298*t)*t^5 + 
        2*s12^2*(84 - 1705*t)*t^6 + s12*(43 - 708*t)*t^7 - 60*t^9 + 
        3*s12^5*t^3*(33 + 1036*t) + s12^7*t*(-18 + 3149*t) + 
        s12^6*t^2*(-85 + 5757*t)) + s12^2*t^2*(s12 + t)^2*
       (2*s12^7 + 33*s12^6*t + s12*(5 - 14*t)*t^5 + 2*t^6 + 
        6*s12^3*t^3*(-1 + 3*t) + 4*s12^4*t^2*(1 + 18*t) + 
        2*s12^5*t*(1 + 40*t) + s12^2*(t^4 - 17*t^5)))*
     canMINP[47, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*
     (mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
   ((mmH^9*(2*s12^4 + 7*s12^3*t + 30*s12^2*t^2 + 11*s12*t^3 + 4*t^4) + 
      s12^2*t^2*(s12 + t)^2*(2*s12^7 + 8*s12^5*t*(5 + t) + s12^6*(12 + t) - 
        2*t^6*(1 + 2*t) - 3*s12*t^5*(3 + 4*t) - s12^2*t^4*(7 + 8*t) + 
        2*s12^3*t^3*(7 + 9*t) + s12^4*t^2*(48 + 25*t)) + 
      mmH^2*s12*t*(-22*s12^9 + 2*s12^5*(29 - 161*t)*t^3 + 
        s12^3*(107 - 2137*t)*t^5 + 5*s12^2*(12 - 241*t)*t^6 + 
        s12*(45 - 253*t)*t^7 + t^8*(17 + 8*t) - s12^8*(116 + 23*t) + 
        9*s12^6*t^2*(-38 + 51*t) + 2*s12^7*t*(-192 + 115*t) - 
        9*s12^4*t^4*(-21 + 193*t)) - mmH^8*(7*s12^5 + 38*s12^4*t + 29*t^5 + 
        3*s12*t^3*(-1 + 35*t) + s12^3*t*(-3 + 206*t) + 
        s12^2*t^2*(12 + 245*t)) + mmH*s12*t*(4*s12^10 + 
        4*s12^8*(13 - 12*t)*t - 4*t^9*(1 + 2*t) + s12^9*(24 + 5*t) - 
        30*s12^7*t^2*(3 + 7*t) + 2*s12*t^8*(-2 + 15*t) - 
        s12^5*t^4*(405 + 49*t) + 3*s12^2*t^7*(10 + 83*t) + 
        2*s12^4*t^5*(-69 + 187*t) - s12^6*t^3*(382 + 299*t) + 
        s12^3*t^6*(33 + 496*t)) + mmH^7*(8*s12^6 + 77*s12^5*t + 88*t^6 + 
        55*s12^2*t^3*(1 + 17*t) + s12*t^4*(-8 + 399*t) + 
        s12^4*t*(-7 + 557*t) + 2*s12^3*t^2*(28 + 583*t)) - 
      mmH^6*(2*s12^7 + 71*s12^6*t + 142*t^7 + 22*s12^3*t^3*(15 + 143*t) + 
        5*s12^2*t^4*(23 + 408*t) + s12^5*t*(19 + 764*t) + 
        s12*t^5*(-9 + 790*t) + s12^4*t^2*(171 + 2467*t)) + 
      mmH^3*t*(40*s12^9 + s12^7*(798 - 125*t)*t + 12*t^9 + 
        s12^8*(226 + 9*t) + 37*s12^5*t^3*(22 + 97*t) + 
        s12*t^7*(-30 + 137*t) + 3*s12^6*t^2*(360 + 329*t) + 
        s12^2*t^6*(-111 + 1030*t) + 3*s12^4*t^4*(91 + 1570*t) + 
        s12^3*t^5*(-114 + 3125*t)) + mmH^5*(-2*s12^8 + 36*s12^7*t + 128*t^8 + 
        8*s12^5*t^2*(57 + 329*t) + s12^6*t*(113 + 517*t) + 
        s12*t^6*(-14 + 877*t) + 3*s12^2*t^5*(24 + 901*t) + 
        s12^3*t^4*(596 + 4941*t) + s12^4*t^3*(853 + 5194*t)) + 
      mmH^4*(s12^9 - 33*s12^8*t + 2*s12^2*(36 - 1093*t)*t^6 + 
        s12*(27 - 529*t)*t^7 - 61*t^9 - s12^7*t*(224 + 127*t) - 
        s12^6*t^2*(807 + 1159*t) - 3*s12^3*t^5*(96 + 1637*t) - 
        s12^5*t^3*(1293 + 4160*t) - s12^4*t^4*(1097 + 6269*t)))*
     canMINP[47, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
     (s12 + t)^3*(-mmH + s12 + t)^2) + 
   (2*(2 + mmH + t)*canMINP[47, 3, {s12, t, mmH}])/
    (mmH*s12*(-mmH + s12 + t)^2) - 
   (2*(2 + mmH + t)*canMINP[47, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*(-mmH + s12 + t)) + 
   (2*(2 + mmH + s12)*canMINP[47, 3, {t, s12, mmH}])/
    (mmH*t*(-mmH + s12 + t)^2) + 
   (4*(6*mmH^9*(s12^4 - s12^3*t + 12*s12^2*t^2 - 5*s12*t^3 - t^4) - 
      2*mmH^8*(24*s12^5 + 26*s12^4*t - 18*t^5 - 3*s12*t^3*(1 + 37*t) + 
        2*s12^2*t^2*(6 + 49*t) + s12^3*t*(-3 + 199*t)) + 
      s12^2*t^2*(s12 + t)^2*(2*s12*(12 - 7*t)*t^5 - 4*(-2 + t)*t^6 + 
        28*s12^3*t^3*(1 + 6*t) + 4*s12^6*(3 + 10*t) + s12^2*t^4*(34 + 45*t) + 
        2*s12^5*t*(19 + 74*t) + s12^4*t^2*(48 + 217*t)) - 
      2*mmH^6*(132*s12^7 + 591*s12^6*t + s12^2*(139 - 1063*t)*t^4 + 
        s12*(3 - 547*t)*t^5 - 48*t^7 + 147*s12^4*t^2*(1 + 14*t) + 
        s12^3*t^3*(330 + 587*t) + s12^5*t*(7 + 1348*t)) + 
      mmH^7*(156*s12^6 + 436*s12^5*t + s12^2*(110 - 349*t)*t^3 - 84*t^6 - 
        s12*t^4*(16 + 677*t) + s12^4*t*(-14 + 1209*t) + 
        s12^3*t^2*(112 + 1497*t)) + mmH^2*s12*t*(-72*s12^9 + 
        4*t^8*(-20 + 11*t) + 30*s12^2*t^6*(-8 + 75*t) + 
        s12*t^7*(-282 + 419*t) - 2*s12^8*(59 + 498*t) + 
        11*s12^3*t^5*(14 + 505*t) - 4*s12^6*t^2*(81 + 604*t) - 
        3*s12^7*t*(132 + 941*t) + s12^5*t^3*(176 + 1885*t) + 
        2*s12^4*t^4*(189 + 3047*t)) + mmH*s12*t*(2*s12*(20 - 17*t)*t^8 - 
        8*(-2 + t)*t^9 - 13*s12^7*t^2*(6 + 5*t) + 4*s12^9*(6 + 35*t) + 
        2*s12^8*t*(28 + 213*t) - s12^2*t^7*(42 + 229*t) - 
        2*s12^3*t^6*(144 + 587*t) - 2*s12^6*t^3*(205 + 881*t) - 
        s12^4*t^5*(504 + 2687*t) - s12^5*t^4*(582 + 3127*t)) + 
      mmH^3*s12*(24*s12^9 + 462*s12^8*t + 4*s12^3*(258 - 1967*t)*t^5 + 
        s12^2*(834 - 6163*t)*t^6 + 2*s12*(288 - 887*t)*t^7 + 
        (162 - 179*t)*t^8 - 2*s12^4*t^4*(-571 + 565*t) + 
        6*s12^6*t^2*(133 + 1103*t) + s12^7*t*(230 + 2891*t) + 
        s12^5*t^3*(1098 + 6227*t)) + mmH^5*(246*s12^8 + 1612*s12^7*t + 
        s12^2*(486 - 3835*t)*t^5 + 2*s12*(43 - 505*t)*t^6 - 54*t^8 - 
        5*s12^3*t^4*(-284 + 539*t) + 4*s12^6*t*(28 + 1079*t) + 
        s12^4*t^3*(1478 + 4619*t) + s12^5*t^2*(570 + 7061*t)) - 
      mmH^4*(120*s12^9 + 1198*s12^8*t + 2*s12^4*(1097 - 838*t)*t^4 + 
        10*s12^3*(147 - 694*t)*t^5 + s12^2*(636 - 3575*t)*t^6 - 12*t^9 - 
        8*s12*t^7*(-21 + 68*t) + 2*s12^7*t*(113 + 2269*t) + 
        2*s12^5*t^3*(846 + 3637*t) + s12^6*t^2*(834 + 8477*t)))*
     canMINP[51, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
     (s12 + t)^3*(-mmH + s12 + t)^2) + 
   (4*(6*mmH^9*(s12^4 + s12^3*t + 4*s12^2*t^2 - 3*s12*t^3 - t^4) + 
      mmH^8*(-48*s12^5 - 117*s12^4*t - 185*s12^3*t^2 + 27*s12^2*t^3 + 
        191*s12*t^4 + 48*t^5) + 4*mmH^7*(39*s12^6 + 144*s12^5*t + 
        215*s12^4*t^2 + 61*s12^3*t^3 - 235*s12^2*t^4 - 198*s12*t^5 - 
        39*t^6) + 2*s12^2*t^2*(s12 + t)^3*(s12*(3 - 14*t)*t^4 + 2*t^5 - 
        s12^2*t^3*(5 + 6*t) + s12^3*t^2*(-5 + 19*t) + s12^5*(2 + 30*t) + 
        s12^4*t*(3 + 46*t)) + mmH*s12*t*(s12 + t)^2*(s12^5*(18 - 7*t)*t^2 + 
        26*s12^4*(3 - 17*t)*t^3 + s12^3*(78 - 607*t)*t^4 + 
        8*s12*(1 - 19*t)*t^6 + 8*t^7 + 8*s12^7*(1 + 24*t) - 
        6*s12^2*t^5*(-3 + 71*t) + 2*s12^6*t*(4 + 175*t)) - 
      mmH^2*s12*t*(72*s12^9 + s12^4*(852 - 6473*t)*t^4 + 
        8*s12^3*(90 - 1099*t)*t^5 + 3*s12^2*(148 - 1643*t)*t^6 + 
        6*(7 - 12*t)*t^8 + 15*s12^5*t^3*(48 + 109*t) - 
        8*s12*t^7*(-24 + 151*t) + 12*s12^6*t^2*(37 + 562*t) + 
        2*s12^8*(21 + 692*t) + 3*s12^7*t*(64 + 1649*t)) - 
      mmH^6*(264*s12^7 + 1368*s12^6*t + 3*s12^3*(32 - 625*t)*t^3 + 
        s12^2*(64 - 3503*t)*t^4 + 16*s12*(1 - 106*t)*t^5 - 264*t^7 + 
        s12^4*t^2*(64 + 1673*t) + s12^5*t*(16 + 2581*t)) + 
      mmH^5*(246*s12^8 + 1800*s12^7*t + 2*s12^4*(258 - 313*t)*t^3 + 
        6*s12^3*(86 - 1275*t)*t^4 + s12^2*(282 - 6449*t)*t^5 + 
        2*s12*(33 - 1024*t)*t^6 - 246*t^8 + 3*s12^6*t*(22 + 1681*t) + 
        2*s12^5*t^2*(141 + 2879*t)) + mmH^3*(24*s12^10 + 498*s12^9*t + 
        2*s12^5*(689 - 1202*t)*t^4 + s12^4*(1378 - 14281*t)*t^5 + 
        2*s12^3*(495 - 5921*t)*t^6 + 2*s12*(47 - 251*t)*t^8 - 24*t^10 + 
        55*s12^6*t^3*(18 + 197*t) - 5*s12^2*t^7*(-90 + 799*t) + 
        6*s12^7*t^2*(75 + 1813*t) + s12^8*t*(94 + 4033*t)) - 
      mmH^4*(120*s12^9 + 1323*s12^8*t + 2*s12^4*(632 - 4271*t)*t^4 + 
        s12^3*(1026 - 13381*t)*t^5 + 6*s12^2*(84 - 1129*t)*t^6 + 
        s12*(110 - 1401*t)*t^7 - 120*t^9 + 6*s12^5*t^3*(171 + 935*t) + 
        2*s12^7*t*(55 + 3001*t) + s12^6*t^2*(504 + 11063*t)))*
     canMINP[51, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*
     (mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) - 
   (8*(3*mmH^9*(s12^4 + 3*s12^3*t - 4*s12^2*t^2 - s12*t^3 - t^4) + 
      s12^2*t^2*(s12 + t)^2*(2*s12^6*(-2 + t) + 2*(-1 + t)*t^6 - 
        s12*t^5*(7 + 2*t) - s12^5*t*(14 + 17*t) - 3*s12^3*t^3*(8 + 21*t) - 
        s12^2*t^4*(19 + 27*t) - s12^4*t^2*(26 + 57*t)) + 
      mmH^8*(-18*s12^5 - 69*s12^4*t + 24*t^5 + 3*s12^3*t*(-1 + 10*t) + 
        s12*t^3*(-3 + 58*t) + s12^2*t^2*(12 + 109*t)) + 
      mmH^7*(42*s12^6 + 208*s12^5*t + 8*s12*(1 - 36*t)*t^4 - 78*t^6 + 
        s12^4*t*(7 + 79*t) - 2*s12^3*t^2*(28 + 229*t) - 
        s12^2*t^3*(55 + 527*t)) + mmH*s12*t*(s12^3*(205 - 227*t)*t^6 + 
        2*s12^2*(21 - 110*t)*t^7 + 4*(-1 + t)*t^9 + 2*s12^9*(-4 + 5*t) + 
        54*s12^4*t^5*(7 + 5*t) - 2*s12*t^8*(4 + 23*t) + 
        s12^8*t*(-16 + 105*t) + 2*s12^7*t^2*(30 + 221*t) + 
        3*s12^5*t^4*(139 + 283*t) + s12^6*t^3*(266 + 869*t)) + 
      mmH^4*(-6*s12^9 - 148*s12^8*t + s12^7*(58 - 893*t)*t + 60*t^9 + 
        6*s12^2*t^6*(11 + 356*t) - 3*s12^6*t^2*(-55 + 469*t) + 
        s12*t^7*(29 + 554*t) + s12^5*t^3*(333 + 716*t) + 
        3*s12^4*t^4*(155 + 1257*t) + 3*s12^3*t^5*(74 + 1353*t)) + 
      mmH^6*(-48*s12^7 - 331*s12^6*t + 132*t^7 - s12^5*t*(1 + 434*t) + 
        s12*t^5*(-5 + 662*t) + s12^4*t^2*(115 + 687*t) + 
        2*s12^3*t^3*(141 + 857*t) + s12^2*t^4*(107 + 1424*t)) + 
      mmH^2*s12*t*(s12^8*(38 - 117*t) + 3*s12^7*(34 - 251*t)*t + 
        t^8*(19 + 14*t) + 3*s12^4*t^4*(-205 + 37*t) + s12*t^7*(45 + 353*t) + 
        3*s12^2*t^6*(-34 + 409*t) - 3*s12^6*t^2*(20 + 579*t) - 
        2*s12^5*t^3*(224 + 795*t) + s12^3*t^5*(-437 + 1494*t)) + 
      mmH^5*(27*s12^8 + 300*s12^7*t - 123*t^8 + 3*s12^5*t^2*(-48 + 5*t) - 
        3*s12^2*t^5*(34 + 751*t) - s12*t^6*(10 + 819*t) + 
        s12^6*t*(-23 + 852*t) - 2*s12^3*t^4*(226 + 1689*t) - 
        s12^4*t^3*(481 + 2439*t)) - mmH^3*t*(-31*s12^9 + s12^8*(68 - 485*t) + 
        s12^7*(174 - 1703*t)*t + s12^6*(54 - 1831*t)*t^2 + 12*t^9 + 
        2*s12*t^7*(17 + 91*t) + s12^5*t^3*(-118 + 749*t) + 
        3*s12^3*t^5*(-26 + 995*t) + s12^2*t^6*(63 + 1186*t) + 
        s12^4*t^4*(-173 + 3282*t)))*canMINP[51, 2, {t, s12, mmH}])/
    (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*
     (-mmH + s12 + t)^2) + 
   (8*(2*mmH^3 - t^2*(s12 + 2*t) - mmH^2*(-2 + s12 + 5*t) - 
      mmH*(s12^2 - s12*(-2 + t) + (4 - 3*t)*t))*
     canMINP[51, 3, {s12, t, mmH}])/(mmH*s12*t^2*(-mmH + s12 + t)^2) + 
   (8*(mmH^2*(3*s12 - t) + (s12 - t)*t^2 - 
      mmH*(s12^2 + 2*t + s12*(-2 + 3*t)))*canMINP[51, 3, 
      {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH - s12 - t)*t^2) + 
   (8*(2*mmH^3 - s12^2*(2*s12 + t) - mmH^2*(-2 + 5*s12 + t) + 
      mmH*(3*s12^2 + s12*(-4 + t) - t*(2 + t)))*
     canMINP[51, 3, {t, s12, mmH}])/(mmH*s12^2*t*(-mmH + s12 + t)^2) - 
   (4*(6*mmH^9*(s12^4 - s12^3*t + 12*s12^2*t^2 - 5*s12*t^3 - t^4) + 
      s12^2*t^2*(s12 + t)^2*(s12^2*(34 - 7*t)*t^4 + 2*s12*(12 - 17*t)*t^5 - 
        4*(-2 + t)*t^6 + 4*s12^6*(3 + 10*t) + 2*s12^3*t^3*(14 + 57*t) + 
        2*s12^5*t*(19 + 69*t) + s12^4*t^2*(48 + 185*t)) - 
      2*mmH^8*(24*s12^5 + 26*s12^4*t - 18*t^5 - 3*s12*t^3*(1 + 37*t) + 
        2*s12^2*t^2*(6 + 49*t) + s12^3*t*(-3 + 199*t)) + 
      mmH*s12*t*(2*s12*(20 - 43*t)*t^8 - 8*(-2 + t)*t^9 - 
        82*s12^6*t^3*(5 + 16*t) + 4*s12^9*(6 + 35*t) - 
        32*s12^3*t^6*(9 + 41*t) + 8*s12^8*t*(7 + 57*t) + 
        s12^7*t^2*(-78 + 119*t) - 3*s12^2*t^7*(14 + 135*t) - 
        7*s12^4*t^5*(72 + 353*t) - 3*s12^5*t^4*(194 + 867*t)) + 
      mmH^7*(156*s12^6 + 434*s12^5*t + s12^2*(110 - 351*t)*t^3 - 84*t^6 + 
        7*s12^3*t^2*(16 + 213*t) - s12*t^4*(16 + 677*t) + 
        s12^4*t*(-14 + 1203*t)) - 2*mmH^6*(132*s12^7 + 593*s12^6*t + 
        s12^2*(139 - 1097*t)*t^4 + s12*(3 - 547*t)*t^5 - 48*t^7 + 
        s12^3*t^3*(330 + 487*t) + 3*s12^4*t^2*(49 + 654*t) + 
        s12^5*t*(7 + 1320*t)) + mmH^2*s12*t*(-72*s12^9 + 4*t^8*(-20 + 11*t) + 
        24*s12^2*t^6*(-10 + 139*t) + 3*s12*t^7*(-94 + 229*t) + 
        14*s12^4*t^4*(27 + 490*t) - 2*s12^8*(59 + 513*t) + 
        11*s12^3*t^5*(14 + 649*t) - 3*s12^7*t*(132 + 1021*t) + 
        s12^5*t^3*(176 + 1489*t) - 2*s12^6*t^2*(162 + 1511*t)) - 
      mmH^4*(120*s12^9 + 1226*s12^8*t + 2*s12^4*(1097 - 2236*t)*t^4 + 
        6*s12^3*(245 - 1507*t)*t^5 + s12^2*(636 - 4151*t)*t^6 - 12*t^9 - 
        8*s12*t^7*(-21 + 68*t) + 6*s12^5*t^3*(282 + 961*t) + 
        2*s12^7*t*(113 + 2338*t) + 3*s12^6*t^2*(278 + 2783*t)) + 
      mmH^3*s12*(24*s12^9 + 472*s12^8*t + 2*s12^4*(571 - 1497*t)*t^4 + 
        s12^2*(834 - 8347*t)*t^6 + (162 - 179*t)*t^8 - 
        24*s12*t^7*(-24 + 97*t) + 9*s12^5*t^3*(122 + 687*t) - 
        6*s12^3*t^5*(-172 + 1841*t) + s12^7*t*(230 + 3027*t) + 
        2*s12^6*t^2*(399 + 3508*t)) + mmH^5*(246*s12^8 + 1636*s12^7*t + 
        s12^3*(1420 - 3697*t)*t^4 + s12^2*(486 - 4139*t)*t^5 + 
        2*s12*(43 - 505*t)*t^6 - 54*t^8 + 14*s12^6*t*(8 + 307*t) + 
        s12^4*t^3*(1478 + 3461*t) + s12^5*t^2*(570 + 6559*t)))*
     canMINP[54, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
     (s12 + t)^3*(-mmH + s12 + t)^2) - 
   (4*(6*mmH^9*(s12^4 - s12^3*t + 12*s12^2*t^2 - 5*s12*t^3 - t^4) - 
      mmH^8*(48*s12^5 + 47*s12^4*t + 347*s12^3*t^2 + 127*s12^2*t^3 - 
        269*s12*t^4 - 48*t^5) + 2*mmH^7*(78*s12^6 + 203*s12^5*t + 
        462*s12^4*t^2 + 444*s12^3*t^3 - 478*s12^2*t^4 - 501*s12*t^5 - 
        78*t^6) + 2*s12^2*t^2*(s12 + t)^3*(s12*(3 - 14*t)*t^4 + 2*t^5 + 
        s12^2*t^3*(-5 + 3*t) + 3*s12^4*t*(1 + 17*t) + s12^3*t^2*(-5 + 23*t) + 
        s12^5*(2 + 30*t)) + mmH*s12*t*(s12 + t)^2*(2*s12^4*(39 - 271*t)*t^3 + 
        s12^3*(78 - 787*t)*t^4 + 8*s12*(1 - 19*t)*t^6 + 8*t^7 + 
        8*s12^7*(1 + 24*t) + 8*s12^6*t*(1 + 40*t) - 3*s12^5*t^2*(-6 + 41*t) - 
        6*s12^2*t^5*(-3 + 80*t)) - mmH^6*(264*s12^7 + 1148*s12^6*t + 
        s12^3*(96 - 1441*t)*t^3 + s12^2*(64 - 4201*t)*t^4 - 264*t^7 - 
        4*s12*t^5*(-4 + 499*t) + s12^5*t*(16 + 2147*t) + 
        s12^4*t^2*(64 + 2291*t)) + mmH^5*(246*s12^8 + 1640*s12^7*t + 
        6*s12^3*(86 - 1457*t)*t^4 + s12^2*(282 - 7681*t)*t^5 + 
        22*s12*(3 - 104*t)*t^6 - 246*t^8 - 6*s12^4*t^3*(-86 + 59*t) + 
        3*s12^6*t*(22 + 1409*t) + 2*s12^5*t^2*(141 + 2629*t)) - 
      mmH^2*s12*t*(72*s12^9 + s12^4*(852 - 7861*t)*t^4 + 
        2*s12^3*(360 - 5023*t)*t^5 + 3*s12^2*(148 - 1807*t)*t^6 + 
        6*(7 - 12*t)*t^8 + 3*s12^5*t^3*(240 + 173*t) - 
        2*s12*t^7*(-96 + 631*t) + 2*s12^8*(21 + 677*t) + 
        3*s12^7*t*(64 + 1549*t) + 2*s12^6*t^2*(222 + 2965*t)) + 
      mmH^3*(24*s12^10 + 488*s12^9*t + s12^4*(1378 - 16489*t)*t^5 + 
        10*s12^3*(99 - 1340*t)*t^6 + s12^2*(450 - 4363*t)*t^7 + 
        2*s12*(47 - 260*t)*t^8 - 24*t^10 - 106*s12^5*t^4*(-13 + 38*t) + 
        6*s12^7*t^2*(75 + 1648*t) + 3*s12^6*t^3*(330 + 3121*t) + 
        s12^8*t*(94 + 3809*t)) - mmH^4*(120*s12^9 + 1261*s12^8*t + 
        2*s12^4*(632 - 4989*t)*t^4 + s12^3*(1026 - 15557*t)*t^5 + 
        s12*(110 - 1503*t)*t^7 - 120*t^9 + 6*s12^5*t^3*(171 + 781*t) - 
        8*s12^2*t^6*(-63 + 968*t) + 2*s12^7*t*(55 + 2688*t) + 
        s12^6*t^2*(504 + 9703*t)))*canMINP[54, 2, {mmH - s12 - t, t, mmH}])/
    (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*
     (-mmH + s12 + t)^2) + 
   (8*(3*mmH^9*(s12^4 + 3*s12^3*t - 4*s12^2*t^2 - s12*t^3 - t^4) + 
      s12^2*t^2*(s12 + t)^2*(2*(-1 + t)*t^6 - s12*t^5*(7 + 2*t) - 
        s12^4*t^2*(26 + 5*t) + 2*s12^6*(-2 + 9*t) - 3*s12^3*t^3*(8 + 13*t) - 
        s12^2*t^4*(19 + 23*t) + s12^5*t*(-14 + 31*t)) + 
      mmH^8*(-18*s12^5 - 69*s12^4*t + 24*t^5 + 3*s12^3*t*(-1 + 10*t) + 
        s12*t^3*(-3 + 58*t) + s12^2*t^2*(12 + 109*t)) + 
      mmH^7*(42*s12^6 + 208*s12^5*t + 4*s12*(2 - 73*t)*t^4 - 78*t^6 - 
        11*s12^2*t^3*(5 + 49*t) + s12^4*t*(7 + 75*t) - 
        2*s12^3*t^2*(28 + 235*t)) + mmH*s12*t*(s12^3*(205 - 339*t)*t^6 + 
        2*s12^2*(21 - 116*t)*t^7 + 4*(-1 + t)*t^9 - 
        6*s12^4*t^5*(-63 + 17*t) - 2*s12*t^8*(4 + 23*t) + s12^9*(-8 + 42*t) + 
        s12^8*t*(-16 + 185*t) + 2*s12^7*t^2*(30 + 191*t) + 
        s12^5*t^4*(417 + 269*t) + s12^6*t^3*(266 + 453*t)) + 
      mmH^6*(-48*s12^7 - 331*s12^6*t + 132*t^7 + 5*s12^4*t^2*(23 + 131*t) - 
        s12^5*t*(1 + 450*t) + s12*t^5*(-5 + 678*t) + 
        2*s12^3*t^3*(141 + 857*t) + s12^2*t^4*(107 + 1456*t)) + 
      mmH^2*s12*t*(s12^8*(38 - 277*t) + t^8*(19 + 14*t) + 
        5*s12*t^7*(9 + 73*t) + 3*s12^4*t^4*(-205 + 277*t) - 
        3*s12^7*t*(-34 + 439*t) + 3*s12^2*t^6*(-34 + 457*t) - 
        2*s12^5*t^3*(224 + 713*t) - 3*s12^6*t^2*(20 + 771*t) + 
        s12^3*t^5*(-437 + 2010*t)) + mmH^5*(27*s12^8 + 300*s12^7*t - 
        123*t^8 + 3*s12^5*t^2*(-48 + 137*t) - 3*s12^2*t^5*(34 + 779*t) - 
        s12*t^6*(10 + 843*t) + s12^6*t*(-23 + 988*t) - 
        2*s12^3*t^4*(226 + 1675*t) - s12^4*t^3*(481 + 2091*t)) - 
      mmH^3*t*(-31*s12^9 + s12^8*(68 - 801*t) + s12^6*(54 - 3155*t)*t^2 + 
        12*t^9 + 2*s12*t^7*(17 + 93*t) + 13*s12^3*t^5*(-6 + 257*t) + 
        s12^5*t^3*(-118 + 405*t) + 3*s12^2*t^6*(21 + 422*t) - 
        3*s12^7*t*(-58 + 941*t) + s12^4*t^4*(-173 + 3738*t)) + 
      mmH^4*(-6*s12^9 - 148*s12^8*t + s12^7*(58 - 1197*t)*t + 
        s12^6*(165 - 2411*t)*t^2 + s12^5*(333 - 388*t)*t^3 + 60*t^9 + 
        6*s12^2*t^6*(11 + 378*t) + s12*t^7*(29 + 570*t) + 
        3*s12^4*t^4*(155 + 1153*t) + s12^3*t^5*(222 + 4267*t)))*
     canMINP[54, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
     (s12 + t)^3*(-mmH + s12 + t)^2) - 
   (8*(2*mmH^3 + mmH^2*(2 - 4*s12 - 5*t) - (s12 + t)^2*(s12 + 2*t) + 
      mmH*(3*s12^2 + t*(-4 + 3*t) + s12*(-2 + 5*t)))*
     canMINP[54, 3, {s12, t, mmH}])/(mmH*s12*t^2*(-mmH + s12 + t)^2) - 
   (8*(mmH^2*(s12 - 3*t) + s12^2*(s12 - t) + mmH*(-2 + t)*t + 
      mmH*s12*(2 + 3*t))*canMINP[54, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*(mmH - s12 - t)*t^2) - 
   (8*(2*mmH^3 + mmH^2*(2 - 5*s12 - 4*t) - (s12 + t)^2*(2*s12 + t) + 
      mmH*(3*s12^2 + t*(-2 + 3*t) + s12*(-4 + 5*t)))*
     canMINP[54, 3, {t, s12, mmH}])/(mmH*s12^2*t*(-mmH + s12 + t)^2) - 
   (4*(3*mmH^9*(s12^4 - s12^3*t + 12*s12^2*t^2 - 5*s12*t^3 - t^4) + 
      mmH^8*(-24*s12^5 - 21*s12^4*t + 3*s12^3*(1 - 64*t)*t + 13*t^5 + 
        3*s12*t^3*(1 + 32*t) - 2*s12^2*t^2*(6 + 53*t)) + 
      s12^2*t^2*(s12 + t)^2*(2*s12^7 + 19*s12^6*t - 2*t^6 + 
        s12*t^5*(-5 + 4*t) + s12^2*t^4*(1 + 37*t) + 2*s12^4*t^2*(4 + 45*t) + 
        s12^5*t*(2 + 59*t) + s12^3*t^3*(4 + 83*t)) + 
      mmH^7*(78*s12^6 + 198*s12^5*t + s12^2*(37 - 71*t)*t^3 - 22*t^6 + 
        13*s12^4*t*(-1 + 43*t) - 2*s12*t^4*(7 + 127*t) + 
        2*s12^3*t^2*(19 + 381*t)) + mmH*s12*t*(4*s12^10 + 71*s12^9*t - 
        4*t^9 - 2*s12*t^8*(6 + 5*t) - s12^7*t^2*(36 + 23*t) - 
        2*s12^2*t^7*(9 + 68*t) + s12^8*t*(-4 + 195*t) - 
        2*s12^6*t^3*(50 + 393*t) - s12^3*t^6*(39 + 641*t) - 
        s12^4*t^5*(68 + 1341*t) - s12^5*t^4*(107 + 1461*t)) - 
      mmH^6*(132*s12^7 + 567*s12^6*t + s12^2*(3 - 683*t)*t^4 - 18*t^7 + 
        27*s12^5*t*(-1 + 46*t) - s12*t^5*(31 + 354*t) + 
        2*s12^3*t^3*(63 + 412*t) + s12^4*t^2*(11 + 1996*t)) + 
      mmH^4*(-60*s12^9 - 646*s12^8*t + s12^7*(28 - 2271*t)*t + 
        s12^5*(197 - 3280*t)*t^3 + t^9 + s12*t^7*(57 + 110*t) + 
        5*s12^2*t^6*(52 + 219*t) + s12^4*t^4*(115 + 329*t) - 
        7*s12^6*t^2*(-23 + 555*t) + s12^3*t^5*(308 + 2377*t)) + 
      mmH^5*(123*s12^8 + 814*s12^7*t + s12^3*(22 - 619*t)*t^4 - 7*t^8 - 
        3*s12*t^6*(16 + 91*t) + 16*s12^5*t^2*(-6 + 205*t) - 
        s12^2*t^5*(138 + 1229*t) + s12^6*t*(-35 + 2061*t) + 
        s12^4*t^3*(51 + 2416*t)) + mmH^3*s12*(12*s12^9 + 279*s12^8*t - 
        2*t^8*(23 + 9*t) - s12*t^7*(223 + 506*t) - s12^4*t^4*(280 + 619*t) - 
        5*s12^3*t^5*(67 + 644*t) - 2*s12^2*t^6*(211 + 1135*t) + 
        s12^7*t*(-12 + 1507*t) + 2*s12^6*t^2*(-56 + 1537*t) + 
        s12^5*t^3*(-290 + 2599*t)) + mmH^2*s12*t*(-58*s12^9 + 
        s12^8*(2 - 531*t) + s12^6*(162 - 1003*t)*t^2 + 21*t^8 + 
        3*s12*t^7*(31 + 36*t) - 36*s12^7*t*(-1 + 37*t) + 
        17*s12^2*t^6*(12 + 53*t) + 2*s12^5*t^3*(127 + 513*t) + 
        3*s12^3*t^5*(81 + 826*t) + s12^4*t^4*(219 + 2861*t)))*
     canMINP[57, 2, {s12, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*
     (s12 + t)^3*(-mmH + s12 + t)^2) - 
   (4*(3*mmH^9*(s12^4 + s12^3*t + 4*s12^2*t^2 - 3*s12*t^3 - t^4) - 
      s12^2*t^2*(s12 + t)^2*(2*s12^7 - 21*s12^6*t + s12^5*(2 - 61*t)*t + 
        8*s12^4*(1 - 7*t)*t^2 + s12^3*(4 - 9*t)*t^3 - 2*t^6 + 
        s12*t^5*(-5 + 12*t) + s12^2*t^4*(1 + 19*t)) + 
      mmH^8*(-24*s12^5 - 57*s12^4*t + 23*t^5 + 4*s12^2*t^2*(3 + 4*t) - 
        s12^3*t*(3 + 82*t) + s12*t^3*(-3 + 94*t)) + 
      mmH^7*(78*s12^6 + 282*s12^5*t + 2*s12*(7 - 194*t)*t^4 - 74*t^6 + 
        2*s12^3*t^2*(-19 + 28*t) + s12^4*t*(13 + 375*t) - 
        s12^2*t^3*(37 + 483*t)) + mmH*s12*t*(-4*s12^10 + 81*s12^9*t + 
        s12^5*(107 - 653*t)*t^4 + s12^4*(68 - 1005*t)*t^5 + 
        s12^3*(39 - 811*t)*t^6 + 2*s12^2*(9 - 187*t)*t^7 + 
        6*s12*(2 - 13*t)*t^8 + 4*t^9 + 2*s12^6*t^3*(50 + 33*t) + 
        s12^8*t*(4 + 365*t) + s12^7*t^2*(36 + 509*t)) + 
      mmH^6*(-132*s12^7 - 669*s12^6*t + s12^4*(11 - 570*t)*t^2 + 126*t^7 + 
        14*s12^3*t^3*(9 + 79*t) - 3*s12^5*t*(9 + 388*t) + 
        s12*t^5*(-31 + 830*t) + s12^2*t^4*(3 + 1771*t)) + 
      mmH^3*(12*s12^10 + 201*s12^9*t + s12^5*(280 - 1577*t)*t^4 + 
        s12^4*(335 - 7234*t)*t^5 + s12^2*(223 - 1984*t)*t^7 + 
        2*s12*(23 - 124*t)*t^8 - 12*t^10 - 422*s12^3*t^6*(-1 + 14*t) + 
        5*s12^6*t^3*(58 + 973*t) + s12^8*t*(12 + 1793*t) + 
        2*s12^7*t^2*(56 + 2495*t)) - mmH^2*s12*t*
       (14*s12^9 + s12^4*(219 - 3205*t)*t^4 + s12^3*(243 - 4372*t)*t^5 + 
        17*s12^2*(12 - 145*t)*t^6 + 3*s12*(31 - 202*t)*t^7 + 
        3*(7 - 12*t)*t^8 + 36*s12^7*t*(1 + 64*t) + 
        2*s12^5*t^3*(127 + 391*t) + s12^8*(2 + 589*t) + 
        s12^6*t^2*(162 + 3245*t)) + mmH^5*(123*s12^8 + 866*s12^7*t + 
        s12^2*(138 - 3223*t)*t^5 + s12*(48 - 1003*t)*t^6 - 119*t^8 - 
        s12^4*t^3*(51 + 842*t) + 2*s12^5*t^2*(48 + 1183*t) + 
        s12^6*t*(35 + 2321*t) - s12^3*t^4*(22 + 4023*t)) - 
      mmH^4*(60*s12^9 + 608*s12^8*t + s12^4*(115 - 4711*t)*t^4 + 
        s12^2*(260 - 3363*t)*t^6 + s12*(57 - 688*t)*t^7 - 59*t^9 - 
        7*s12^3*t^5*(-44 + 967*t) + s12^5*t^3*(197 + 2036*t) + 
        s12^7*t*(28 + 2745*t) + s12^6*t^2*(161 + 4927*t)))*
     canMINP[57, 2, {mmH - s12 - t, t, mmH}])/(mmH*(mmH - s12)^3*s12^2*
     (mmH - t)^3*t^2*(s12 + t)^3*(-mmH + s12 + t)^2) + 
   (4*(3*mmH^9*(s12^4 + 3*s12^3*t - 4*s12^2*t^2 - s12*t^3 - t^4) - 
      s12^2*t^2*(s12 + t)^2*(2*s12^7 - 2*t^6 + s12*t^5*(-5 + 4*t) + 
        8*s12^5*t*(-1 + 4*t) + s12^6*(-4 + 9*t) + s12^2*t^4*(5 + 22*t) + 
        2*s12^3*t^3*(7 + 27*t) + s12^4*t^2*(8 + 63*t)) + 
      mmH^8*(-13*s12^5 - 55*s12^4*t + 24*t^5 + 3*s12*t^3*(-1 + 18*t) + 
        s12^3*t*(-3 + 31*t) + s12^2*t^2*(12 + 109*t)) + 
      mmH^7*(22*s12^6 + 131*s12^5*t - 78*t^6 + s12^4*t*(15 + 19*t) - 
        3*s12*t^4*(-4 + 91*t) - 4*s12^3*t^2*(9 + 116*t) - 
        s12^2*t^3*(39 + 515*t)) - mmH^4*(s12^9 - 8*s12^8*t + 
        3*s12^5*(309 - 274*t)*t^3 + s12^4*(747 - 3449*t)*t^4 + 
        2*s12^3*(302 - 1949*t)*t^5 + s12^2*(336 - 2203*t)*t^6 + 
        s12*(67 - 606*t)*t^7 - 60*t^9 + s12^7*t*(128 + 289*t) + 
        s12^6*t^2*(589 + 666*t)) + mmH^6*(-18*s12^7 - 155*s12^6*t + 132*t^7 + 
        13*s12^3*t^3*(6 + 131*t) + 9*s12^2*t^4*(-1 + 154*t) - 
        s12^5*t*(45 + 161*t) + s12*t^5*(-29 + 648*t) + 
        s12^4*t^2*(-41 + 791*t)) + mmH^5*(7*s12^8 + 84*s12^7*t + 
        s12^3*(176 - 3281*t)*t^4 + 27*s12*(2 - 31*t)*t^6 - 123*t^8 - 
        36*s12^5*t^2*(-9 + 11*t) + s12^6*t*(95 + 298*t) - 
        4*s12^2*t^5*(-48 + 559*t) - 3*s12^4*t^3*(-89 + 810*t)) + 
      mmH*s12*t*(-4*s12^10 + s12^3*(103 - 192*t)*t^6 + 3*s12^2*(10 - 67*t)*
         t^7 + 2*s12*(6 - 25*t)*t^8 + 4*t^9 + s12^9*(8 + 3*t) + 
        4*s12^8*t*(7 + 32*t) + 2*s12^4*t^5*(99 + 145*t) + 
        2*s12^7*t^2*(33 + 263*t) + s12^5*t^4*(229 + 905*t) + 
        s12^6*t^3*(158 + 979*t)) + mmH^3*t*(-40*s12^9 + 
        s12^5*(1114 - 401*t)*t^3 + s12^4*(879 - 2851*t)*t^4 + 
        s12^3*(638 - 2879*t)*t^5 + s12^2*(271 - 1287*t)*t^6 + 
        s12*(50 - 231*t)*t^7 - 12*t^9 + 2*s12^8*(51 + 65*t) + 
        4*s12^6*t^2*(266 + 393*t) + s12^7*t*(514 + 1085*t)) + 
      mmH^2*s12*t*(22*s12^9 + 3*t^8*(-7 + 12*t) - s12^8*(44 + 17*t) + 
        36*s12^2*t^6*(-8 + 33*t) + 3*s12*t^7*(-35 + 134*t) - 
        s12^4*t^4*(645 + 164*t) - 9*s12^6*t^2*(58 + 183*t) + 
        3*s12^3*t^5*(-165 + 428*t) - s12^7*t*(216 + 571*t) - 
        s12^5*t^3*(722 + 1747*t)))*canMINP[57, 2, {t, s12, mmH}])/
    (mmH*(mmH - s12)^3*s12^2*(mmH - t)^3*t^2*(s12 + t)^3*
     (-mmH + s12 + t)^2) - (8*(2 + 2*mmH - s12 - t)*
     canMINP[57, 3, {s12, t, mmH}])/(mmH*s12*t^2) - 
   (8*(2 + mmH + s12)*canMINP[57, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*(mmH - s12 - t)*t^2) - (8*(2 + 2*mmH - s12 - t)*
     canMINP[57, 3, {t, s12, mmH}])/(mmH*s12^2*t) - 
   (8*(-s12^3 + 11*s12^2*t + 7*s12*t^2 - 5*t^3 + 
      6*mmH*(s12^2 - 4*s12*t + t^2))*canMIPlanar[12, 2, 
      {s12, mmH - s12 - t, mmH}])/(mmH*s12*t*(s12 + t)^3) - 
   (8*(mmH^3 + mmH^2*(-14*s12 + 3*t) + mmH*(18*s12^2 - 8*s12*t - 9*t^2) + 
      t*(18*s12^2 + 22*s12*t + 5*t^2))*canMIPlanar[12, 2, {s12, t, mmH}])/
    (mmH*s12*(mmH - t)^3*(mmH - s12 - t)) + 
   (8*(mmH^3 + mmH^2*(10*s12 + 3*t) + t*(-6*s12^2 - 2*s12*t + 5*t^2) - 
      mmH*(6*s12^2 + 8*s12*t + 9*t^2))*canMIPlanar[12, 2, 
      {mmH - s12 - t, t, mmH}])/(mmH*s12*(mmH - t)^3*(mmH - s12 - t)) - 
   (48*(mmH + s12)*(mmH^2 + s12^2 + 2*s12*t + 2*t^2 - 2*mmH*(s12 + t))*
     canMIPlanar[12, 2, {t, s12, mmH}])/(mmH*(mmH - s12)^3*(mmH - s12 - t)*
     t) + (8*(mmH - s12)*(s12 + t)*canMIPlanar[12, 3, 
      {s12, mmH - s12 - t, mmH}])/(mmH*s12^2*t^2) + 
   (8*(mmH - s12)*(mmH - t)*canMIPlanar[12, 3, {s12, t, mmH}])/
    (mmH*s12^2*(-mmH + s12 + t)^2) + 
   (8*(mmH - t)*(s12 + t)*canMIPlanar[12, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*(-mmH + s12 + t)^2) - 
   (16*(3*mmH^4*(s12^2 - 4*s12*t + t^2) - mmH^3*(11*s12^3 - 37*s12^2*t + 
        7*s12*t^2 + t^3) + 3*mmH^2*(4*s12^4 - 17*s12^3*t - 5*s12^2*t^2 - 
        3*s12*t^3 - t^4) + s12*(-s12^5 - 7*s12^4*t + 13*s12^2*t^3 + 
        9*s12*t^4 + 2*t^5) + mmH*(-3*s12^5 + 33*s12^4*t + 25*s12^3*t^2 + 
        15*s12^2*t^3 + 12*s12*t^4 + 4*t^5))*canMIPlanar[13, 2, 
      {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*s12*(mmH - s12 - t)*t*
     (s12 + t)^3) + (8*(-mmH + s12)*(s12 + t)*(s12^2 + (-mmH + s12 + t)^2)*
     canMIPlanar[13, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*s12^2*t^2*(-mmH + s12 + t)^2) + 
   (16*(2 + t)*canMIPlanar[13, 4, {s12, t, mmH}])/
    ((-4 + mmH)*s12*(-mmH + s12 + t)^2) + 
   (16*(2 + t)*canMIPlanar[13, 4, {mmH - s12 - t, t, mmH}])/
    ((4 - mmH)*s12^2*(-mmH + s12 + t)) + 
   (16*(2 + s12)*canMIPlanar[13, 4, {t, s12, mmH}])/
    ((-4 + mmH)*t*(-mmH + s12 + t)^2) + 
   (8*(mmH^3 + mmH^2*(3*s12 + 10*t) + s12*(5*s12^2 - 2*s12*t - 6*t^2) - 
      mmH*(9*s12^2 + 8*s12*t + 6*t^2))*canMIPlanar[14, 2, 
      {s12, mmH - s12 - t, mmH}])/(mmH*(mmH - s12)^3*(mmH - s12 - t)*t) + 
   (8*(mmH - s12)*(s12 + t)*canMIPlanar[14, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*t^2*(-mmH + s12 + t)^2) - 
   (8*(2*mmH^2 + s12^2 + 3*s12*t + 4*t^2 - 3*mmH*(s12 + t))*
     canMIPlanar[14, 3, {s12, t, mmH}])/(mmH*t^2*(-mmH + s12 + t)^2) - 
   (8*(s12^2 - s12*t + 2*t^2 + mmH*(s12 + t))*canMIPlanar[14, 3, 
      {mmH - s12 - t, t, mmH}])/(mmH*s12^2*t^2) - 
   (8*(3*mmH^2 - 4*mmH*(s12 + t) + (2*s12 + t)^2)*canMIPlanar[14, 3, 
      {t, s12, mmH}])/(mmH*s12^2*(-mmH + s12 + t)^2) - 
   (8*(mmH^6*(5*s12 + t) + mmH^5*(-21*s12^2 + s12*(10 - 4*t) - 
        3*(-2 + t)*t) + mmH^2*(36*s12^5 - 30*s12^2*t^2 + s12*(6 - 25*t)*t^3 - 
        30*t^4 - s12^4*(4 + t) - 6*s12^3*t*(7 + 4*t)) + 
      s12*t*(-4*s12^5 - 6*s12^4*t + 3*s12^2*(-2 + t)*t^2 + 4*t^4 + 
        6*s12*t^3*(1 + t) - s12^3*t*(4 + 5*t)) + 
      mmH^4*(47*s12^3 + 8*s12^2*(-3 + 2*t) + t^2*(-26 + 3*t) - 
        2*s12*t*(13 + 10*t)) + mmH^3*(-59*s12^4 - (-42 + t)*t^3 + 
        6*s12^2*t*(9 + 2*t) - 2*s12^3*(-9 + 7*t) + 2*s12*t^2*(9 + 19*t)) + 
      mmH*(-8*s12^6 + 6*s12^5*t + 30*s12^3*t^2 + 6*s12*(-2 + t)*t^4 + 8*t^5 - 
        s12^2*t^3*(6 + 13*t) + s12^4*t*(8 + 29*t)))*
     canMIPlanar[16, 2, {s12, mmH - s12 - t, mmH}])/
    (mmH*(mmH - s12)^3*s12*(mmH - t)^3*(mmH - s12 - t)*t) + 
   (8*(-mmH + s12)*(s12 + t)*(s12^2 - 2*(-mmH + s12 + t)^2)*
     canMIPlanar[16, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*s12^2*t^2*(-mmH + s12 + t)^2) - 
   (8*(4*mmH^3*s12 + s12*(-3*s12^3 + s12^2*(4 - 9*t) + 2*s12*(4 - 5*t)*t - 
        2*(-4 + t)*t^2) - 2*mmH^2*(6*s12^2 + t^2 + s12*(-2 + 5*t)) + 
      mmH*(11*s12^3 + 2*t^3 + 4*s12*t*(-2 + 3*t) + s12^2*(-8 + 19*t)))*
     canMIPlanar[16, 3, {s12, t, mmH}])/(mmH*s12^2*t^2*(-mmH + s12 + t)^2) + 
   (8*(3*s12^4 + 2*t^3*(2 + t) + s12^2*t*(4 + t) + mmH^3*(s12 + t) + 
      s12^3*(4 + 3*t) + s12*t^2*(4 + 3*t) - 
      mmH^2*(3*s12^2 + 5*s12*t + 2*t^2) - mmH*(s12^3 + s12^2*(4 - 5*t) - 
        5*s12*t^2 + t^2*(4 + t)))*canMIPlanar[16, 3, 
      {mmH - s12 - t, t, mmH}])/(mmH*s12^2*t^2*(-mmH + s12 + t)^2) - 
   (8*(4*mmH^3 + mmH^2*(4 - 10*s12 - 13*t) + s12^2*(8 - 10*t) + 
      2*s12*(4 - 5*t)*t + (4 - 3*t)*t^2 + 2*mmH*(5*s12^2 + 2*t*(-2 + 3*t) + 
        2*s12*(-2 + 5*t)))*canMIPlanar[16, 3, {t, s12, mmH}])/
    (mmH*s12^2*t*(-mmH + s12 + t)^2) + 
   (8*(6*mmH^5*(s12^2 - 4*s12*t + t^2) - 
      2*mmH^2*(6*s12^5 + 2*s12*(20 - 31*t)*t^3 + 12*t^4*(-1 + 2*t) + 
        3*s12^3*t*(-4 + 3*t) - 12*s12^2*t^2*(1 + 6*t) + s12^4*(-2 + 19*t)) + 
      t*(4*s12^6 + 18*s12^5*t + 11*s12*t^5 + (2 - 3*t)*t^5 + 
        4*s12^4*t*(1 + 8*t) + s12^2*t^3*(10 + 39*t) + 
        s12^3*t^2*(16 + 43*t)) + 2*mmH^3*(s12^4 + s12*(38 - 77*t)*t^2 + 
        s12^3*(-2 + 6*t) + t^3*(-10 + 27*t) - s12^2*t*(8 + 45*t)) + 
      2*mmH*(4*s12^6 + 15*s12^5*t + s12*(14 - 27*t)*t^4 - 
        9*s12^3*t^2*(2 + t) + 2*t^5*(-3 + 5*t) + 4*s12^4*t*(-1 + 5*t) - 
        s12^2*t^3*(12 + 55*t)) + mmH^4*(-7*s12^3 + (6 - 29*t)*t^2 + 
        s12^2*(6 + 11*t) + s12*t*(-24 + 97*t)))*canMIPlanar[18, 2, 
      {s12, mmH - s12 - t, mmH}])/(mmH*s12*(mmH - t)^3*(mmH - s12 - t)*t*
     (s12 + t)^3) - (8*(-mmH + s12)*(s12 + t)*(2*s12^2 - (-mmH + s12 + t)^2)*
     canMIPlanar[18, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*s12^2*t^2*(-mmH + s12 + t)^2) - 
   (8*(mmH^2*(6*s12^2 + t^2) + s12*(2*s12^3 + 4*s12^2*(-1 + t) + 
        4*s12*(-2 + t)*t + t^3) - mmH*(8*s12^3 + s12*t^2 + t^3 + 
        4*s12^2*(-1 + 3*t)))*canMIPlanar[18, 3, {s12, t, mmH}])/
    (mmH*s12^2*t^2*(-mmH + s12 + t)^2) - 
   (8*(2*(s12^2 + s12*(2 + 3*mmH - t) - (2 + mmH)*t) + 
      ((mmH - t)*(-s12 - t)*(-t^2 + 2*(-mmH + s12 + t)^2))/
       (-mmH + s12 + t)^2)*canMIPlanar[18, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*t^2) - (16*(4*mmH^2 + 2*s12^2 + mmH*(2 - 7*s12 - 5*t) + 
      (-2 + t)*t + s12*(-4 + 3*t))*canMIPlanar[18, 3, {t, s12, mmH}])/
    (mmH*s12^2*(-mmH + s12 + t)^2) - 
   (4*(6*mmH^2*s12*t*(s12^2 - 4*s12*t + t^2) - s12*(s12 + t)^2*
       (s12^3 + 3*s12^2*t + 7*s12*t^2 - t^3) + 
      mmH*(s12^5 - s12^4*t + s12*(6 - 11*t)*t^3 - t^5 + 
        2*s12^2*t^2*(-12 + 7*t) + 2*s12^3*t*(3 + 11*t)))*
     canMIPlanar[30, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*s12^2*t^2*(s12 + t)^4) + 
   (4*(mmH^6 - mmH^5*(s12 + 5*t) + s12*t^2*(6*s12^3 + 14*s12^2*t + 
        10*s12*t^2 + t^3) + mmH^4*(4*s12^2 + 10*t^2 - s12*(6 + t)) + 
      2*mmH^3*(-5*s12^3 - 5*t^3 + s12*t*(9 + 4*t) + s12^2*(21 + 10*t)) + 
      mmH*(-t^5 + s12*t^3*(6 + t) + 12*s12^4*(3 + 2*t) + 
        2*s12^2*t^2*(21 + 4*t) + 2*s12^3*t*(36 + 17*t)) + 
      mmH^2*(6*s12^4 + 5*t^4 - 42*s12^2*t*(2 + t) - 2*s12*t^2*(9 + 4*t) - 
        2*s12^3*(36 + 19*t)))*canMIPlanar[30, 3, {s12, t, mmH}])/
    (mmH*s12^2*(mmH - t)^4*(-mmH + s12 + t)^2) + 
   (4*(s12^5*(s12 + t) + s12*(6 + s12 + t)*(-mmH + s12 + t)^4 + 
      (s12 + t)*(-mmH + s12 + t)^5 - s12^3*(s12 + t)*(-mmH + s12 + t)*
       (6 + 5*s12 + 6*t) - 2*s12*(-mmH + s12 + t)^3*(4*s12^2 + 3*t*(1 + t) + 
        s12*(15 + 13*t)) + 2*s12^2*(-mmH + s12 + t)^2*
       (5*s12^2 + 12*t*(1 + t) + s12*(15 + 17*t)))*
     canMIPlanar[30, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH - t)^4*
     (-mmH + s12 + t)^2) - (16*(mmH^3*(3 + 3*s12 - t) + s12^2*t*(s12 + t) + 
      mmH^2*(-6*s12^2 + (-6 + t)*t - 3*s12*(2 + t)) + 
      mmH*(3*s12^3 + 6*t^2 + 3*s12^2*(1 + t) + 2*s12*t*(3 + 2*t)))*
     canMIPlanar[30, 3, {t, s12, mmH}])/(mmH*(mmH - s12)^4*(mmH - s12 - t)*
     t) - (4*(mmH^5*(s12 + t) - s12^2*(s12^4 + s12^3*t + 2*s12*t^3 + 2*t^4) - 
      mmH^4*(5*s12^2 + 11*s12*t + 6*t*(1 + t)) + 
      2*mmH^3*(5*s12^3 + 14*s12^2*t + 3*(-1 + t)*t^2 + 3*s12*t*(3 + 2*t)) - 
      2*mmH^2*(5*s12^4 + 14*s12^3*t + (-12 + t)*t^3 + 3*s12^2*t*(3 + t) - 
        s12*t^2*(6 + 5*t)) + mmH*(5*s12^5 + 6*s12^3*t + 11*s12^4*t - 12*t^4 - 
        8*s12*t^3*(3 + t) - 2*s12^2*t^2*(3 + 7*t)))*
     canMIPlanar[34, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*(mmH - s12)^4*t^2*(-mmH + s12 + t)^2) - 
   (4*(4*mmH^7 - 2*mmH^6*(-2 + 11*s12 + 5*t) - 
      s12^3*(s12^4 + 5*s12^3*t + 10*s12^2*t^2 + 6*s12*t^3 + 2*t^4) + 
      mmH^4*(-65*s12^3 + s12^2*(40 - 99*t) + 8*t^2*(3 + 2*t) + 
        2*s12*t*(13 + 6*t)) + 2*mmH^3*(25*s12^4 - 4*t^3*(4 + t) + 
        s12^2*t*(-15 + 2*t) + 20*s12^3*(-1 + 3*t) - 3*s12*t^2*(5 + 13*t)) + 
      mmH*s12*(7*s12^5 + 20*t^4 + 8*s12*t^3*(5 + 2*t) + 
        2*s12^2*t^2*(9 + 19*t) + 2*s12^3*t*(-1 + 27*t) + s12^4*(-4 + 33*t)) - 
      2*mmH^2*(12*s12^5 + 3*s12^2*(2 - 5*t)*t^2 + s12*(4 - 15*t)*t^3 - 
        8*t^4 + s12^3*t*(-7 + 31*t) + s12^4*(-10 + 43*t)) + 
      mmH^5*(51*s12^2 + 2*(-4 + t)*t + s12*(-20 + 47*t)))*
     canMIPlanar[34, 3, {s12, t, mmH}])/(mmH*(mmH - s12)^4*s12*t^2*
     (-mmH + s12 + t)^2) + (4*(6*mmH^3*s12*t*(s12^2 - 4*s12*t + t^2) - 
      (s12 + t)^3*(s12^4 - s12^3*t + s12^2*t^2 + 3*s12*t^3 + 2*t^4) + 
      mmH*(14*s12^3*t^2*(-1 + 2*t) + s12^5*(-4 + 3*t) + t^5*(-4 + 3*t) + 
        3*s12*t^4*(-6 + 7*t) + s12^4*t*(-18 + 11*t) + 
        2*s12^2*t^3*(-7 + 19*t)) - mmH^2*(3*s12^5 + 19*s12^4*t + 
        24*s12^2*t^2 + 5*t^5 - 2*s12^3*t*(3 + 4*t) + s12*t^3*(-6 + 29*t)))*
     canMIPlanar[34, 3, {mmH - s12 - t, t, mmH}])/(mmH*s12^2*(mmH - s12 - t)*
     t^2*(s12 + t)^4) - (4*(4*mmH^7 + mmH^6*(4 - 10*s12 - 21*t) - 
      t^5*(2*s12 + t)^2 + mmH^4*(16*s12^3 + 8*s12*(4 - 11*t)*t + 
        5*(8 - 11*t)*t^2 + 12*s12^2*(2 + t)) - 
      4*mmH^3*(2*s12^4 - s12^2*(-6 + t)*t + s12*(12 - 23*t)*t^2 - 
        10*(-1 + t)*t^3 + 4*s12^3*(2 + 5*t)) + 
      mmH^2*(16*s12^3*(-2 + t)*t + 2*s12*(16 - 29*t)*t^3 + (20 - 19*t)*t^4 + 
        16*s12^4*(1 + 2*t) - 8*s12^2*t^2*(3 + 7*t)) + 
      2*mmH*t*(t^4*(-2 + 3*t) + 4*s12^4*(4 + 3*t) + 8*s12^3*t*(4 + 3*t) + 
        3*s12^2*t^2*(4 + 7*t) + s12*t^3*(-4 + 11*t)) + 
      2*mmH^5*(s12^2 + t*(-10 + 23*t) + s12*(-4 + 23*t)))*
     canMIPlanar[34, 3, {t, s12, mmH}])/(mmH*s12^2*(mmH - t)^4*t*
     (-mmH + s12 + t)^2) + (8*(-mmH + s12)*(s12 + t)*
     canMIPlanar[44, 3, {s12, mmH - s12 - t, mmH}])/(mmH*s12^2*t^2) + 
   (8*(-mmH + s12)*(mmH - t)*canMIPlanar[44, 3, {s12, t, mmH}])/
    (mmH*s12^2*(-mmH + s12 + t)^2) - 
   (8*(mmH - t)*(s12 + t)*canMIPlanar[44, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*(-mmH + s12 + t)^2) + 
   (8*(-mmH + s12)*(s12 + t)*canMIPlanar[47, 3, {s12, mmH - s12 - t, mmH}])/
    (mmH*t^2*(-mmH + s12 + t)^2) + 
   (8*(-mmH + s12)*(mmH - t)*canMIPlanar[47, 3, {s12, t, mmH}])/
    (mmH*t^2*(-mmH + s12 + t)^2) - 
   (8*(mmH - t)*(s12 + t)*canMIPlanar[47, 3, {mmH - s12 - t, t, mmH}])/
    (mmH*s12^2*t^2))*myRoot[4 - mmH, 1/2]*myRoot[-mmH, 1/2] + 
 ((2*I)*((2*(2 - mmH + s12) + 
      (2*(t^4 - 2*t^3*(-mmH + s12 + t) + 4*t^2*(-mmH + s12 + t)^2 - 
          2*t*(-mmH + s12 + t)^3 + (-mmH + s12 + t)^4) - 
        (-mmH + s12)*(2*t^4 - 3*t^3*(-mmH + s12 + t) - 
          3*t*(-mmH + s12 + t)^3 + 2*(-mmH + s12 + t)^4))/
       (t^2*(-mmH + s12 + t)^2))*canMINP[48, 3, {s12, t, mmH}] + 
    ((mmH - s12)^2*(-mmH + s12 + 2*t)*(2*mmH^2 + 2*s12^2 + s12*(-2 + t) + 
       t^2 - mmH*(-2 + 4*s12 + t))*canMINP[61, 3, {s12, t, mmH}])/
     (t^2*(-mmH + s12 + t)^2))*myRoot[-mmH + s12, 1/2]*
   myRoot[4 - mmH + s12, 1/2])/(s12*(-mmH + s12)^3) + 
 ((2*I)*((2*s12^5 + 2*t^4*(1 + t) + s12^3*t*(4 + t) + s12^2*t^2*(12 + t) + 
      s12^4*(2 + 5*t) + s12*t^3*(4 + 5*t))*canMINP[48, 3, 
      {mmH - s12 - t, t, mmH}] - (s12 - t)*(s12 + t)^2*
     (2*s12^2 + 2*t*(1 + t) + s12*(2 + 3*t))*canMINP[61, 3, 
      {mmH - s12 - t, t, mmH}])*myRoot[-s12 - t, 1/2]*
   myRoot[4 - s12 - t, 1/2])/(s12^2*t^2*(s12 + t)^3*(-mmH + s12 + t)) + 
 ((2*I)*
   (((2*(2 - mmH + t) + (2*(s12^4 - 2*s12^3*(-mmH + s12 + t) + 
           4*s12^2*(-mmH + s12 + t)^2 - 2*s12*(-mmH + s12 + t)^3 + 
           (-mmH + s12 + t)^4) - (-mmH + t)*(2*s12^4 - 
           3*s12^3*(-mmH + s12 + t) - 3*s12*(-mmH + s12 + t)^3 + 
           2*(-mmH + s12 + t)^4))/(s12^2*(-mmH + s12 + t)^2))*
      canMINP[48, 3, {t, s12, mmH}])/(-mmH + t)^3 + 
    ((mmH - 2*s12 - t)*(2*mmH^2 + s12^2 + s12*t + 2*(-1 + t)*t - 
       mmH*(-2 + s12 + 4*t))*canMINP[61, 3, {t, s12, mmH}])/
     (s12^2*(mmH - t)*(-mmH + s12 + t)^2))*myRoot[-mmH + t, 1/2]*
   myRoot[4 - mmH + t, 1/2])/t - 
 ((2*I)*((2*s12*(s12 + t)*(s12 + 2*t)^2 + mmH^2*(2*s12^2 + 6*s12*t + 5*t^2) - 
      mmH*(4*s12^3 + 16*s12^2*t + 18*s12*t^2 + 5*t^3))*
     canMINP[55, 2, {s12, t, mmH}] + (2*s12*(s12 - t)^2*(s12 + t) + 
      mmH^2*(2*s12^2 + t^2) - mmH*(4*s12^3 - 2*s12^2*t - 2*s12*t^2 + t^3))*
     canMINP[55, 2, {mmH - s12 - t, t, mmH}])*myRoot[-t, 1/2]*
   myRoot[-(mmH^2*t) + 4*(mmH - s12)*(s12 + t), 1/2])/
  (s12^2*(-mmH + s12)*t^2*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((2*I)*(2*(2*(s12 - t)^2*t*(s12 + t) + mmH^2*(s12^2 + 2*t^2) - 
      mmH*(s12^3 - 2*s12^2*t - 2*s12*t^2 + 4*t^3))*
     canMINP[45, 2, {mmH - s12 - t, t, mmH}] - 
    (2*t*(s12 + t)*(2*s12 + t)^2 + mmH^2*(5*s12^2 + 6*s12*t + 2*t^2) - 
      mmH*(5*s12^3 + 18*s12^2*t + 16*s12*t^2 + 4*t^3))*
     canMINP[55, 2, {t, s12, mmH}])*myRoot[-s12, 1/2]*
   myRoot[-(mmH^2*s12) + 4*(mmH - t)*(s12 + t), 1/2])/
  (s12^2*t^2*(-mmH + t)*(s12 + t)*(-mmH + s12 + t)^2) + 
 ((4*I)*((-2*s12*t*(s12 + 2*t)^2 + mmH^3*(s12 + 5*t) - 
      2*mmH^2*(s12^2 + 7*s12*t + 5*t^2) + mmH*(s12^3 + 11*s12^2*t + 
        21*s12*t^2 + 5*t^3))*canMINP[45, 2, {s12, t, mmH}] + 
    (-2*s12*t*(2*s12 + t)^2 + mmH^3*(5*s12 + t) - 
      2*mmH^2*(5*s12^2 + 7*s12*t + t^2) + mmH*(5*s12^3 + 21*s12^2*t + 
        11*s12*t^2 + t^3))*canMINP[45, 2, {t, s12, mmH}])*
   myRoot[-mmH + s12 + t, 1/2]*myRoot[-mmH^3 + 4*s12*t - 4*mmH*(s12 + t) + 
     mmH^2*(4 + s12 + t), 1/2])/(s12^2*(-mmH + s12)*(mmH - t)*t^2*
   (-mmH + s12 + t)^2)


==> anc/form_factors_tensor_structures/tensor_structures.m <==
(* 
  SP: scalar product, 
  epsI: polarization of gluon i,
  p1,...,p3: gluon-momenta 
*)
{
  ((SP[eps1, p2]*SP[eps2, p1] - SP[eps1, eps2]*SP[p1, p2])*
   (-(SP[eps3, p2]*SP[p1, p3]) + SP[eps3, p1]*SP[p2, p3]))/SP[p2, p3], 

 ((-(SP[eps1, p3]*SP[p1, p2]) + SP[eps1, p2]*SP[p1, p3])*
   (SP[eps2, p3]*SP[eps3, p2] - SP[eps2, eps3]*SP[p2, p3]))/SP[p1, p3], 
   
 ((SP[eps1, p3]*SP[eps3, p1] - SP[eps1, eps3]*SP[p1, p3])*
   (-(SP[eps2, p3]*SP[p1, p2]) + SP[eps2, p1]*SP[p2, p3]))/SP[p2, p3],

 SP[eps1, eps3]*SP[eps2, p3]*SP[p1, p2] + 
  SP[eps1, p3]*(SP[eps2, p1]*SP[eps3, p2] - SP[eps2, eps3]*SP[p1, p2]) - 
  SP[eps1, eps2]*SP[eps3, p2]*SP[p1, p3] + 
  SP[eps1, p2]*(-(SP[eps2, p3]*SP[eps3, p1]) + SP[eps2, eps3]*SP[p1, p3]) - 
  SP[eps1, eps3]*SP[eps2, p1]*SP[p2, p3] + SP[eps1, eps2]*SP[eps3, p1]*
   SP[p2, p3]
   }


==> anc/scalar_integrals/README.md <==
# Short description of content
## Variables definition:  
* **mmH**: Higgs mass squared   
* **s12**: 2(p1 p2)  
* **t**: -2(p1 p3)   
* **myRoot[x_, 1/2]**: Sqrt[x]  
* **SP**: scalar product, 
* **epsI**: polarization of gluon i with the reference momenta defined in sec. 3.
* **p1,...,p3**: gluon-momenta (see sec. 3)
* **canMINP[intNumber, epsOrder, {s12, t, mmH}]**: represents the order *epsOrder* term of the Laurent expansion of the canonical integral *intNumber* as defined in section 4 (see also ../scalar_integrals/topology_definitions_and_mappings/). The list *{s12, t, mmH}* corresponds to the ordering of the external kinematics used in section 4. Crossings are encoded as permutations (e.g. *{t, s12, mmH}*).
* **canMIPlanar[intNumber, epsOrder, {s12, t, mmH}]**: As above for **canMINP**.  
* The boson mass is set to one and can be restored by rescaling if needed.


## topology_definitions_and_mappings (directory):
* **IBPbasisDefinition**: Definition of the of the scalar integrals used in the IBP reductions (Kira compatible format).
* **Topologies** (directory): Definition of the kinematic invariants (*kinematics.yaml*) and the integral families (*integralfamilies.yaml*, see also sec. 4).  (Kira compatible format).
* **mapToMinSetOfMIs.m**: Mapping of identical non-planar integrals to planar ones. 
* **formalExpansionCanMIPlanar(or NP).m**: Formal Laurent expansion of the canonical (non)-planar integrals. The flag *ALARMepsNP[int_number]* signals that the Laurent coefficient of integral *int_number* is beyond the necessary epsilon expansion for the amplitude.  
* **replRulePlanarMIToCan.m**: Replacements of the scalar integrals in the  IBP-basis definition (see: *IBPbasisDefinition*) in terms of canonical integrals.  

## (non_)planar (directories):  
* **(Non)Planar_alphabet**: Contains a minimal set of linearly independent logarithms appearing in the dLog-form.  
* **(Non)Planar_dlog_Matrix**: dLog matrix for the (non-)planar differential equations. The minimal set of logarithms is expanded.  
* **boundary_conditions** (sub-directory): contains the boundary conditions at each order in the epsilon expansion for the system of differential equations. The boundary conditions is the point (s,t,mmH)->(0,0,0) when approached along the straight line  l: x*(-s_fixed,-t_fixed,-mmH_fixed) where x is the line parameter [0,1]. x = 0 corresponds to the boundary point, (-s_fixed ,-t_fixed, - mmH_fixed) can be any un-physical point.





==> anc/scalar_integrals/non_planar/NonPlanar_alphabet.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Log[a], Log[a - mmH], Log[4*a - mmH], Log[mmH], Log[mmH - 2*s], Log[a - s], 
 Log[s], Log[-mmH + s], Log[a - mmH + s], Log[4*a - mmH + s], 
 Log[-(a*mmH) + (mmH - s)*s], Log[mmH - 2*t], Log[mmH - s - 2*t], Log[a - t], 
 Log[mmH - 2*s - t], Log[-s - t], Log[s - t], Log[t], Log[-mmH + t], 
 Log[-mmH + s + t], Log[a - mmH + s + t], Log[a*(mmH - s - t) + s*t], 
 Log[-(a*mmH) + (mmH - t)*t], Log[a*(-mmH + s) + (mmH - s - t)*t], 
 Log[mmH - 2*(s + t)], Log[s*t - a*(s + t)], 
 Log[mmH^2 + 2*s*t - mmH*(s + t)], Log[-(mmH^2*t) + 4*a*(mmH - s)*(s + t)], 
 Log[mmH*s + a*t - s*(s + t)], Log[mmH^2 - 2*mmH*(s + t) + s*(s + t)], 
 Log[-(a*mmH) + (mmH - s - t)*(s + t)], Log[-(mmH*s*t) + a*(s + t)^2], 
 Log[4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)], 
 Log[a*(-mmH + t) - s*(-mmH + s + t)], 
 Log[a*(mmH - t)^2 + mmH*s*(-mmH + s + t)], 
 Log[a*(mmH - s)^2 + mmH*t*(-mmH + s + t)], 
 Log[-2*s*(s + t) + mmH*(2*s + t)], Log[mmH^2 + s*t - mmH*(s + 2*t)], 
 Log[(-mmH + myRoot[{4*a - mmH, -mmH}, 1/2])/
   (-mmH - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[(mmH - 2*s + myRoot[{4*a - mmH, -mmH}, 1/2])/
   (mmH - 2*s - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[((mmH*(mmH - s - 2*t))/(mmH - s) + myRoot[{4*a - mmH, -mmH}, 1/2])/
   ((mmH*(mmH - s - 2*t))/(mmH - s) - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[((mmH*(mmH - 2*s - t))/(mmH - t) + myRoot[{4*a - mmH, -mmH}, 1/2])/
   ((mmH*(mmH - 2*s - t))/(mmH - t) - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[(mmH - 2*t + myRoot[{4*a - mmH, -mmH}, 1/2])/
   (mmH - 2*t - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[(-((mmH*(s - t))/(s + t)) + myRoot[{4*a - mmH, -mmH}, 1/2])/
   (-((mmH*(s - t))/(s + t)) - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[(mmH - 2*(s + t) + myRoot[{4*a - mmH, -mmH}, 1/2])/
   (mmH - 2*(s + t) - myRoot[{4*a - mmH, -mmH}, 1/2])], 
 Log[(mmH - s + myRoot[{-mmH + s, 4*a - mmH + s}, 1/2])/
   (mmH - s - myRoot[{-mmH + s, 4*a - mmH + s}, 1/2])], 
 Log[(mmH - s - 2*t + myRoot[{-mmH + s, 4*a - mmH + s}, 1/2])/
   (mmH - s - 2*t - myRoot[{-mmH + s, 4*a - mmH + s}, 1/2])], 
 Log[(-(mmH*t) + myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])/
   (-(mmH*t) - myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])], 
 Log[(-((mmH - 2*s)*t) + myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 
     1/2])/(-((mmH - 2*s)*t) - 
    myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])], 
 Log[(2*s*(s + t) - mmH*(2*s + t) + 
    myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])/
   (2*s*(s + t) - mmH*(2*s + t) - 
    myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])], 
 Log[(-(t*(-mmH + 2*(s + t))) + 
    myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])/
   (-(t*(-mmH + 2*(s + t))) - 
    myRoot[{-t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])], 
 Log[(-(mmH*(mmH - s - t)) + myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + 
       mmH^2*(-mmH + s + t)}, 1/2])/(-(mmH*(mmH - s - t)) - 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])], Log[(mmH^2 + 2*s*t - mmH*(s + t) + 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])/(mmH^2 + 2*s*t - mmH*(s + t) - 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])], Log[(-((mmH - 2*s)*(-mmH + s + t)) + 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])/(-((mmH - 2*s)*(-mmH + s + t)) - 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])], Log[(-((mmH - 2*t)*(-mmH + s + t)) + 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])/(-((mmH - 2*t)*(-mmH + s + t)) - 
    myRoot[{-mmH + s + t, 4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 
     1/2])], Log[(mmH*(-4*a + mmH - s) + 
    myRoot[{4*a - mmH, -mmH, -mmH + s, 4*a - mmH + s}, 1/2])/
   (mmH*(-4*a + mmH - s) - myRoot[{4*a - mmH, -mmH, -mmH + s, 4*a - mmH + s}, 
     1/2])], Log[(mmH^2*t - 4*a*(mmH - s)*(s + t) + 
    myRoot[{4*a - mmH, -mmH, -t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])/
   (mmH^2*t - 4*a*(mmH - s)*(s + t) - myRoot[{4*a - mmH, -mmH, -t, 
      -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])], 
 Log[(-4*a*(mmH - s)*(mmH - t) - mmH^2*(-mmH + s + t) + 
    myRoot[{4*a - mmH, -mmH, -mmH + s + t, 4*a*(mmH - s)*(mmH - t) + 
       mmH^2*(-mmH + s + t)}, 1/2])/(-4*a*(mmH - s)*(mmH - t) - 
    mmH^2*(-mmH + s + t) - myRoot[{4*a - mmH, -mmH, -mmH + s + t, 
      4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 1/2])], 
 Log[(-(((mmH - s)*(mmH^2*t - 4*a*(mmH - s)*(s + t)))/mmH) + 
    myRoot[{-mmH + s, 4*a - mmH + s, -t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 
     1/2])/(-(((mmH - s)*(mmH^2*t - 4*a*(mmH - s)*(s + t)))/mmH) - 
    myRoot[{-mmH + s, 4*a - mmH + s, -t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 
     1/2])], Log[((mmH^2*t - 4*a*(mmH - s)*(s + t))*
     (1 + s/(mmH - 2*(s + t))) + myRoot[{-mmH + s, 4*a - mmH + s, -t, 
      -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 1/2])/
   ((mmH^2*t - 4*a*(mmH - s)*(s + t))*(1 + s/(mmH - 2*(s + t))) - 
    myRoot[{-mmH + s, 4*a - mmH + s, -t, -(mmH^2*t) + 4*a*(mmH - s)*(s + t)}, 
     1/2])], 
 Log[(-(((mmH - s)*(4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)))/mmH) + 
    myRoot[{-mmH + s, 4*a - mmH + s, -mmH + s + t, 4*a*(mmH - s)*(mmH - t) + 
       mmH^2*(-mmH + s + t)}, 1/2])/
   (-(((mmH - s)*(4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)))/mmH) - 
    myRoot[{-mmH + s, 4*a - mmH + s, -mmH + s + t, 4*a*(mmH - s)*(mmH - t) + 
       mmH^2*(-mmH + s + t)}, 1/2])], 
 Log[(-(((-mmH + s + 2*t)*(4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)))/
      (mmH - 2*t)) + myRoot[{-mmH + s, 4*a - mmH + s, -mmH + s + t, 
      4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 1/2])/
   (-(((-mmH + s + 2*t)*(4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)))/
      (mmH - 2*t)) - myRoot[{-mmH + s, 4*a - mmH + s, -mmH + s + t, 
      4*a*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)}, 1/2])]}


==> anc/scalar_integrals/non_planar/NonPlanar_dlog_Matrix.txt <==
{-2*Log[1 - s] + Log[s], -Log[1 - s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-4*Log[1 - s] + 4*Log[s], -2*Log[1 - s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, Log[-mmH + s + t] - 2*Log[1 - mmH + s + t], -Log[1 - mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 4*Log[-mmH + s + t] - 4*Log[1 - mmH + s + t], -2*Log[1 - mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -2*Log[1 - mmH] + Log[mmH], -Log[1 - mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -4*Log[1 - mmH] + 4*Log[mmH], -2*Log[1 - mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, -2*Log[1 - t] + Log[t], -Log[1 - t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, -4*Log[1 - t] + 4*Log[t], -2*Log[1 - t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(2*Log[mmH])/3 + (2*Log[1 - s])/3 - (4*Log[s])/3 + (2*Log[-mmH + s])/3, -Log[mmH]/4 + Log[1 - s]/3 + Log[-mmH + mmH*s - s^2]/4, -Log[mmH]/2 + Log[-mmH + mmH*s - s^2]/2, 0, 0, 0, 0, 0, 0, 0, Log[mmH]/2 + 2*Log[-mmH + s] - (3*Log[-mmH + mmH*s - s^2])/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, (-5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/8, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/4, 0, 0, 0, 0, 0, 0, 0, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4, -Log[4 - mmH] + Log[mmH]/2 - Log[-mmH + mmH*s - s^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[mmH]/2 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/2, (2*Log[mmH])/3 + (2*Log[-s - t])/3 - (4*Log[-mmH + s + t])/3 + (2*Log[1 - mmH + s + t])/3, -Log[mmH]/4 + Log[1 - mmH + s + t]/3 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/4, 0, 0, 0, 0, 0, 0, 0, Log[mmH]/2 + 2*Log[-s - t] - (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/4, 0, (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/8, 0, 0, 0, 0, 0, 0, 0, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/4, -Log[4 - mmH] + Log[mmH]/2 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2, 0, 0, 0, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4, 0, 0, 0, 0, 0, 0, 0, -Log[4 - mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[mmH]/2 + Log[-mmH + mmH*t - t^2]/2, 0, 0, 0, 0, (2*Log[mmH])/3 + (2*Log[1 - t])/3 - (4*Log[t])/3 + (2*Log[-mmH + t])/3, -Log[mmH]/4 + Log[1 - t]/3 + Log[-mmH + mmH*t - t^2]/4, 0, 0, 0, 0, 0, 0, Log[mmH]/2 + 2*Log[-mmH + t] - (3*Log[-mmH + mmH*t - t^2])/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/4, 0, 0, 0, 0, 0, (-5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/8, 0, 0, 0, 0, 0, 0, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/4, -Log[4 - mmH] + Log[mmH]/2 - Log[-mmH + mmH*t - t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, -Log[4 - mmH] - Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -Log[1 - mmH] + Log[mmH] + Log[-mmH + s] - Log[1 - mmH + s], -Log[1 - mmH]/2 + Log[s]/2 - Log[-mmH + s] + Log[1 - mmH + s], 0, 0, -Log[-mmH + s] + Log[1 - mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] + 2*Log[-mmH + s] - 3*Log[1 - mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[mmH] + Log[s], 0, 0, 0, -Log[mmH]/2 - Log[-mmH + s]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[-mmH + s], -Log[s] + Log[-mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(2*Log[mmH])/3 + (5*Log[s])/6 - Log[t]/6 + Log[-mmH + s + t]/6 - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/2, -Log[mmH]/4 - (3*Log[s])/8 + Log[t]/8 + Log[-mmH + s + t]/8 + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/8, -Log[mmH] - Log[s]/2 + Log[t]/2 - Log[-mmH + s + t]/2 + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/2, (-2*Log[mmH])/3 - Log[s]/6 + Log[t]/6 - (5*Log[-mmH + s + t])/6 + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/2, Log[mmH]/4 - Log[s]/8 - Log[t]/8 + (3*Log[-mmH + s + t])/8 - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/8, 0, 0, 0, 0, 0, Log[mmH]/2 - Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], -Log[mmH]/2 - Log[s]/2 + Log[t]/2 + Log[-mmH + s + t]/2, -Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], 0, 0, 0, 0, 0, 0, (-3*Log[s])/4 - (3*Log[t])/4 + 4*Log[-mmH + t] - (3*Log[-mmH + s + t])/4 - (5*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/4, Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(2*Log[mmH])/3 + 2*Log[1 - s] - (13*Log[s])/6 - (7*Log[t])/6 + (7*Log[-mmH + s + t])/6 + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/2, -Log[mmH]/4 + Log[1 - s] - (5*Log[s])/8 - Log[-mmH + mmH*s - s^2]/2 + (7*Log[t])/8 + (7*Log[-mmH + s + t])/8 - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/8, -Log[mmH] + Log[s]/2 - Log[-mmH + mmH*s - s^2] + (7*Log[t])/2 + Log[-mmH + s + t]/2 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2] - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/2, (-2*Log[mmH])/3 - (7*Log[s])/6 + (7*Log[t])/6 + (13*Log[-mmH + s + t])/6 - 2*Log[1 - mmH + s + t] - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/2, Log[mmH]/4 - (7*Log[s])/8 - (7*Log[t])/8 + (5*Log[-mmH + s + t])/8 - Log[1 - mmH + s + t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/2 + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/8, 0, 0, 0, 0, 0, Log[mmH]/2 - (7*Log[s])/2 + 3*Log[-mmH + mmH*s - s^2] - (7*Log[t])/2 + (7*Log[-mmH + s + t])/2, -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], -Log[mmH]/2 - (7*Log[s])/2 + (7*Log[t])/2 + (7*Log[-mmH + s + t])/2 - 3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], 0, 0, 0, 0, 0, 0, (-21*Log[s])/4 - (21*Log[t])/4 + 4*Log[-mmH + t] - (21*Log[-mmH + s + t])/4 + 4*Log[-mmH + mmH*s - s^2 + t - s*t] + (5*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/4, (7*Log[s])/4 + (7*Log[t])/4 + (7*Log[-mmH + s + t])/4 - 4*Log[-mmH + mmH*s - s^2 + t - s*t] + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-2*Log[mmH])/3 + Log[-mmH + s]/3, Log[mmH]/4, 0, 0, 0, 0, -Log[mmH]/4, 0, 0, 0, -Log[mmH]/2 + Log[-mmH + s], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[mmH] + Log[s]/2 - Log[t]/2 - Log[-mmH + s + t]/2 + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/2, (-2*Log[mmH])/3 + Log[s]/6 - Log[t]/6 - (5*Log[-mmH + s + t])/6 + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/2, Log[mmH]/4 - Log[s]/8 - Log[t]/8 + (3*Log[-mmH + s + t])/8 - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/8, 0, 0, (2*Log[mmH])/3 - Log[s]/6 + (5*Log[t])/6 + Log[-mmH + s + t]/6 - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/2, -Log[mmH]/4 + Log[s]/8 - (3*Log[t])/8 + Log[-mmH + s + t]/8 + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/8, 0, 0, 0, -Log[mmH]/2 + Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, -Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], 0, Log[mmH]/2 - Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], 0, 0, 0, 0, 0, 0, (-3*Log[s])/4 + 4*Log[-mmH + s] - (3*Log[t])/4 - (3*Log[-mmH + s + t])/4 - (5*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/4, Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[mmH] + (7*Log[s])/2 + Log[t]/2 + Log[-mmH + s + t]/2 - Log[-mmH + mmH*t - t^2] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2] - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/2, (-2*Log[mmH])/3 + (7*Log[s])/6 - (7*Log[t])/6 + (13*Log[-mmH + s + t])/6 - 2*Log[1 - mmH + s + t] - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/2, Log[mmH]/4 - (7*Log[s])/8 - (7*Log[t])/8 + (5*Log[-mmH + s + t])/8 - Log[1 - mmH + s + t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/2 + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/8, 0, 0, (2*Log[mmH])/3 - (7*Log[s])/6 + 2*Log[1 - t] - (13*Log[t])/6 + (7*Log[-mmH + s + t])/6 + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/2, -Log[mmH]/4 + (7*Log[s])/8 + Log[1 - t] - (5*Log[t])/8 + (7*Log[-mmH + s + t])/8 - Log[-mmH + mmH*t - t^2]/2 - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/8, 0, 0, 0, -Log[mmH]/2 + (7*Log[s])/2 - (7*Log[t])/2 + (7*Log[-mmH + s + t])/2 - 3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], 0, Log[mmH]/2 - (7*Log[s])/2 - (7*Log[t])/2 + (7*Log[-mmH + s + t])/2 + 3*Log[-mmH + mmH*t - t^2], -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], 0, 0, 0, 0, 0, 0, (-21*Log[s])/4 + 4*Log[-mmH + s] - (21*Log[t])/4 - (21*Log[-mmH + s + t])/4 + 4*Log[-mmH + s + mmH*t - s*t - t^2] + (5*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/4, (7*Log[s])/4 + (7*Log[t])/4 + (7*Log[-mmH + s + t])/4 - 4*Log[-mmH + s + mmH*t - s*t - t^2] + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, -Log[mmH]/4, (-2*Log[mmH])/3 + Log[-mmH + t]/3, Log[mmH]/4, 0, 0, 0, 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[mmH]/2 + Log[-mmH + t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -Log[-mmH + s]/2 + Log[t]/2, 0, 0, 0, 0, -Log[s]/2 + Log[-mmH + s]/2 - Log[t]/2 + Log[-mmH + t]/2, 0, Log[s]/2 - Log[-mmH + t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[s] - 2*Log[t] + 2*Log[-mmH + s + t], -Log[s] - Log[t] + Log[mmH - s - t + s*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-2*Log[1 - s] + 2*Log[s] + 2*Log[-mmH + s] - 2*Log[-mmH + s + t], -Log[1 - s] - Log[s]/2 + Log[-mmH + s] - (3*Log[t])/2 + Log[-mmH + s + t]/2, -Log[s] - Log[t] + Log[-mmH + s + t], 0, 0, 2*Log[1 - mmH] - 2*Log[-mmH + s] - 2*Log[-mmH + t] + 2*Log[-mmH + s + t], Log[1 - mmH] + (3*Log[s])/2 - Log[-mmH + s] + (3*Log[t])/2 - Log[-mmH + t] - Log[-mmH + s + t]/2, -2*Log[1 - t] + 2*Log[t] + 2*Log[-mmH + t] - 2*Log[-mmH + s + t], (-3*Log[s])/2 - Log[1 - t] - Log[t]/2 + Log[-mmH + t] + Log[-mmH + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[s] + 6*Log[t] - 6*Log[-mmH + s + t], 3*Log[s] + 3*Log[t] + Log[-mmH + s + t] - 4*Log[mmH - s - t + s*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[-mmH + s + t], 0, -Log[-mmH + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{Log[mmH]/6 + (5*Log[1 - s])/3 - (5*Log[s])/3 - (2*Log[-mmH + s])/9, (-61*Log[mmH])/54 + (5*Log[1 - s])/6 - (7*Log[s])/54 + (17*Log[-mmH + s])/18, 0, 0, 0, Log[mmH] - 12*Log[-mmH + s] + 11*Log[1 - mmH + s], (9*Log[mmH])/4 - (5*Log[s])/4 + 6*Log[-mmH + s] - 11*Log[1 - mmH + s], 0, 0, (-4*Log[mmH])/3 + (7*Log[s])/6 + 11*Log[-mmH + s] - 11*Log[1 - mmH + s], -Log[mmH]/3 + Log[s]/6, 0, 0, 0, 0, 0, 0, 0, -12*Log[mmH] - 6*Log[s] + 33*Log[1 - mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[mmH] + Log[s] + 2*Log[-mmH + s], (3*Log[mmH])/4 - (3*Log[s])/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2, (3*Log[mmH])/2 - 2*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-Log[mmH]/27 + (112*Log[1 - s])/81 - (172*Log[s])/81 - (8*Log[-mmH + s])/27 + (17*Log[-mmH + mmH*s - s^2])/27, (235*Log[mmH])/324 + (56*Log[1 - s])/81 - Log[s]/3 - (5*Log[-mmH + mmH*s - s^2])/36, (-37*Log[mmH])/18 + 2*Log[s] - (11*Log[-mmH + mmH*s - s^2])/18, 0, 0, 0, (-5*Log[mmH])/2 - Log[s], 0, 0, (8*Log[mmH])/9 - (7*Log[s])/9, (5*Log[mmH])/18 - 2*Log[s] - (4*Log[-mmH + s])/9 + (5*Log[-mmH + mmH*s - s^2])/6, (11*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/9 - (11*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/9 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/9 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/9, 0, 0, (-4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/3 + (4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/3 + (2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/3 - (2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/3, 0, 0, 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - (2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/3 + (2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/3, 8*Log[mmH] + 4*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[mmH] - (4*Log[s])/3 - (8*Log[-mmH + s])/3 + 2*Log[-mmH + mmH*s - s^2], -Log[mmH]/2 + 3*Log[-mmH + s] - (3*Log[-mmH + mmH*s - s^2])/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/3 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/3, -Log[mmH] + (4*Log[s])/3 + 2*Log[-mmH + s] - (5*Log[-mmH + mmH*s - s^2])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(13*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/18 - (13*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/18 - (17*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/18 + (17*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/18, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/2, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[mmH] + 2*Log[s], 0, 0, -Log[mmH] + 2*Log[s] - Log[-mmH + mmH*s - s^2], 0, 0, -Log[mmH] + Log[-mmH + mmH*s - s^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] + 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s], (9*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 - (9*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 + (9*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/4 - (9*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4, -Log[4 - mmH] - Log[mmH]/2 - Log[s] + 2*Log[-mmH + s] - Log[-mmH + mmH*s - s^2]/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 + (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/2 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, (-461*Log[mmH])/216 + (10*Log[s])/27 + (34*Log[-mmH + s])/27 + Log[-mmH + mmH*s - s^2]/8, (7*Log[mmH])/4 - Log[s] + Log[-mmH + mmH*s - s^2]/4, 0, 0, 2*Log[mmH] - 16*Log[-mmH + s] + 14*Log[1 - mmH + s], (21*Log[mmH])/4 - 2*Log[s] + 8*Log[-mmH + s] - 14*Log[1 - mmH + s], 0, 0, (-8*Log[mmH])/3 + (7*Log[s])/6 + (44*Log[-mmH + s])/3 - 14*Log[1 - mmH + s], (-11*Log[mmH])/12 + (5*Log[s])/3 + (2*Log[-mmH + s])/3 - (3*Log[-mmH + mmH*s - s^2])/4, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/2, 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -24*Log[mmH] - 6*Log[s] + 42*Log[1 - mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*Log[mmH] + 2*Log[s] + 4*Log[-mmH + s], (3*Log[mmH])/2 - (3*Log[s])/2 - (3*Log[-mmH + s])/2, 0, 3*Log[mmH] - 3*Log[s] - Log[-mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, (-2*Log[mmH])/3 + Log[-s - t]/3, Log[mmH]/4, 0, Log[mmH]/4, 0, 0, 0, 0, 0, -Log[mmH]/2 + Log[-s - t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 2*Log[-s - t] - 2*Log[t], 0, -2*Log[mmH] + 2*Log[-mmH + s] + 2*Log[-s - t] - 2*Log[t], -2*Log[-mmH + s] + 2*Log[t] - 2*Log[1 - mmH + s + t], 0, 0, -2*Log[-mmH + s] + 2*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[-mmH + s] - 4*Log[t] + 4*Log[1 - mmH + s + t], 4*Log[1 - mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] + Log[t] + Log[-mmH + s + t] - 2*Log[1 - mmH + s + t], (-4*Log[1 - mmH + s + t])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -3*Log[mmH] + 3*Log[s], 0, (3*Log[-s - t])/2 - (3*Log[t])/2, 0, (-3*Log[mmH])/2 - (3*Log[-mmH + s])/2 + (3*Log[-s - t])/2 + (3*Log[t])/2 - 3*Log[1 - mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[-mmH + s] - 6*Log[t] + 6*Log[1 - mmH + s + t], 3*Log[-mmH + s] - 3*Log[t] + 6*Log[1 - mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*Log[-mmH + s + t] - 3*Log[1 - mmH + s + t], -Log[s] + Log[t] - 2*Log[1 - mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -Log[s]/2, 0, 0, 0, 0, -Log[-mmH + s]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[-mmH + s], -Log[s] + Log[-mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-2*Log[mmH])/3 - (5*Log[s])/6 - Log[t]/6 + Log[-mmH + s + t]/6 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, Log[mmH]/4 + (3*Log[s])/8 - Log[t]/8 - Log[-mmH + s + t]/8 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, Log[mmH] + Log[s]/2 + Log[t]/2 - Log[-mmH + s + t]/2 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, 0, 0, 0, 0, (-2*Log[mmH])/3 - Log[s]/6 - (5*Log[t])/6 + Log[-mmH + s + t]/6 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, Log[mmH]/4 - Log[s]/8 + (3*Log[t])/8 - Log[-mmH + s + t]/8 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, 0, -Log[mmH]/2 + Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], 0, 0, 0, -Log[mmH]/2 - Log[s]/2 + Log[t]/2 + Log[-mmH + s + t]/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s]/2 + 4*Log[-s - t] - Log[t]/2 - Log[-mmH + s + t]/2 - (3*Log[s^2 + 2*s*t - mmH*s*t + t^2])/2, Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-2*Log[1 - s] + 3*Log[s] - Log[t] + Log[-mmH + s + t] - Log[s^2 + 2*s*t - mmH*s*t + t^2], -Log[1 - s] + Log[s]/4 + Log[-mmH + mmH*s - s^2]/2 - (3*Log[t])/4 - (3*Log[-mmH + s + t])/4 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/4, -Log[s] + Log[-mmH + mmH*s - s^2] - Log[t] - 3*Log[-mmH + s + t] + Log[-mmH + mmH*t - t^2] + Log[s^2 + 2*s*t - mmH*s*t + t^2], 0, 0, 0, 0, -Log[s] - 2*Log[1 - t] + 3*Log[t] + Log[-mmH + s + t] - Log[s^2 + 2*s*t - mmH*s*t + t^2], (-3*Log[s])/4 - Log[1 - t] + Log[t]/4 - (3*Log[-mmH + s + t])/4 + Log[-mmH + mmH*t - t^2]/2 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/4, 0, 3*Log[s] - 3*Log[-mmH + mmH*s - s^2] - 3*Log[t] + 3*Log[-mmH + s + t], 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], 0, 0, 0, -3*Log[s] + 3*Log[t] + 3*Log[-mmH + s + t] - 3*Log[-mmH + mmH*t - t^2], 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s] - 3*Log[t] - 3*Log[-mmH + s + t] + 3*Log[s^2 + 2*s*t - mmH*s*t + t^2], (3*Log[s])/2 + (3*Log[t])/2 + (3*Log[-mmH + s + t])/2 - 4*Log[-s - t + s*t] + Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[t], 0, 0, 0, 0, 0, -Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, Log[-mmH + s]/2 - Log[-mmH + s + t]/2, 0, 0, Log[s]/2 - Log[-s - t]/2, 0, Log[s]/2 - Log[-mmH + s]/2 - Log[-s - t]/2 + Log[-mmH + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[s] + 2*Log[t] - 2*Log[-mmH + s + t], -Log[s] - Log[-mmH + s + t] + Log[mmH*s - s^2 + t - s*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{2*Log[1 - s] - 2*Log[s] - 2*Log[-mmH + s] + 2*Log[t], Log[1 - s] + Log[s]/2 - Log[-mmH + s] - Log[t]/2 + (3*Log[-mmH + s + t])/2, Log[s] - Log[t] + Log[-mmH + s + t], 2*Log[-s - t] - 2*Log[t] + 2*Log[-mmH + s + t] - 2*Log[1 - mmH + s + t], (-3*Log[s])/2 + Log[-s - t] + Log[t]/2 - Log[-mmH + s + t]/2 - Log[1 - mmH + s + t], -2*Log[1 - mmH] + 2*Log[-mmH + s] + 2*Log[-s - t] - 2*Log[t], -Log[1 - mmH] - (3*Log[s])/2 + Log[-mmH + s] + Log[-s - t] + Log[t]/2 - (3*Log[-mmH + s + t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[s] - 6*Log[t] + 6*Log[-mmH + s + t], 3*Log[s] + Log[t] + 3*Log[-mmH + s + t] - 4*Log[mmH*s - s^2 + t - s*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 2*Log[mmH] - 2*Log[-mmH + s] - 2*Log[-mmH + t] + 2*Log[-mmH + s + t], 2*Log[-mmH + s] + 2*Log[1 - t] - 2*Log[-mmH + s + t], 2*Log[-mmH + t] - 2*Log[-mmH + s + t], 0, 2*Log[-mmH + s] - 2*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[-mmH + s] - 4*Log[1 - t] + 4*Log[-mmH + s + t], -4*Log[1 - t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] - 2*Log[1 - t] + Log[t] + Log[-mmH + s + t], (-4*Log[1 - t])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 3*Log[mmH] - 3*Log[s], 0, 0, 0, (3*Log[mmH])/2 + (3*Log[-mmH + s])/2 + 3*Log[1 - t] - (3*Log[-mmH + t])/2 - (3*Log[-mmH + s + t])/2, 0, (3*Log[-mmH + t])/2 - (3*Log[-mmH + s + t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*Log[-mmH + s] - 6*Log[1 - t] + 6*Log[-mmH + s + t], -3*Log[-mmH + s] - 6*Log[1 - t] + 3*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[1 - t] + 3*Log[t], -Log[s] - 2*Log[1 - t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, (3*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/4 - (3*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/4, Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/6 - Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/6, 0, 0, 0, 0, 0, 0, 0, Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 - Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2, 0, 0, 0, 0, (-3*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/4 + Log[-mmH^2 + 3*mmH*s - 2*s^2 + mmH*t - 2*s*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 + (3*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/4 - Log[-mmH^2 + 3*mmH*s - 2*s^2 + mmH*t - 2*s*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2, Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/4 - Log[-mmH^2 + 3*mmH*s - 2*s^2 + mmH*t - 2*s*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 - Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/4 + Log[-mmH^2 + 3*mmH*s - 2*s^2 + mmH*t - 2*s*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2, -Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] + Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], (-3*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/4 + Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 + (3*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/4 - Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2, Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/4 - Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 - Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/4 + Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2, Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] - Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], 3*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] - 3*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 - Log[-mmH^2 + mmH*s + mmH*t - 2*s*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 - Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2 + Log[-mmH^2 + mmH*s + mmH*t - 2*s*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[s] + 2*Log[-mmH + s] + 2*Log[t] + 2*Log[-mmH + t] - 4*Log[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t], -2*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] + 2*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], Log[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s + t]*Sqrt[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t]]/4 - Log[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{Log[mmH]/4 + Log[1 - s]/4 + Log[s]/12 - Log[-mmH + s]/6 + Log[t]/12 - Log[-mmH + s + t]/12, Log[mmH]/8 + Log[1 - s]/8 + Log[s]/16 - (3*Log[-mmH + s])/4 - Log[-mmH + mmH*s - s^2]/16 + (9*Log[t])/16 - Log[-mmH + s + t]/16, (5*Log[mmH])/8 - Log[-mmH + mmH*s - s^2]/8 - Log[-mmH + s + t]/2, Log[mmH]/3 - Log[-mmH + s + t]/3, 0, -2*Log[1 - mmH] + 2*Log[mmH] - Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, -Log[1 - mmH] - (3*Log[mmH])/4 - (3*Log[s])/4 + (3*Log[-mmH + s])/2 - (3*Log[t])/4 + (3*Log[-mmH + t])/2 - (3*Log[-mmH + s + t])/4, -Log[mmH]/3 + Log[-mmH + s]/6 + Log[1 - t]/4 - Log[t]/4 + Log[-mmH + t]/2 - Log[-mmH + s + t]/6, (5*Log[mmH])/16 + (9*Log[s])/16 + Log[1 - t]/8 + Log[t]/16 - (3*Log[-mmH + t])/4 - Log[-mmH + s + t]/16, 0, (-3*Log[mmH])/8 + Log[s]/4 - Log[-mmH + s]/2 + (3*Log[-mmH + mmH*s - s^2])/8 + Log[t]/4 - Log[-mmH + s + t]/4, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/4, Log[mmH] - Log[-mmH + s + t], 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[mmH] + Log[-mmH + s]/2 + (3*Log[-mmH + t])/2 - Log[-mmH + s + t]/2, 0, 0, 0, 0, Log[mmH] - Log[-mmH + s]/4 - (7*Log[-mmH + t])/4 + (7*Log[-mmH + s + t])/4, -Log[-mmH + s]/4 + Log[-mmH + t]/4 - Log[-mmH + s + t]/4, Log[s] - Log[-mmH + s] + Log[t] - Log[-mmH + t], Log[mmH] - (7*Log[-mmH + s])/4 - Log[-mmH + t]/4 + (7*Log[-mmH + s + t])/4, Log[-mmH + s]/4 - Log[-mmH + t]/4 - Log[-mmH + s + t]/4, -Log[mmH] + Log[-mmH + s] + Log[-mmH + t] - Log[-mmH + s + t], -3*Log[mmH] - 3*Log[s] + 3*Log[-mmH + s] - 3*Log[t] + 3*Log[-mmH + t], -Log[mmH]/2 - Log[s] - Log[t] + Log[mmH - s - t + s*t], Log[mmH]/2 - Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] - 2*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], Log[mmH] + Log[s] - 2*Log[-mmH + s] + Log[t] - 2*Log[-mmH + t] + Log[-mmH + s + t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/3 + (4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/3 - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], -4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2, -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], -4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2, 4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], -4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2, 0, -4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s] - 6*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s], -4*Log[mmH] + 8*Log[-mmH + s] - 4*Log[-mmH + mmH*s - s^2] - 8*Log[-mmH + s + t] + 4*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2], -6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 6*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] + 6*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], 4*Log[mmH] + 8*Log[-mmH + s + t] + 4*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2] - 4*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2] - 4*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2], -8*Log[mmH] + 8*Log[-mmH + s] + 8*Log[-mmH + t] - 8*Log[-mmH + s + t], -6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 6*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - 6*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], -4*Log[mmH] + 8*Log[-mmH + t] - 8*Log[-mmH + s + t] - 4*Log[-mmH + mmH*t - t^2] + 4*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2], 0, 0, 0, 3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 5*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + 5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t], 0, 3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - 5*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] + 5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t], -8*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 8*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*Log[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s + t]*Sqrt[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t]] + 8*Log[4*mmH^2 - mmH^3 - 4*mmH*s + mmH^2*s - 4*mmH*t + mmH^2*t + 4*s*t - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], 8*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 8*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[4 - mmH] + Log[mmH] - Log[s] - Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-2*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/3 + (2*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/3, (10*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/27 - (10*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/27, 0, 0, 0, -4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 8*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 8*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, (14*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/3 - (14*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/3, (8*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/3 - (8*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/3, -4*Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 4*Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, -4*Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 4*Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, -24*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 24*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, 0, 0, 0, 4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], -6*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 6*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 2*Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 2*Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], -4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, -4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[4 - mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(11*Log[mmH])/18 - Log[s]/6 - Log[t]/18 + Log[-mmH + s + t]/6 - (5*Log[-mmH + mmH*t - t^2])/9, (7*Log[mmH])/108 + (101*Log[s])/216 - (79*Log[t])/72 - (101*Log[-mmH + s + t])/216 + (223*Log[-mmH + mmH*t - t^2])/216, -Log[mmH] + Log[s]/2 + Log[t]/2 - Log[-mmH + s + t]/2 + Log[-mmH + mmH*t - t^2]/2, 0, 0, -3*Log[1 - mmH] + 3*Log[mmH], (-3*Log[1 - mmH])/2 - (5*Log[mmH])/4 + (9*Log[s])/4 - 3*Log[1 - t] + (5*Log[t])/4 + (3*Log[-mmH + t])/2 - (3*Log[-mmH + s + t])/4, Log[s]/6 - Log[t]/6 - Log[-mmH + s + t]/6 + Log[-mmH + mmH*t - t^2]/6, Log[s]/8 - Log[t]/8 - (3*Log[-mmH + t])/2 + (11*Log[-mmH + s + t])/8 + Log[-mmH + mmH*t - t^2]/8, Log[mmH]/3 + (7*Log[s])/6 - Log[t]/3 - Log[-mmH + s + t], (2*Log[mmH])/3 - Log[s]/3 - Log[t] + Log[-mmH + s + t]/3 + Log[-mmH + mmH*t - t^2]/3, 0, 0, 0, 0, Log[s]/2 - Log[t]/2 - Log[-mmH + s + t]/2 + Log[-mmH + mmH*t - t^2]/2, 0, 0, 8*Log[mmH] - 6*Log[s] + 6*Log[1 - t] - 8*Log[t], -4*Log[mmH] + 6*Log[1 - t] + 4*Log[t], 0, 0, 0, 0, 0, -Log[s] + Log[t] + Log[-mmH + s + t] - Log[-mmH + mmH*t - t^2], 0, 0, 0, 2*Log[s] - 2*Log[t] - 2*Log[-mmH + s + t] + 2*Log[-mmH + mmH*t - t^2], (3*Log[mmH])/4 - (3*Log[s])/2 + (3*Log[-mmH + s + t])/2 - (3*Log[-mmH + mmH*t - t^2])/4, 0, Log[mmH]/2 - 2*Log[s] + Log[t] + 2*Log[-mmH + s + t] - (3*Log[-mmH + mmH*t - t^2])/2, 0, 0, 0, 0, Log[mmH] + (3*Log[s])/2 - (3*Log[t])/2 - (3*Log[-mmH + s + t])/2 + Log[-mmH + mmH*t - t^2]/2, -Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[-mmH + mmH*t - t^2]/4, 0, 0, 0, Log[mmH] + 3*Log[1 - t] - 4*Log[t], (-4*Log[mmH])/3 + 2*Log[1 - t] + (4*Log[t])/3, 0, 0, 0, 0, Log[mmH] - Log[s] + Log[t] + Log[-mmH + s + t] - 2*Log[-mmH + mmH*t - t^2], -Log[mmH] + Log[-mmH + mmH*t - t^2], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-Log[mmH]/18 + Log[t]/9 - Log[-mmH + s + t]/9, (17*Log[mmH])/54 + (37*Log[s])/108 - (17*Log[t])/36 + (17*Log[-mmH + s + t])/36, 0, 0, 0, -6*Log[1 - mmH] + 7*Log[mmH] - Log[1 - mmH + s], -3*Log[1 - mmH] - (5*Log[mmH])/4 + (13*Log[s])/4 + Log[1 - mmH + s] - 5*Log[1 - t] + (3*Log[t])/2 + 4*Log[-mmH + t] - (3*Log[-mmH + s + t])/2, (-2*Log[mmH])/3 + (4*Log[-mmH + t])/3 - Log[-mmH + s + t], Log[mmH]/4 - 3*Log[-mmH + t] + 3*Log[-mmH + s + t], Log[mmH]/3 + (7*Log[s])/6 + Log[1 - mmH + s] - Log[t] - Log[-mmH + t]/3 - 2*Log[-mmH + s + t], Log[mmH]/6 + Log[s]/6, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, -Log[mmH]/2 + Log[-mmH + t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 8*Log[mmH] - 6*Log[s] - 3*Log[1 - mmH + s] + 10*Log[1 - t] - 12*Log[t], -4*Log[mmH] + 10*Log[1 - t] + 6*Log[t] - 6*Log[-mmH + t], 0, 0, 0, 0, 0, -Log[s] + Log[t] - 2*Log[-mmH + t] + Log[-mmH + s + t], 0, 0, 0, 2*Log[s] - Log[t] + Log[-mmH + s + t], (3*Log[mmH])/4 - (3*Log[s])/2, 0, Log[mmH]/2 - 2*Log[s], 0, 0, 0, 0, Log[mmH] + 2*Log[s] - 2*Log[-s - t], 0, 0, 0, 0, Log[mmH] + 5*Log[1 - t] - 6*Log[t], (-4*Log[mmH])/3 + (10*Log[1 - t])/3 + 2*Log[t] - 2*Log[-mmH + t], 0, 0, 0, 0, Log[mmH] - 2*Log[-mmH + t], -Log[mmH] - Log[s] + Log[t] + Log[-mmH + s + t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/12 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/12 + (17*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/36 - (17*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/36 + (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t])/9 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/9 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, (71*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/54 - (71*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/54 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/8 - (223*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t])/216 + (223*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/216 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/6 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, 0, (17*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/12 - (17*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/12 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/3, -Log[mmH]/2 + Log[-mmH + mmH*s - s^2]/2 + Log[t] + Log[-mmH + s + t] - Log[s^2 + 2*s*t - mmH*s*t + t^2], 0, 0, -Log[mmH]/2 + Log[-mmH + mmH*s - s^2]/2 - Log[t] + 2*Log[-mmH + t] - Log[-mmH + s + t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/2, -2*Log[t] + 2*Log[-mmH + t] - 2*Log[-mmH + s + t] + Log[s^2 + 2*s*t - mmH*s*t + t^2], -Log[mmH]/2 - Log[-mmH + mmH*s - s^2]/2 + Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], 0, 0, 0, (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/2 - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - (9*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/8 + (9*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/8 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/4, -Log[mmH]/4 + Log[-mmH + mmH*s - s^2]/4 + Log[t]/2 - Log[-mmH + s + t]/2, (-7*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 + (7*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/2, 0, 0, 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], -Log[4 - mmH] - Log[s] + Log[t] + Log[-mmH + s + t] - Log[-mmH + mmH*t - t^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-11*Log[mmH])/18 + Log[s]/6 - Log[t]/6 + Log[-mmH + s + t]/18 + (5*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/9, (-7*Log[mmH])/108 - (101*Log[s])/216 + (101*Log[t])/216 + (79*Log[-mmH + s + t])/72 - (223*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/216, (5*Log[mmH])/12 - Log[s]/2 + Log[t]/2 - Log[-mmH + s + t]/2 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/12, (-11*Log[mmH])/24 + Log[s]/4 - Log[-s - t]/3 - Log[t]/4 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/8, 0, 0, (9*Log[mmH])/4 - (3*Log[s])/2 + (3*Log[t])/2 - 2*Log[-mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/4, 0, 0, -Log[mmH]/3 - (7*Log[s])/6 + Log[t] + Log[-mmH + s + t]/3, (-2*Log[mmH])/3 + Log[s]/3 - Log[t]/3 + Log[-mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/3, 0, Log[mmH]/8 - Log[-s - t] + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/8, 0, 0, 0, 0, 0, -8*Log[mmH] + 6*Log[s] - 6*Log[t] + 8*Log[-mmH + s + t], -Log[-mmH + s + t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], Log[mmH] + (7*Log[s])/4 - (7*Log[t])/4 - (7*Log[-mmH + s + t])/4 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/4, -Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/4, 0, 0, 0, 0, 0, 0, 0, -2*Log[s] + 2*Log[t] + 2*Log[-mmH + s + t] - 2*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], (-3*Log[mmH])/4 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/4, 0, -Log[mmH]/2 + 2*Log[s] - 2*Log[t] - Log[-mmH + s + t] + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/2, -Log[s] + Log[t] + Log[-mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], Log[mmH]/2 - Log[-mmH + s + t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/2, Log[-mmH + s + t]/3 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[mmH] - Log[s] + Log[t] + Log[-mmH + s + t] - 2*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], -Log[mmH] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], 0, 0, 0, 0, 0, 0, 0}
{Log[mmH]/18 + Log[t]/9 - Log[-mmH + s + t]/9, (-17*Log[mmH])/54 - (37*Log[s])/108 - (17*Log[t])/36 + (17*Log[-mmH + s + t])/36, (-19*Log[mmH])/48 - Log[s]/3 + Log[t]/3 + Log[-mmH + s + t]/3 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/16, (-7*Log[mmH])/8 - Log[s]/24 + (5*Log[-s - t])/12 + Log[t]/24 - (5*Log[-mmH + s + t])/6 + Log[1 - mmH + s + t], (5*Log[mmH])/32 - Log[s]/4 + Log[-s - t]/4 - Log[t]/4 + Log[-mmH + s + t]/4 + Log[1 - mmH + s + t]/2 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/32, -Log[1 - mmH] + Log[mmH] - Log[-mmH + s] + Log[1 - mmH + s] - Log[-s - t] + Log[t], -Log[1 - mmH]/2 + (9*Log[mmH])/4 - (3*Log[s])/2 + Log[-mmH + s] - Log[1 - mmH + s] + Log[-s - t] + (9*Log[t])/4 - (13*Log[-mmH + s + t])/4 - Log[1 - mmH + s + t], 0, 0, -Log[mmH]/3 - (7*Log[s])/6 + Log[-mmH + s] - Log[1 - mmH + s] + Log[-s - t]/3 + Log[t] + Log[-mmH + s + t], -Log[mmH]/6 - Log[s]/6, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], (-3*Log[mmH])/16 - Log[s]/8 - Log[-s - t]/4 + Log[t]/8 + Log[-mmH + s + t]/8 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/16, (-5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/8, 0, 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -8*Log[mmH] + 6*Log[s] - 2*Log[-mmH + s] + 3*Log[1 - mmH + s] - 12*Log[t] + 12*Log[-mmH + s + t] + 2*Log[1 - mmH + s + t], Log[-mmH + s + t] + 2*Log[1 - mmH + s + t], Log[mmH] + 2*Log[s] - 2*Log[-mmH + t], 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[s] - Log[t] + Log[-mmH + s + t], (-3*Log[mmH])/4 + (3*Log[s])/2, 0, -Log[mmH]/2 + 2*Log[s], -Log[s] - 2*Log[-s - t] + Log[t] + Log[-mmH + s + t], Log[mmH]/2 + Log[-mmH + s + t] - Log[1 - mmH + s + t], -Log[-mmH + s + t]/3 - (2*Log[1 - mmH + s + t])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[mmH] - 2*Log[-s - t], -Log[mmH] - Log[s] + Log[t] + Log[-mmH + s + t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0}
{(5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/12 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/12 + (17*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/36 - (17*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/36 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/9 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/9 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2, (71*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/54 - (71*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/54 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/8 + (223*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/216 - (223*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/216 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/8, (-29*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/24 + (29*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/24 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/24 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/24 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/8 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/2, (-9*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/16 + (9*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/16 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/16 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/16 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/8, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/4, 0, 0, 0, (17*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/12 - (17*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/12 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/3 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/3, -Log[mmH]/2 + Log[-mmH + mmH*s - s^2]/2 + Log[t] + Log[-mmH + s + t] - Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2], 0, -Log[mmH]/4 - Log[s]/2 + 2*Log[-s - t] - (3*Log[t])/2 - (3*Log[-mmH + s + t])/2 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/4 + Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2], -Log[mmH]/2 + Log[-mmH + mmH*s - s^2]/2 + 2*Log[-s - t] - Log[t] - Log[-mmH + s + t], 0, 0, -Log[mmH]/2 - Log[-mmH + mmH*s - s^2]/2 + Log[t] + Log[-mmH + s + t], 0, -4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t])/4 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t])/4, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t]/4, 0, 0, 0, 0, 0, 0, 0, (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/2 + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - (9*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/8 + (9*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/8 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/4, -Log[mmH]/4 + Log[-mmH + mmH*s - s^2]/4 - Log[t]/2 + Log[-mmH + s + t]/2, (-7*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/4 + (7*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/4 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/2, (4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/3 - (4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/3 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], -Log[4 - mmH] - Log[s] + Log[t] + Log[-mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -2*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + 2*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], (-3*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/2 + (3*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - 2*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 2*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[-(mmH*t) + 2*s*t + 2*t^2 - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - 2*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - Log[-(mmH*t) + 2*s*t + 2*t^2 + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], -Log[-(mmH*t) + 2*s*t + 2*t^2 - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[-(mmH*t) + 2*s*t + 2*t^2 + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + 2*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 0, 0, 0, 0, Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[mmH*t - 2*s*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - Log[mmH*t - 2*s*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 2*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - 2*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 2*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - 2*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[2*mmH*s - 2*s^2 + mmH*t - 2*s*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - Log[2*mmH*s - 2*s^2 + mmH*t - 2*s*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[s] + 2*Log[-mmH + s] + 2*Log[-s - t] + 2*Log[-mmH + s + t] - 4*Log[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t], 4*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - 4*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 2*Log[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-t]*Sqrt[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t]] - 2*Log[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 0, 0, 0, 0}
{(5*Log[mmH])/12 + Log[1 - s]/2 - Log[s]/12 - Log[-mmH + s]/6 + Log[t]/12 - Log[-mmH + s + t]/12, Log[mmH]/16 + Log[1 - s]/4 - Log[s]/16 - Log[-mmH + s]/4 - Log[-mmH + mmH*s - s^2]/8 + Log[t]/16 + (3*Log[-mmH + s + t])/16, (3*Log[mmH])/4 - Log[s]/2 - Log[-mmH + mmH*s - s^2]/4 + Log[-mmH + s + t]/2, -Log[mmH]/12 - Log[s]/4 + Log[-s - t]/6 + Log[t]/4 - Log[-mmH + s + t]/4, (-3*Log[mmH])/16 + Log[s]/16 + Log[-s - t]/4 + (3*Log[t])/16 - (3*Log[-mmH + s + t])/16, -3*Log[1 - mmH] + 2*Log[mmH] - Log[s] + Log[-mmH + s] + Log[-s - t] - Log[-mmH + s + t], (-3*Log[1 - mmH])/2 - Log[mmH]/2 - Log[s]/4 + Log[-mmH + s] + Log[-s - t] - (3*Log[t])/4 - Log[-mmH + s + t]/4, -Log[mmH]/3 + Log[s]/3 + Log[t]/3 - Log[-mmH + s + t]/3, Log[t]/4, 0, -Log[mmH]/4 - Log[s]/4 - Log[-mmH + s]/2 + (3*Log[-mmH + mmH*s - s^2])/4 + Log[t]/4 - Log[-mmH + s + t]/4, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/2, Log[mmH]/2 - (3*Log[s])/4 + Log[-s - t]/2 + (3*Log[t])/4 - (3*Log[-mmH + s + t])/4, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2, -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[mmH] + Log[s] + Log[t] - Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, Log[s] - Log[-mmH + s] - Log[-s - t] + Log[-mmH + s + t], (9*Log[mmH])/8 + (7*Log[s])/8 - 3*Log[-mmH + s] - Log[-s - t]/2 + (21*Log[t])/8 + (7*Log[-mmH + s + t])/8 - Log[-mmH + s + mmH*t - s*t - t^2]/2, Log[mmH]/8 - Log[s]/8 - Log[-s - t]/2 - (3*Log[t])/8 - Log[-mmH + s + t]/8 + Log[-mmH + s + mmH*t - s*t - t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] + Log[-mmH + s] + Log[-s - t] - Log[-mmH + s + t], 0, 0, 0, (-3*Log[mmH])/4 + (3*Log[s])/4 - (3*Log[t])/4 + (3*Log[-mmH + s + t])/4, Log[mmH]/8 - Log[s]/8 - Log[-s - t]/2 + Log[t]/8 - Log[-mmH + s + t]/8 + Log[-s - t + s*t]/2, Log[s] - Log[-mmH + s] - Log[-s - t] + Log[-mmH + s + t], 2*Log[mmH] - Log[-mmH + s] - Log[-s - t] + Log[t], Log[mmH]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], Log[mmH] + Log[s] - 2*Log[-mmH + s] - 2*Log[-s - t] + Log[t] + Log[-mmH + s + t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0}
{Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/3 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/3 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/8, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/8, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/2, Log[mmH] - 2*Log[-mmH + s] + Log[-mmH + mmH*s - s^2] + 2*Log[t] - Log[s^2 + 2*s*t - mmH*s*t + t^2], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/2, Log[mmH] - 2*Log[-s - t] + 2*Log[t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2] - Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2], 2*Log[mmH] - 2*Log[-mmH + s] - 2*Log[-s - t] + 2*Log[t], (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/2, -Log[mmH] - 2*Log[t] - Log[-mmH + mmH*t - t^2] + Log[s^2 + 2*s*t - mmH*s*t + t^2] + Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2], 0, 0, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t])/4 + (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t])/4, -Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4, 0, 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-t]*Sqrt[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t]] + Log[4*mmH*s - 4*s^2 + 4*mmH*t - mmH^2*t - 4*s*t - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], -2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], -Log[4 - mmH] + Log[mmH] - Log[s] + Log[t] - Log[-mmH + s + t], 0, 0, 0, 0}
{Log[mmH]/4 + (71*Log[s])/24 + (5*Log[-mmH + s])/12 + Log[t]/8 - (3*Log[-mmH + s + t])/8 - (3*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/4, (-3*Log[mmH])/32 + (257*Log[s])/144 - (115*Log[-mmH + s])/72 - (3*Log[-mmH + mmH*s - s^2])/32 - (3*Log[-mmH + s + t])/8 + (3*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/16, (3*Log[mmH])/16 - (3*Log[s])/4 + (3*Log[-mmH + s])/2 - (3*Log[-mmH + mmH*s - s^2])/16 - (3*Log[t])/4 - (3*Log[-mmH + s + t])/4 + (3*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/4, Log[mmH]/2 - (3*Log[s])/8 + (3*Log[-mmH + s])/8 - Log[-s - t]/4 - Log[t]/8 - (11*Log[-mmH + s + t])/8 + (3*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/4, (-3*Log[mmH])/16 - (3*Log[-s - t])/8 - (3*Log[t])/32 + (27*Log[-mmH + s + t])/32 - (3*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/16, 0, (-3*Log[-mmH + s])/2 - (3*Log[-s - t])/8 + (3*Log[-mmH + s + t])/8, Log[s]/2 + Log[-mmH + s]/4 + (3*Log[1 - t])/4 - (11*Log[t])/8 + Log[-mmH + t]/2 - (3*Log[-mmH + s + t])/8, (3*Log[s])/4 - (3*Log[-mmH + s])/16 + (3*Log[1 - t])/8 - (21*Log[t])/32 + (9*Log[-mmH + s + t])/32, -Log[s]/2 - Log[t] - Log[-mmH + s + t], (3*Log[mmH])/16 + Log[s]/4 - Log[-mmH + s]/4 + (9*Log[-mmH + mmH*s - s^2])/16 + (3*Log[t])/8 - (9*Log[-mmH + s + t])/8, (-39*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 + (39*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/8 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/8 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t])/2 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t])/2, (3*Log[mmH])/8 - (3*Log[-s - t])/4 - (3*Log[t])/8 + (3*Log[-mmH + s + t])/8, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 + 2*mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t])/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + 2*mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t + mmH*t])/2, 0, (3*Log[s])/2 + (3*Log[-mmH + s])/4 - (15*Log[t])/8 + (3*Log[-mmH + t])/2 - (9*Log[-mmH + s + t])/8, 0, -3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] + 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], 3*Log[s], (-15*Log[s])/2 + (15*Log[-mmH + s])/2, (-21*Log[s])/8 + (21*Log[-mmH + s])/8 - (21*Log[t])/16 + (9*Log[-mmH + t])/2 + (21*Log[-mmH + s + t])/16 - (3*Log[-mmH + mmH*s - s^2 + t - s*t])/4 - (15*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/8, (3*Log[s])/8 - (3*Log[-mmH + s])/8 + (3*Log[t])/16 - (3*Log[-mmH + s + t])/16 + (3*Log[-mmH + mmH*s - s^2 + t - s*t])/4 - (3*Log[mmH^2 - mmH^2*s + mmH*s^2 - 2*mmH*t + mmH*s*t + t^2])/8, (-3*Log[-mmH + s])/2 + (3*Log[t])/4 + (3*Log[-mmH + s + t])/4, 0, 0, (-3*Log[s])/2 + (3*Log[-mmH + s])/2 + (3*Log[t])/4 - (3*Log[-mmH + s + t])/4, (-3*Log[s])/2 + (3*Log[-mmH + s])/2 - (3*Log[-mmH + s + t])/2, (-3*Log[s])/4, (-3*Log[t])/4 + (3*Log[-mmH + s + t])/4, 6*Log[s] - 6*Log[-mmH + s], (-9*Log[s])/4 + (9*Log[-mmH + s])/4, 0, (-9*Log[s])/2 + (9*Log[-mmH + s])/2, (3*Log[s])/2 - 3*Log[-mmH + s] + (3*Log[t])/2, (-3*Log[s])/4, Log[s]/2 - Log[-mmH + s]/2, 0, 3*Log[s] - (3*Log[-mmH + s])/4 - (3*Log[-s - t])/2 - (9*Log[t])/8 + (9*Log[-mmH + s + t])/8, (-3*Log[s])/4 - (3*Log[-mmH + s])/8 + (3*Log[t])/16 - (3*Log[-mmH + s + t])/16 + (3*Log[-s - t + s*t])/4, (-3*Log[t])/4 + (3*Log[-mmH + s + t])/4, (9*Log[t])/4 - (9*Log[-mmH + s + t])/4, (-3*Log[-mmH + s + t])/4 + (3*Log[mmH*s - s^2 + t - s*t])/4, (3*Log[s])/4, -2*Log[s] + 2*Log[-mmH + s], (3*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/2 - (3*Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/2 - (3*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/2 + (3*Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/2, 0, (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/8 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/8, (3*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/4 - (3*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/4, (-3*Log[s])/2 + (3*Log[-mmH + s])/2, 0, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2, (3*Log[s])/2 - (3*Log[-mmH + s])/2, 0, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2, (-3*Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/4 - (3*Log[-(mmH*t) + 2*s*t + 2*t^2 - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/4 + (3*Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/4 + (3*Log[-(mmH*t) + 2*s*t + 2*t^2 + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/4, 0, (-3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/2, -2*Log[-mmH + s] + Log[t] + Log[-mmH + s + t], 0, (-3*Log[-mmH + s])/2 + (3*Log[-mmH + s + mmH*t - s*t - t^2])/2, (-3*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t])/4 + (3*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t])/4}
{(11*Log[mmH])/45 + Log[s]/12 - Log[-mmH + s]/10 - Log[t]/60 + Log[-mmH + s + t]/60 - Log[-mmH + mmH*t - t^2]/9 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/9 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/20, (-271*Log[mmH])/216 + (139*Log[s])/432 + (43*Log[-mmH + s])/45 + (3*Log[-mmH + mmH*s - s^2])/40 - (1193*Log[t])/2160 + (163*Log[-mmH + s + t])/432 + (223*Log[-mmH + mmH*t - t^2])/1080 - (223*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/1080 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/80, (47*Log[mmH])/20 - (161*Log[s])/60 + (3*Log[-mmH + mmH*s - s^2])/20 - (19*Log[t])/60 - (49*Log[-mmH + s + t])/60 - Log[-mmH + mmH*t - t^2]/40 + (23*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/120 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/20 + (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/5, (-14*Log[mmH])/15 + (31*Log[s])/120 + Log[-s - t]/15 - (7*Log[t])/24 - (69*Log[-mmH + s + t])/40 + (17*Log[1 - mmH + s + t])/20 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/40 + (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/5, (17*Log[mmH])/80 + Log[s]/4 + Log[-s - t]/10 - (9*Log[t])/40 + (11*Log[-mmH + s + t])/40 + (17*Log[1 - mmH + s + t])/40 - (7*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/80 - (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/20, (-12*Log[1 - mmH])/5 + (17*Log[mmH])/5 - 9*Log[-mmH + s] + 8*Log[1 - mmH + s] + Log[-s - t]/5 - Log[t]/5 + (2*Log[-mmH + t])/5 - (2*Log[-mmH + s + t])/5, (-6*Log[1 - mmH])/5 + 4*Log[mmH] + Log[s]/10 + (27*Log[-mmH + s])/5 - 8*Log[1 - mmH + s] + (2*Log[1 - t])/5 + Log[-s - t]/4 + (21*Log[t])/20 - Log[-mmH + t]/20 - (31*Log[-mmH + s + t])/20 - (2*Log[1 - mmH + s + t])/5 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/20, (13*Log[mmH])/30 + Log[s]/20 - Log[-mmH + s]/30 + (11*Log[1 - t])/20 + (47*Log[t])/60 - (7*Log[-mmH + s + t])/60 + Log[-mmH + mmH*t - t^2]/30 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/20 - (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/5, (-23*Log[mmH])/80 + (3*Log[s])/16 + (11*Log[1 - t])/40 - (7*Log[t])/16 + (3*Log[-mmH + t])/10 - (3*Log[-mmH + s + t])/80 - (3*Log[-mmH + mmH*t - t^2])/80 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/80 + (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/20, (-22*Log[mmH])/15 + (7*Log[s])/6 + (42*Log[-mmH + s])/5 - 8*Log[1 - mmH + s] + Log[t]/15 - (2*Log[-mmH + t])/15 - (13*Log[-mmH + s + t])/15, (-17*Log[mmH])/60 + (61*Log[s])/60 + Log[-mmH + s]/10 - (9*Log[-mmH + mmH*s - s^2])/20 + Log[t]/12 - Log[-mmH + s + t]/12 + Log[-mmH + mmH*t - t^2]/15 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/15, (-8*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/5 + (8*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/5 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s])/10 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/10 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/10 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/10, (-31*Log[mmH])/40 + (5*Log[s])/8 + Log[-s - t]/5 - (29*Log[t])/40 + (3*Log[-mmH + s + t])/40 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/5, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/20 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/20 - (7*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t])/20 + (7*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t])/20 - (6*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t])/5 + (6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t])/5, 0, (13*Log[mmH])/40 + (3*Log[s])/20 - Log[-mmH + s]/10 - (13*Log[t])/20 - (7*Log[-mmH + s + t])/20 + (19*Log[-mmH + mmH*t - t^2])/40, (13*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/20 - (13*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/20 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/10 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/10 + (6*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*mmH - mmH^2 - Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t])/5 - (6*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*mmH) - mmH^2 + Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + 2*mmH*t])/5, (-8*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/5 + (8*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/5, (-56*Log[mmH])/5 - 6*Log[s] - 4*Log[-mmH + s] + 24*Log[1 - mmH + s] - (4*Log[1 - t])/5 - (36*Log[t])/5 + (32*Log[-mmH + s + t])/5 + (4*Log[1 - mmH + s + t])/5, (-8*Log[mmH])/5 + (4*Log[s])/5 - (12*Log[-mmH + s])/5 - (4*Log[1 - t])/5 + (18*Log[t])/5 - (12*Log[-mmH + t])/5 + (4*Log[-mmH + s + t])/5 + (4*Log[1 - mmH + s + t])/5 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/5, (-2*Log[mmH])/5 + (2*Log[s])/5 + Log[-mmH + s]/20 + (9*Log[t])/20 + (11*Log[-mmH + t])/20 - Log[-mmH + s + t] - (3*Log[-mmH + mmH*s - s^2 + t - s*t])/10 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/20, -Log[s]/5 + Log[-mmH + s]/20 - (3*Log[t])/20 - Log[-mmH + t]/20 + (3*Log[-mmH + mmH*s - s^2 + t - s*t])/10 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/20, -Log[-s - t]/5 + Log[-mmH + t]/5, Log[mmH]/20 - (9*Log[s])/20 + (83*Log[-mmH + s])/20 - Log[-s - t]/10 - (7*Log[t])/20 + Log[-mmH + t]/20 - Log[-mmH + s + t]/2 - (3*Log[-mmH + s + mmH*t - s*t - t^2])/10 - (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/2, Log[mmH]/20 + (3*Log[s])/20 - Log[-mmH + s]/20 - Log[-s - t]/10 + Log[t]/4 + Log[-mmH + t]/20 + Log[-mmH + s + t]/10 + (3*Log[-mmH + s + mmH*t - s*t - t^2])/10 - (3*Log[mmH^2 - 2*mmH*s + s^2 - mmH^2*t + mmH*s*t + mmH*t^2])/10, (2*Log[mmH])/5 - (2*Log[s])/5 - Log[-mmH + s]/5 + (3*Log[t])/5 - Log[-mmH + t] + (4*Log[-mmH + s + t])/5 - Log[-mmH + mmH*t - t^2]/5, (6*Log[mmH])/5 - (3*Log[-mmH + s])/5 + (4*Log[t])/5 - (3*Log[-mmH + t])/5 - Log[-mmH + s + t]/5, Log[mmH]/5 + Log[t]/5 - Log[-mmH + s + t]/10 - Log[mmH - s - t + s*t]/10, -Log[mmH]/5 + Log[t]/5 - Log[-mmH + s + t]/5, (-18*Log[mmH])/5 + 2*Log[s] + (12*Log[-mmH + s])/5 - (4*Log[t])/5 + (4*Log[-mmH + s + t])/5 + (2*Log[-mmH + mmH*t - t^2])/5 - (2*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/5, (6*Log[mmH])/5 - (3*Log[s])/2 - (9*Log[-mmH + s])/10 - (3*Log[t])/10 + (3*Log[-mmH + s + t])/10 - (3*Log[-mmH + mmH*t - t^2])/20 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/20, 0, 2*Log[mmH] - (13*Log[s])/5 - (3*Log[-mmH + s])/5 + Log[t]/5 - Log[-mmH + s + t]/5 - (3*Log[-mmH + mmH*t - t^2])/10 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/10, Log[-mmH + s]/5 + Log[-s - t]/5 - Log[t]/5 + (2*Log[-mmH + s + t])/5 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/5, Log[s]/10 + Log[t]/10 + Log[-mmH + s + t]/10 - (2*Log[1 - mmH + s + t])/5 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/10, (-4*Log[s])/15 + (2*Log[t])/15 + (4*Log[-mmH + s + t])/15 - (4*Log[1 - mmH + s + t])/15 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/15, (-2*Log[t])/5 + (2*Log[-mmH + s + t])/5, Log[mmH]/10 + (21*Log[s])/20 - (4*Log[-s - t])/5 - (13*Log[t])/20 + (3*Log[-mmH + s + t])/20 + Log[-mmH + mmH*t - t^2]/10 + (3*Log[s^2 + 2*s*t - mmH*s*t + t^2])/20, Log[mmH]/20 - (9*Log[s])/40 - Log[-s - t]/10 - (3*Log[t])/40 - (3*Log[-mmH + s + t])/40 + (3*Log[-s - t + s*t])/10 - Log[-mmH + mmH*t - t^2]/20 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/40, -Log[-mmH + s]/5 - Log[-s - t]/5 + Log[-mmH + s + t]/5, (4*Log[mmH])/5 - (4*Log[s])/5 - Log[-mmH + s]/5 - Log[-s - t]/5 + (2*Log[t])/5 - Log[-mmH + s + t]/5, Log[mmH]/5 - (2*Log[s])/5 - Log[t]/10 - Log[-mmH + s + t]/5 + (3*Log[mmH*s - s^2 + t - s*t])/10, (2*Log[mmH])/5 + Log[s]/5 - (2*Log[1 - t])/5, (-8*Log[mmH])/15 - (4*Log[s])/5 - (4*Log[1 - t])/15 + (6*Log[t])/5 - (4*Log[-mmH + t])/5 + (2*Log[-mmH + s + t])/3, (-2*Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/5 + (2*Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]])/5, (-2*Log[mmH])/5 + (2*Log[-mmH + s])/5 + (2*Log[-mmH + t])/5 - (2*Log[-mmH + s + t])/5, 0, 0, (2*Log[mmH])/5 - Log[s]/5 + (3*Log[t])/5 - (4*Log[-mmH + t])/5 + Log[-mmH + s + t]/5 - (2*Log[-mmH + mmH*t - t^2])/5, (-2*Log[mmH])/5 - Log[s]/5 + Log[t]/5 + Log[-mmH + s + t]/5 + Log[-mmH + mmH*t - t^2]/5, (-4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/5 + (4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/5 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t]/5 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/5, -Log[s]/5 + Log[t]/5 + (3*Log[-mmH + s + t])/5 - (2*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/5, Log[s]/5 - Log[t]/5 - Log[-mmH + s + t]/5 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/5, (2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH])/5 - (2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH])/5 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/5 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/5, -Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]]/5 + Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]]/5, (2*Log[mmH])/5 - (2*Log[-mmH + s])/5 - (2*Log[-s - t])/5 + (2*Log[t])/5, 0, (-4*Log[t])/15 + (4*Log[-mmH + s + t])/15, 0, 0, Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/5 - Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/5}
{(10*Log[s])/9 - (5*Log[-mmH + s])/18 + (5*Log[t])/18 + (5*Log[-mmH + s + t])/18 - (5*Log[-mmH + mmH*t - t^2])/9 - (5*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/9, (-223*Log[s])/108 + (22*Log[-mmH + s])/27 - (22*Log[t])/27 - (22*Log[-mmH + s + t])/27 + (223*Log[-mmH + mmH*t - t^2])/216 + (223*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/216, (-2*Log[s])/3 - Log[-mmH + s] + (2*Log[t])/3 + (4*Log[-mmH + s + t])/3 + Log[-mmH + mmH*t - t^2]/2 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/6, (3*Log[s])/8 - Log[-mmH + s]/4 - Log[t]/8 + (5*Log[-mmH + s + t])/8 - (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/8, Log[s]/8 - Log[t]/8 + Log[-mmH + s + t]/8 - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/8, Log[-s - t] - Log[t], -Log[s]/4 + (5*Log[-mmH + s])/4 + Log[1 - t] + (3*Log[-s - t])/4 - (7*Log[t])/4 + (3*Log[-mmH + t])/4 - (9*Log[-mmH + s + t])/4 + Log[1 - mmH + s + t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/4, -Log[s]/6 - Log[-mmH + s]/6 - Log[t]/6 + Log[-mmH + t]/6 + Log[-mmH + s + t]/3 + Log[-mmH + mmH*t - t^2]/6, -Log[s]/8 + Log[-mmH + s]/8 - Log[t]/4 + Log[-mmH + mmH*t - t^2]/8, 0, (-2*Log[s])/3 + Log[-mmH + s]/6 - Log[t]/6 - Log[-mmH + s + t]/6 + Log[-mmH + mmH*t - t^2]/3 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/3, 0, (-3*Log[s])/8 + (3*Log[t])/8 - (3*Log[-mmH + s + t])/8 + (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/8, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t]/2, 0, -Log[s]/2 - Log[-mmH + s]/2 - Log[t]/2 + Log[-mmH + t]/2 + Log[-mmH + s + t] + Log[-mmH + mmH*t - t^2]/2, 0, 0, -2*Log[1 - t] - 2*Log[1 - mmH + s + t], Log[s] - 5*Log[-mmH + s] - 2*Log[1 - t] + 4*Log[t] + 6*Log[-mmH + s + t] - 2*Log[1 - mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], (3*Log[s])/4 - (7*Log[-mmH + s])/4 + (9*Log[t])/4 - (3*Log[-mmH + t])/4 + (3*Log[-mmH + s + t])/2 + Log[-mmH + mmH*s - s^2 + t - s*t]/2 - (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/4, -Log[s]/4 + Log[-mmH + s]/4 - (3*Log[t])/4 + Log[-mmH + t]/4 + Log[-mmH + s + t]/2 - Log[-mmH + mmH*s - s^2 + t - s*t]/2 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/4, Log[-mmH + s] - Log[-s - t] - (3*Log[t])/2 - Log[-mmH + t] + (3*Log[-mmH + s + t])/2, -Log[-s - t]/2 + (49*Log[t])/8 - Log[-mmH + t]/4 - (43*Log[-mmH + s + t])/8, -Log[-s - t]/2 + Log[t]/8 - Log[-mmH + t]/4 + (5*Log[-mmH + s + t])/8, Log[s] - Log[-mmH + s] + (3*Log[t])/2 + Log[-mmH + t] - Log[-mmH + s + t]/2 - Log[-mmH + mmH*t - t^2], -Log[-mmH + s] - 2*Log[t] + 3*Log[-mmH + t] + Log[-mmH + s + t], -Log[t] + Log[-mmH + s + t]/2 + Log[mmH - s - t + s*t]/2, 0, -4*Log[s] + 4*Log[-mmH + s] - 4*Log[t] - 4*Log[-mmH + s + t] + 2*Log[-mmH + mmH*t - t^2] + 2*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], (3*Log[s])/2 - (3*Log[-mmH + s])/2 + (3*Log[t])/2 + (3*Log[-mmH + s + t])/2 - (3*Log[-mmH + mmH*t - t^2])/4 - (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/4, 0, 3*Log[s] - 3*Log[-mmH + s] + 6*Log[t] - (3*Log[-mmH + mmH*t - t^2])/2 - (3*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2])/2, -Log[s] + 2*Log[-mmH + s] + Log[-s - t] - Log[t] - 4*Log[-mmH + s + t] + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], Log[s]/2 + Log[t]/2 - Log[-mmH + s + t]/2 + Log[1 - mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/2, -Log[s]/3 + Log[-mmH + s]/3 + (2*Log[t])/3 - (4*Log[-mmH + s + t])/3 + (2*Log[1 - mmH + s + t])/3 + Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2]/3, 0, -Log[s]/2 + Log[-mmH + s]/2 - Log[t] + Log[-mmH + mmH*t - t^2]/2, Log[s]/4 + Log[-mmH + s]/4 - Log[-s - t]/2 - (3*Log[t])/4 + Log[-mmH + s + t]/4 + Log[-s - t + s*t]/2 - Log[-mmH + mmH*t - t^2]/4, -Log[-s - t] + Log[-mmH + s + t], -Log[-s - t] + Log[-mmH + s + t], -Log[t]/2 + Log[-mmH + s + t] - Log[mmH*s - s^2 + t - s*t]/2, -Log[1 - t], (-4*Log[-mmH + s])/3 - (2*Log[1 - t])/3 + 6*Log[t] - (10*Log[-mmH + s + t])/3, -Log[mmH^2 - mmH*s - mmH*t - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] + 3*Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 - Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] + Log[mmH^2 - mmH*s - mmH*t + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] - 3*Log[-mmH^2 + mmH*s + 3*mmH*t - 2*s*t - 2*t^2 + Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], -2*Log[-mmH + t] + 2*Log[-mmH + s + t], -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH]/4, -Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/2 + Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/2, 2*Log[s] - Log[-mmH + s] + 3*Log[t] - Log[-mmH + s + t] - 2*Log[-mmH + mmH*t - t^2], -Log[s] + Log[t] - Log[-mmH + s + t] + Log[-mmH + mmH*t - t^2], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], -2*Log[s] + Log[-mmH + s] + Log[t] - 3*Log[-mmH + s + t] + 2*Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], Log[s] - Log[t] + Log[-mmH + s + t] - Log[-mmH + mmH*s - s^2 + mmH*t - 2*s*t - t^2], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) - mmH + 2*s + 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s + 2*t], Log[mmH*t - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]]/2 + (3*Log[-(mmH*t) + 2*s*t + 2*t^2 - Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/2 - Log[mmH*t + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]]/2 - (3*Log[-(mmH*t) + 2*s*t + 2*t^2 + Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]])/2, -2*Log[-s - t] + 2*Log[t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH], (4*Log[-mmH + s])/3 - (4*Log[t])/3 - (4*Log[-mmH + s + t])/3, -5*Log[t] + 5*Log[-mmH + s + t], Log[-mmH + s] + Log[t] + Log[-mmH + s + t] - 3*Log[-mmH + s + mmH*t - s*t - t^2], (3*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t])/2 - (3*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t])/2}
{0, 0, 0, 0, 0, -2*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 2*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, 0, 0, 0, 0, Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 3*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], (47*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/4 - (47*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]])/4 - 2*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t] + 2*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t], -Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/4 + Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/4 + 2*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t] - 2*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t], Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, 0, 0, 0, 6*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 6*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 0, 0, 0, Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/2 - Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/2, 0, 0, 0, -2*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 2*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 8*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 8*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 2*Log[4*mmH^3 - mmH^4 - 8*mmH^2*s + 2*mmH^3*s + 4*mmH*s^2 - mmH^2*s^2 - 4*mmH^2*t + mmH^3*t + 8*mmH*s*t - mmH^2*s*t - 4*s^2*t - mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] - 2*Log[4*mmH^3 - mmH^4 - 8*mmH^2*s + 2*mmH^3*s + 4*mmH*s^2 - mmH^2*s^2 - 4*mmH^2*t + mmH^3*t + 8*mmH*s*t - mmH^2*s*t - 4*s^2*t + mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] + 2*Log[-4*mmH^3 + mmH^4 + 8*mmH^2*s - 2*mmH^3*s - 4*mmH*s^2 + mmH^2*s^2 + 12*mmH^2*t - 3*mmH^3*t - 16*mmH*s*t + 3*mmH^2*s*t + 4*s^2*t - 8*mmH*t^2 + 2*mmH^2*t^2 + 8*s*t^2 + mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)] - 2*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*t*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]] - 2*Log[-4*mmH^3 + mmH^4 + 8*mmH^2*s - 2*mmH^3*s - 4*mmH*s^2 + mmH^2*s^2 + 12*mmH^2*t - 3*mmH^3*t - 16*mmH*s*t + 3*mmH^2*s*t + 4*s^2*t - 8*mmH*t^2 + 2*mmH^2*t^2 + 8*s*t^2 - mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)] + 2*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*t*Sqrt[-mmH + s + t]*Sqrt[4*(mmH - s)*(mmH - t) + mmH^2*(-mmH + s + t)]], -4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/2 - Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]]/2, -Log[t] + Log[-mmH + s + t], 0, 4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], -2*Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 2*Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, 0, 2*Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 2*Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], -Log[-4*mmH^2*s + 8*mmH*s^2 - 4*s^3 - 4*mmH^2*t + mmH^3*t + 8*mmH*s*t - mmH^2*s*t - 4*s^2*t - mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[-4*mmH^2*s + 8*mmH*s^2 - 4*s^3 - 4*mmH^2*t + mmH^3*t + 8*mmH*s*t - mmH^2*s*t - 4*s^2*t + mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] - Log[4*mmH^2*s - 8*mmH*s^2 + 4*s^3 + 4*mmH^2*t - mmH^3*t - 16*mmH*s*t + mmH^2*s*t + 12*s^2*t - 8*mmH*t^2 + 2*mmH^2*t^2 + 8*s*t^2 + mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)] - 2*s*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)] - 2*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*t*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]] + Log[4*mmH^2*s - 8*mmH*s^2 + 4*s^3 + 4*mmH^2*t - mmH^3*t - 16*mmH*s*t + mmH^2*s*t + 12*s^2*t - 8*mmH*t^2 + 2*mmH^2*t^2 + 8*s*t^2 - mmH*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)] + 2*s*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)] + 2*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]*Sqrt[-t]*t*Sqrt[-(mmH^2*t) + 4*(mmH - s)*(s + t)]], 4*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 4*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 2*Log[4*mmH - mmH^2 + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] - 2*Log[4*mmH - mmH^2 + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 0, -10*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s]] + 10*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s]], 2*Log[-mmH + s - Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t] - 2*Log[-mmH + s + Sqrt[-mmH + s]*Sqrt[4 - mmH + s] + 2*t], -Log[-mmH + s] - 2*Log[4 - mmH + s] + Log[t] + Log[-mmH + s + t] - Log[-mmH + s + mmH*t - s*t - t^2]}

==> anc/scalar_integrals/non_planar/boundary_conditions/boundary_NonPlanar_Order_eps_0_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, -1, 1/2, 0, 1, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 
 1/4, 0, 0, 1/4, 0, 0, 0, -73/36, -23/81, 0, -41/18, -1/4, 0, 3/2, -1/2, 0, 
 0, 0, 0, 0, 0, -3/2, 0, -3/8, 0, 0, 25/12, 23/4, 0, 1/24, -11/12, 0, 0, 
 -5/8, 0, 13/16, -5/12, 0, 0}


==> anc/scalar_integrals/non_planar/boundary_conditions/boundary_NonPlanar_Order_eps_1_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[-s] - Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 
 (-Log[-s] - Log[x])/2, Log[-s] + Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 (11*(Log[-s] + Log[x]))/2, (11*(Log[-s] + Log[x]))/9, 0, 
 (11*(Log[-s] + Log[x]))/2, 0, 0, 0, Log[-s] + Log[x], 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, (-17*(Log[-s] + Log[x]))/6, (-15*(Log[-s] + Log[x]))/2, 0, 
 (-Log[-s] - Log[x])/6, (Log[-s] + Log[x])/2, 0, 0, 0, 0, -Log[-s] - Log[x], 
 (3*(Log[-s] + Log[x]))/10, 0, 0}


==> anc/scalar_integrals/non_planar/boundary_conditions/boundary_NonPlanar_Order_eps_2_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, -Pi^2/2, Pi^2/4, 0, Pi^2/2, 0, -Pi^2/2, 0, -Pi^2/2, 
 (Log[-s] + Log[x])^2/2, 0, 0, 0, 0, 0, 0, 0, 0, 
 (-Pi^2 + (Log[-s] + Log[x])^2)/4, (Pi^2 - 2*(Log[-s] + Log[x])^2)/4, 0, 0, 
 Pi^2/8, 0, 0, Pi^2/8, 0, 0, 0, (125*Pi^2 - 198*(Log[-s] + Log[x])^2)/72, 
 (76*Pi^2 - 99*(Log[-s] + Log[x])^2)/162, 0, 
 (58*Pi^2 - 99*(Log[-s] + Log[x])^2)/36, -Pi^2/8, 0, (3*Pi^2)/4, 
 (Pi^2 - 2*(Log[-s] + Log[x])^2)/4, 0, 0, 0, 0, 0, 0, (-3*Pi^2)/4, 0, 
 (-3*Pi^2)/16, 0, 0, (-9*Pi^2 + 34*(Log[-s] + Log[x])^2)/24, 
 (-7*Pi^2 + 30*(Log[-s] + Log[x])^2)/8, 0, (-3*Pi^2 + 4*(Log[-s] + Log[x])^2)/
  48, (-5*Pi^2 - 6*(Log[-s] + Log[x])^2)/24, 0, 0, (-5*Pi^2)/16, 0, 
 (-3*Pi^2 + 16*(Log[-s] + Log[x])^2)/32, (-7*Pi^2 - 18*(Log[-s] + Log[x])^2)/
  120, 0, 0}


==> anc/scalar_integrals/non_planar/boundary_conditions/boundary_NonPlanar_Order_eps_3_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, (8*Zeta[3])/3, (-4*Zeta[3])/3, 0, (-8*Zeta[3])/3, 0, (8*Zeta[3])/3, 0, 
 (8*Zeta[3])/3, (-(Log[-s] + Log[x])^3 - 16*Zeta[3])/6, 0, 0, 0, 0, 0, 0, 0, 
 0, -(Log[-s] + Log[x])^3/12, ((Log[-s] + Log[x])^3 + 8*Zeta[3])/6, 0, 0, 
 (-2*Zeta[3])/3, 0, 0, (-2*Zeta[3])/3, 0, 0, 0, 
 (99*(Log[-s] + Log[x])^3 + 584*Zeta[3])/108, 
 (99*(Log[-s] + Log[x])^3 + 368*Zeta[3])/486, 0, 
 (99*(Log[-s] + Log[x])^3 + 656*Zeta[3])/108, (2*Zeta[3])/3, 0, -4*Zeta[3], 
 ((Log[-s] + Log[x])^3 + 8*Zeta[3])/6, 0, 0, 0, 0, 0, 0, 4*Zeta[3], 0, 
 Zeta[3], 0, 0, (-17*(Log[-s] + Log[x])^3 - 200*Zeta[3])/36, 
 (-15*(Log[-s] + Log[x])^3 - 184*Zeta[3])/12, 0, 
 (-(Log[-s] + Log[x])^3 - 4*Zeta[3])/36, 
 (3*(Log[-s] + Log[x])^3 + 88*Zeta[3])/36, 0, 0, (5*Zeta[3])/3, 0, 
 (-(Log[-s] + Log[x])^3 - 13*Zeta[3])/6, 
 (9*(Log[-s] + Log[x])^3 + 200*Zeta[3])/180, 0, 0}


==> anc/scalar_integrals/non_planar/boundary_conditions/boundary_NonPlanar_Order_eps_4_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, (-7*Pi^4)/40, (7*Pi^4)/80, 0, (7*Pi^4)/40, 0, (-7*Pi^4)/40, 0, 
 (-7*Pi^4)/40, (-4*Pi^4 + 5*(Log[-s] + Log[x])^4 + 
   320*(Log[-s] + Log[x])*Zeta[3])/120, 0, 0, 0, 0, 0, 0, 0, 0, 
 (-5*Pi^4 + (Log[-s] + Log[x])^4 + 64*(Log[-s] + Log[x])*Zeta[3])/48, 
 (29*Pi^4 - 10*(Log[-s] + Log[x])^4 - 640*(Log[-s] + Log[x])*Zeta[3])/240, 0, 
 0, (7*Pi^4)/160, 0, 0, (7*Pi^4)/160, 0, 0, 0, 
 (1139*Pi^4)/1440 - (11*(Log[-s] + Log[x])^4)/48 - 
  (44*(Log[-s] + Log[x])*Zeta[3])/3, (83*Pi^4)/405 - 
  (11*(Log[-s] + Log[x])^4)/216 - (88*(Log[-s] + Log[x])*Zeta[3])/27, 0, 
 (269*Pi^4)/360 - (11*(Log[-s] + Log[x])^4)/48 - 
  (44*(Log[-s] + Log[x])*Zeta[3])/3, (-7*Pi^4)/160, 0, (21*Pi^4)/80, 
 (29*Pi^4 - 10*(Log[-s] + Log[x])^4 - 640*(Log[-s] + Log[x])*Zeta[3])/240, 0, 
 0, 0, 0, 0, 0, (-21*Pi^4)/80, 0, (-21*Pi^4)/320, 0, 0, 
 (-65*Pi^4 + 34*(Log[-s] + Log[x])^4 + 2176*(Log[-s] + Log[x])*Zeta[3])/288, 
 (-89*Pi^4)/160 + (5*(Log[-s] + Log[x])^4)/16 + 
  20*(Log[-s] + Log[x])*Zeta[3], 0, 
 (-79*Pi^4 + 20*(Log[-s] + Log[x])^4 + 1280*(Log[-s] + Log[x])*Zeta[3])/2880, 
 (-9*Pi^4)/160 - (Log[-s] + Log[x])^4/48 - (4*(Log[-s] + Log[x])*Zeta[3])/3, 
 0, 0, (-7*Pi^4)/64, 0, (-127*Pi^4)/1920 + (Log[-s] + Log[x])^4/24 + 
  (8*(Log[-s] + Log[x])*Zeta[3])/3, 
 (-5*Pi^4 - 6*(Log[-s] + Log[x])^4 - 384*(Log[-s] + Log[x])*Zeta[3])/480, 0, 
 0}


==> anc/scalar_integrals/planar/Planar_alphabet.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Log[a], Log[a - mmH], Log[4*a - mmH], Log[-mmH], Log[a - s], Log[-s], 
 Log[-mmH + s], Log[a - mmH + s], Log[-mmH + 2*s], 
 Log[-(a*mmH) + (mmH - s)*s], Log[a - t], Log[-s - t], Log[s - t], Log[-t], 
 Log[-mmH + t], Log[a - mmH + t], Log[-mmH + s + t], Log[-mmH + 2*t], 
 Log[-(a*mmH) + (mmH - t)*t], Log[s*t - a*(s + t)], 
 Log[-(mmH*s*t) + a*(s + t)^2], 
 Log[-((-mmH + myRoot[{4*a - mmH, -mmH}, 1/2])/
    (-mmH - myRoot[{4*a - mmH, -mmH}, 1/2]))], 
 Log[-((mmH - 2*s + myRoot[{4*a - mmH, -mmH}, 1/2])/
    (mmH - 2*s - myRoot[{4*a - mmH, -mmH}, 1/2]))], 
 Log[-((mmH - 2*t + myRoot[{4*a - mmH, -mmH}, 1/2])/
    (mmH - 2*t - myRoot[{4*a - mmH, -mmH}, 1/2]))], 
 Log[-((-((mmH*(s - t))/(s + t)) + myRoot[{4*a - mmH, -mmH}, 1/2])/
    (-((mmH*(s - t))/(s + t)) - myRoot[{4*a - mmH, -mmH}, 1/2]))]}


==> anc/scalar_integrals/planar/Planar_dlog_Matrix.txt <==
{-Log[mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -2*Log[1 - mmH], 4*Log[1 - mmH] - 4*Log[mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[1 - mmH], -2*Log[1 - mmH] + Log[mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, -2*Log[1 - t], -4*Log[1 - t] + 4*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, -Log[-1 + t], -2*Log[1 - t] + Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, -Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, -3*Log[1 - s], -3*Log[1 - s] + 5*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, -Log[-1 + s], -Log[1 - s] + Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[4 - mmH] - Log[mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[4 - mmH] - Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (3*Log[mmH])/4 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4, 0, 0, 0, 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH]/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2, 0, 0, 0, 0, -Log[4] - Log[4 - mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, -Log[4 - mmH] - Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, -Log[mmH]/2 + Log[mmH - mmH*s + s^2]/2, -Log[mmH]/4 + Log[mmH - mmH*s + s^2]/4, (3*Log[mmH])/4 - Log[s] + Log[mmH - mmH*s + s^2]/4, 0, 0, 0, 0, Log[mmH]/2 + 2*Log[-mmH + s] - (3*Log[mmH - mmH*s + s^2])/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (3*Log[mmH])/4 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4, (-5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/8 - (5*Log[mmH])/8 + (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/8, (7*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/8 + (7*Log[mmH])/8 - (7*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/8, 0, 0, 0, 0, (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 - (3*Log[mmH])/4 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4, -Log[4 - mmH] + Log[mmH]/2 - Log[mmH - mmH*s + s^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, -Log[mmH]/4 + Log[mmH - mmH*t + t^2]/4, Log[mmH]/2 - Log[t] + Log[mmH - mmH*t + t^2]/2, 0, -Log[mmH]/2 + Log[mmH - mmH*t + t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, Log[mmH]/2 + 2*Log[-mmH + t] - (3*Log[mmH - mmH*t + t^2])/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, (-5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/8 - (5*Log[mmH])/8 + (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4, 0, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (3*Log[mmH])/4 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 - (3*Log[mmH])/4 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4, -Log[4 - mmH] + Log[mmH]/2 - Log[mmH - mmH*t + t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -Log[1 - mmH + t], Log[mmH]/2 - Log[t]/2 + 2*Log[-mmH + t] - 2*Log[1 - mmH + t], 2*Log[-mmH + t] - 2*Log[1 - mmH + t], 0, 0, 0, -Log[mmH] + Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[t] + 3*Log[-mmH + t] - 3*Log[1 - mmH + t], -2*Log[mmH - t] + 3*Log[1 - mmH + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[1 - mmH] + Log[mmH]/2 + Log[t]/2, 2*Log[1 - mmH] - 2*Log[mmH], 0, 0, 0, -Log[mmH] + Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[-mmH + t], -Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[mmH]/2 - Log[s]/2 + 2*Log[-mmH + s] - 2*Log[1 - mmH + s], 2*Log[-mmH + s] - 2*Log[1 - mmH + s], 0, 0, -2*Log[mmH - s] + 2*Log[1 - mmH + s], -Log[mmH] + Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] + 3*Log[-mmH + s] - 3*Log[1 - mmH + s], -2*Log[mmH - s] + 3*Log[1 - mmH + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[1 - mmH] + Log[mmH]/2 + Log[s]/2, 2*Log[1 - mmH] - 2*Log[mmH], 0, 0, 0, -Log[mmH] + Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[-mmH + s], -Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[1 - mmH] - Log[mmH]/2, 2*Log[1 - mmH] - 2*Log[mmH], 0, 0, 0, Log[mmH], 0, 0, 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[mmH]/4, Log[mmH]/2, Log[mmH]/4, -Log[mmH]/2, 0, 0, 0, 0, 0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, -Log[mmH]/2 + Log[-mmH + t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{2*Log[mmH] - 2*Log[mmH - s] - 2*Log[mmH - t] + 2*Log[mmH - s - t], 2*Log[-mmH + t] - 2*Log[-mmH + s + t], 0, 0, 0, 0, 2*Log[-mmH + s] - 2*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] - Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[mmH]/4, Log[mmH]/2, 0, 0, 0, 0, Log[mmH]/4, (-3*Log[mmH])/4, 0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, -Log[mmH]/2 + Log[-mmH + s], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 2*Log[mmH] - 2*Log[t], Log[mmH]/2, Log[mmH] - Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[mmH] + Log[t]/2, 0, 2*Log[mmH] - (3*Log[t])/2, -2*Log[mmH] + (3*Log[t])/2, 0, 0, 0, 0, 0, 0, -2*Log[mmH] - Log[t] + 2*Log[-mmH + t], Log[mmH]/2 - Log[t], Log[mmH] - Log[t], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -2*Log[mmH] + 4*Log[t] - Log[1 - mmH + t] - 2*Log[mmH - mmH*t + t^2], Log[mmH]/4 - Log[t]/2 - 2*Log[1 - mmH + t] + (5*Log[mmH - mmH*t + t^2])/4, -Log[mmH]/2 + Log[t] - 2*Log[1 - mmH + t] + Log[mmH - mmH*t + t^2]/2, Log[mmH]/4 + Log[t]/2 - (3*Log[mmH - mmH*t + t^2])/4, -Log[mmH]/2 + Log[mmH - mmH*t + t^2]/2, 0, -Log[mmH] + 2*Log[t] - Log[mmH - mmH*t + t^2], 0, 0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0, 0, 0, Log[mmH]/2 - 3*Log[t] + (3*Log[mmH - mmH*t + t^2])/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], -2*Log[mmH] + 3*Log[t] - 3*Log[1 - mmH + t], 2*Log[mmH] - 3*Log[t] + 3*Log[1 - mmH + t], 0, 0, 0, 0, 0, 0, 2*Log[mmH], -Log[mmH]/2 + Log[t] + 2*Log[-mmH + t] - (3*Log[mmH - mmH*t + t^2])/2, -Log[mmH] + 2*Log[t] - Log[mmH - mmH*t + t^2], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 4*Log[mmH] - 2*Log[t] + (5*Log[1 - mmH + t])/2, -2*Log[1 - mmH] + Log[mmH]/4 - 5*Log[mmH - t] + 2*Log[t] + 5*Log[1 - mmH + t], 4*Log[1 - mmH] - 2*Log[mmH] - Log[t] - 5*Log[-mmH + t] + 5*Log[1 - mmH + t], -Log[mmH]/8 + (3*Log[mmH - mmH*t + t^2])/8, Log[mmH]/4 - (3*Log[t])/2 + (3*Log[mmH - mmH*t + t^2])/4, 0, (5*Log[mmH])/4 - Log[t] + (3*Log[mmH - mmH*t + t^2])/4, 0, 0, 0, 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, (-7*Log[mmH])/4 + 3*Log[t] + 2*Log[-mmH + t] - (9*Log[mmH - mmH*t + t^2])/4, (-5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 - (5*Log[mmH])/2 + (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/2, 4*Log[mmH] - 5*Log[mmH - t] - (3*Log[t])/2 + (15*Log[1 - mmH + t])/2, -4*Log[mmH] + (3*Log[t])/2 + 5*Log[-mmH + t] - (15*Log[1 - mmH + t])/2, 0, 0, 0, 0, 0, 0, -4*Log[mmH] + 2*Log[-mmH + t], Log[mmH] - Log[t] - Log[-mmH + t], 2*Log[mmH] - 2*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (3*Log[mmH])/4 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 + (3*Log[mmH])/2 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH]/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH]/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, 0, 0, 0, -Log[mmH] + Log[mmH - mmH*t + t^2], -Log[mmH] + 2*Log[t] - Log[mmH - mmH*t + t^2], 0, 0, 0, -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 2*Log[mmH] - 2*Log[t], 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 - (3*Log[mmH])/2 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], -Log[4 - mmH] - Log[mmH]/2 - Log[t] + 2*Log[-mmH + t] - Log[mmH - mmH*t + t^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, Log[mmH]/2, Log[s]/2, 0, 0, -2*Log[mmH] + (3*Log[s])/2, -Log[mmH]/2 + Log[s]/2, Log[mmH]/4 - Log[s]/4, (-3*Log[mmH])/4 + (3*Log[s])/4, 0, 0, 0, 0, -Log[mmH]/2 + Log[s], 0, 0, 0, 0, 0, 0, -Log[s]/2, 0, 0, 0, 0, 0, 0, 0, 0, -Log[mmH] - Log[s] + 2*Log[-mmH + s], -Log[mmH]/2 + Log[s], Log[mmH]/2 - Log[s]/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, (-3*Log[mmH])/4 + 2*Log[-mmH + s] - (5*Log[mmH - mmH*s + s^2])/4, -Log[mmH]/2 + 2*Log[-mmH + s] - (3*Log[mmH - mmH*s + s^2])/2, 0, 0, 2*Log[mmH] - 2*Log[mmH - s], (3*Log[mmH])/2 - Log[s] - Log[mmH - mmH*s + s^2]/2, -Log[s]/2 + Log[mmH - mmH*s + s^2]/2, (5*Log[s])/2 - (5*Log[mmH - mmH*s + s^2])/2, 0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 0, 0, 0, 0, Log[-mmH + s] - Log[mmH - mmH*s + s^2], -2*Log[mmH - s] + 2*Log[mmH - mmH*s + s^2], 0, 0, 0, 0, 0, 0, 0, 0, Log[mmH] - Log[mmH - mmH*s + s^2], Log[mmH]/2 - Log[s] + 2*Log[-mmH + s] - (3*Log[mmH - mmH*s + s^2])/2, -Log[mmH]/2 + Log[mmH - mmH*s + s^2]/2, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 + (3*Log[mmH])/2 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 2*Log[1 - mmH] - Log[mmH] - Log[s]/2, -4*Log[1 - mmH] + 2*Log[mmH], 0, 0, -3*Log[s], 3*Log[mmH] - Log[s], Log[mmH]/2, (-3*Log[mmH])/2 - Log[s], 0, 0, -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 4*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 4*Log[mmH] - 4*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], -Log[mmH] + 2*Log[-mmH + s], -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, -Log[mmH - s], Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[s] + 2*Log[-mmH + s], 0, 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (3*Log[mmH])/4 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH]/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/2, 0, 0, -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (3*Log[mmH])/4 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4, (-9*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 - (9*Log[mmH])/4 + (9*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 - (9*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (9*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4, 0, 0, -Log[mmH] + 2*Log[s] - Log[mmH - mmH*s + s^2], -Log[mmH] + Log[mmH - mmH*s + s^2], (5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 + (5*Log[mmH])/2 - (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/2, 2*Log[mmH] - 2*Log[s], 0, 0, 0, 0, -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 0, 0, 0, 0, 0, 0, 0, 0, 3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 3*Log[mmH] - 3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 + (3*Log[mmH])/2 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/2 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH]/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2, -Log[4 - mmH] - Log[mmH]/2 - Log[s] + 2*Log[-mmH + s] - Log[mmH - mmH*s + s^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, -Log[8]/8 + Log[mmH]/4 - Log[s]/8 - Log[mmH - s - t]/8 + (3*Log[t])/8 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, -Log[mmH]/2 - Log[t] + Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, 0, Log[mmH] + Log[s]/2 - Log[mmH - s - t]/2 + Log[t]/2 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, -Log[8]/8 + Log[mmH]/4 + (3*Log[s])/8 - Log[mmH - s - t]/8 - Log[t]/8 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, (-3*Log[mmH])/4 - (11*Log[s])/8 + Log[t]/8 + Log[-mmH + s + t]/8 + (5*Log[s^2 + 2*s*t - mmH*s*t + t^2])/8, 0, 0, 0, 0, -Log[mmH]/2 + Log[s]/2 - Log[t]/2 + Log[-mmH + s + t]/2, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], -Log[mmH]/2 - Log[s]/2 + Log[t]/2 + Log[-mmH + s + t]/2, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] - Log[mmH - s - t] - Log[t] + 4*Log[s + t] - Log[s^2 + 2*s*t - mmH*s*t + t^2], Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[s^2 + 2*s*t - mmH*s*t + t^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, Log[mmH]/2 - Log[s] - Log[1 - t] - Log[mmH - s - t] + Log[t] + Log[mmH - mmH*t + t^2]/2, -Log[mmH] - 2*Log[1 - t] + Log[mmH - mmH*t + t^2], 0, 2*Log[mmH] + Log[mmH - mmH*s + s^2] - 4*Log[-mmH + s + t] + Log[mmH - mmH*t + t^2], Log[mmH]/2 - Log[1 - s] + Log[s] + Log[mmH - mmH*s + s^2]/2 - Log[mmH - s - t] - Log[t], (-3*Log[mmH])/2 - Log[1 - s] - Log[s] + Log[mmH - mmH*s + s^2]/2 + Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, -Log[mmH] + 4*Log[s] - 3*Log[mmH - mmH*s + s^2] - 4*Log[t] + 4*Log[-mmH + s + t], 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], -Log[mmH] - 4*Log[s] + 4*Log[t] + 4*Log[-mmH + s + t] - 3*Log[mmH - mmH*t + t^2], 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*Log[s] - 8*Log[t] + 8*Log[s + t] - 8*Log[-mmH + s + t] + 8*Log[-s - t + s*t], 2*Log[s] + 2*Log[t] + 2*Log[-mmH + s + t] - 4*Log[-s - t + s*t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, Log[s] - Log[1 - mmH + t] + Log[-mmH + s + t], -Log[1 - mmH] + Log[-mmH + s] - 2*Log[1 - mmH + t] + 2*Log[-mmH + s + t], 2*Log[1 - mmH] - 2*Log[mmH - s] - 2*Log[1 - mmH + t] + 2*Log[-mmH + s + t], 0, 0, 0, 2*Log[s], Log[-mmH + s] - Log[mmH - s - t], Log[-mmH + s] - Log[mmH - s - t], 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] - 3*Log[1 - mmH + t] + 3*Log[-mmH + s + t], -Log[s] + 3*Log[1 - mmH + t] - 3*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[1 - s] + Log[s] - Log[t] + Log[-mmH + s + t], 2*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[2]/2 + Log[mmH]/2 - Log[mmH - s]/2 - 2*Log[mmH - t] + 2*Log[mmH - s - t], 2*Log[mmH] - 2*Log[mmH - s] - 2*Log[mmH - t] + 2*Log[mmH - s - t], 0, 0, 0, -Log[mmH] + Log[-mmH + s + t], -Log[2]/2 - Log[mmH - s]/2 + Log[-mmH + s + t]/2, (5*Log[-mmH + s])/2 - (5*Log[-mmH + s + t])/2, 0, 0, 0, 0, 0, 0, 0, 0, -Log[mmH - t] + Log[mmH - s - t], 2*Log[mmH - t] - 2*Log[mmH - s - t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[-1 + s], -Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[1 - mmH] - 2*Log[1 - mmH + s] + Log[-mmH + t] + 2*Log[-mmH + s + t], 2*Log[1 - mmH] - 2*Log[1 - mmH + s] - 2*Log[mmH - t] + 2*Log[mmH - s - t], Log[-mmH + t] - Log[-mmH + s + t], 2*Log[-mmH + t] - 2*Log[-mmH + s + t], 2*Log[1 - mmH + s] - 2*Log[-mmH + s + t], 2*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[1 - mmH + s] - Log[t] + 3*Log[-mmH + s + t], 3*Log[1 - mmH + s] - Log[t] - 3*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s] - 4*Log[1 - t] + Log[t] + Log[-mmH + s + t], 2*Log[t], 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, -Log[2]/2 + Log[mmH]/2 - 2*Log[mmH - s] - Log[mmH - t]/2 + 2*Log[-mmH + s + t], 2*Log[mmH] - 2*Log[mmH - s] - 2*Log[mmH - t] + 2*Log[mmH - s - t], -Log[mmH - t]/2 + Log[mmH - s - t]/2, 2*Log[-mmH + t] - 2*Log[-mmH + s + t], 2*Log[-mmH + s] - 2*Log[-mmH + s + t], -Log[mmH] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[mmH - s] + Log[-mmH + s + t], 2*Log[-mmH + s] - 2*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[-1 + t], -Log[s] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[mmH] - 2*Log[mmH - s] - 2*Log[mmH - t] + 2*Log[mmH - s - t], 2*Log[mmH - t] - 2*Log[mmH - s - t], 0, 2*Log[-mmH + s] - 2*Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[4 - mmH] - Log[s] - Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, 0, 0}
{0, -Log[mmH]/6 + 2*Log[s] - (11*Log[mmH - mmH*s + s^2])/6 - 2*Log[t] + 2*Log[-mmH + s + t], Log[mmH]/4 - Log[mmH - mmH*s + s^2]/4, Log[s]/2 - Log[mmH - mmH*s + s^2]/2 - Log[t]/2 + Log[-mmH + s + t]/2, -Log[mmH]/4 - Log[s]/8 + (3*Log[mmH - mmH*s + s^2])/8 - Log[mmH - s - t]/8 + Log[t]/8, Log[mmH]/2 - Log[mmH - mmH*s + s^2]/2, 0, -Log[mmH]/3 - Log[s]/2 + (5*Log[mmH - mmH*s + s^2])/6 - Log[mmH - s - t]/2 + Log[t]/2, -Log[s]/8 + Log[mmH - mmH*s + s^2]/8 - Log[mmH - s - t]/8 + Log[t]/8, Log[s]/8 - Log[mmH - mmH*s + s^2]/8 - Log[t]/8 + Log[-mmH + s + t]/8, 0, 0, 0, 0, -Log[s]/2 + Log[mmH - mmH*s + s^2]/2 + Log[t]/2 - Log[-mmH + s + t]/2, 0, Log[mmH] - 2*Log[s] + Log[mmH - mmH*s + s^2], 0, -Log[mmH]/3 + (5*Log[s])/2 - (13*Log[mmH - mmH*s + s^2])/6 - (3*Log[t])/2 + (3*Log[-mmH + s + t])/2, -Log[mmH]/3 - (3*Log[s])/2 + (11*Log[mmH - mmH*s + s^2])/6 - (3*Log[mmH - s - t])/2 + (3*Log[t])/2, 0, 0, 0, 0, 0, Log[s] - Log[mmH - mmH*s + s^2] - Log[t] + Log[-mmH + s + t], Log[mmH] - 2*Log[s] + Log[mmH - mmH*s + s^2], Log[mmH]/2 - Log[mmH - mmH*s + s^2]/2 - Log[t] + Log[-mmH + s + t], Log[s] - Log[mmH - mmH*s + s^2] - Log[t] + Log[-mmH + s + t], 0, 0, 0, 0, 0, -2*Log[s] + 2*Log[mmH - mmH*s + s^2] + 2*Log[t] - 2*Log[-mmH + s + t], Log[s]/4 - Log[mmH - mmH*s + s^2]/4 - Log[t]/4 + Log[-mmH + s + t]/4, -Log[mmH]/6 + Log[mmH - mmH*s + s^2]/6, (2*Log[mmH])/3 - Log[s] + Log[mmH - mmH*s + s^2]/3, 0, 0, 0, Log[s] - Log[mmH - mmH*s + s^2] - Log[t] + Log[-mmH + s + t], -Log[mmH] + Log[mmH - mmH*s + s^2], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 0, 0, 0, 0}
{0, -2*Log[s] + (11*Log[mmH - mmH*s + s^2])/6 - 2*Log[-mmH + s + t], Log[mmH - mmH*s + s^2]/4, -Log[s]/2 + Log[mmH - mmH*s + s^2]/2 - Log[mmH - s - t]/2, Log[s]/4 - (3*Log[mmH - mmH*s + s^2])/8 - Log[t]/2 + Log[-mmH + s + t]/4 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, Log[mmH - mmH*s + s^2]/2 + Log[t] - Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, 0, (-5*Log[mmH - mmH*s + s^2])/6 - Log[t] + Log[-mmH + s + t] + Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, -Log[s]/4 - Log[mmH - mmH*s + s^2]/8 + Log[-mmH + s + t]/4 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, -Log[4]/4 + (5*Log[s])/4 + Log[mmH - mmH*s + s^2]/8 - Log[mmH - s - t]/4 - (5*Log[s^2 + 2*s*t - mmH*s*t + t^2])/8, 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], 0, 0, Log[-mmH + s] - Log[mmH - mmH*s + s^2]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], -Log[2]/2 + (5*Log[s])/2 - Log[mmH - mmH*s + s^2] - Log[mmH - s - t]/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], (-5*Log[s])/2 + (13*Log[mmH - mmH*s + s^2])/6 - (3*Log[-mmH + s + t])/2, (3*Log[s])/2 - (11*Log[mmH - mmH*s + s^2])/6 + (3*Log[-mmH + s + t])/2, 0, 0, 0, 0, 0, -2*Log[mmH - s] + Log[mmH - mmH*s + s^2], Log[s] - Log[mmH - mmH*s + s^2] + Log[-mmH + s + t], Log[2]/2 + Log[mmH - mmH*s + s^2]/2 - Log[mmH - s - t], -Log[s] + Log[mmH - mmH*s + s^2] - Log[mmH - s - t], 0, 0, 0, 0, 0, 4*Log[s] - 2*Log[mmH - mmH*s + s^2] - 6*Log[s + t] + 4*Log[-mmH + s + t] + Log[s^2 + 2*s*t - mmH*s*t + t^2], -Log[4]/4 - Log[s]/2 + Log[mmH - mmH*s + s^2]/4 - Log[mmH - s - t]/2 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/4, -Log[mmH - mmH*s + s^2]/6, Log[s] - Log[mmH - mmH*s + s^2]/3, 0, 0, 0, -2*Log[mmH - s] + Log[mmH - mmH*s + s^2], Log[s] - Log[mmH - mmH*s + s^2] - Log[t] + Log[-mmH + s + t], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 0, 0, 0, 0}
{0, (-17*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 - (17*Log[mmH])/6 + (17*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/6 - (11*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 + (11*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/8 - Log[mmH]/8 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/8 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/8, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 - Log[mmH]/4 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/8 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, 0, (5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 + (5*Log[mmH])/6 - (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/6 + (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/8 + Log[mmH]/8 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, (-5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/8 - (5*Log[mmH])/8 + (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/8 + (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/8 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/8, 0, Log[mmH]/2 - Log[s] - Log[mmH - s - t] + Log[mmH - mmH*t + t^2]/2, Log[mmH]/2 + Log[s] - 2*Log[-mmH + s] + Log[-mmH + s + t] - Log[mmH - mmH*t + t^2]/2, 0, Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2, -2*Log[s] + 2*Log[-mmH + s] - 2*Log[-mmH + s + t] + Log[s^2 + 2*s*t - mmH*s*t + t^2], (11*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (11*Log[mmH])/4 - (11*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4, -Log[mmH]/2 + Log[s] + Log[-mmH + s + t] + Log[mmH - mmH*t + t^2]/2 - Log[s^2 + 2*s*t - mmH*s*t + t^2], (-11*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 - (11*Log[mmH])/3 + (11*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 - (13*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 + (13*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6, (7*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 + (7*Log[mmH])/3 - (7*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 + (11*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 - (11*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6, 0, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 - Log[mmH]/4 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4, (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 - (3*Log[mmH])/2 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, Log[mmH]/4 - Log[s]/2 + Log[-mmH + s + t]/2 - Log[mmH - mmH*t + t^2]/4, 0, 0, 0, 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4, (-5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 - (5*Log[mmH])/6 + (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/6 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/6 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/6, (4*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 + (4*Log[mmH])/3 - (4*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/3 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/3, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s], -Log[4 - mmH] + Log[s] - Log[mmH - mmH*s + s^2] - Log[t] + Log[-mmH + s + t], 0, 0, 0, 0}
{0, 0, Log[mmH]/4 - Log[mmH - mmH*t + t^2]/4, -Log[2]/2 + Log[s]/2 - Log[mmH - s - t]/2 - Log[t]/2 + Log[mmH - mmH*t + t^2]/2, -Log[8]/8 + Log[s]/8 - Log[mmH - s - t]/8 - Log[t]/8 + Log[mmH - mmH*t + t^2]/8, 0, -Log[mmH]/2 + (3*Log[s])/2 - (3*Log[t])/2 - (3*Log[-mmH + s + t])/2 + 2*Log[mmH - mmH*t + t^2], -Log[mmH]/3 + Log[s] - Log[mmH - s - t] - Log[t] + (4*Log[mmH - mmH*t + t^2])/3, -Log[mmH]/4 - Log[s]/8 + Log[t]/8 + Log[-mmH + s + t]/8 + Log[mmH - mmH*t + t^2]/8, (3*Log[mmH])/4 + (5*Log[s])/8 - (5*Log[t])/8 - (5*Log[-mmH + s + t])/8 - Log[mmH - mmH*t + t^2]/8, 0, 0, 0, 0, -Log[2]/2 + Log[s]/2 - Log[mmH - s - t]/2 - Log[t]/2 + Log[mmH - mmH*t + t^2]/2, 0, -Log[2]/2 + Log[s]/2 - Log[mmH - s - t]/2 - Log[t]/2 + Log[mmH - mmH*t + t^2]/2, 0, 0, 0, Log[mmH]/6 - Log[mmH - mmH*t + t^2]/6, -Log[mmH]/3 - Log[s]/2 + Log[t]/2 + Log[-mmH + s + t]/2 - Log[mmH - mmH*t + t^2]/6, 0, -Log[s] + Log[t] + Log[-mmH + s + t] - Log[mmH - mmH*t + t^2], 0, 0, 0, 0, 0, 0, 0, -Log[mmH]/2 + Log[s] - Log[mmH - s - t] + Log[mmH - mmH*t + t^2]/2, -Log[s]/2 + Log[t]/2 + Log[-mmH + s + t]/2 - Log[mmH - mmH*t + t^2]/2, 0, 2*Log[s] - 2*Log[t] - 2*Log[-mmH + s + t] + 2*Log[mmH - mmH*t + t^2], -Log[s]/4 + Log[t]/4 + Log[-mmH + s + t]/4 - Log[mmH - mmH*t + t^2]/4, 0, 0, -Log[mmH]/6 + Log[mmH - mmH*t + t^2]/6, (2*Log[mmH])/3 - Log[t] + Log[mmH - mmH*t + t^2]/3, 0, 0, 0, 0, -Log[s] + Log[t] + Log[-mmH + s + t] - Log[mmH - mmH*t + t^2], -Log[mmH] + Log[mmH - mmH*t + t^2], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0}
{0, 0, Log[mmH - mmH*t + t^2]/4, Log[t]/2 + Log[-mmH + s + t]/2 - Log[mmH - mmH*t + t^2]/2, -Log[t]/4 + Log[-mmH + s + t]/4 - Log[mmH - mmH*t + t^2]/8 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, Log[t] - Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, (3*Log[t])/2 + (3*Log[-mmH + s + t])/2 - 2*Log[mmH - mmH*t + t^2], -Log[s] + Log[t]/2 + (3*Log[-mmH + s + t])/2 - (4*Log[mmH - mmH*t + t^2])/3 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/2, -Log[s]/2 - Log[mmH - mmH*t + t^2]/8 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/8, (3*Log[s])/2 + Log[t]/2 + Log[-mmH + s + t]/2 + Log[mmH - mmH*t + t^2]/8 - (5*Log[s^2 + 2*s*t - mmH*s*t + t^2])/8, 0, 0, 0, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], Log[t] - Log[mmH - mmH*t + t^2]/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH] + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], Log[-mmH + t] - Log[mmH - mmH*t + t^2]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], 0, 0, Log[mmH - mmH*t + t^2]/6, -Log[8]/6 - Log[mmH - s - t]/2 - Log[t]/2 + Log[mmH - mmH*t + t^2]/6, 0, -2*Log[mmH - t] + Log[mmH - mmH*t + t^2], 0, 0, 0, 0, 0, 0, -Log[t] + Log[-mmH + s + t], Log[-mmH + s + t] - Log[mmH - mmH*t + t^2]/2, -Log[mmH - s - t]/2 - Log[t]/2 + Log[mmH - mmH*t + t^2]/2, 0, 4*Log[t] - 6*Log[s + t] + 4*Log[-mmH + s + t] - 2*Log[mmH - mmH*t + t^2] + Log[s^2 + 2*s*t - mmH*s*t + t^2], -Log[4]/4 - Log[mmH - s - t]/2 - Log[t]/2 + Log[mmH - mmH*t + t^2]/4 + Log[s^2 + 2*s*t - mmH*s*t + t^2]/4, 0, 0, -Log[mmH - mmH*t + t^2]/6, Log[t] - Log[mmH - mmH*t + t^2]/3, 0, 0, 0, 0, -2*Log[mmH - t] + Log[mmH - mmH*t + t^2], -Log[s] + Log[t] + Log[-mmH + s + t] - Log[mmH - mmH*t + t^2], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0}
{0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/8 - Log[mmH]/8 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/8 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/8 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/8 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4, (5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (5*Log[mmH])/4 - (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/8 + Log[mmH]/8 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, (5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 + (5*Log[mmH])/2 - (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], (19*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/12 + (19*Log[mmH])/12 - (19*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/12 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 + (4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/3 - (4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/8 - Log[mmH]/8 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/8, (9*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/8 + (9*Log[mmH])/8 - (9*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/8 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8 - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/8 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t])/8, 0, 0, Log[mmH]/2 - Log[mmH - mmH*s + s^2]/2 - 2*Log[mmH - t] + Log[t] + Log[-mmH + s + t], Log[mmH]/2 + Log[mmH - mmH*s + s^2]/2 - Log[mmH - s - t] - Log[t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, -Log[mmH]/2 + Log[mmH - mmH*s + s^2]/2 + Log[t] + Log[-mmH + s + t] - Log[s^2 + 2*s*t - mmH*s*t + t^2], Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, 2*Log[mmH - t] - 2*Log[mmH - s - t] - 2*Log[t] + Log[s^2 + 2*s*t - mmH*s*t + t^2], 0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/6 - Log[mmH]/6 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/6 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/6, (-2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 - (2*Log[mmH])/3 + (2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/6, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], 0, 0, 0, 0, 0, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 - (3*Log[mmH])/4 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2, Log[mmH]/4 - Log[mmH - mmH*s + s^2]/4 - Log[t]/2 + Log[-mmH + s + t]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]*s) + mmH*s - Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH]*s + mmH*s + Sqrt[4 - mmH]*Sqrt[-mmH]*t - mmH*t]/4, 0, 0, (-5*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 - (5*Log[mmH])/6 + (5*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/6 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/6 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/6, (4*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 + (4*Log[mmH])/3 - (4*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/3 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/3, 0, 0, 0, 0, -Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t], -Log[4 - mmH] - Log[s] + Log[t] + Log[-mmH + s + t] - Log[mmH - mmH*t + t^2], 0}
{0, (-17*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 - (19*Log[mmH])/6 + (17*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/6 - (11*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 + (11*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6 + 2*Log[s] - (11*Log[mmH - mmH*s + s^2])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] - 4*Log[mmH - t] + 2*Log[t] - Log[1 - mmH + t] + 6*Log[-mmH + s + t] - 2*Log[mmH - mmH*t + t^2], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - (7*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/8 + (7*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/8 + 2*Log[-mmH + s] - (7*Log[mmH - mmH*s + s^2])/4 - (7*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/8 + (7*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/8 - Log[t]/2 - 2*Log[1 - mmH + t] + (3*Log[mmH - mmH*t + t^2])/4, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4 + Log[s] + 5*Log[-mmH + s] - (5*Log[mmH - mmH*s + s^2])/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4 + Log[-mmH + t] - 2*Log[1 - mmH + t] - 2*Log[-mmH + s + t] + (3*Log[mmH - mmH*t + t^2])/2, (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/8 + Log[mmH]/8 - (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/8 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/8 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/8 + (3*Log[mmH - mmH*s + s^2])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4 - Log[mmH - s - t]/2 + Log[t]/2 - Log[mmH - mmH*t + t^2]/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 - Log[mmH - mmH*s + s^2] - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4 + Log[mmH - mmH*t + t^2]/2, (-13*Log[Sqrt[4 - mmH] - Sqrt[-mmH]])/2 - (3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 - Log[mmH]/2 + (3*Log[s])/2 + Log[-mmH + s] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] - (3*Log[t])/2 - (9*Log[-mmH + s + t])/2 + 6*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], (29*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/12 + (13*Log[mmH])/12 - (29*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/12 + (7*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/12 - (7*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/12 - Log[s]/2 + Log[-mmH + s] + (7*Log[mmH - mmH*s + s^2])/6 + (4*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/3 - (4*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/3 + (3*Log[t])/2 - (7*Log[-mmH + s + t])/2 + (5*Log[mmH - mmH*t + t^2])/3, -Log[2]/2 - Log[mmH]/4 + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/8 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/8 - Log[mmH - s]/2 - (3*Log[s])/4 + (3*Log[mmH - mmH*s + s^2])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8 + Log[t]/4 + Log[-mmH + s + t]/4 + Log[mmH - mmH*t + t^2]/4, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + (5*Log[mmH])/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 - (11*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/8 + (11*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/8 + (13*Log[s])/4 + (3*Log[-mmH + s])/2 - (11*Log[mmH - mmH*s + s^2])/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/8 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/8 - (3*Log[t])/4 - (7*Log[-mmH + s + t])/4 - Log[mmH - mmH*t + t^2]/4, 0, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - Log[mmH]/2 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] - Log[s] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] - Log[mmH - s - t] + Log[mmH - mmH*t + t^2]/2, Log[mmH] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + Log[s] - 2*Log[-mmH + s] - Log[mmH - mmH*s + s^2]/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] - 2*Log[mmH - t] + 2*Log[mmH - s - t] + Log[t] - Log[mmH - mmH*t + t^2]/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + (3*Log[mmH])/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + Log[mmH - mmH*s + s^2]/2 - Log[mmH - s - t] - Log[t], Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + Log[mmH] - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 + Log[mmH - mmH*s + s^2] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2 - 2*Log[-mmH + s + t] + Log[mmH - mmH*t + t^2], (-3*Log[Sqrt[4 - mmH] - Sqrt[-mmH]])/2 + Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 - 2*Log[s] + 2*Log[-mmH + s] + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/2 - Log[mmH - s - t] + Log[t], (11*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + (15*Log[mmH])/4 - (11*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] - (3*Log[s])/2 + 2*Log[mmH - mmH*s + s^2] + (5*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 - (5*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4 - (7*Log[t])/2 + Log[-mmH + t] - (5*Log[-mmH + s + t])/2 + (5*Log[mmH - mmH*t + t^2])/2, (-3*Log[Sqrt[4 - mmH] - Sqrt[-mmH]])/2 + Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 - Log[mmH]/2 + Log[s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2 - Log[mmH - s - t] - 2*Log[t] + 2*Log[-mmH + t] + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t])/2, (-11*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 - (23*Log[mmH])/6 + (11*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 - (13*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 + (13*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6 + (5*Log[s])/2 - (13*Log[mmH - mmH*s + s^2])/3 - 4*Log[mmH - t] + (3*Log[t])/2 - 3*Log[1 - mmH + t] + (11*Log[-mmH + s + t])/2, (7*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 + (13*Log[mmH])/6 - (7*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 + (11*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/6 - (11*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/6 - (3*Log[s])/2 + (11*Log[mmH - mmH*s + s^2])/3 - (3*Log[t])/2 + 3*Log[-mmH + t] + 3*Log[1 - mmH + t] - (9*Log[-mmH + s + t])/2, -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/6 + Log[mmH]/6 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/6 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 + Log[-mmH + s] - Log[mmH - mmH*s + s^2] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/6 - Log[mmH - mmH*t + t^2]/3, (-2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 - (5*Log[mmH])/6 + (2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/3 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] - 3*Log[mmH - s] - Log[s]/2 + 2*Log[mmH - mmH*s + s^2] - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/6 + Log[t]/2 + (3*Log[-mmH + s + t])/2 - Log[mmH - mmH*t + t^2]/3, -2*Log[mmH] + 2*Log[-mmH + s] + 2*Log[mmH - t] - 2*Log[mmH - s - t], -Log[mmH] - Log[s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] + Log[t] + 2*Log[-mmH + t] + Log[-mmH + s + t] - 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], 0, -Log[mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + Log[s] + 2*Log[-mmH + s] - 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s] - Log[t] + Log[-mmH + s + t], 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 4*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] - 2*Log[s] + 2*Log[mmH - mmH*s + s^2] + 2*Log[mmH - t] - 2*Log[mmH - s - t], -Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 - (3*Log[mmH])/4 + Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 + Log[s] - Log[mmH - mmH*s + s^2] + (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t])/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4 + Log[t] + Log[-mmH + t] + Log[-mmH + s + t] - (3*Log[mmH - mmH*t + t^2])/2, (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/2 - (3*Log[mmH])/2 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + Log[s] - 2*Log[mmH - mmH*s + s^2] + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2 - 2*Log[mmH - t] + Log[t] + 3*Log[-mmH + s + t] - Log[mmH - mmH*t + t^2], (3*Log[Sqrt[4 - mmH] - Sqrt[-mmH]])/4 - Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 + Log[mmH]/4 - Log[s]/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t])/4 + Log[-mmH + s + t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/4, (3*Log[Sqrt[4 - mmH] - Sqrt[-mmH]])/2 + Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/2 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/2, Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/4 - (5*Log[mmH])/4 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/4 - (3*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s])/4 + (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s])/4 + Log[s] + 3*Log[-mmH + s] - (3*Log[mmH - mmH*s + s^2])/2 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2 + Log[t] - 3*Log[-mmH + s + t] + Log[mmH - mmH*t + t^2], (-3*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 - (3*Log[mmH])/4 + (3*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH])/4 + Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 - Log[mmH - s] - Log[s]/2 + Log[mmH - mmH*s + s^2]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/2 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/2 + Log[t]/2 + (3*Log[-mmH + s + t])/2 - Log[mmH - mmH*t + t^2], (-5*Log[Sqrt[4 - mmH] - Sqrt[-mmH]])/4 + (7*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/4 + Log[mmH]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 - (3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s])/4 - Log[t]/2 + Log[-mmH + s + t]/2, 2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] + 2*Log[mmH] - 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + 4*Log[mmH - mmH*s + s^2] + 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] - 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] - 8*Log[-mmH + s + t] + 4*Log[mmH - mmH*t + t^2], Log[Sqrt[4 - mmH] + Sqrt[-mmH]]/2 + Log[mmH]/2 - Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/4 - Log[mmH - mmH*s + s^2]/2 - Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t]/4 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/4 + Log[-mmH + s + t] - Log[mmH - mmH*t + t^2]/2, Log[Sqrt[4 - mmH] - Sqrt[-mmH]]/2 - (7*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 - Log[mmH]/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s]/2, -2*Log[Sqrt[4 - mmH] - Sqrt[-mmH]] + (2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 + (4*Log[mmH])/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s]/3 - 2*Log[s] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s], Log[Sqrt[4 - mmH] - Sqrt[-mmH]]/2 - (7*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/6 - Log[mmH]/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/6 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t]/2, -2*Log[Sqrt[4 - mmH] - Sqrt[-mmH]] + (2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]])/3 + (4*Log[mmH])/3 + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t]/3 - 2*Log[t] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], -2*Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + 2*Log[(-mmH)^(3/2) + Sqrt[4 - mmH]*mmH], -2*Log[mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + 2*Log[s] + 2*Log[-mmH + s] - 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s], -3*Log[Sqrt[4 - mmH] - Sqrt[-mmH]] - Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*s], Log[4] - Log[4 - mmH] - Log[mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*s] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*s] + 2*Log[s] - Log[mmH - mmH*s + s^2], -2*Log[mmH] - Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] + 2*Log[t] + 2*Log[-mmH + t] - 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], -3*Log[Sqrt[4 - mmH] - Sqrt[-mmH]] - Log[Sqrt[4 - mmH] + Sqrt[-mmH]] - 2*Log[mmH] + Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] + 3*Log[Sqrt[4 - mmH]*Sqrt[-mmH] - mmH + 2*t], Log[4] - Log[4 - mmH] - Log[mmH] - 2*Log[-(Sqrt[4 - mmH]*Sqrt[-mmH]) + mmH - 2*t] + 2*Log[Sqrt[4 - mmH]*Sqrt[-mmH] + mmH - 2*t] + 2*Log[t] - Log[mmH - mmH*t + t^2], Log[mmH] - Log[s] - Log[t] + Log[-mmH + s + t]}

==> anc/scalar_integrals/planar/boundary_conditions/boundary_Order_eps_0_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, 1, 1, 0, -1, 0, 1, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
 2, 0, 0, 0, -1/2, 0, 0, 0, 4, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}


==> anc/scalar_integrals/planar/boundary_conditions/boundary_Order_eps_1_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Log[-mmH] - Log[x], -Log[-t] - Log[x], 0, 0, 0, 0, -Log[-s] - Log[x], 0, 0, 
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[-s] + Log[x], 0, 0, 
 2*Log[-mmH] - 2*Log[-s] - 2*Log[-t] - 2*Log[x], 0, 0, 0, 
 2*Log[-t] + 2*Log[x], 0, 0, 0, -4*Log[-s] - 4*Log[x], 0, 0, 0, 
 Log[-t] + Log[x], 0, Log[-s] + Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0}


==> anc/scalar_integrals/planar/boundary_conditions/boundary_Order_eps_2_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Log[-mmH]^2/2 + Log[-mmH]*Log[x] + Log[x]^2/2, 
 Log[-t]^2/2 + Log[-t]*Log[x] + Log[x]^2/2, Pi^2/2, 0, -Pi^2/2, 0, 
 Log[-s]^2/2 + Log[-s]*Log[x] + Log[x]^2/2, Pi^2/4, -Pi^2/2, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, 0, Pi^2/2, 0, Pi^2/2 - Log[-s]^2/2 - Log[-s]*Log[x] - 
  Log[x]^2/2, 0, 0, -Pi^2 + 2*G[0, -mmH]*G[s/mmH, 1] + 
  2*G[0, -mmH]*G[t/mmH, 1] - 2*G[0, s/mmH, 1] - 2*G[0, t/mmH, 1] - 
  Log[-mmH]^2 - 2*G[s/mmH, 1]*Log[-s] - 2*G[t/mmH, 1]*Log[-t] + 
  2*Log[-s]*Log[-t] - 2*Log[-mmH]*Log[x] + 2*Log[-s]*Log[x] + 
  2*Log[-t]*Log[x] + Log[x]^2, 0, 0, 0, (3*Pi^2)/4 - Log[-t]^2 - 
  2*Log[-t]*Log[x] - Log[x]^2, 0, 0, 0, 2*Log[-s]^2 + 4*Log[-s]*Log[x] + 
  2*Log[x]^2, 0, 0, 0, -Log[-t]^2/2 - Log[-t]*Log[x] - Log[x]^2/2, 0, 
 -Log[-s]^2/2 - Log[-s]*Log[x] - Log[x]^2/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}


==> anc/scalar_integrals/planar/boundary_conditions/boundary_Order_eps_3_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Log[-mmH]^3/6 - (Log[-mmH]^2*Log[x])/2 - (Log[-mmH]*Log[x]^2)/2 - 
  Log[x]^3/6 - (8*Zeta[3])/3, -Log[-t]^3/6 - (Log[-t]^2*Log[x])/2 - 
  (Log[-t]*Log[x]^2)/2 - Log[x]^3/6 - (8*Zeta[3])/3, (-8*Zeta[3])/3, 0, 
 (8*Zeta[3])/3, 0, -Log[-s]^3/6 - (Log[-s]^2*Log[x])/2 - 
  (Log[-s]*Log[x]^2)/2 - Log[x]^3/6 - (8*Zeta[3])/3, (-4*Zeta[3])/3, 
 (8*Zeta[3])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*Zeta[3])/3, 0, 
 Log[-s]^3/6 + (Log[-s]^2*Log[x])/2 + (Log[-s]*Log[x]^2)/2 + Log[x]^3/6, 0, 
 0, -(Pi^2*G[-((-s - t)/mmH), 1]) - Pi^2*G[-(t/s), 1] - 
  2*G[s/mmH, 1]*G[0, 0, -mmH] - 2*G[t/mmH, 1]*G[0, 0, -mmH] - 
  2*G[-(t/s), 1]*G[0, 0, -s] + 2*G[0, -mmH]*G[0, s/mmH, 1] + 
  2*G[0, -mmH]*G[0, t/mmH, 1] + 2*G[0, -s]*G[0, -(t/s), 1] + 
  2*G[0, -mmH]*G[-((-s - t)/mmH), s/mmH, 1] + 
  2*G[0, -mmH]*G[-((-s - t)/mmH), t/mmH, 1] - 2*G[0, 0, s/mmH, 1] - 
  2*G[0, 0, t/mmH, 1] - 2*G[0, 0, -(t/s), 1] - 
  2*G[0, -((-s - t)/mmH), s/mmH, 1] - 2*G[0, -((-s - t)/mmH), t/mmH, 1] - 
  2*G[-((-s - t)/mmH), 0, s/mmH, 1] - 2*G[-((-s - t)/mmH), 0, t/mmH, 1] + 
  Log[-mmH]^3/3 + Pi^2*Log[-s] - 2*G[-((-s - t)/mmH), s/mmH, 1]*Log[-s] + 
  G[s/mmH, 1]*Log[-s]^2 - G[-((-s - t)/mmH), 1]*Log[-s]^2 + Log[-s]^3/3 + 
  2*G[0, -s]*G[-(t/s), 1]*Log[-t] - 2*G[0, -(t/s), 1]*Log[-t] - 
  2*G[-((-s - t)/mmH), t/mmH, 1]*Log[-t] + 2*G[-((-s - t)/mmH), 1]*Log[-s]*
   Log[-t] - Log[-s]^2*Log[-t] - G[-((-s - t)/mmH), 1]*Log[-t]^2 + 
  G[t/mmH, 1]*Log[-t]^2 - G[-(t/s), 1]*Log[-t]^2 + Pi^2*Log[x] - 
  2*G[0, -mmH]*G[s/mmH, 1]*Log[x] - 2*G[0, -mmH]*G[t/mmH, 1]*Log[x] + 
  2*G[0, s/mmH, 1]*Log[x] + 2*G[0, t/mmH, 1]*Log[x] + Log[-mmH]^2*Log[x] + 
  2*G[s/mmH, 1]*Log[-s]*Log[x] + 2*G[t/mmH, 1]*Log[-t]*Log[x] - 
  2*Log[-s]*Log[-t]*Log[x] + Log[-mmH]*Log[x]^2 - Log[-s]*Log[x]^2 - 
  Log[-t]*Log[x]^2 - Log[x]^3/3 - (22*Zeta[3])/3, 0, 0, 0, 
 Log[-t]^3/3 + Log[-t]^2*Log[x] + Log[-t]*Log[x]^2 + Log[x]^3/3 + 
  (4*Zeta[3])/3, 0, 0, 0, (-2*Log[-s]^3)/3 - 2*Log[-s]^2*Log[x] - 
  2*Log[-s]*Log[x]^2 - (2*Log[x]^3)/3 - (32*Zeta[3])/3, 0, 0, 0, 
 Log[-t]^3/6 + (Log[-t]^2*Log[x])/2 + (Log[-t]*Log[x]^2)/2 + Log[x]^3/6 + 
  (8*Zeta[3])/3, 0, Log[-s]^3/6 + (Log[-s]^2*Log[x])/2 + 
  (Log[-s]*Log[x]^2)/2 + Log[x]^3/6 + (8*Zeta[3])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
 0}


==> anc/scalar_integrals/planar/boundary_conditions/boundary_Order_eps_4_eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Pi^4/30 + Log[-mmH]^4/24 + (Log[-mmH]^3*Log[x])/6 + 
  (Log[-mmH]^2*Log[x]^2)/4 + (Log[-mmH]*Log[x]^3)/6 + Log[x]^4/24 + 
  (8*Log[-mmH]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3, 
 -Pi^4/30 + Log[-t]^4/24 + (Log[-t]^3*Log[x])/6 + (Log[-t]^2*Log[x]^2)/4 + 
  (Log[-t]*Log[x]^3)/6 + Log[x]^4/24 + (8*Log[-t]*Zeta[3])/3 + 
  (8*Log[x]*Zeta[3])/3, (7*Pi^4)/40, 0, (-7*Pi^4)/40, 0, 
 -Pi^4/30 + Log[-s]^4/24 + (Log[-s]^3*Log[x])/6 + (Log[-s]^2*Log[x]^2)/4 + 
  (Log[-s]*Log[x]^3)/6 + Log[x]^4/24 + (8*Log[-s]*Zeta[3])/3 + 
  (8*Log[x]*Zeta[3])/3, (7*Pi^4)/80, (-7*Pi^4)/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, (7*Pi^4)/40, 0, (5*Pi^4)/24 - Log[-s]^4/24 - (Log[-s]^3*Log[x])/6 - 
  (Log[-s]^2*Log[x]^2)/4 - (Log[-s]*Log[x]^3)/6 - Log[x]^4/24 - 
  (8*Log[-s]*Zeta[3])/3 - (8*Log[x]*Zeta[3])/3, 0, 0, 
 (-2*Pi^4)/15 + Pi^2*G[0, -s]*G[-(t/s), 1] - Pi^2*G[-((-s - t)/mmH), 1]*
   G[-(t/s), 1] - 2*G[-((-s - t)/mmH), 1]*G[-(t/s), 1]*G[0, 0, -s] - 
  2*G[0, 0, -mmH]*G[0, s/mmH, 1] - 2*G[0, 0, -mmH]*G[0, t/mmH, 1] + 
  2*G[0, -s]*G[-((-s - t)/mmH), 1]*G[0, -(t/s), 1] - 
  2*G[0, 0, -s]*G[0, -(t/s), 1] - 2*G[0, 0, -mmH]*
   G[-((-s - t)/mmH), s/mmH, 1] - Pi^2*G[-((-s - t)/mmH), -((-s - t)/mmH), 
    1] - 2*G[0, 0, -mmH]*G[-((-s - t)/mmH), t/mmH, 1] - 
  Pi^2*G[-(t/s), -(t/s), 1] - 2*G[0, 0, -s]*G[-(t/s), -(t/s), 1] + 
  2*G[s/mmH, 1]*G[0, 0, 0, -mmH] + 2*G[t/mmH, 1]*G[0, 0, 0, -mmH] + 
  4*G[-(t/s), 1]*G[0, 0, 0, -s] + 2*G[0, -mmH]*G[0, 0, s/mmH, 1] + 
  2*G[0, -mmH]*G[0, 0, t/mmH, 1] - 2*G[-((-s - t)/mmH), 1]*
   G[0, 0, -(t/s), 1] + 2*G[0, -mmH]*G[0, -((-s - t)/mmH), s/mmH, 1] + 
  2*G[0, -mmH]*G[0, -((-s - t)/mmH), t/mmH, 1] + 
  2*G[0, -s]*G[0, -(t/s), -(t/s), 1] + 
  2*G[0, -mmH]*G[-((-s - t)/mmH), 0, s/mmH, 1] + 
  2*G[0, -mmH]*G[-((-s - t)/mmH), 0, t/mmH, 1] + 
  2*G[0, -mmH]*G[-((-s - t)/mmH), -((-s - t)/mmH), s/mmH, 1] + 
  2*G[0, -mmH]*G[-((-s - t)/mmH), -((-s - t)/mmH), t/mmH, 1] + 
  2*G[0, -s]*G[-(t/s), 0, -(t/s), 1] - 2*G[0, 0, 0, s/mmH, 1] - 
  2*G[0, 0, 0, t/mmH, 1] + 2*G[0, 0, 0, -(t/s), 1] - 
  2*G[0, 0, -((-s - t)/mmH), s/mmH, 1] - 
  2*G[0, 0, -((-s - t)/mmH), t/mmH, 1] - 2*G[0, 0, -(t/s), -(t/s), 1] - 
  2*G[0, -((-s - t)/mmH), 0, s/mmH, 1] - 
  2*G[0, -((-s - t)/mmH), 0, t/mmH, 1] - 
  2*G[0, -((-s - t)/mmH), -((-s - t)/mmH), s/mmH, 1] - 
  2*G[0, -((-s - t)/mmH), -((-s - t)/mmH), t/mmH, 1] - 
  2*G[0, -(t/s), 0, -(t/s), 1] - 2*G[-((-s - t)/mmH), 0, 0, s/mmH, 1] - 
  2*G[-((-s - t)/mmH), 0, 0, t/mmH, 1] - 
  2*G[-((-s - t)/mmH), 0, -((-s - t)/mmH), s/mmH, 1] - 
  2*G[-((-s - t)/mmH), 0, -((-s - t)/mmH), t/mmH, 1] - 
  2*G[-((-s - t)/mmH), -((-s - t)/mmH), 0, s/mmH, 1] - 
  2*G[-((-s - t)/mmH), -((-s - t)/mmH), 0, t/mmH, 1] - 
  2*G[-(t/s), 0, 0, -(t/s), 1] - Log[-mmH]^4/12 + 
  Pi^2*G[-((-s - t)/mmH), 1]*Log[-s] - 
  2*G[-((-s - t)/mmH), -((-s - t)/mmH), s/mmH, 1]*Log[-s] - 
  (Pi^2*Log[-s]^2)/2 + G[-((-s - t)/mmH), s/mmH, 1]*Log[-s]^2 - 
  G[-((-s - t)/mmH), -((-s - t)/mmH), 1]*Log[-s]^2 - 
  (G[s/mmH, 1]*Log[-s]^3)/3 + (2*G[-((-s - t)/mmH), 1]*Log[-s]^3)/3 - 
  Log[-s]^4/6 + 2*G[0, -s]*G[-((-s - t)/mmH), 1]*G[-(t/s), 1]*Log[-t] - 
  2*G[-(t/s), 1]*G[0, 0, -s]*Log[-t] - 2*G[-((-s - t)/mmH), 1]*
   G[0, -(t/s), 1]*Log[-t] + 2*G[0, -s]*G[-(t/s), -(t/s), 1]*Log[-t] + 
  2*G[0, 0, -(t/s), 1]*Log[-t] - 2*G[0, -(t/s), -(t/s), 1]*Log[-t] - 
  2*G[-((-s - t)/mmH), -((-s - t)/mmH), t/mmH, 1]*Log[-t] - 
  2*G[-(t/s), 0, -(t/s), 1]*Log[-t] + 
  2*G[-((-s - t)/mmH), -((-s - t)/mmH), 1]*Log[-s]*Log[-t] - 
  G[-((-s - t)/mmH), 1]*Log[-s]^2*Log[-t] + (Log[-s]^3*Log[-t])/3 - 
  G[-((-s - t)/mmH), 1]*G[-(t/s), 1]*Log[-t]^2 + G[0, -(t/s), 1]*Log[-t]^2 - 
  G[-((-s - t)/mmH), -((-s - t)/mmH), 1]*Log[-t]^2 + 
  G[-((-s - t)/mmH), t/mmH, 1]*Log[-t]^2 - G[-(t/s), -(t/s), 1]*Log[-t]^2 + 
  (G[-((-s - t)/mmH), 1]*Log[-t]^3)/3 - (G[t/mmH, 1]*Log[-t]^3)/3 + 
  (G[-(t/s), 1]*Log[-t]^3)/3 + Pi^2*G[-((-s - t)/mmH), 1]*Log[x] + 
  Pi^2*G[-(t/s), 1]*Log[x] + 2*G[s/mmH, 1]*G[0, 0, -mmH]*Log[x] + 
  2*G[t/mmH, 1]*G[0, 0, -mmH]*Log[x] + 2*G[-(t/s), 1]*G[0, 0, -s]*Log[x] - 
  2*G[0, -mmH]*G[0, s/mmH, 1]*Log[x] - 2*G[0, -mmH]*G[0, t/mmH, 1]*Log[x] - 
  2*G[0, -s]*G[0, -(t/s), 1]*Log[x] - 
  2*G[0, -mmH]*G[-((-s - t)/mmH), s/mmH, 1]*Log[x] - 
  2*G[0, -mmH]*G[-((-s - t)/mmH), t/mmH, 1]*Log[x] + 
  2*G[0, 0, s/mmH, 1]*Log[x] + 2*G[0, 0, t/mmH, 1]*Log[x] + 
  2*G[0, 0, -(t/s), 1]*Log[x] + 2*G[0, -((-s - t)/mmH), s/mmH, 1]*Log[x] + 
  2*G[0, -((-s - t)/mmH), t/mmH, 1]*Log[x] + 
  2*G[-((-s - t)/mmH), 0, s/mmH, 1]*Log[x] + 
  2*G[-((-s - t)/mmH), 0, t/mmH, 1]*Log[x] - (Log[-mmH]^3*Log[x])/3 - 
  Pi^2*Log[-s]*Log[x] + 2*G[-((-s - t)/mmH), s/mmH, 1]*Log[-s]*Log[x] - 
  G[s/mmH, 1]*Log[-s]^2*Log[x] + G[-((-s - t)/mmH), 1]*Log[-s]^2*Log[x] - 
  (Log[-s]^3*Log[x])/3 - 2*G[0, -s]*G[-(t/s), 1]*Log[-t]*Log[x] + 
  2*G[0, -(t/s), 1]*Log[-t]*Log[x] + 2*G[-((-s - t)/mmH), t/mmH, 1]*Log[-t]*
   Log[x] - 2*G[-((-s - t)/mmH), 1]*Log[-s]*Log[-t]*Log[x] + 
  Log[-s]^2*Log[-t]*Log[x] + G[-((-s - t)/mmH), 1]*Log[-t]^2*Log[x] - 
  G[t/mmH, 1]*Log[-t]^2*Log[x] + G[-(t/s), 1]*Log[-t]^2*Log[x] - 
  (Pi^2*Log[x]^2)/2 + G[0, -mmH]*G[s/mmH, 1]*Log[x]^2 + 
  G[0, -mmH]*G[t/mmH, 1]*Log[x]^2 - G[0, s/mmH, 1]*Log[x]^2 - 
  G[0, t/mmH, 1]*Log[x]^2 - (Log[-mmH]^2*Log[x]^2)/2 - 
  G[s/mmH, 1]*Log[-s]*Log[x]^2 - G[t/mmH, 1]*Log[-t]*Log[x]^2 + 
  Log[-s]*Log[-t]*Log[x]^2 - (Log[-mmH]*Log[x]^3)/3 + (Log[-s]*Log[x]^3)/3 + 
  (Log[-t]*Log[x]^3)/3 + Log[x]^4/12 - 2*G[-((-s - t)/mmH), 1]*Zeta[3] - 
  2*G[-(t/s), 1]*Zeta[3] - (16*Log[-mmH]*Zeta[3])/3 + 
  (22*Log[-s]*Zeta[3])/3 + (16*Log[-t]*Zeta[3])/3 + (22*Log[x]*Zeta[3])/3, 0, 
 0, 0, (79*Pi^4)/240 - Log[-t]^4/12 - (Log[-t]^3*Log[x])/3 - 
  (Log[-t]^2*Log[x]^2)/2 - (Log[-t]*Log[x]^3)/3 - Log[x]^4/12 - 
  (16*Log[-t]*Zeta[3])/3 - (16*Log[x]*Zeta[3])/3, 0, 0, 0, 
 (-2*Pi^4)/15 + Log[-s]^4/6 + (2*Log[-s]^3*Log[x])/3 + Log[-s]^2*Log[x]^2 + 
  (2*Log[-s]*Log[x]^3)/3 + Log[x]^4/6 + (32*Log[-s]*Zeta[3])/3 + 
  (32*Log[x]*Zeta[3])/3, 0, 0, 0, Pi^4/30 - Log[-t]^4/24 - 
  (Log[-t]^3*Log[x])/6 - (Log[-t]^2*Log[x]^2)/4 - (Log[-t]*Log[x]^3)/6 - 
  Log[x]^4/24 - (8*Log[-t]*Zeta[3])/3 - (8*Log[x]*Zeta[3])/3, 0, 
 Pi^4/30 - Log[-s]^4/24 - (Log[-s]^3*Log[x])/6 - (Log[-s]^2*Log[x]^2)/4 - 
  (Log[-s]*Log[x]^3)/6 - Log[x]^4/24 - (8*Log[-s]*Zeta[3])/3 - 
  (8*Log[x]*Zeta[3])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0}


==> anc/scalar_integrals/topology_definitions_and_mappings/IBPbasisDefinition <==
- [planar, 0, 0, 0, 2, 1, 0, 2, 0, 0]
- [planar, 0, 0, 2, 0, 1, 0, 2, 0, 0]
- [planar, 0, 2, 0, 0, 1, 2, 0, 0, 0]
- [planar, 0, 2, 0, 0, 2, 1, 0, 0, 0]
- [planar, 0, 2, 1, 0, 0, 0, 2, 0, 0]
- [planar, 0, 2, 2, 0, 0, 0, 1, 0, 0]
- [planar, 2, 0, 0, 1, 0, 0, 2, 0, 0]
- [planar, 2, 1, 0, 0, 0, 0, 1, 0, 0]
- [planar, 2, 1, 0, 0, 0, 2, 0, 0, 0]
- [planar, 2, 2, 0, 0, 0, 1, 0, 0, 0]
- [planar, 0, 0, 0, 2, 1, 1, 2, 0, 0]
- [planar, 0, 0, 2, 0, 1, 2, 1, 0, 0]
- [planar, 0, 2, 0, 0, 1, 2, 1, 0, 0]
- [planar, 2, 0, 0, 1, 0, 1, 2, 0, 0]
- [planar, 2, 1, 0, 0, 0, 1, 1, 0, 0]
- [planar, 2, 1, 0, 0, 0, 2, 1, 0, 0]
- [planar, 0, 2, 1, 0, 0, 1, 1, 0, 0]
- [planar, 0, 2, 1, 0, 0, 1, 2, 0, 0]
- [planar, 0, 2, 1, 0, 1, 1, 0, 0, 0]
- [planar, 0, 2, 1, 0, 1, 2, 0, 0, 0]
- [planar, 1, 2, 0, 1, 0, 0, 1, 0, 0]
- [planar, 1, 2, 0, 1, 0, 0, 2, 0, 0]
- [planar, 0, 1, 0, 1, 1, 1, 2, 0, 0]
- [planar, 0, 1, 1, 1, 0, 1, 1, 0, 0]
- [planar, 1, 0, 1, 1, 1, 0, 2, 0, 0]
- [planar, 1, 1, 0, 0, 1, 1, 1, 0, 0]
- [planar, 0, 1, 1, 0, 1, 1, 1, 0, 0]
- [planar, 0, 2, 1, 0, 1, 1, 1, 0, 0]
- [planar, 0, 1, 1, 0, 1, 2, 1, 0, 0]
- [planar, 0, 1, 1, 0, 2, 2, 1, 0, 0]
- [planar, 1, 1, 0, 1, 0, 1, 1, 0, 0]
- [planar, 2, 1, 0, 1, 0, 1, 1, 0, 0]
- [planar, 1, 1, 0, 1, 0, 1, 2, 0, 0]
- [planar, 1, 1, 0, 2, 0, 1, 2, 0, 0]
- [planar, 1, 1, 1, 0, 0, 1, 1, 0, 0]
- [planar, 1, 2, 1, 0, 0, 1, 1, 0, 0]
- [planar, 1, 1, 1, 0, 1, 2, 0, 0, 0]
- [planar, 1, 2, 1, 0, 1, 1, 0, 0, 0]
- [planar, 1, 1, 1, 1, 0, 0, 2, 0, 0]
- [planar, 1, 2, 1, 1, 0, 0, 1, 0, 0]
- [planar, 1, 0, 1, 1, 1, 1, 2, 0, 0]
- [planar, 1, 1, 1, 0, 1, 1, 1, 0, 0]
- [planar, 1, 1, 1, -1, 1, 1, 1, 0, 0]
- [planar, 1, 1, 1, 0, 1, 2, 1, 0, 0]
- [planar, 1, 1, 1, 1, 0, 1, 1, 0, 0]
- [planar, 1, 1, 1, 1, -1, 1, 1, 0, 0]
- [planar, 1, 1, 1, 1, 0, 1, 2, 0, 0]
- [planar, 1, 1, 1, 1, 1, 1, 1, 0, 0]
- [nonplanar, 0, 0, 0, 2, 1, 0, 2, 0, 0]
- [nonplanar, 0, 0, 0, 2, 2, 0, 1, 0, 0]
- [nonplanar, 0, 0, 0, 2, 1, 1, 0, 0, 0]
- [nonplanar, 0, 0, 2, 0, 1, 2, 0, 0, 0]
- [nonplanar, 0, 0, 2, 0, 2, 1, 0, 0, 0]
- [nonplanar, 0, 2, 0, 1, 0, 0, 2, 0, 0]
- [nonplanar, 0, 2, 0, 2, 0, 0, 1, 0, 0]
- [nonplanar, 0, 2, 1, 0, 0, 0, 2, 0, 0]
- [nonplanar, 0, 2, 2, 0, 0, 0, 1, 0, 0]
- [nonplanar, 2, 0, 0, 1, 0, 0, 2, 0, 0]
- [nonplanar, 0, 0, 0, 2, 1, 1, 1, 0, 0]
- [nonplanar, 0, 0, 0, 2, 1, 1, 2, 0, 0]
- [nonplanar, 0, 0, 2, 0, 1, 1, 1, 0, 0]
- [nonplanar, 0, 0, 2, 0, 1, 2, 1, 0, 0]
- [nonplanar, 0, 2, 0, 1, 0, 1, 2, 0, 0]
- [nonplanar, 0, 2, 1, 0, 0, 1, 1, 0, 0]
- [nonplanar, 0, 2, 1, 0, 0, 1, 2, 0, 0]
- [nonplanar, 2, 0, 0, 1, 0, 1, 2, 0, 0]
- [nonplanar, 1, 0, 0, 1, 2, 1, 0, 0, 0]
- [nonplanar, 1, 0, 0, 1, 2, 2, 0, 0, 0]
- [nonplanar, 0, 0, 1, 1, 1, 1, 1, 0, 0]
- [nonplanar, 0, 0, 1, 1, 2, 1, 1, 0, 0]
- [nonplanar, 0, 1, 0, 1, 1, 1, 1, 0, 0]
- [nonplanar, 0, 1, 1, 0, 1, 1, 1, 0, 0]
- [nonplanar, 0, 1, 2, 0, 1, 1, 1, 0, 0]
- [nonplanar, 0, 1, 1, 1, 0, 1, 1, 0, 0]
- [nonplanar, 0, 1, 1, 1, 1, 0, 1, 0, 0]
- [nonplanar, 0, 1, 1, 1, 1, 0, 2, 0, 0]
- [nonplanar, 0, 1, 1, 1, 1, 1, 0, 0, 0]
- [nonplanar, 1, 0, 0, 1, 1, 1, 1, 0, 0]
- [nonplanar, 1, 0, 0, 1, 2, 1, 1, 0, 0]
- [nonplanar, 1, 0, 0, 1, 1, 2, 1, 0, 0]
- [nonplanar, 2, 0, 0, 1, 1, 2, 1, 0, 0]
- [nonplanar, 1, 0, 1, 0, 1, 1, 1, 0, 0]
- [nonplanar, 1, 0, 1, 1, 1, 2, 0, 0, 0]
- [nonplanar, 1, 0, 1, 1, 2, 1, 0, 0, 0]
- [nonplanar, 1, 1, 0, 1, 1, 0, 1, 0, 0]
- [nonplanar, 1, 1, 1, 0, 0, 1, 1, 0, 0]
- [nonplanar, 1, 2, 1, 0, 0, 1, 1, 0, 0]
- [nonplanar, 1, 1, 1, 0, 1, 0, 1, 0, 0]
- [nonplanar, 1, 1, 1, 0, 1, 1, 0, 0, 0]
- [nonplanar, 1, 1, 1, 0, 1, 2, 0, 0, 0]
- [nonplanar, 1, 1, 1, 1, 0, 0, 2, 0, 0]
- [nonplanar, 1, 2, 1, 1, 0, 0, 1, 0, 0]
- [nonplanar, 0, 1, 1, 1, 1, 1, 1, -1, 0]
- [nonplanar, -1, 1, 1, 1, 1, 1, 1, 0, 0]
- [nonplanar, 0, 1, 1, 1, 1, 1, 2, 0, 0]
- [nonplanar, 1, 1, 0, 1, 1, 1, 1, 0, 0]
- [nonplanar, 1, 1, 1, 1, 0, 1, 1, 0, 0]
- [nonplanar, 1, 1, 1, 1, 0, 1, 1, -1, 0]
- [nonplanar, 1, 1, 1, 1, 0, 2, 1, 0, 0]
- [nonplanar, 1, 0, 1, 1, 1, 1, 1, 0, 0]
- [nonplanar, 1, 0, 1, 1, 1, 1, 1, -1, 0]
- [nonplanar, 1, 0, 1, 1, 1, 1, 2, 0, 0]
- [nonplanar, 1, 1, 1, 0, 1, 1, 1, 0, 0]
- [nonplanar, 1, 1, 1, -1, 1, 1, 1, 0, 0]
- [nonplanar, 1, 1, 1, 0, 1, 1, 2, 0, 0]
- [nonplanar, 1, 1, 1, 1, 1, 1, 1, 0, 0]
- [nonplanar, 1, 1, 1, 1, 1, 1, 1, -1, 0]
- [nonplanar, 1, 1, 1, 1, 1, 1, 1, -2, 0]
- [nonplanar, 1, 1, 1, 1, 1, 1, 1, -1, -1]

==> anc/scalar_integrals/topology_definitions_and_mappings/Topologies/integralfamilies.yaml <==
integralfamilies:
  - name: "planar"
    loop_momenta: [k1, k2]
    top_level_sectors: [127]
    magic_relations: true
    propagators:
      - ["k1", 0]
      - ["k1 - k2", 0]
      - ["k1 + p1", 0]
      - ["k1 + p1 + p2", 0]
      - ["-k1 - p3", 0]
      - ["k2 + p1 + p2", "mZ"]
      - ["-k2 - p3", "mZ"]
      # irred. scalarprods. 
      - ["k1 - k2 - p3", 0]
      - ["k2 + p2", 0]
  - name: "nonplanar"
    loop_momenta: [k1, k2]
    top_level_sectors: [127]
    magic_relations: true
    propagators:
      - ["k1", 0]
      - ["k1 - k2", 0]
      - ["k1 + p1", 0]
      - ["k1 + p1 + p2", 0]
      - ["k1 - k2 - p3", 0]
      - ["k2 + p1 + p2", "mZ"]
      - ["-k2 - p3", "mZ"]
      # irred. scalarprods. 
      - ["-k1 - p3", 0]
      - ["k2 + p2", 0]


==> anc/scalar_integrals/topology_definitions_and_mappings/Topologies/kinematics.yaml <==
kinematics:
  incoming_momenta: [p1, p2]
  outgoing_momenta: [p3,pH]
  momentum_conservation: [pH,p1+p2-p3]
  kinematic_invariants:
    - [s12, 2]
    - [s13, 2]
    - [s23, 2]
    - [mZ, 2]
  scalarproduct_rules:
    - [[p1, p1], 0]
    - [[p2, p2], 0]
    - [[p3, p3], 0]
    - [[p1, p2], s12/2]
    - [[p1, p3], s13/2]
    - [[p2, p3], s23/2]
  symbol_to_replace_by_one: mZ

==> anc/scalar_integrals/topology_definitions_and_mappings/formalExpansionCanMINP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{canMINP[1] -> eps^5*ALARMepsNP[1] + eps*canMINP[1, 1, {s, t, mmH}] + 
   eps^2*canMINP[1, 2, {s, t, mmH}] + eps^3*canMINP[1, 3, {s, t, mmH}] + 
   eps^4*canMINP[1, 4, {s, t, mmH}], 
 canMINP[2] -> eps^5*ALARMepsNP[2] + canMINP[2, 0, {s, t, mmH}] + 
   eps*canMINP[2, 1, {s, t, mmH}] + eps^2*canMINP[2, 2, {s, t, mmH}] + 
   eps^3*canMINP[2, 3, {s, t, mmH}] + eps^4*canMINP[2, 4, {s, t, mmH}], 
 canMINP[3] -> eps^5*ALARMepsNP[3] + canMINP[3, 0, {s, t, mmH}] + 
   eps^2*canMINP[3, 2, {s, t, mmH}] + eps^3*canMINP[3, 3, {s, t, mmH}] + 
   eps^4*canMINP[3, 4, {s, t, mmH}], 
 canMINP[4] -> eps^5*ALARMepsNP[4] + eps*canMINP[4, 1, {s, t, mmH}] + 
   eps^2*canMINP[4, 2, {s, t, mmH}] + eps^3*canMINP[4, 3, {s, t, mmH}] + 
   eps^4*canMINP[4, 4, {s, t, mmH}], 
 canMINP[5] -> eps^5*ALARMepsNP[5] + canMINP[5, 0, {s, t, mmH}] + 
   eps*canMINP[5, 1, {s, t, mmH}] + eps^2*canMINP[5, 2, {s, t, mmH}] + 
   eps^3*canMINP[5, 3, {s, t, mmH}] + eps^4*canMINP[5, 4, {s, t, mmH}], 
 canMINP[6] -> eps^5*ALARMepsNP[6] + eps*canMINP[6, 1, {s, t, mmH}] + 
   eps^2*canMINP[6, 2, {s, t, mmH}] + eps^3*canMINP[6, 3, {s, t, mmH}] + 
   eps^4*canMINP[6, 4, {s, t, mmH}], 
 canMINP[7] -> eps^5*ALARMepsNP[7] + canMINP[7, 0, {s, t, mmH}] + 
   eps*canMINP[7, 1, {s, t, mmH}] + eps^2*canMINP[7, 2, {s, t, mmH}] + 
   eps^3*canMINP[7, 3, {s, t, mmH}] + eps^4*canMINP[7, 4, {s, t, mmH}], 
 canMINP[8] -> eps^5*ALARMepsNP[8] + eps*canMINP[8, 1, {s, t, mmH}] + 
   eps^2*canMINP[8, 2, {s, t, mmH}] + eps^3*canMINP[8, 3, {s, t, mmH}] + 
   eps^4*canMINP[8, 4, {s, t, mmH}], 
 canMINP[9] -> eps^5*ALARMepsNP[9] + canMINP[9, 0, {s, t, mmH}] + 
   eps*canMINP[9, 1, {s, t, mmH}] + eps^2*canMINP[9, 2, {s, t, mmH}] + 
   eps^3*canMINP[9, 3, {s, t, mmH}] + eps^4*canMINP[9, 4, {s, t, mmH}], 
 canMINP[10] -> eps^5*ALARMepsNP[10] + canMINP[10, 0, {s, t, mmH}] + 
   eps*canMINP[10, 1, {s, t, mmH}] + eps^2*canMINP[10, 2, {s, t, mmH}] + 
   eps^3*canMINP[10, 3, {s, t, mmH}] + eps^4*canMINP[10, 4, {s, t, mmH}], 
 canMINP[11] -> eps^5*ALARMepsNP[11] + eps*canMINP[11, 1, {s, t, mmH}] + 
   eps^2*canMINP[11, 2, {s, t, mmH}] + eps^3*canMINP[11, 3, {s, t, mmH}] + 
   eps^4*canMINP[11, 4, {s, t, mmH}], 
 canMINP[12] -> eps^5*ALARMepsNP[12] + eps*canMINP[12, 1, {s, t, mmH}] + 
   eps^2*canMINP[12, 2, {s, t, mmH}] + eps^3*canMINP[12, 3, {s, t, mmH}] + 
   eps^4*canMINP[12, 4, {s, t, mmH}], 
 canMINP[13] -> eps^5*ALARMepsNP[13] + eps*canMINP[13, 1, {s, t, mmH}] + 
   eps^2*canMINP[13, 2, {s, t, mmH}] + eps^3*canMINP[13, 3, {s, t, mmH}] + 
   eps^4*canMINP[13, 4, {s, t, mmH}], 
 canMINP[14] -> eps^5*ALARMepsNP[14] + eps*canMINP[14, 1, {s, t, mmH}] + 
   eps^2*canMINP[14, 2, {s, t, mmH}] + eps^3*canMINP[14, 3, {s, t, mmH}] + 
   eps^4*canMINP[14, 4, {s, t, mmH}], 
 canMINP[15] -> eps^5*ALARMepsNP[15] + eps*canMINP[15, 1, {s, t, mmH}] + 
   eps^2*canMINP[15, 2, {s, t, mmH}] + eps^3*canMINP[15, 3, {s, t, mmH}] + 
   eps^4*canMINP[15, 4, {s, t, mmH}], 
 canMINP[16] -> eps^5*ALARMepsNP[16] + eps*canMINP[16, 1, {s, t, mmH}] + 
   eps^2*canMINP[16, 2, {s, t, mmH}] + eps^3*canMINP[16, 3, {s, t, mmH}] + 
   eps^4*canMINP[16, 4, {s, t, mmH}], 
 canMINP[17] -> eps^5*ALARMepsNP[17] + eps*canMINP[17, 1, {s, t, mmH}] + 
   eps^2*canMINP[17, 2, {s, t, mmH}] + eps^3*canMINP[17, 3, {s, t, mmH}] + 
   eps^4*canMINP[17, 4, {s, t, mmH}], 
 canMINP[18] -> eps^5*ALARMepsNP[18] + eps*canMINP[18, 1, {s, t, mmH}] + 
   eps^2*canMINP[18, 2, {s, t, mmH}] + eps^3*canMINP[18, 3, {s, t, mmH}] + 
   eps^4*canMINP[18, 4, {s, t, mmH}], 
 canMINP[19] -> eps^5*ALARMepsNP[19] + eps*canMINP[19, 1, {s, t, mmH}] + 
   eps^2*canMINP[19, 2, {s, t, mmH}] + eps^3*canMINP[19, 3, {s, t, mmH}] + 
   eps^4*canMINP[19, 4, {s, t, mmH}], 
 canMINP[20] -> eps^5*ALARMepsNP[20] + canMINP[20, 0, {s, t, mmH}] + 
   eps*canMINP[20, 1, {s, t, mmH}] + eps^2*canMINP[20, 2, {s, t, mmH}] + 
   eps^3*canMINP[20, 3, {s, t, mmH}] + eps^4*canMINP[20, 4, {s, t, mmH}], 
 canMINP[21] -> eps^5*ALARMepsNP[21] + eps^3*canMINP[21, 3, {s, t, mmH}] + 
   eps^4*canMINP[21, 4, {s, t, mmH}], 
 canMINP[22] -> eps^5*ALARMepsNP[22] + eps*canMINP[22, 1, {s, t, mmH}] + 
   eps^2*canMINP[22, 2, {s, t, mmH}] + eps^3*canMINP[22, 3, {s, t, mmH}] + 
   eps^4*canMINP[22, 4, {s, t, mmH}], 
 canMINP[23] -> eps^5*ALARMepsNP[23] + canMINP[23, 0, {s, t, mmH}] + 
   eps^2*canMINP[23, 2, {s, t, mmH}] + eps^3*canMINP[23, 3, {s, t, mmH}] + 
   eps^4*canMINP[23, 4, {s, t, mmH}], 
 canMINP[24] -> eps^5*ALARMepsNP[24] + eps^3*canMINP[24, 3, {s, t, mmH}] + 
   eps^4*canMINP[24, 4, {s, t, mmH}], 
 canMINP[25] -> eps^5*ALARMepsNP[25] + eps*canMINP[25, 1, {s, t, mmH}] + 
   eps^2*canMINP[25, 2, {s, t, mmH}] + eps^3*canMINP[25, 3, {s, t, mmH}] + 
   eps^4*canMINP[25, 4, {s, t, mmH}], 
 canMINP[26] -> eps^5*ALARMepsNP[26] + canMINP[26, 0, {s, t, mmH}] + 
   eps^2*canMINP[26, 2, {s, t, mmH}] + eps^3*canMINP[26, 3, {s, t, mmH}] + 
   eps^4*canMINP[26, 4, {s, t, mmH}], 
 canMINP[27] -> eps^5*ALARMepsNP[27] + eps^2*canMINP[27, 2, {s, t, mmH}] + 
   eps^3*canMINP[27, 3, {s, t, mmH}] + eps^4*canMINP[27, 4, {s, t, mmH}], 
 canMINP[28] -> eps^5*ALARMepsNP[28] + eps*canMINP[28, 1, {s, t, mmH}] + 
   eps^2*canMINP[28, 2, {s, t, mmH}] + eps^3*canMINP[28, 3, {s, t, mmH}] + 
   eps^4*canMINP[28, 4, {s, t, mmH}], 
 canMINP[29] -> eps^5*ALARMepsNP[29] + eps^2*canMINP[29, 2, {s, t, mmH}] + 
   eps^3*canMINP[29, 3, {s, t, mmH}] + eps^4*canMINP[29, 4, {s, t, mmH}], 
 canMINP[30] -> eps^5*ALARMepsNP[30] + canMINP[30, 0, {s, t, mmH}] + 
   eps*canMINP[30, 1, {s, t, mmH}] + eps^2*canMINP[30, 2, {s, t, mmH}] + 
   eps^3*canMINP[30, 3, {s, t, mmH}] + eps^4*canMINP[30, 4, {s, t, mmH}], 
 canMINP[31] -> eps^5*ALARMepsNP[31] + canMINP[31, 0, {s, t, mmH}] + 
   eps*canMINP[31, 1, {s, t, mmH}] + eps^2*canMINP[31, 2, {s, t, mmH}] + 
   eps^3*canMINP[31, 3, {s, t, mmH}] + eps^4*canMINP[31, 4, {s, t, mmH}], 
 canMINP[32] -> eps^5*ALARMepsNP[32] + eps^3*canMINP[32, 3, {s, t, mmH}] + 
   eps^4*canMINP[32, 4, {s, t, mmH}], 
 canMINP[33] -> eps^5*ALARMepsNP[33] + canMINP[33, 0, {s, t, mmH}] + 
   eps*canMINP[33, 1, {s, t, mmH}] + eps^2*canMINP[33, 2, {s, t, mmH}] + 
   eps^3*canMINP[33, 3, {s, t, mmH}] + eps^4*canMINP[33, 4, {s, t, mmH}], 
 canMINP[34] -> eps^5*ALARMepsNP[34] + canMINP[34, 0, {s, t, mmH}] + 
   eps^2*canMINP[34, 2, {s, t, mmH}] + eps^3*canMINP[34, 3, {s, t, mmH}] + 
   eps^4*canMINP[34, 4, {s, t, mmH}], 
 canMINP[35] -> eps^5*ALARMepsNP[35] + eps*canMINP[35, 1, {s, t, mmH}] + 
   eps^2*canMINP[35, 2, {s, t, mmH}] + eps^3*canMINP[35, 3, {s, t, mmH}] + 
   eps^4*canMINP[35, 4, {s, t, mmH}], 
 canMINP[36] -> eps^5*ALARMepsNP[36] + canMINP[36, 0, {s, t, mmH}] + 
   eps*canMINP[36, 1, {s, t, mmH}] + eps^2*canMINP[36, 2, {s, t, mmH}] + 
   eps^3*canMINP[36, 3, {s, t, mmH}] + eps^4*canMINP[36, 4, {s, t, mmH}], 
 canMINP[37] -> eps^5*ALARMepsNP[37] + canMINP[37, 0, {s, t, mmH}] + 
   eps*canMINP[37, 1, {s, t, mmH}] + eps^2*canMINP[37, 2, {s, t, mmH}] + 
   eps^3*canMINP[37, 3, {s, t, mmH}] + eps^4*canMINP[37, 4, {s, t, mmH}], 
 canMINP[38] -> eps^5*ALARMepsNP[38] + eps^3*canMINP[38, 3, {s, t, mmH}] + 
   eps^4*canMINP[38, 4, {s, t, mmH}], 
 canMINP[39] -> eps^5*ALARMepsNP[39] + eps*canMINP[39, 1, {s, t, mmH}] + 
   eps^2*canMINP[39, 2, {s, t, mmH}] + eps^3*canMINP[39, 3, {s, t, mmH}] + 
   eps^4*canMINP[39, 4, {s, t, mmH}], 
 canMINP[40] -> eps^5*ALARMepsNP[40] + eps^2*canMINP[40, 2, {s, t, mmH}] + 
   eps^3*canMINP[40, 3, {s, t, mmH}] + eps^4*canMINP[40, 4, {s, t, mmH}], 
 canMINP[41] -> eps^5*ALARMepsNP[41] + eps^2*canMINP[41, 2, {s, t, mmH}] + 
   eps^3*canMINP[41, 3, {s, t, mmH}] + eps^4*canMINP[41, 4, {s, t, mmH}], 
 canMINP[42] -> eps^5*ALARMepsNP[42] + eps*canMINP[42, 1, {s, t, mmH}] + 
   eps^2*canMINP[42, 2, {s, t, mmH}] + eps^3*canMINP[42, 3, {s, t, mmH}] + 
   eps^4*canMINP[42, 4, {s, t, mmH}], 
 canMINP[43] -> eps^5*ALARMepsNP[43] + eps*canMINP[43, 1, {s, t, mmH}] + 
   eps^2*canMINP[43, 2, {s, t, mmH}] + eps^3*canMINP[43, 3, {s, t, mmH}] + 
   eps^4*canMINP[43, 4, {s, t, mmH}], 
 canMINP[44] -> eps^5*ALARMepsNP[44] + canMINP[44, 0, {s, t, mmH}] + 
   eps*canMINP[44, 1, {s, t, mmH}] + eps^2*canMINP[44, 2, {s, t, mmH}] + 
   eps^3*canMINP[44, 3, {s, t, mmH}] + eps^4*canMINP[44, 4, {s, t, mmH}], 
 canMINP[45] -> eps^5*ALARMepsNP[45] + eps^2*canMINP[45, 2, {s, t, mmH}] + 
   eps^3*canMINP[45, 3, {s, t, mmH}] + eps^4*canMINP[45, 4, {s, t, mmH}], 
 canMINP[46] -> eps^5*ALARMepsNP[46] + canMINP[46, 0, {s, t, mmH}] + 
   eps*canMINP[46, 1, {s, t, mmH}] + eps^2*canMINP[46, 2, {s, t, mmH}] + 
   eps^3*canMINP[46, 3, {s, t, mmH}] + eps^4*canMINP[46, 4, {s, t, mmH}], 
 canMINP[47] -> eps^5*ALARMepsNP[47] + eps^2*canMINP[47, 2, {s, t, mmH}] + 
   eps^3*canMINP[47, 3, {s, t, mmH}] + eps^4*canMINP[47, 4, {s, t, mmH}], 
 canMINP[48] -> eps^5*ALARMepsNP[48] + eps^3*canMINP[48, 3, {s, t, mmH}] + 
   eps^4*canMINP[48, 4, {s, t, mmH}], 
 canMINP[49] -> eps^5*ALARMepsNP[49] + canMINP[49, 0, {s, t, mmH}] + 
   eps*canMINP[49, 1, {s, t, mmH}] + eps^2*canMINP[49, 2, {s, t, mmH}] + 
   eps^3*canMINP[49, 3, {s, t, mmH}] + eps^4*canMINP[49, 4, {s, t, mmH}], 
 canMINP[50] -> eps^5*ALARMepsNP[50] + canMINP[50, 0, {s, t, mmH}] + 
   eps*canMINP[50, 1, {s, t, mmH}] + eps^2*canMINP[50, 2, {s, t, mmH}] + 
   eps^3*canMINP[50, 3, {s, t, mmH}] + eps^4*canMINP[50, 4, {s, t, mmH}], 
 canMINP[51] -> eps^5*ALARMepsNP[51] + eps*canMINP[51, 1, {s, t, mmH}] + 
   eps^2*canMINP[51, 2, {s, t, mmH}] + eps^3*canMINP[51, 3, {s, t, mmH}] + 
   eps^4*canMINP[51, 4, {s, t, mmH}], 
 canMINP[52] -> eps^5*ALARMepsNP[52] + canMINP[52, 0, {s, t, mmH}] + 
   eps*canMINP[52, 1, {s, t, mmH}] + eps^2*canMINP[52, 2, {s, t, mmH}] + 
   eps^3*canMINP[52, 3, {s, t, mmH}] + eps^4*canMINP[52, 4, {s, t, mmH}], 
 canMINP[53] -> eps^5*ALARMepsNP[53] + canMINP[53, 0, {s, t, mmH}] + 
   eps*canMINP[53, 1, {s, t, mmH}] + eps^2*canMINP[53, 2, {s, t, mmH}] + 
   eps^3*canMINP[53, 3, {s, t, mmH}] + eps^4*canMINP[53, 4, {s, t, mmH}], 
 canMINP[54] -> eps^5*ALARMepsNP[54] + eps*canMINP[54, 1, {s, t, mmH}] + 
   eps^2*canMINP[54, 2, {s, t, mmH}] + eps^3*canMINP[54, 3, {s, t, mmH}] + 
   eps^4*canMINP[54, 4, {s, t, mmH}], 
 canMINP[55] -> eps^5*ALARMepsNP[55] + eps^2*canMINP[55, 2, {s, t, mmH}] + 
   eps^3*canMINP[55, 3, {s, t, mmH}] + eps^4*canMINP[55, 4, {s, t, mmH}], 
 canMINP[56] -> eps^5*ALARMepsNP[56] + canMINP[56, 0, {s, t, mmH}] + 
   eps*canMINP[56, 1, {s, t, mmH}] + eps^2*canMINP[56, 2, {s, t, mmH}] + 
   eps^3*canMINP[56, 3, {s, t, mmH}] + eps^4*canMINP[56, 4, {s, t, mmH}], 
 canMINP[57] -> eps^5*ALARMepsNP[57] + eps^2*canMINP[57, 2, {s, t, mmH}] + 
   eps^3*canMINP[57, 3, {s, t, mmH}] + eps^4*canMINP[57, 4, {s, t, mmH}], 
 canMINP[58] -> eps^5*ALARMepsNP[58] + canMINP[58, 0, {s, t, mmH}] + 
   eps*canMINP[58, 1, {s, t, mmH}] + eps^2*canMINP[58, 2, {s, t, mmH}] + 
   eps^3*canMINP[58, 3, {s, t, mmH}] + eps^4*canMINP[58, 4, {s, t, mmH}], 
 canMINP[59] -> eps^5*ALARMepsNP[59] + canMINP[59, 0, {s, t, mmH}] + 
   eps*canMINP[59, 1, {s, t, mmH}] + eps^2*canMINP[59, 2, {s, t, mmH}] + 
   eps^3*canMINP[59, 3, {s, t, mmH}] + eps^4*canMINP[59, 4, {s, t, mmH}], 
 canMINP[60] -> eps^5*ALARMepsNP[60] + eps*canMINP[60, 1, {s, t, mmH}] + 
   eps^2*canMINP[60, 2, {s, t, mmH}] + eps^3*canMINP[60, 3, {s, t, mmH}] + 
   eps^4*canMINP[60, 4, {s, t, mmH}], 
 canMINP[61] -> eps^5*ALARMepsNP[61] + eps^3*canMINP[61, 3, {s, t, mmH}] + 
   eps^4*canMINP[61, 4, {s, t, mmH}]}


==> anc/scalar_integrals/topology_definitions_and_mappings/formalExpansionCanMIPlanar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{canMIPlanar[1] -> eps^5*ALARMepsPlanar[1] + canMIPlanar[1, 0, {s, t, mmH}] + 
   eps*canMIPlanar[1, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[1, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[1, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[1, 4, {s, t, mmH}], canMIPlanar[2] -> 
  eps^5*ALARMepsPlanar[2] + canMIPlanar[2, 0, {s, t, mmH}] + 
   eps*canMIPlanar[2, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[2, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[2, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[2, 4, {s, t, mmH}], canMIPlanar[3] -> 
  eps^5*ALARMepsPlanar[3] + canMIPlanar[3, 0, {s, t, mmH}] + 
   eps*canMIPlanar[3, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[3, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[3, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[3, 4, {s, t, mmH}], canMIPlanar[4] -> 
  eps^5*ALARMepsPlanar[4] + eps*canMIPlanar[4, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[4, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[4, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[4, 4, {s, t, mmH}], canMIPlanar[5] -> 
  eps^5*ALARMepsPlanar[5] + canMIPlanar[5, 0, {s, t, mmH}] + 
   eps*canMIPlanar[5, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[5, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[5, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[5, 4, {s, t, mmH}], canMIPlanar[6] -> 
  eps^5*ALARMepsPlanar[6] + eps*canMIPlanar[6, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[6, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[6, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[6, 4, {s, t, mmH}], canMIPlanar[7] -> 
  eps^5*ALARMepsPlanar[7] + canMIPlanar[7, 0, {s, t, mmH}] + 
   eps*canMIPlanar[7, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[7, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[7, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[7, 4, {s, t, mmH}], canMIPlanar[8] -> 
  eps^5*ALARMepsPlanar[8] + canMIPlanar[8, 0, {s, t, mmH}] + 
   eps^2*canMIPlanar[8, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[8, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[8, 4, {s, t, mmH}], canMIPlanar[9] -> 
  eps^5*ALARMepsPlanar[9] + canMIPlanar[9, 0, {s, t, mmH}] + 
   eps*canMIPlanar[9, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[9, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[9, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[9, 4, {s, t, mmH}], canMIPlanar[10] -> 
  eps^5*ALARMepsPlanar[10] + eps*canMIPlanar[10, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[10, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[10, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[10, 4, {s, t, mmH}], canMIPlanar[11] -> 
  eps^5*ALARMepsPlanar[11] + eps*canMIPlanar[11, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[11, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[11, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[11, 4, {s, t, mmH}], canMIPlanar[12] -> 
  eps^5*ALARMepsPlanar[12] + eps*canMIPlanar[12, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[12, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[12, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[12, 4, {s, t, mmH}], canMIPlanar[13] -> 
  eps^5*ALARMepsPlanar[13] + eps*canMIPlanar[13, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[13, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[13, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[13, 4, {s, t, mmH}], canMIPlanar[14] -> 
  eps^5*ALARMepsPlanar[14] + eps*canMIPlanar[14, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[14, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[14, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[14, 4, {s, t, mmH}], canMIPlanar[15] -> 
  eps^5*ALARMepsPlanar[15] + eps^2*canMIPlanar[15, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[15, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[15, 4, {s, t, mmH}], canMIPlanar[16] -> 
  eps^5*ALARMepsPlanar[16] + eps*canMIPlanar[16, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[16, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[16, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[16, 4, {s, t, mmH}], canMIPlanar[17] -> 
  eps^5*ALARMepsPlanar[17] + eps^2*canMIPlanar[17, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[17, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[17, 4, {s, t, mmH}], canMIPlanar[18] -> 
  eps^5*ALARMepsPlanar[18] + eps*canMIPlanar[18, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[18, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[18, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[18, 4, {s, t, mmH}], canMIPlanar[19] -> 
  eps^5*ALARMepsPlanar[19] + eps^2*canMIPlanar[19, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[19, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[19, 4, {s, t, mmH}], canMIPlanar[20] -> 
  eps^5*ALARMepsPlanar[20] + canMIPlanar[20, 0, {s, t, mmH}] + 
   eps*canMIPlanar[20, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[20, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[20, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[20, 4, {s, t, mmH}], canMIPlanar[21] -> 
  eps^5*ALARMepsPlanar[21] + eps^2*canMIPlanar[21, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[21, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[21, 4, {s, t, mmH}], canMIPlanar[22] -> 
  eps^5*ALARMepsPlanar[22] + eps*canMIPlanar[22, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[22, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[22, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[22, 4, {s, t, mmH}], canMIPlanar[23] -> 
  eps^5*ALARMepsPlanar[23] + eps*canMIPlanar[23, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[23, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[23, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[23, 4, {s, t, mmH}], canMIPlanar[24] -> 
  eps^5*ALARMepsPlanar[24] + eps^3*canMIPlanar[24, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[24, 4, {s, t, mmH}], canMIPlanar[25] -> 
  eps^5*ALARMepsPlanar[25] + canMIPlanar[25, 0, {s, t, mmH}] + 
   eps*canMIPlanar[25, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[25, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[25, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[25, 4, {s, t, mmH}], canMIPlanar[26] -> 
  eps^5*ALARMepsPlanar[26] + eps^3*canMIPlanar[26, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[26, 4, {s, t, mmH}], canMIPlanar[27] -> 
  eps^5*ALARMepsPlanar[27] + eps^4*canMIPlanar[27, 4, {s, t, mmH}], 
 canMIPlanar[28] -> eps^5*ALARMepsPlanar[28] + 
   eps^2*canMIPlanar[28, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[28, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[28, 4, {s, t, mmH}], canMIPlanar[29] -> 
  eps^5*ALARMepsPlanar[29] + canMIPlanar[29, 0, {s, t, mmH}] + 
   eps*canMIPlanar[29, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[29, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[29, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[29, 4, {s, t, mmH}], canMIPlanar[30] -> 
  eps^5*ALARMepsPlanar[30] + eps^3*canMIPlanar[30, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[30, 4, {s, t, mmH}], canMIPlanar[31] -> 
  eps^5*ALARMepsPlanar[31] + eps^4*canMIPlanar[31, 4, {s, t, mmH}], 
 canMIPlanar[32] -> eps^5*ALARMepsPlanar[32] + 
   eps^2*canMIPlanar[32, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[32, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[32, 4, {s, t, mmH}], canMIPlanar[33] -> 
  eps^5*ALARMepsPlanar[33] + canMIPlanar[33, 0, {s, t, mmH}] + 
   eps*canMIPlanar[33, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[33, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[33, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[33, 4, {s, t, mmH}], canMIPlanar[34] -> 
  eps^5*ALARMepsPlanar[34] + eps^3*canMIPlanar[34, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[34, 4, {s, t, mmH}], canMIPlanar[35] -> 
  eps^5*ALARMepsPlanar[35] + eps^3*canMIPlanar[35, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[35, 4, {s, t, mmH}], canMIPlanar[36] -> 
  eps^5*ALARMepsPlanar[36] + eps*canMIPlanar[36, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[36, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[36, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[36, 4, {s, t, mmH}], canMIPlanar[37] -> 
  eps^5*ALARMepsPlanar[37] + canMIPlanar[37, 0, {s, t, mmH}] + 
   eps*canMIPlanar[37, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[37, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[37, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[37, 4, {s, t, mmH}], canMIPlanar[38] -> 
  eps^5*ALARMepsPlanar[38] + eps*canMIPlanar[38, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[38, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[38, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[38, 4, {s, t, mmH}], canMIPlanar[39] -> 
  eps^5*ALARMepsPlanar[39] + canMIPlanar[39, 0, {s, t, mmH}] + 
   eps*canMIPlanar[39, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[39, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[39, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[39, 4, {s, t, mmH}], canMIPlanar[40] -> 
  eps^5*ALARMepsPlanar[40] + eps*canMIPlanar[40, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[40, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[40, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[40, 4, {s, t, mmH}], canMIPlanar[41] -> 
  eps^5*ALARMepsPlanar[41] + eps*canMIPlanar[41, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[41, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[41, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[41, 4, {s, t, mmH}], canMIPlanar[42] -> 
  eps^5*ALARMepsPlanar[42] + eps^2*canMIPlanar[42, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[42, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[42, 4, {s, t, mmH}], canMIPlanar[43] -> 
  eps^5*ALARMepsPlanar[43] + eps^2*canMIPlanar[43, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[43, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[43, 4, {s, t, mmH}], canMIPlanar[44] -> 
  eps^5*ALARMepsPlanar[44] + eps*canMIPlanar[44, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[44, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[44, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[44, 4, {s, t, mmH}], canMIPlanar[45] -> 
  eps^5*ALARMepsPlanar[45] + eps^2*canMIPlanar[45, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[45, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[45, 4, {s, t, mmH}], canMIPlanar[46] -> 
  eps^5*ALARMepsPlanar[46] + eps^2*canMIPlanar[46, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[46, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[46, 4, {s, t, mmH}], canMIPlanar[47] -> 
  eps^5*ALARMepsPlanar[47] + eps*canMIPlanar[47, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[47, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[47, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[47, 4, {s, t, mmH}], canMIPlanar[48] -> 
  eps^5*ALARMepsPlanar[48] + eps*canMIPlanar[48, 1, {s, t, mmH}] + 
   eps^2*canMIPlanar[48, 2, {s, t, mmH}] + 
   eps^3*canMIPlanar[48, 3, {s, t, mmH}] + 
   eps^4*canMIPlanar[48, 4, {s, t, mmH}]}


==> anc/scalar_integrals/topology_definitions_and_mappings/mapToMinSetOfMIs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{nonplanar[0, 0, 0, 2, 1, 0, 2, 0, 0] -> planar[2, 1, 0, 0, 0, 2, 0, 0, 0], 
 nonplanar[0, 0, 0, 2, 2, 0, 1, 0, 0] -> planar[2, 2, 0, 0, 0, 1, 0, 0, 0], 
 nonplanar[0, 2, 0, 1, 0, 0, 2, 0, 0] -> planar[0, 2, 0, 0, 1, 2, 0, 0, 0], 
 nonplanar[0, 2, 0, 2, 0, 0, 1, 0, 0] -> planar[0, 2, 0, 0, 2, 1, 0, 0, 0], 
 nonplanar[0, 2, 1, 0, 0, 0, 2, 0, 0] -> planar[0, 2, 1, 0, 0, 0, 2, 0, 0], 
 nonplanar[0, 2, 2, 0, 0, 0, 1, 0, 0] -> planar[0, 2, 2, 0, 0, 0, 1, 0, 0], 
 nonplanar[0, 0, 0, 2, 1, 1, 1, 0, 0] -> planar[2, 1, 0, 0, 0, 1, 1, 0, 0], 
 nonplanar[0, 0, 0, 2, 1, 1, 2, 0, 0] -> planar[2, 1, 0, 0, 0, 2, 1, 0, 0], 
 nonplanar[0, 2, 1, 0, 0, 1, 1, 0, 0] -> planar[0, 2, 1, 0, 0, 1, 1, 0, 0], 
 nonplanar[0, 2, 1, 0, 0, 1, 2, 0, 0] -> planar[0, 2, 1, 0, 0, 1, 2, 0, 0], 
 nonplanar[2, 0, 0, 1, 0, 1, 2, 0, 0] -> planar[2, 0, 0, 1, 0, 1, 2, 0, 0], 
 nonplanar[1, 0, 0, 1, 2, 1, 0, 0, 0] -> planar[1, 2, 0, 1, 0, 0, 1, 0, 0], 
 nonplanar[1, 0, 0, 1, 2, 2, 0, 0, 0] -> planar[1, 2, 0, 1, 0, 0, 2, 0, 0], 
 nonplanar[0, 1, 0, 1, 1, 1, 1, 0, 0] -> planar[1, 1, 0, 0, 1, 1, 1, 0, 0], 
 nonplanar[0, 1, 1, 1, 0, 1, 1, 0, 0] -> planar[0, 1, 1, 1, 0, 1, 1, 0, 0], 
 nonplanar[1, 0, 0, 1, 1, 1, 1, 0, 0] -> planar[1, 1, 0, 1, 0, 1, 1, 0, 0], 
 nonplanar[1, 0, 0, 1, 1, 2, 1, 0, 0] -> planar[1, 1, 0, 1, 0, 1, 2, 0, 0], 
 nonplanar[2, 0, 0, 1, 1, 2, 1, 0, 0] -> planar[1, 1, 0, 2, 0, 1, 2, 0, 0], 
 nonplanar[1, 1, 1, 0, 0, 1, 1, 0, 0] -> planar[1, 1, 1, 0, 0, 1, 1, 0, 0], 
 nonplanar[1, 2, 1, 0, 0, 1, 1, 0, 0] -> planar[1, 2, 1, 0, 0, 1, 1, 0, 0], 
 nonplanar[1, 1, 1, 1, 0, 0, 2, 0, 0] -> planar[1, 1, 1, 1, 0, 0, 2, 0, 0], 
 nonplanar[1, 2, 1, 1, 0, 0, 1, 0, 0] -> planar[1, 2, 1, 1, 0, 0, 1, 0, 0], 
 nonplanar[1, 1, 1, 1, 0, 1, 1, 0, 0] -> planar[1, 1, 1, 1, 0, 1, 1, 0, 0], 
 nonplanar[1, 1, 1, 1, 0, 1, 1, -1, 0] -> planar[1, 1, 1, 1, -1, 1, 1, 0, 0]}


==> anc/scalar_integrals/topology_definitions_and_mappings/replRuleNonPlanarMIToCan.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{nonplanar[0, 0, 0, 2, 1, 0, 2, 0, 0] -> -(canMINP[1]/(eps^2*s12)), 
 nonplanar[0, 0, 0, 2, 2, 0, 1, 0, 0] -> 
  (-2*mZ*canMINP[1])/(eps^2*s12*(-mZ + s12)) - 
   canMINP[2]/(eps^2*(-mZ + s12)), nonplanar[0, 0, 0, 2, 1, 1, 0, 0, 0] -> 
  canMINP[3]/((-1 + eps)*eps^2), nonplanar[0, 0, 2, 0, 1, 2, 0, 0, 0] -> 
  -(canMINP[4]/(eps^2*s23)), nonplanar[0, 0, 2, 0, 2, 1, 0, 0, 0] -> 
  (2*mZ*canMINP[4])/(eps^2*s23*(mZ + s23)) - canMINP[5]/(eps^2*(mZ + s23)), 
 nonplanar[0, 2, 0, 1, 0, 0, 2, 0, 0] -> 
  -(canMINP[6]/(eps^2*(s12 - s13 - s23))), 
 nonplanar[0, 2, 0, 2, 0, 0, 1, 0, 0] -> 
  (-2*mZ*canMINP[6])/(eps^2*(s12 - s13 - s23)*(-mZ + s12 - s13 - s23)) - 
   canMINP[7]/(eps^2*(-mZ + s12 - s13 - s23)), 
 nonplanar[0, 2, 1, 0, 0, 0, 2, 0, 0] -> canMINP[8]/(eps^2*s13), 
 nonplanar[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
  (2*mZ*canMINP[8])/(eps^2*(-mZ - s13)*s13) - canMINP[9]/(eps^2*(-mZ - s13)), 
 nonplanar[2, 0, 0, 1, 0, 0, 2, 0, 0] -> -(canMINP[10]/(eps^2*s12)), 
 nonplanar[0, 0, 0, 2, 1, 1, 1, 0, 0] -> -canMINP[1]/(3*eps^3*(s13 + s23)) - 
   canMINP[11]/(eps^3*(s13 + s23)), nonplanar[0, 0, 0, 2, 1, 1, 2, 0, 0] -> 
  canMINP[2]/(4*eps^2*(mZ*(s12 - s13 - s23) + s12*(s13 + s23))) + 
   canMINP[3]/(2*eps^2*(mZ*(s12 - s13 - s23) + s12*(s13 + s23))) - 
   (3*canMINP[11])/(2*eps^2*(mZ*(s12 - s13 - s23) + s12*(s13 + s23))) + 
   ((-s12 - s13 - s23)*canMINP[12]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^2*(s12 - s13 - s23)*
     (4*mZ - s12 + s13 + s23)*(mZ*(s12 - s13 - s23) + s12*(s13 + s23))), 
 nonplanar[0, 0, 2, 0, 1, 1, 1, 0, 0] -> -canMINP[4]/(3*eps^3*(s12 - s13)) - 
   canMINP[13]/(eps^3*(s12 - s13)), nonplanar[0, 0, 2, 0, 1, 2, 1, 0, 0] -> 
  canMINP[3]/(2*eps^2*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   canMINP[5]/(4*eps^2*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) + 
   (3*canMINP[13])/(2*eps^2*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   ((s12 - 2*(s12 - s13) - s13 - s23)*canMINP[14]*myRoot[-s12 + s13 + s23, 
      1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^2*(s12 - s13 - s23)*
     (4*mZ - s12 + s13 + s23)*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)), 
 nonplanar[0, 2, 0, 1, 0, 1, 2, 0, 0] -> 
  canMINP[3]/(2*eps^2*mZ*(s12 - s13 - s23)) + 
   canMINP[6]/(2*eps^2*mZ*(s12 - s13 - s23)) + 
   canMINP[7]/(4*eps^2*mZ*(s12 - s13 - s23)) + 
   (canMINP[15]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(eps^2*(4*mZ^2 - mZ*(s12 - s13 - s23))*(s12 - s13 - s23)), 
 nonplanar[0, 2, 1, 0, 0, 1, 1, 0, 0] -> -canMINP[8]/(3*eps^3*(-s12 + s23)) - 
   canMINP[16]/(eps^3*(-s12 + s23)), nonplanar[0, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  canMINP[3]/(2*eps^2*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) + 
   canMINP[9]/(4*eps^2*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   (3*canMINP[16])/(2*eps^2*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) + 
   ((s12 + s13 - s23)*canMINP[17]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^2*(s12 - s13 - s23)*
     (4*mZ - s12 + s13 + s23)*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))), 
 nonplanar[2, 0, 0, 1, 0, 1, 2, 0, 0] -> 
  (canMINP[18]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
     1/2])/(4*eps^2*mZ*s12*(s12 - s13 - s23) - 
    eps^2*s12*(s12 - s13 - s23)^2), nonplanar[1, 0, 0, 1, 2, 1, 0, 0, 0] -> 
  -(canMINP[7]/(-2*eps^3*s12 + 2*eps^3*(s12 - s13 - s23))) - 
   (2*canMINP[19])/(eps^3*(s13 + s23)) - canMINP[20]/(eps^3*(s13 + s23)), 
 nonplanar[1, 0, 0, 1, 2, 2, 0, 0, 0] -> 
  (-2*canMINP[6])/(eps^2*(-s13 - s23)*(mZ + s13 + s23)) + 
   ((3*mZ + s13 + s23)*canMINP[7])/(eps^2*mZ*(-s13 - s23)*(mZ + s13 + s23)) + 
   (2*canMINP[10])/(eps^2*(-s13 - s23)*(mZ + s13 + s23)) - 
   (2*(4*mZ + s13 + s23)*canMINP[19])/(eps^2*mZ*(-s13 - s23)*
     (mZ + s13 + s23)) + (2*canMINP[20])/(eps^2*mZ*(s13 + s23)), 
 nonplanar[0, 0, 1, 1, 1, 1, 1, 0, 0] -> -(canMINP[21]/(eps^4*(-s12 + s23))), 
 nonplanar[0, 0, 1, 1, 2, 1, 1, 0, 0] -> 
  -(canMINP[21]/(eps^3*(mZ*(s12 - s23) + s12*s23))) + 
   canMINP[22]/(eps^3*(mZ*(s12 - s23) + s12*s23)), 
 nonplanar[0, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  -(canMINP[6]/(-2*eps^4*s12 + 2*eps^4*(s12 - s13 - s23))) - 
   canMINP[7]/(4*eps^4*(s13 + s23)) - canMINP[23]/(eps^4*(s13 + s23)), 
 nonplanar[0, 1, 1, 0, 1, 1, 1, 0, 0] -> -(canMINP[24]/(eps^4*(s13 + s23))), 
 nonplanar[0, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  -(canMINP[24]/(eps^3*(mZ*(-s13 - s23) - s13*s23))) + 
   canMINP[25]/(eps^3*(mZ*(-s13 - s23) - s13*s23)), 
 nonplanar[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  -(canMINP[6]/(2*eps^4*s13 + 2*eps^4*(s12 - s13 - s23))) - 
   canMINP[7]/(4*eps^4*(-s12 + s23)) - canMINP[26]/(eps^4*(-s12 + s23)), 
 nonplanar[0, 1, 1, 1, 1, 0, 1, 0, 0] -> -(canMINP[27]/(eps^4*s23)), 
 nonplanar[0, 1, 1, 1, 1, 0, 2, 0, 0] -> 
  canMINP[28]/(eps^3*(-(s12*s13) - mZ*s23)), 
 nonplanar[0, 1, 1, 1, 1, 1, 0, 0, 0] -> -(canMINP[29]/(eps^4*s23)), 
 nonplanar[1, 0, 0, 1, 1, 1, 1, 0, 0] -> 
  -(canMINP[1]/(-9*eps^4*s12 + 9*eps^4*(s12 - s13 - s23))) - 
   (17*canMINP[2])/(36*eps^4*(s13 + s23)) - 
   canMINP[6]/(-2*eps^4*s12 + 2*eps^4*(s12 - s13 - s23)) - 
   (5*canMINP[7])/(2*eps^4*(-s13 - s23)) - (11*canMINP[19])/
    (eps^4*(s13 + s23)) - canMINP[30]/(eps^4*(s13 + s23)), 
 nonplanar[1, 0, 0, 1, 2, 1, 1, 0, 0] -> 
  (2*canMINP[1])/(-9*eps^3*mZ*s12 + 9*eps^3*mZ*(s12 - s13 - s23)) + 
   (17*canMINP[2])/(54*eps^3*mZ*(-s13 - s23)) + 
   canMINP[6]/(eps^3*mZ*(s13 + s23)) + canMINP[7]/(eps^3*mZ*(s13 + s23)) + 
   (2*canMINP[10])/(-3*eps^3*mZ*s12 + 3*eps^3*mZ*(s12 - s13 - s23)) + 
   (2*canMINP[11])/(-3*eps^3*mZ*s12 + 3*eps^3*mZ*(s12 - s13 - s23)) + 
   (6*canMINP[19])/(eps^3*mZ*(-s13 - s23)) + 
   (2*canMINP[30])/(eps^3*mZ*(-s13 - s23)) + 
   (3*canMINP[31])/(2*eps^3*mZ*(s13 + s23)) + 
   canMINP[33]/(eps^3*mZ*(s13 + s23)), 
 nonplanar[1, 0, 0, 1, 1, 2, 1, 0, 0] -> 
  -((canMINP[32]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(eps^3*(-s13 - s23)*(s12 - s13 - s23)*(4*mZ - s12 + s13 + s23))), 
 nonplanar[2, 0, 0, 1, 1, 2, 1, 0, 0] -> 
  (-5*(-2*s12 - s13 - s23)*canMINP[1])/(18*eps^2*mZ*s12*
     (-(s12*(s12 - s13 - s23)) + (s12 - s13 - s23)^2)) - 
   ((149*s12 - 47*(s12 - s13 - s23))*canMINP[2])/
    (108*eps^2*mZ*s12*(-(s12*(s12 - s13 - s23)) + (s12 - s13 - s23)^2)) + 
   ((5*s12 + 7*(s12 - s13 - s23))*canMINP[7])/
    (-2*eps^2*mZ*s12^2*(s12 - s13 - s23) + 2*eps^2*mZ*s12*
      (s12 - s13 - s23)^2) - ((4*s12 - 7*(s12 - s13 - s23))*canMINP[10])/
    (-3*eps^2*mZ*s12^2*(s12 - s13 - s23) + 3*eps^2*mZ*s12*
      (s12 - s13 - s23)^2) + ((s12 + 5*(s12 - s13 - s23))*canMINP[11])/
    (-6*eps^2*mZ*s12^2*(s12 - s13 - s23) + 6*eps^2*mZ*s12*
      (s12 - s13 - s23)^2) - (12*(2*s12 - s13 - s23)*canMINP[19])/
    (eps^2*mZ*s12*(-(s12*(s12 - s13 - s23)) + (s12 - s13 - s23)^2)) + 
   ((-2*s12 - s13 - s23)*canMINP[30])/(-(eps^2*mZ*s12^2*(s12 - s13 - s23)) + 
     eps^2*mZ*s12*(s12 - s13 - s23)^2) - (3*canMINP[31])/
    (4*eps^2*mZ*s12*(s12 - s13 - s23)) - (3*canMINP[33])/
    (2*eps^2*mZ*s12*(s12 - s13 - s23)) + 
   (canMINP[12]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(4*eps^2*mZ^2*s12*(s12 - s13 - s23) - 
     eps^2*mZ*s12*(s12 - s13 - s23)^2) + 
   (canMINP[15]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(4*eps^2*mZ^2*s12*(s12 - s13 - s23) - 
     eps^2*mZ*s12*(s12 - s13 - s23)^2) + 
   (canMINP[18]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(4*eps^2*mZ^2*s12*(s12 - s13 - s23) - 
     eps^2*mZ*s12*(s12 - s13 - s23)^2) - 
   ((2*s12 - s13 - s23)*canMINP[32]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(2*eps^2*mZ*s12*(-s13 - s23)*
     (s12 - s13 - s23)*(4*mZ - s12 + s13 + s23)), 
 nonplanar[1, 0, 1, 0, 1, 1, 1, 0, 0] -> -canMINP[6]/(2*eps^4*(s12 - s13)) + 
   canMINP[7]/(4*eps^4*(s12 - s13)) - canMINP[34]/(eps^4*(s12 - s13)), 
 nonplanar[1, 0, 1, 1, 1, 2, 0, 0, 0] -> canMINP[3]/(eps^3*s12*s23) + 
   canMINP[35]/(eps^3*s12*s23) - canMINP[36]/(3*eps^3*s12*s23), 
 nonplanar[1, 0, 1, 1, 2, 1, 0, 0, 0] -> -(canMINP[3]/(eps^3*s12*s23)) + 
   canMINP[7]/(eps^3*s12*(mZ + s23)) - (2*canMINP[19])/
    (eps^3*s12*(mZ + s23)) - (2*canMINP[20])/(eps^3*s12*(mZ + s23)) - 
   (mZ*canMINP[35])/(eps^3*s12*s23*(mZ + s23)) + ((mZ + 3*s23)*canMINP[36])/
    (3*eps^3*s12*s23*(mZ + s23)), nonplanar[1, 1, 0, 1, 1, 0, 1, 0, 0] -> 
  -(canMINP[1]/(eps^4*(-s13 - s23))) - canMINP[2]/(2*eps^4*(s13 + s23)) - 
   canMINP[10]/(eps^4*(s13 + s23)) - canMINP[37]/(eps^4*(s13 + s23)), 
 nonplanar[1, 1, 1, 0, 0, 1, 1, 0, 0] -> -(canMINP[38]/(eps^4*(s12 - s13))), 
 nonplanar[1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  canMINP[39]/(eps^3*(-(mZ*(s12 - s13)) - s12*s13)), 
 nonplanar[1, 1, 1, 0, 1, 0, 1, 0, 0] -> canMINP[40]/(eps^4*s13), 
 nonplanar[1, 1, 1, 0, 1, 1, 0, 0, 0] -> canMINP[41]/(eps^4*s13), 
 nonplanar[1, 1, 1, 0, 1, 2, 0, 0, 0] -> 
  canMINP[42]/(eps^3*(mZ*s13 + s12*s23)), 
 nonplanar[1, 1, 1, 1, 0, 0, 2, 0, 0] -> canMINP[3]/(eps^3*s12*s13) - 
   canMINP[43]/(eps^3*s12*s13) + canMINP[44]/(3*eps^3*s12*s13), 
 nonplanar[1, 2, 1, 1, 0, 0, 1, 0, 0] -> -(canMINP[3]/(eps^3*s12*s13)) + 
   canMINP[7]/(eps^3*mZ*s12 + eps^3*s12*s13) + 
   (2*canMINP[19])/(eps^3*s12*(-mZ - s13)) + 
   (2*canMINP[20])/(eps^3*s12*(-mZ - s13)) - (mZ*canMINP[43])/
    (eps^3*s12*(-mZ - s13)*s13) + ((mZ + 3*s13)*canMINP[44])/
    (-3*eps^3*mZ*s12*s13 - 3*eps^3*s12*s13^2), 
 nonplanar[0, 1, 1, 1, 1, 1, 1, -1, 0] -> canMINP[1]/(12*eps^4*s23) + 
   canMINP[2]/(16*eps^4*s23) - canMINP[8]/(12*eps^4*s23) - 
   canMINP[9]/(16*eps^4*s23) + canMINP[11]/(4*eps^4*s23) - 
   canMINP[16]/(4*eps^4*s23) - (7*canMINP[21])/(8*eps^4*s23) + 
   canMINP[22]/(8*eps^4*s23) - canMINP[23]/(2*eps^4*s23) + 
   ((8/(-s13 - s23) + 7/s23)*canMINP[24])/(8*eps^4) - 
   canMINP[25]/(8*eps^4*s23) + canMINP[26]/(2*eps^4*s23) + 
   canMINP[27]/(2*eps^4*s23) - canMINP[29]/(2*eps^4*s23) + 
   ((s12 - s13 - s23)*canMINP[45]*myRoot[s23, 1/2]*
     myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23, 1/2])/
    (eps^4*s23*(4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)), 
 nonplanar[-1, 1, 1, 1, 1, 1, 1, 0, 0] -> canMINP[1]/(12*eps^4*s23) + 
   canMINP[2]/(16*eps^4*s23) - canMINP[7]/(2*eps^4*(-s12 + s23)) - 
   (s12*canMINP[8])/(12*eps^4*(s12 - s23)*s23) - 
   ((2/(s12 - s23) + s23^(-1))*canMINP[9])/(16*eps^4) + 
   canMINP[11]/(4*eps^4*s23) - (s12*canMINP[16])/(4*eps^4*(s12 - s23)*s23) - 
   (7*s12*canMINP[21])/(8*eps^4*(s12 - s23)*s23) + 
   (s12*canMINP[22])/(8*eps^4*(s12 - s23)*s23) - 
   (s12*canMINP[23])/(2*eps^4*(s12 - s23)*s23) - 
   (((s12 - s23)^(-1) - 7/s23 + 8/(s13 + s23))*canMINP[24])/(8*eps^4) - 
   (s12*canMINP[25])/(8*eps^4*(s12 - s23)*s23) + 
   (s12*canMINP[26])/(2*eps^4*(s12 - s23)*s23) - 
   ((-s23^(-1) + 3/(-s12 + s23))*canMINP[27])/(2*eps^4) - 
   canMINP[29]/(2*eps^4*s23) - canMINP[46]/(eps^4*(s12 - s23)) + 
   (s12*(s12 + s13 - s23)*canMINP[45]*myRoot[s23, 1/2]*
     myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23, 1/2])/
    (eps^4*(s12 - s23)*s23*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)), nonplanar[0, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  (-3*canMINP[7])/(eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) - (2*canMINP[8])/
    (3*eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)) - 
   (2*canMINP[16])/(eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) - 
   (((-2*s12 - s13 - s23)*s23 + mZ*(-s12 + s23))*canMINP[21])/
    (eps^3*(mZ*(s12 - s23) + s12*s23)*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) - ((-((-s13 - s23)*s23) + mZ*(-s12 + s23))*
     canMINP[22])/(eps^3*(mZ*(s12 - s23) + s12*s23)*
     (4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)) + 
   (4*canMINP[23])/(eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) - (((s12 + 2*s13 - s23)*s23 + mZ*(s13 + s23))*
     canMINP[24])/(eps^3*(mZ*(-s13 - s23) - s13*s23)*
     (4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)) - 
   ((-((s12 - s23)*s23) + mZ*(s13 + s23))*canMINP[25])/
    (eps^3*(mZ*(-s13 - s23) - s13*s23)*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) - (4*canMINP[26])/
    (eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)) - 
   (12*canMINP[27])/(eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) - 
   ((-2*s12*s13 - (s12 - s13)*(s12 - s13 - s23) + (s12 - s13 - s23)^2)*
     canMINP[28])/(eps^3*(-(s12*s13) - mZ*s23)*
     (4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)) + 
   (8*canMINP[46])/(eps^3*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)) + (canMINP[47]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^3*(4*mZ - s12 + s13 + s23)*
     (4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)) + 
   (2*(1 + 8*eps)*(s12 - s13 - s23)*canMINP[45]*myRoot[s23, 1/2]*
     myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23, 1/2])/
    (eps^4*(4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)^2), 
 nonplanar[1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  (canMINP[48]*myRoot[s13 + s23, 1/2]*myRoot[4*mZ + s13 + s23, 1/2])/
   (eps^4*(-s13 - s23)^2*(4*mZ + s13 + s23)), 
 nonplanar[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  (3*canMINP[7])/(4*eps^4*s12*s13 + 4*eps^4*s12*(s12 - s13 - s23)) + 
   canMINP[10]/(6*eps^4*s12*(-s12 + s23)) + (3*canMINP[20])/
    (eps^4*s12*(-s12 + s23)) + canMINP[44]/(eps^4*s12*(-s12 + s23)) + 
   canMINP[49]/(eps^4*s12*(-s12 + s23)), 
 nonplanar[1, 1, 1, 1, 0, 1, 1, -1, 0] -> 
  -((-2*s13 - 5*(s12 - s13 - s23))*canMINP[7])/(4*eps^4*s12*(s12 - s23)) - 
   ((-7*s13 - 6*(s12 - s13 - s23))*canMINP[10])/(6*eps^4*s12*(s12 - s23)) + 
   canMINP[19]/(eps^4*s12) - ((3*s13 + 6*(s12 - s13 - s23))*canMINP[20])/
    (eps^4*s12*(s12 - s23)) - (s13*canMINP[38])/(eps^4*s12*(s12 - s13)) + 
   canMINP[43]/(2*eps^4*s12) - ((s13 + 2*(s12 - s13 - s23))*canMINP[44])/
    (eps^4*s12*(s12 - s23)) + (s13*canMINP[49])/(eps^4*s12*(s12 - s23)) - 
   canMINP[50]/(eps^4*s12), nonplanar[1, 1, 1, 1, 0, 2, 1, 0, 0] -> 
  (-5*(mZ + s13)*canMINP[1])/(9*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) + (223*(mZ + s13)*canMINP[2])/
    (216*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   ((-mZ - s13)*canMINP[3])/(2*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) - (3*canMINP[7])/(2*eps^3*mZ*s12*s13 + 
     2*eps^3*mZ*s12*(s12 - s13 - s23)) - ((-mZ - s13)*canMINP[8])/
    (6*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   ((-mZ - s13)*canMINP[9])/(8*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) + canMINP[10]/(3*eps^3*mZ*s12*s13 + 
     3*eps^3*mZ*s12*(s12 - s13 - s23)) - ((-mZ - s13)*canMINP[11])/
    (3*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   ((-mZ - s13)*canMINP[16])/(2*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) + (6*canMINP[20])/(eps^3*mZ*s12*s13 + 
     eps^3*mZ*s12*(s12 - s13 - s23)) - ((mZ + s13)*canMINP[26])/
    (eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) + 
   (2*(mZ + s13)*canMINP[30])/(eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) - (3*(mZ + s13)*canMINP[31])/
    (4*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   (3*(mZ + s13)*canMINP[33])/(2*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) - ((-mZ - s13)*canMINP[38])/
    (2*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   ((mZ + s13)*canMINP[39])/(4*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) + (2*canMINP[44])/(eps^3*mZ*s12*s13 + 
     eps^3*mZ*s12*(s12 - s13 - s23)) + (2*s13*canMINP[49])/
    (eps^3*s12*(-s12 + s23)*(mZ*(s12 - s13 - s23) - s13*(-s12 + s23))) - 
   ((-mZ - s13)*canMINP[50])/(eps^3*mZ*s12*(mZ*(s12 - s13 - s23) - 
      s13*(-s12 + s23))) - ((mZ*(s12 - 3*s13 - s23) + s13*(s12 - s13 - s23))*
     canMINP[51]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(eps^3*mZ*s12*(s12 - s13 - s23)*(4*mZ - s12 + s13 + s23)*
     (mZ*(s12 - s13 - s23) - s13*(-s12 + s23))), 
 nonplanar[1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  -canMINP[4]/(12*eps^4*s12*(s12 - s13)) + 
   canMINP[5]/(8*eps^4*s12*(s12 - s13)) - 
   canMINP[10]/(6*eps^4*s12*(s12 - s13)) + 
   canMINP[13]/(2*eps^4*s12*(s12 - s13)) + 
   canMINP[52]/(eps^4*s12*(s12 - s13)), 
 nonplanar[1, 0, 1, 1, 1, 1, 1, -1, 0] -> -canMINP[3]/(3*eps^4*s12) - 
   ((s12 - 3*s13)*canMINP[4])/(24*eps^4*s12*(s12 - s13)) - 
   ((2*s12 - s13)*canMINP[5])/(8*eps^4*s12*(s12 - s13)) - 
   canMINP[6]/(2*eps^4*(s12 - s13)) + ((3*s12 - 2*s13)*canMINP[7])/
    (4*eps^4*s12*(s12 - s13)) - ((6*s12 - 7*s13)*canMINP[10])/
    (6*eps^4*s12*(s12 - s13)) - ((s12 + 3*s13)*canMINP[13])/
    (8*eps^4*s12*(s12 - s13)) - canMINP[19]/(eps^4*s12) - 
   canMINP[20]/(eps^4*s12) + canMINP[21]/(eps^4*s12) - 
   canMINP[34]/(eps^4*(s12 - s13)) + canMINP[36]/(3*eps^4*s12) - 
   (s13*canMINP[52])/(eps^4*s12*(s12 - s13)) - canMINP[53]/(eps^4*s12), 
 nonplanar[1, 0, 1, 1, 1, 1, 2, 0, 0] -> 
  (-5*(mZ + s23)*canMINP[1])/(9*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) + (223*(mZ + s23)*canMINP[2])/
    (216*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) + 
   ((mZ + s23)*canMINP[3])/(6*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) - ((9*mZ*(s12 - s13) - 4*mZ*(s12 - s13 - s23) + 
      5*(s12 - s13)*s23)*canMINP[4])/(24*eps^3*mZ*s12*(s12 - s13)*
     (mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   ((mZ*(s12 - s13 + 2*(s12 - s13 - s23)) + 3*(s12 - s13)*s23)*canMINP[5])/
    (8*eps^3*mZ*s12*(s12 - s13)*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) + 
   ((mZ + s23)*canMINP[7])/(4*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) + canMINP[10]/(3*eps^3*mZ*s12*(s12 - s13)) + 
   ((mZ + s23)*canMINP[11])/(3*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) - 
   ((8/(s12 - s13) - (3*(mZ + s23))/(mZ*(s12 - s13 - s23) + (s12 - s13)*s23))*
     canMINP[13])/(8*eps^3*mZ*s12) - ((mZ + s23)*canMINP[20])/
    (eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   (3*(mZ + s23)*canMINP[21])/(4*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) + ((mZ + s23)*canMINP[22])/
    (4*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) + 
   (2*(mZ + s23)*canMINP[30])/(eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) - (3*(mZ + s23)*canMINP[31])/
    (4*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   (3*(mZ + s23)*canMINP[33])/(2*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) + ((mZ + s23)*canMINP[34])/
    (eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   ((mZ + s23)*canMINP[35])/(2*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) + ((mZ + s23)*canMINP[36])/
    (3*eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) + 
   (2*s23*canMINP[52])/(eps^3*s12*(s12 - s13)*(mZ*(s12 - s13 - s23) + 
      (s12 - s13)*s23)) - ((mZ + s23)*canMINP[53])/
    (eps^3*mZ*s12*(mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   ((-2*mZ*(s12 - s13) + 3*mZ*(s12 - s13 - s23) + (s12 - s13 - s23)*s23)*
     canMINP[14]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(2*eps^3*mZ*s12*(s12 - s13 - s23)*(4*mZ - s12 + s13 + s23)*
     (mZ*(s12 - s13 - s23) + (s12 - s13)*s23)) - 
   ((-2*mZ*(s12 - s13) + 3*mZ*(s12 - s13 - s23) + (s12 - s13 - s23)*s23)*
     canMINP[54]*myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 
      1/2])/(eps^3*mZ*s12*(s12 - s13 - s23)*(4*mZ - s12 + s13 + s23)*
     (mZ*(s12 - s13 - s23) + (s12 - s13)*s23)), 
 nonplanar[1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -((canMINP[55]*myRoot[s13, 1/2]*myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + 
       s13*(s12 - s13 - s23)^2, 1/2])/(eps^4*s13*
     (4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2))), 
 nonplanar[1, 1, 1, -1, 1, 1, 1, 0, 0] -> canMINP[1]/(12*eps^4*s13) + 
   canMINP[2]/(16*eps^4*s13) + ((s12 + s13)*canMINP[4])/
    (12*eps^4*(s12 - s13)*s13) + ((s12 + s13)*canMINP[5])/
    (16*eps^4*(s12 - s13)*s13) + canMINP[6]/(2*eps^4*(s12 - s13)) + 
   canMINP[7]/(2*eps^4*(s12 - s13)) + canMINP[11]/(4*eps^4*s13) + 
   ((s12 + s13)*canMINP[13])/(4*eps^4*(s12 - s13)*s13) - 
   (s12*canMINP[23])/(2*eps^4*(s12 - s13)*s13) - 
   ((2/(s12 - s13) - 7/s13 + 8/(s13 + s23))*canMINP[24])/(8*eps^4) + 
   ((-s12 - s13)*canMINP[25])/(8*eps^4*(s12 - s13)*s13) - 
   ((s12 - 2*s13)*canMINP[34])/(2*eps^4*(s12 - s13)*s13) + 
   ((3*s12 - s13)*canMINP[38])/(4*eps^4*(s12 - s13)*s13) + 
   ((-s12 - s13)*canMINP[39])/(8*eps^4*(s12 - s13)*s13) + 
   ((s12 - 2*s13)*canMINP[40])/(2*eps^4*(s12 - s13)*s13) - 
   (s12*canMINP[41])/(2*eps^4*(s12 - s13)*s13) - 
   canMINP[56]/(eps^4*(s12 - s13)) + (s12*(-s12 + 2*(s12 - s13) + s13 + s23)*
     canMINP[55]*myRoot[s13, 1/2]*myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + 
       s13*(s12 - s13 - s23)^2, 1/2])/(2*eps^4*(s12 - s13)*s13*
     (-4*mZ*(s12 - s13)*(-s13 - s23) - s13*(s12 - s13 - s23)^2)), 
 nonplanar[1, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  -(((-4*mZ + 2*(s12 - s13 - s23))*canMINP[6])/
     (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2))) - 
   ((-6*mZ + 3*(s12 - s13 - s23))*canMINP[7])/
    (2*eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)) - 
   ((4*mZ - 2*(s12 - s13 - s23))*canMINP[23])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)) - 
   ((-(mZ*(-2*(s12 - 2*s13)*(s12 - s13) + (s12 - 5*s13)*(s12 - s13 - s23) + 
         (s12 - s13 - s23)^2)) + 2*mZ^2*(-s13 - s23) + 
      2*s13*(s12 - s13 - s23)*s23)*canMINP[24])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)*
     (mZ*(-s13 - s23) - s13*s23)) - 
   ((-(s13*(-s12 - s13 - s23)) + (-s13 - s23)*(2*mZ + s12 + s13 + s23))*
     canMINP[25])/(eps^3*(4*mZ*(s12 - s13)*(-s13 - s23) + 
      s13*(s12 - s13 - s23)^2)*(mZ*(-s13 - s23) - s13*s23)) - 
   ((-4*mZ + 2*(s12 - s13 - s23))*canMINP[34])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)) - 
   ((2*mZ*s12*(-s13 - s23) - (mZ - s12)*s13*(s12 - s13 - s23))*canMINP[39])/
    (eps^3*mZ*(mZ*(s12 - s13) + s12*s13)*(-4*mZ*(s12 - s13)*(-s13 - s23) - 
      s13*(s12 - s13 - s23)^2)) - ((4*mZ - 2*(s12 - s13 - s23))*canMINP[40])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)) - 
   ((4*mZ - 2*(s12 - s13 - s23))*canMINP[41])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)) + 
   ((s12 - s13 - s23)*canMINP[42])/(eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + 
      s13*(s12 - s13 - s23)^2)) - ((8*mZ - 4*(s12 - s13 - s23))*canMINP[56])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)) + 
   ((-2*(1 + 4*eps)*mZ*s12*(s12 - s13) + mZ*((2 + 8*eps)*s12 - s13)*
       (s12 - s13 - s23) - 2*eps*s13*(s12 - s13 - s23)^2)*canMINP[55]*
     myRoot[s13, 1/2]*myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + 
       s13*(s12 - s13 - s23)^2, 1/2])/(eps^4*mZ*s13*
     (-4*mZ*(s12 - s13)*(-s13 - s23) - s13*(s12 - s13 - s23)^2)^2) - 
   (2*(-2*mZ + s12 - s13 - s23)*canMINP[57]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/
    (eps^3*mZ*(4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)*
     (4*mZ - s12 + s13 + s23)), nonplanar[1, 1, 1, 1, 1, 1, 1, -1, 0] -> 
  -((s13*canMINP[60])/(eps^4*s12*(mZ*(-s13 - s23) - s13*s23))) + 
   ((-(s13*(s12 - s13 - s23)) + 2*mZ*(s13 + s23))*canMINP[55]*
     myRoot[s13, 1/2]*myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + 
       s13*(s12 - s13 - s23)^2, 1/2])/(2*eps^4*s12*
     (4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2)*
     (mZ*(-s13 - s23) - s13*s23)) - 
   ((2*mZ + s13)*canMINP[61]*myRoot[s13 + s23, 1/2]*
     myRoot[4*mZ + s13 + s23, 1/2])/(2*eps^4*s12*(4*mZ + s13 + s23)*
     (mZ*(-s13 - s23) - s13*s23)) + 
   ((2*mZ*(s12 - s23)*(-s13 - s23) - s13*(s12 - s13 - s23)*s23)*canMINP[45]*
     myRoot[s23, 1/2]*myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + 
       (s12 - s13 - s23)^2*s23, 1/2])/(eps^4*s12*s23*
     (mZ*(-s13 - s23) - s13*s23)*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)), nonplanar[1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  -(canMINP[60]/(eps^4*s12*(s13*s23 + mZ*(s13 + s23)))) - 
   ((s12 - 2*(s12 - s13) - s13 - s23)*canMINP[55]*myRoot[s13, 1/2]*
     myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2, 1/2])/
    (2*eps^4*s12*(-4*mZ*(s12 - s13)*(-s13 - s23) - s13*(s12 - s13 - s23)^2)*
     (s13*s23 + mZ*(s13 + s23))) - 
   ((s13 - s23)*canMINP[61]*myRoot[s13 + s23, 1/2]*myRoot[4*mZ + s13 + s23, 
      1/2])/(2*eps^4*s12*(s13 + s23)*(4*mZ + s13 + s23)*
     (s13*s23 + mZ*(s13 + s23))) - ((s12 + s13 - s23)*canMINP[45]*
     myRoot[s23, 1/2]*myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + 
       (s12 - s13 - s23)^2*s23, 1/2])/(eps^4*s12*(mZ*(-s13 - s23) - s13*s23)*
     (4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)), 
 nonplanar[1, 1, 1, 1, 1, 1, 1, -2, 0] -> 
  -((-s12 + s23)*canMINP[1])/(12*eps^4*s12*s23) - 
   ((s12 - 2*s13 - 2*(s12 - s13 - s23))*canMINP[2])/(16*eps^4*s12*s23) + 
   canMINP[4]/(6*eps^4*(s12 - s13)) + canMINP[5]/(8*eps^4*(s12 - s13)) + 
   canMINP[6]/(2*eps^4*(s12 - s13)) + canMINP[7]/(2*eps^4*(s12 - s13)) - 
   ((2/s12 + s23^(-1))*canMINP[8])/(12*eps^4) - canMINP[9]/(16*eps^4*s23) - 
   (2*canMINP[10])/(3*eps^4*s12) - ((-s12 + s23)*canMINP[11])/
    (4*eps^4*s12*s23) + canMINP[13]/(2*eps^4*(s12 - s13)) - 
   ((2/s12 + s23^(-1))*canMINP[16])/(4*eps^4) - 
   (7*canMINP[21])/(8*eps^4*s23) + canMINP[22]/(8*eps^4*s23) - 
   ((s12^2 - s13*(s12 - s23))*canMINP[23])/(2*eps^4*s12*(s12 - s13)*s23) - 
   ((2/(s12 - s13) - 7/s23 + 8/(s13 + s23))*canMINP[24])/(8*eps^4) - 
   ((2/(s12 - s13) + s23^(-1))*canMINP[25])/(8*eps^4) + 
   canMINP[26]/(2*eps^4*s23) - ((-s12 + s23)*canMINP[27])/(2*eps^4*s12*s23) - 
   canMINP[29]/(2*eps^4*s23) + ((2*s12 - s13)*canMINP[34])/
    (2*eps^4*s12*(s12 - s13)) + (s13*canMINP[38])/(2*eps^4*s12*(s12 - s13)) - 
   (s13*canMINP[39])/(4*eps^4*s12*(s12 - s13)) - 
   canMINP[40]/(2*eps^4*(s12 - s13)) - canMINP[41]/(2*eps^4*(s12 - s13)) - 
   canMINP[56]/(eps^4*(s12 - s13)) + (2*canMINP[58])/(3*eps^4*s12) - 
   (s13^2*canMINP[60])/(eps^4*s12*(s13*s23 + mZ*(s13 + s23))) + 
   (s13*(-(s13*(s12 - s13 - s23)^2) - mZ*(-s13 - s23)*(s12 + 2*(s12 - s13) - 
        s13 - s23))*canMINP[55]*myRoot[s13, 1/2]*
     myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2, 1/2])/
    (2*eps^4*s12*(s12 - s13)*(-4*mZ*(s12 - s13)*(-s13 - s23) - 
      s13*(s12 - s13 - s23)^2)*(mZ*(-s13 - s23) - s13*s23)) + 
   ((-(s13*(-s13 - s23)) + mZ*(3*s13 + s23))*canMINP[61]*
     myRoot[s13 + s23, 1/2]*myRoot[4*mZ + s13 + s23, 1/2])/
    (2*eps^4*s12*(4*mZ + s13 + s23)*(mZ*(-s13 - s23) - s13*s23)) + 
   ((mZ*(s12 - s23)*(s12 - 3*s13 - s23)*(-s13 - s23) - 
      s13*(s12 - s13 - s23)^2*s23)*canMINP[45]*myRoot[s23, 1/2]*
     myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23, 1/2])/
    (eps^4*s12*s23*(mZ*(-s13 - s23) - s13*s23)*
     (4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23)), 
 nonplanar[1, 1, 1, 1, 1, 1, 1, -1, -1] -> 
  -((-55*s12 + 67*(s12 - s13 - s23))*canMINP[1])/
    (72*eps^4*s12*(-s13 - s23)) - 
   ((41 + (18*(s12 - s13 - s23))/(-s13 - s23) + (72*(s13 + s23))/s23)*
     canMINP[2])/(144*eps^4*s12) + canMINP[3]/(2*eps^4*s12) + 
   (7*canMINP[4])/(24*eps^4*s12) - ((-21*s12 + 5*s13 + 21*(s12 - s13 - s23))*
     canMINP[5])/(32*eps^4*s12*s23) - canMINP[6]/(2*eps^4*(s13 + s23)) - 
   ((-5 + (3*(s12 - s13 - s23))/(s12 - s23) + (2*(-s13 - s23))/s23 + 
      (s12 - s13 - s23)/(s13 + s23))*canMINP[7])/(4*eps^4*s12) - 
   ((7*s12 - 9*(s12 - s13 - s23))*canMINP[8])/(24*eps^4*s12*(-s13 - s23)) + 
   (5*canMINP[9])/(32*eps^4*s12) - ((-3*s13 - 4*(s12 - s13 - s23))*
     canMINP[10])/(6*eps^4*s12*(s12 - s23)) - 
   ((s12 - 5*(s12 - s13 - s23))*canMINP[11])/(8*eps^4*s12*(s13 + s23)) + 
   canMINP[13]/(8*eps^4*s12) - ((7*s12 - 9*(s12 - s13 - s23))*canMINP[16])/
    (8*eps^4*s12*(-s13 - s23)) - (9*canMINP[19])/(eps^4*s12) - 
   ((-6*s12*s13 + 5*s13^2 - 9*s12*(s12 - s13 - s23) + 
      14*s13*(s12 - s13 - s23) + 9*(s12 - s13 - s23)^2)*canMINP[20])/
    (eps^4*s12*(s12 - s23)*s23) - ((27*s12 - 25*(s12 - s13 - s23))*
     canMINP[21])/(16*eps^4*s12*(-s13 - s23)) - 
   ((-2*s12 - s13 - s23)*canMINP[22])/(16*eps^4*s12*(s13 + s23)) - 
   (3*canMINP[23])/(2*eps^4*(-s13 - s23)) - 
   ((-47*s12 + 45*(s12 - s13 - s23))*canMINP[24])/
    (16*eps^4*s12*(-s13 - s23)) - ((s12 - 3*(s12 - s13 - s23))*canMINP[25])/
    (16*eps^4*s12*(-s13 - s23)) - canMINP[26]/(2*eps^4*(s13 + s23)) - 
   (3*(s12 - s13 - s23)*canMINP[27])/(2*eps^4*s12*(s13 + s23)) + 
   canMINP[28]/(4*eps^4*s12) + ((s12 - s13 - 5*(s12 - s13 - s23))*
     canMINP[29])/(4*eps^4*s12*s23) - (2*canMINP[30])/(eps^4*s12) - 
   canMINP[33]/(2*eps^4*s12) - (5*canMINP[34])/(2*eps^4*s12) - 
   ((-3*s12 - s13 + 3*(s12 - s13 - s23))*canMINP[35])/(4*eps^4*s12*s23) - 
   ((3*s12 - 2*s13 - 3*(s12 - s13 - s23))*canMINP[36])/(3*eps^4*s12*s23) - 
   ((s13 + s23)*canMINP[37])/(eps^4*s12*s23) + canMINP[38]/(8*eps^4*s12) - 
   canMINP[39]/(16*eps^4*s12) + (3*canMINP[40])/(4*eps^4*s12) - 
   ((13*s12 - s13 - 13*(s12 - s13 - s23))*canMINP[41])/(4*eps^4*s12*s23) + 
   ((-3*s12 - s13 + 3*(s12 - s13 - s23))*canMINP[42])/(4*eps^4*s12*s23) - 
   canMINP[43]/(4*eps^4*s12) - ((s12 + 3*s13 - s23)*canMINP[44])/
    (3*eps^4*s12*s13 + 3*eps^4*s12*(s12 - s13 - s23)) - 
   canMINP[46]/(eps^4*(-s13 - s23)) + (s13*canMINP[49])/
    (eps^4*s12*(-s12 + s23)) - canMINP[52]/(eps^4*s12) - 
   canMINP[58]/(eps^4*s12) + (5*canMINP[59])/(2*eps^4*s12) + 
   ((-(s13*(s12 - 3*(s12 - s13) - s13 - s23)) + mZ*(-3*s13 + s23))*
     canMINP[60])/(2*eps^4*s12*(mZ*(-s13 - s23) - s13*s23)) - 
   ((-2*mZ*(s12 - s13)*(-2*s13 - s23) + 2*mZ^2*(-s13 - s23) - 
      (s12 - s13)*s13*(s12 - s13 - s23))*canMINP[55]*myRoot[s13, 1/2]*
     myRoot[4*mZ*(s12 - s13)*(-s13 - s23) + s13*(s12 - s13 - s23)^2, 1/2])/
    (2*eps^4*s12*(-4*mZ*(s12 - s13)*(-s13 - s23) - s13*(s12 - s13 - s23)^2)*
     (s13*s23 + mZ*(s13 + s23))) - (canMINP[48]*myRoot[s13 + s23, 1/2]*
     myRoot[4*mZ + s13 + s23, 1/2])/(2*eps^4*(-s13 - s23)*
     (4*mZ + s13 + s23)) - ((2*mZ*(mZ - s12)*(-s13 - s23) - 
      (-2*mZ + s12)*s13*(-s13 - s23) + s13^2*(-2*mZ - s13 - s23))*canMINP[61]*
     myRoot[s13 + s23, 1/2]*myRoot[4*mZ + s13 + s23, 1/2])/
    (2*eps^4*s12*(s13 + s23)*(4*mZ + s13 + s23)*(s13*s23 + mZ*(s13 + s23))) + 
   ((mZ*(2*(s12 - s13)*s13 + (s12 - 2*s13)*(s12 - s13 - s23))*(-2*s13 - s23)*
       (-s13 - s23) - 2*mZ^2*(s12 - s23)*(-s13 - s23)^2 + 
      s13^2*(s12 - s13 - s23)^2*s23)*canMINP[45]*myRoot[s23, 1/2]*
     myRoot[4*mZ*(s12 - s23)*(-s13 - s23) + (s12 - s13 - s23)^2*s23, 1/2])/
    (eps^4*s12*(-s13 - s23)*s23*(4*mZ*(s12 - s23)*(-s13 - s23) + 
      (s12 - s13 - s23)^2*s23)*(s13*s23 + mZ*(s13 + s23)))}


==> anc/scalar_integrals/topology_definitions_and_mappings/replRulePlanarMIToCan.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{planar[0, 0, 0, 2, 1, 0, 2, 0, 0] -> 
  -(canMIPlanar[1]/(eps^2*(s12 - s13 - s23))), 
 planar[0, 0, 0, 2, 1, 1, 2, 0, 0] -> 
  -((canMIPlanar[11]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^2*(-s12 + s13 + s23)^2*
     (4*mZ - s12 + s13 + s23))), planar[0, 0, 2, 0, 1, 0, 2, 0, 0] -> 
  canMIPlanar[2]/(eps^2*s13), planar[0, 0, 2, 0, 1, 2, 1, 0, 0] -> 
  -((canMIPlanar[12]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^2*s13*(-s12 + s13 + s23)*
     (4*mZ - s12 + s13 + s23))), planar[0, 1, 0, 1, 1, 1, 2, 0, 0] -> 
  (myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
    (4*(s12 - s13 - s23)*(canMIPlanar[11] - canMIPlanar[13]) + 
     (canMIPlanar[3] - 2*(canMIPlanar[4] + canMIPlanar[8] + 
         2*canMIPlanar[23]))*myRoot[-s12 + s13 + s23, 1/2]*
      myRoot[4*mZ - s12 + s13 + s23, 1/2]))/(4*eps^2*(-1 + 2*eps)*mZ*
    (-s12 + s13 + s23)^2*(4*mZ - s12 + s13 + s23)), 
 planar[0, 1, 1, 0, 1, 1, 1, 0, 0] -> canMIPlanar[27]/(eps^4*(s12 - s23)), 
 planar[0, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  -((canMIPlanar[30]*myRoot[-s12 + s13 + s23, 1/2]*
     myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^3*(s12 - s23)*
     (-s12 + s13 + s23)*(4*mZ - s12 + s13 + s23))), 
 planar[0, 1, 1, 0, 2, 2, 1, 0, 0] -> 
  -(myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
     (-2*(s12 - s13 - s23)*(s12*(2*canMIPlanar[12] + 2*canMIPlanar[13] - 
          2*canMIPlanar[18] - canMIPlanar[30]) + 2*s13*canMIPlanar[30] + 
        s23*(-2*canMIPlanar[12] - 2*canMIPlanar[13] + 2*canMIPlanar[18] + 
          canMIPlanar[30])) + (-4*s13*(canMIPlanar[3] + canMIPlanar[4] - 
          canMIPlanar[17] + canMIPlanar[19] - canMIPlanar[20] + 
          2*canMIPlanar[27]) + s12*(8*canMIPlanar[2] + 5*canMIPlanar[3] + 
          2*canMIPlanar[4] - canMIPlanar[5] + 2*canMIPlanar[6] - 
          6*canMIPlanar[17] + 12*canMIPlanar[19] - 12*canMIPlanar[20] + 
          2*canMIPlanar[28] + 4*canMIPlanar[29]) - 
        s23*(8*canMIPlanar[2] + 5*canMIPlanar[3] + 2*canMIPlanar[4] - 
          canMIPlanar[5] + 2*canMIPlanar[6] - 6*canMIPlanar[17] + 
          12*canMIPlanar[19] - 12*canMIPlanar[20] + 2*canMIPlanar[28] + 
          4*canMIPlanar[29]))*myRoot[-s12 + s13 + s23, 1/2]*
       myRoot[4*mZ - s12 + s13 + s23, 1/2]))/(4*eps^2*mZ*s13*(s12 - s23)*
    (-s12 + s13 + s23)^2*(4*mZ - s12 + s13 + s23)), 
 planar[0, 1, 1, 1, 0, 1, 1, 0, 0] -> canMIPlanar[24]/(eps^4*(s12 - s23)), 
 planar[0, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  -(canMIPlanar[4]/(eps^2*(s12 - s13 - s23))), 
 planar[0, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  (myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
    (4*(-s12 + s13 + s23)*canMIPlanar[13] + 
     (canMIPlanar[3] - 2*(canMIPlanar[4] + canMIPlanar[8]))*
      myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]))/
   (4*eps^2*mZ*(-s12 + s13 + s23)^2*(4*mZ - s12 + s13 + s23)), 
 planar[0, 2, 0, 0, 2, 1, 0, 0, 0] -> 
  -((s12*canMIPlanar[3] - s13*canMIPlanar[3] - s23*canMIPlanar[3] - 
     2*mZ*canMIPlanar[4])/(eps^2*(s12 - s13 - s23)*(mZ - s12 + s13 + s23))), 
 planar[0, 2, 1, 0, 0, 0, 2, 0, 0] -> canMIPlanar[6]/(eps^2*s13), 
 planar[0, 2, 1, 0, 0, 1, 1, 0, 0] -> canMIPlanar[17]/(eps^3*(s12 - s23)), 
 planar[0, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  (myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
    (-4*(s12 + s13 - s23)*canMIPlanar[18] + 
     (canMIPlanar[5] + 2*(canMIPlanar[6] + canMIPlanar[8] - 
         3*canMIPlanar[17]))*myRoot[-s12 + s13 + s23, 1/2]*
      myRoot[4*mZ - s12 + s13 + s23, 1/2]))/
   (4*eps^2*(s13*(s12 - s23) + mZ*(s12 - s13 - s23))*(-s12 + s13 + s23)*
    (4*mZ - s12 + s13 + s23)), planar[0, 2, 1, 0, 1, 1, 0, 0, 0] -> 
  canMIPlanar[19]/(eps^3*(s12 - s23)), planar[0, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  -(canMIPlanar[28]/(eps^3*mZ*(s12 - s23))), 
 planar[0, 2, 1, 0, 1, 2, 0, 0, 0] -> 
  (s23*(canMIPlanar[2] - canMIPlanar[19] - canMIPlanar[20]) - 
    2*mZ*(canMIPlanar[3] + canMIPlanar[4] + 2*canMIPlanar[19] - 
      canMIPlanar[20]) + s12*(-canMIPlanar[2] + canMIPlanar[19] + 
      canMIPlanar[20]))/(eps^2*mZ*(s12 - s23)*(mZ - s12 + s23)), 
 planar[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
  (s13*canMIPlanar[5] - 2*mZ*canMIPlanar[6])/(eps^2*s13*(mZ + s13)), 
 planar[1, 0, 1, 1, 1, 0, 2, 0, 0] -> -(canMIPlanar[25]/(eps^3*s12*s13)), 
 planar[1, 0, 1, 1, 1, 1, 2, 0, 0] -> 
  (canMIPlanar[41]*myRoot[-s12 + s13 + s23, 1/2]*
    myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^3*s12*s13*(-s12 + s13 + s23)*
    (4*mZ - s12 + s13 + s23)), planar[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -(canMIPlanar[26]/(eps^4*(s13 + s23))), 
 planar[1, 1, 0, 1, 0, 1, 1, 0, 0] -> -(canMIPlanar[31]/(eps^4*(s13 + s23))), 
 planar[1, 1, 0, 1, 0, 1, 2, 0, 0] -> 
  (canMIPlanar[34]*myRoot[-s12 + s13 + s23, 1/2]*
    myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^3*(s13 + s23)*
    (-s12 + s13 + s23)*(4*mZ - s12 + s13 + s23)), 
 planar[1, 1, 0, 2, 0, 1, 2, 0, 0] -> 
  -(myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
     (2*(s12 - s13 - s23)*(s13*(2*canMIPlanar[13] + 2*canMIPlanar[14] - 
          2*canMIPlanar[16] - canMIPlanar[34]) + 
        s23*(2*canMIPlanar[13] + 2*canMIPlanar[14] - 2*canMIPlanar[16] - 
          canMIPlanar[34]) + 2*s12*canMIPlanar[34]) + 
      (4*s12*(canMIPlanar[3] + canMIPlanar[4] - canMIPlanar[7] - 
          canMIPlanar[15] + canMIPlanar[21] - canMIPlanar[22] + 
          2*canMIPlanar[31]) - (s13 + s23)*(5*canMIPlanar[3] - 
          2*(canMIPlanar[4] + 6*canMIPlanar[7] + canMIPlanar[8] + 
            2*canMIPlanar[15] - 2*canMIPlanar[21] + 2*canMIPlanar[22] - 
            2*canMIPlanar[31] + canMIPlanar[32] - canMIPlanar[33])))*
       myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]))/
   (4*eps^2*mZ*s12*(s13 + s23)*(-s12 + s13 + s23)^2*
    (4*mZ - s12 + s13 + s23)), planar[1, 1, 1, -1, 1, 1, 1, 0, 0] -> 
  (-(canMIPlanar[35]/(s12 - s13)) + ((-s12 + s13 + s23)*canMIPlanar[42])/
     (s13*(s13 + s23)) + canMIPlanar[43]/s13)/eps^4, 
 planar[1, 1, 1, 0, 0, 1, 1, 0, 0] -> -(canMIPlanar[35]/(eps^4*(s12 - s13))), 
 planar[1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -(canMIPlanar[42]/(eps^4*s13*(s13 + s23))), 
 planar[1, 1, 1, 0, 1, 2, 0, 0, 0] -> -(canMIPlanar[38]/(eps^3*s12*s13)), 
 planar[1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  (myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
    (24*(s12 + s13 + s23)*canMIPlanar[44] + 
     (-44*canMIPlanar[2] - 6*canMIPlanar[3] - 12*canMIPlanar[4] + 
       9*canMIPlanar[5] - 12*canMIPlanar[6] + 20*canMIPlanar[8] + 
       3*canMIPlanar[9] - 3*canMIPlanar[10] + 12*canMIPlanar[15] + 
       24*canMIPlanar[17] - 52*canMIPlanar[19] + 44*canMIPlanar[20] - 
       24*canMIPlanar[26] + 24*canMIPlanar[27] - 12*canMIPlanar[28] - 
       24*canMIPlanar[29] + 48*canMIPlanar[35] - 6*canMIPlanar[36] + 
       4*canMIPlanar[37] + 8*canMIPlanar[38] - 24*canMIPlanar[42] + 
       24*canMIPlanar[43])*myRoot[-s12 + s13 + s23, 1/2]*
      myRoot[4*mZ - s12 + s13 + s23, 1/2]))/(24*eps^3*s13*(-s12 + s13 + s23)*
    (4*mZ - s12 + s13 + s23)*(mZ*(s12 - s13 - s23) + s12*(s13 + s23))), 
 planar[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
  (-(canMIPlanar[35]/(s12 - s13)) + ((-s12 + s13 + s23)*canMIPlanar[45])/
     (s12*(s12 - s23)) - canMIPlanar[46]/s12)/eps^4, 
 planar[1, 1, 1, 1, 0, 0, 2, 0, 0] -> -(canMIPlanar[40]/(eps^3*s12*s13)), 
 planar[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  -(canMIPlanar[45]/(eps^4*s12*(s12 - s23))), 
 planar[1, 1, 1, 1, 0, 1, 2, 0, 0] -> 
  -(myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
     (24*(s12 + s13 - s23)*canMIPlanar[47] + 
      (6*canMIPlanar[3] - 12*canMIPlanar[4] - 3*canMIPlanar[5] - 
        48*canMIPlanar[7] - 32*canMIPlanar[8] - 3*canMIPlanar[9] + 
        3*canMIPlanar[10] - 12*canMIPlanar[15] - 12*canMIPlanar[17] + 
        4*canMIPlanar[21] + 4*canMIPlanar[22] + 24*canMIPlanar[24] - 
        12*canMIPlanar[32] + 12*canMIPlanar[33] - 48*canMIPlanar[35] + 
        6*canMIPlanar[36] - 4*canMIPlanar[39] - 8*canMIPlanar[40] + 
        24*canMIPlanar[45] - 24*canMIPlanar[46])*myRoot[-s12 + s13 + s23, 
        1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]))/
   (24*eps^3*s12*(s13*(s12 - s23) + mZ*(s12 - s13 - s23))*(s12 - s13 - s23)*
    (4*mZ - s12 + s13 + s23)), planar[1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  -(((s12 - s23)*(s13 + s23)*(canMIPlanar[28] + canMIPlanar[32] + 
       canMIPlanar[44] + canMIPlanar[47] - canMIPlanar[48]) + 
     (s13 + s23)*canMIPlanar[45]*(2*s13 - myRoot[-s12 + s13 + s23, 1/2]^2) + 
     (s12 - s23)*canMIPlanar[42]*(2*s12 + myRoot[-s12 + s13 + s23, 1/2]^2))/
    (eps^4*s12*s13*(s12 - s23)*(s12 - s13 - s23)*(s13 + s23))), 
 planar[1, 2, 0, 1, 0, 0, 1, 0, 0] -> -(canMIPlanar[21]/(eps^3*(s13 + s23))), 
 planar[1, 2, 0, 1, 0, 0, 2, 0, 0] -> 
  (2*mZ*(canMIPlanar[3] + canMIPlanar[4] - canMIPlanar[7] + 
      2*canMIPlanar[21] - canMIPlanar[22]) + 
    (s13 + s23)*(canMIPlanar[21] + canMIPlanar[22]))/
   (eps^2*mZ*(s13 + s23)*(mZ + s13 + s23)), 
 planar[1, 2, 1, 0, 0, 1, 1, 0, 0] -> (2*canMIPlanar[35] - canMIPlanar[36])/
   (eps^3*(mZ*(s12 - s13) + s12*s13)), planar[1, 2, 1, 0, 1, 1, 0, 0, 0] -> 
  (s12*canMIPlanar[37] + mZ*canMIPlanar[38] - s12*canMIPlanar[38])/
   (eps^3*mZ*s12*s13 - eps^3*s12^2*s13), planar[1, 2, 1, 1, 0, 0, 1, 0, 0] -> 
  (mZ*canMIPlanar[40] + s13*(-canMIPlanar[39] + canMIPlanar[40]))/
   (eps^3*s12*s13*(mZ + s13)), planar[2, 0, 0, 1, 0, 0, 2, 0, 0] -> 
  -(canMIPlanar[7]/(eps^2*s12)), planar[2, 0, 0, 1, 0, 1, 2, 0, 0] -> 
  (canMIPlanar[14]*myRoot[-s12 + s13 + s23, 1/2]*
    myRoot[4*mZ - s12 + s13 + s23, 1/2])/(eps^2*s12*(-s12 + s13 + s23)*
    (4*mZ - s12 + s13 + s23)), planar[2, 1, 0, 0, 0, 0, 1, 0, 0] -> 
  canMIPlanar[8]/((-1 + eps)*eps^2), planar[2, 1, 0, 0, 0, 1, 1, 0, 0] -> 
  -(canMIPlanar[15]/(eps^3*(s13 + s23))), 
 planar[2, 1, 0, 0, 0, 2, 0, 0, 0] -> -(canMIPlanar[10]/(eps^2*s12)), 
 planar[2, 1, 0, 0, 0, 2, 1, 0, 0] -> 
  -(myRoot[-s12 + s13 + s23, 1/2]*myRoot[4*mZ - s12 + s13 + s23, 1/2]*
     (4*(s12 + s13 + s23)*canMIPlanar[16] + 
      (2*canMIPlanar[8] + canMIPlanar[9] + canMIPlanar[10] - 
        6*canMIPlanar[15])*myRoot[-s12 + s13 + s23, 1/2]*
       myRoot[4*mZ - s12 + s13 + s23, 1/2]))/(4*eps^2*(s12 - s13 - s23)*
    (4*mZ - s12 + s13 + s23)*(mZ*(s12 - s13 - s23) + s12*(s13 + s23))), 
 planar[2, 1, 0, 1, 0, 1, 1, 0, 0] -> canMIPlanar[32]/
   (eps^3*s12*(s13 + s23)), planar[2, 2, 0, 0, 0, 1, 0, 0, 0] -> 
  (-2*mZ*canMIPlanar[10] + s12*(-canMIPlanar[9] + canMIPlanar[10]))/
   (eps^2*s12*(-mZ + s12))}

